Collision survival probabilities and transport bias in low-occupancy direct simulation Monte Carlo

When a collision cell contains only two hard-sphere particles, the first isotropic collision erases their initial stress anisotropy on average. The mean anisotropy remaining after a time step is therefore set by the probability of no collision. We use this result to study momentum transport in direct simulation Monte Carlo (DSMC) with few particles per cell. Simplified Bernoulli trials (SBT) underestimate the probability of no collision. Exponential survival gives the exact mean stress for an isolated pair. For three or four particles, allowing subsequent collisions and selecting partners by their collision rates further reduces the relaxation error. In strong Couette flow at a Knudsen number of 0.05, 58\% of collisions accepted by the exponential variant involved an isolated pair. At a time step of 0.756~ns, the signed wall-shear difference from whole-cell Poisson sampling at that step changed from $+0.782$~Pa for SBT to $-0.170$~Pa with exponential survival and to about $+0.014$~Pa with multiple collisions and rate-weighted partners. In an eccentric bearing, SBT and stochastically rounded no-time-counter sampling reduced the torque magnitude by 5.5--5.8\% relative to Poisson sampling at fixed mesh, step and occupancy. In a separate fixed-mesh test with Poisson sampling, reducing the occupancy from twenty particles per cell to two raised the torque magnitude by 4.25\%. With equal total particle counts on two grids, torques agreed within 0.53\% while angular shear profiles differed by more than 4\%. Total torque can conceal local errors in momentum transfer.

==> anc/REVIEW_GUIDE.md <==
# Reading the manuscript and its results

Read the article first, then use the supplement for individual run settings, definitions and uncertainty estimates. The central question is how the choice of collisions within a finite time step changes momentum and heat transport when few simulation particles occupy a collision cell.

## Experiments in reading order

1. Homogeneous relaxation isolates the collision law. The two-particle mean is analytic. The three- and four-particle tests distinguish changing the survival probability, allowing subsequent events, choosing partners by rate and updating those rates. The literature comparison with symmetrized SBT is analytic. The relaxation contrasts and seed groups are under evidence/.
2. Strong Couette flow measures total wall transfer and interior kinetic shear separately. The same-step and fine-step Poisson references serve different purposes. Check the step, occupancy, collision ordering and sampled interval in the table before quoting any offset. Poiseuille supplies the forced-channel pressure, temperature and higher-moment profiles. See the run catalogues, evidence/WALL_DIFFERENCES.json and evidence/latest/.
3. The Fourier calculations compare wall heat flux as well as temperature. The published NTC and SBT entries at 400 cells have different occupancies and steps. The 120,000-cell case uses a much smaller step. See fourier/.
4. The Mach-2, -5 and -10 shock profiles are aligned before forming central moments. Read the Mach-2 external comparison in physical mean-free-path units. The separate 800-to-2,400-cell study, and the 16,000- and 32,000-cell PPC2 comparisons, are under results/shocks/. Mach-10 moderate-grid results have longer windows than the very fine-grid records. Time windows, individual seeds and the parallel-stream caveat are kept with the data.
5. The transient cavity compares quantities at the same physical phases. The 21,000-trajectory averages and the 5,120-to-256 trajectory comparisons answer different questions. Results and settings are in cavity_21000/ and cavity_step_comparison/.
6. The eccentric bearing links angular shear to torque and transverse load. Coarse and fine meshes with equal total particle count have different PPC. The 2560-by-54 grid compares Poisson2 with Poisson10. The 5120-by-108 grid compares four ordinary Poisson occupancies at fixed mesh and step, with a separate control on consecutive collisions of mutual partners. The wall-history comparison uses a common coarse mesh and attributes impacts to the most recent gas collision. A recent reflection is from the rotor since that partner's previous gas collision. It does not identify the entire history of the incoming molecule.
7. Cost is measured both in complete warmed Couette solver calls and in fixed-occupancy collision kernels. Each timing definition and its exclusions are given in the article. An inexpensive collision step does not on its own establish accurate transport.

## Bearing data and figures

- results/bearing/matched_block_shear_Pa.npz contains the 48-sector rotor profiles for the matched equal-population trajectories. Its first row is block 51. The long common comparisons use blocks 51–430. Controls for coarse occupancy, increased ensemble size and the final 800 blocks of the uniform runs are in results/bearing/controls/.
- results/bearing/poisson_occupancy_blocks.npz contains the 12 per-seed, per-block recorded force series through block 340. The metadata specify grids, particle weight, time per block and source fingerprints. The late comparison uses blocks 151–340 in all three groups. Blocks 151–255 are a sensitivity check on the same records. The designated 430-block PPC10 production analysis is separate from this fixed-window result.
- results/bearing/rotor_angular_pair_impulse.json records both the class counts and the signed impulses in 48 impact sectors. results/bearing/rotor_pair_conditioned_98blocks.json measures exposure and collision intensity in the first layer. These measurements have different denominators and use different occupancy filters. Read the supplementary captions before comparing them.
- results/bearing/bearing_load_stator_harmonics.json gives total force and Fourier coefficients for both walls. Angles stored in this file are counterclockwise from the solver's positive x-axis. The supplement gives the conversion to Doi's force-angle convention.
- From the extracted project, run `python results/bearing/reproduce.py` with NumPy and Matplotlib to rebuild six publication figures and the numerical CSV tables in figures_bearing/. Signed differences are method minus the stated reference. Per-sector intervals are pointwise and are based on four seed pairs unless a different number is specified.

## Four occupancies and the mutual-partner control

- On the 5120-by-108 grid, `results/bearing/POISSON20_MATCHED_FINAL.json` contains the final matched sample (seeds 911901--911904, inclusive blocks 151--772, 622 blocks per seed). `groups` contains each signed torque and each seed's signed shear at 48 angular bin centers. `contrasts_to_Poisson20` gives paired torque and mean-shear differences and the relative profile norm. For the profile norm, average each method across seeds before comparing the angular vectors.
- Replot the two-panel shear figure with `python results/bearing/plot_occupancy_ladder.py`. Read the two nonoverlapping torque averages in `Poisson20_torque_split_window` and the three-occupancy prediction of Poisson20 in `occupancy_ladder`. The four Poisson20 trajectories ended at blocks 853, 990, 880 and 772, respectively. `results/bearing/INTENTIONAL_STOP_20261129.json` records those endpoints. Only their common production interval enters the comparison.
- For the longer three-method comparison, use `results/bearing/THREE_ARM.json` at `windows["151-1190"]`. For the ordinary and veto event counts, use `results/bearing/repeat_control.json` at `windows["1190"]`. The fractions for ordinary Poisson2 use all executed gas collisions as the denominator. The veto's rejected fraction uses the events that first passed the ordinary acceptance test. These measurements span 1040 production blocks for each of four paired seeds.

## Questions for the final reader

Does the isolated-pair result explain which Couette comparisons succeed at a larger step? Do the force and angular shear measurements support the bearing conclusion at the specified meshes? Does each statement about reflected particles refer to a directly measured collision history? Distinguish a difference from a finite-resolution Poisson calculation from an error against the independent Boltzmann solution. The main text gives the physical interpretation. The supplement and numerical files retain the individual comparisons.


==> anc/RUN_CATALOGUE.csv <==
campaign,index,method,flow,ppc,nx,subbins,dt_ns,seed,wall_speed,acceleration,warm_segments,production_segments,segment_duration,initialized,run_id,original_completion_segments,original_completion_valid,planned_sampling_ms,extension_production_target,extension_sampling_ms,status_definition
couette_4subcells_20261028,0,P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_000,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,1,P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_001,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,2,P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_002,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,3,P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_003,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,4,P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,5,P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,6,P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_006,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,7,P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_007,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,8,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_008,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,9,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_009,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,10,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_010,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,11,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_011,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,12,Frozen-weighted-P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_012,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,13,Frozen-weighted-P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_013,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,14,Frozen-weighted-P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_014,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,15,Frozen-weighted-P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_015,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,16,EA-P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_016,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,17,EA-P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_017,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,18,EA-P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_018,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,19,EA-P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_019,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,20,EA-P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_020,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,21,EA-P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_021,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,22,EA-P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_022,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,23,EA-P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_023,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,24,Exact-Poisson,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_024,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,25,Exact-Poisson,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_025,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,26,Exact-Poisson,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_026,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,27,Exact-Poisson,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_027,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,28,Exact-Poisson,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_028,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,29,Exact-Poisson,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_029,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,30,Exact-Poisson,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_030,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,31,Exact-Poisson,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_031,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,32,NTC,couette,20,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_032,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,33,NTC,couette,20,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_4subcells_20261028/case_033,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,34,NTC,couette,20,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_034,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_4subcells_20261028,35,NTC,couette,20,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_4subcells_20261028/case_035,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,0,P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_000,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,1,P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_001,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,2,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_002,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,3,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_003,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,4,EA-P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,5,EA-P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,6,Exact-Poisson,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_006,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,7,Exact-Poisson,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_007,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,8,P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_008,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,9,P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_009,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,10,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_010,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,11,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_011,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,12,EA-P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_012,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,13,EA-P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_013,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,14,Exact-Poisson,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_014,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,15,Exact-Poisson,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_015,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,16,P-SBT,couette,2,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_016,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,17,P-SBT,couette,2,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_017,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,18,Frozen-weighted-P-SBT,couette,2,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_018,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,19,Frozen-weighted-P-SBT,couette,2,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_019,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,20,EA-P-SBT,couette,2,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_020,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,21,EA-P-SBT,couette,2,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_021,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,22,Exact-Poisson,couette,2,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_022,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,23,Exact-Poisson,couette,2,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_023,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,24,P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_024,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,25,P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_025,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,26,Frozen-weighted-P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_026,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,27,Frozen-weighted-P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_027,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,28,EA-P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_028,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,29,EA-P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_029,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,30,Exact-Poisson,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_030,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,31,Exact-Poisson,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,couette_dt_matched_20261025/case_031,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,32,P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_032,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,33,P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_033,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,34,Frozen-weighted-P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_034,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,35,Frozen-weighted-P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_035,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,36,EA-P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_036,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,37,EA-P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_037,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,38,Exact-Poisson,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_038,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,39,Exact-Poisson,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_039,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,40,P-SBT,couette,4,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_040,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,41,P-SBT,couette,4,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_041,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,42,Frozen-weighted-P-SBT,couette,4,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_042,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,43,Frozen-weighted-P-SBT,couette,4,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_043,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,44,EA-P-SBT,couette,4,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_044,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,45,EA-P-SBT,couette,4,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_045,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,46,Exact-Poisson,couette,4,240,4,0.504327506575427,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_046,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_dt_matched_20261025,47,Exact-Poisson,couette,4,240,4,0.504327506575427,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_dt_matched_20261025/case_047,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_poisson_dt0126_20261107,0,Exact-Poisson,couette,2,240,4,0.12608187664385676,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_poisson_dt0126_20261107/case_000,,False,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
couette_poisson_dt0126_20261107,1,Exact-Poisson,couette,2,240,4,0.12608187664385676,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_poisson_dt0126_20261107/case_001,,False,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
couette_poisson_ratio1469_20261103,0,Exact-Poisson,couette,2,240,4,2.1024000000000003,0,1000.0,0.0,102,3072,6.0515481600000005e-05,True,couette_poisson_ratio1469_20261103/case_000,3174,True,185.9035594752,,,Original completion flag only; not a claim of current/new-horizon completion
couette_sbt_fine_dt_20261103,0,SBT,couette,2,240,4,0.12608187664385676,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_sbt_fine_dt_20261103/case_000,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
couette_sbt_fine_dt_20261103,1,SBT,couette,2,240,4,0.12608187664385676,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_sbt_fine_dt_20261103/case_001,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
couette_sbt_fine_dt_20261103,2,SBT,couette,2,240,4,0.06304093832192838,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_sbt_fine_dt_20261103/case_002,,False,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
couette_sbt_fine_dt_20261103,3,SBT,couette,2,240,4,0.06304093832192838,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_sbt_fine_dt_20261103/case_003,,False,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
couette_sbt_ratio1469_20261103,0,SBT,couette,2,240,4,2.1024000000000003,0,1000.0,0.0,102,3072,6.0515481600000005e-05,True,couette_sbt_ratio1469_20261103/case_000,,False,185.9035594752,,,Original completion flag only; not a claim of current/new-horizon completion
couette_sbt_ratio1469_20261103,1,SBT,couette,2,240,4,2.1024000000000003,1,1000.0,0.0,102,3072,6.0515481600000005e-05,True,couette_sbt_ratio1469_20261103/case_001,,False,185.9035594752,,,Original completion flag only; not a claim of current/new-horizon completion
couette_sbt_ratio1469_cap2_20261103,0,SBT,couette,2,240,4,2.1024000000000003,0,1000.0,0.0,102,3072,6.0515481600000005e-05,True,couette_sbt_ratio1469_cap2_20261103/case_000,3174,True,185.9035594752,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,0,P-SBT,couette,2,240,4,3.0259650394525623,0,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_000,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,1,P-SBT,couette,2,240,4,3.0259650394525623,1,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_001,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,2,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,0,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_002,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,3,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,1,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_003,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,4,EA-P-SBT,couette,2,240,4,3.0259650394525623,0,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,5,EA-P-SBT,couette,2,240,4,3.0259650394525623,1,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,6,Exact-Poisson,couette,2,240,4,3.0259650394525623,0,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_006,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,7,Exact-Poisson,couette,2,240,4,3.0259650394525623,1,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_007,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,8,NTC,couette,2,240,4,3.0259650394525623,0,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_008,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,9,NTC,couette,2,240,4,3.0259650394525623,1,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_009,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,10,P-SBT,couette,2,240,4,1.008655013150854,0,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_010,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,11,P-SBT,couette,2,240,4,1.008655013150854,1,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_011,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,12,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,0,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_012,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,13,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,1,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_013,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,14,EA-P-SBT,couette,2,240,4,1.008655013150854,0,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_014,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,15,EA-P-SBT,couette,2,240,4,1.008655013150854,1,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_015,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,16,Exact-Poisson,couette,2,240,4,1.008655013150854,0,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_016,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,17,Exact-Poisson,couette,2,240,4,1.008655013150854,1,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_017,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,18,NTC,couette,2,240,4,1.008655013150854,0,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_018,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,19,NTC,couette,2,240,4,1.008655013150854,1,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_019,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,20,P-SBT,couette,2,240,4,3.0259650394525623,0,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_020,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,21,P-SBT,couette,2,240,4,3.0259650394525623,1,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_021,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,22,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,0,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_022,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,23,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,1,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_023,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,24,EA-P-SBT,couette,2,240,4,3.0259650394525623,0,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_024,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,25,EA-P-SBT,couette,2,240,4,3.0259650394525623,1,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_025,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,26,Exact-Poisson,couette,2,240,4,3.0259650394525623,0,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_026,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,27,Exact-Poisson,couette,2,240,4,3.0259650394525623,1,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_027,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,28,NTC,couette,2,240,4,3.0259650394525623,0,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_028,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,29,NTC,couette,2,240,4,3.0259650394525623,1,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_029,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,30,P-SBT,couette,2,240,4,1.008655013150854,0,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_030,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,31,P-SBT,couette,2,240,4,1.008655013150854,1,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_031,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,32,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,0,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_032,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,33,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,1,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_033,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,34,EA-P-SBT,couette,2,240,4,1.008655013150854,0,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_034,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,35,EA-P-SBT,couette,2,240,4,1.008655013150854,1,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_035,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,36,Exact-Poisson,couette,2,240,4,1.008655013150854,0,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_036,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,37,Exact-Poisson,couette,2,240,4,1.008655013150854,1,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_037,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,38,NTC,couette,2,240,4,1.008655013150854,0,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_038,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,39,NTC,couette,2,240,4,1.008655013150854,1,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_039,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,40,P-SBT,couette,2,240,4,3.0259650394525623,0,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_040,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,41,P-SBT,couette,2,240,4,3.0259650394525623,1,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_041,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,42,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,0,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_042,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,43,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,1,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_043,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,44,EA-P-SBT,couette,2,240,4,3.0259650394525623,0,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_044,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,45,EA-P-SBT,couette,2,240,4,3.0259650394525623,1,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_045,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,46,Exact-Poisson,couette,2,240,4,3.0259650394525623,0,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_046,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,47,Exact-Poisson,couette,2,240,4,3.0259650394525623,1,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_047,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,48,NTC,couette,2,240,4,3.0259650394525623,0,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_048,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,49,NTC,couette,2,240,4,3.0259650394525623,1,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_20261026/case_049,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,50,P-SBT,couette,2,240,4,1.008655013150854,0,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_050,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,51,P-SBT,couette,2,240,4,1.008655013150854,1,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_051,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,52,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,0,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_052,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,53,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,1,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_053,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,54,EA-P-SBT,couette,2,240,4,1.008655013150854,0,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_054,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,55,EA-P-SBT,couette,2,240,4,1.008655013150854,1,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_055,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,56,Exact-Poisson,couette,2,240,4,1.008655013150854,0,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_056,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,57,Exact-Poisson,couette,2,240,4,1.008655013150854,1,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_057,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,58,NTC,couette,2,240,4,1.008655013150854,0,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_058,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_20261026,59,NTC,couette,2,240,4,1.008655013150854,1,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_20261026/case_059,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,0,NTC,couette,20,240,4,3.0259650394525623,0,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_ntc20_20261027/case_000,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,1,NTC,couette,20,240,4,3.0259650394525623,1,100.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_ntc20_20261027/case_001,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,2,NTC,couette,20,240,4,1.008655013150854,0,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_ntc20_20261027/case_002,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,3,NTC,couette,20,240,4,1.008655013150854,1,100.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_ntc20_20261027/case_003,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,4,NTC,couette,20,240,4,3.0259650394525623,0,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_ntc20_20261027/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,5,NTC,couette,20,240,4,3.0259650394525623,1,200.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_ntc20_20261027/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,6,NTC,couette,20,240,4,1.008655013150854,0,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_ntc20_20261027/case_006,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,7,NTC,couette,20,240,4,1.008655013150854,1,200.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_ntc20_20261027/case_007,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,8,NTC,couette,20,240,4,3.0259650394525623,0,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_ntc20_20261027/case_008,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,9,NTC,couette,20,240,4,3.0259650394525623,1,500.0,0.0,102,3072,6.051930078905125e-05,True,couette_speed_ntc20_20261027/case_009,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,10,NTC,couette,20,240,4,1.008655013150854,0,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_ntc20_20261027/case_010,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_speed_ntc20_20261027,11,NTC,couette,20,240,4,1.008655013150854,1,500.0,0.0,102,3072,6.051930078905124e-05,True,couette_speed_ntc20_20261027/case_011,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_split_controls_20261103,0,SBT,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_split_controls_20261103/case_000,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_split_controls_20261103,1,SBT,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_split_controls_20261103/case_001,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_split_controls_20261103,2,SBT,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_split_controls_20261103/case_002,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_split_controls_20261103,3,SBT,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,couette_split_controls_20261103/case_003,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,0,P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_000,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,1,P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_001,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,2,P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_002,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,3,P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_003,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,4,P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_004,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,5,P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_005,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,6,P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_006,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,7,P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_007,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,8,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_008,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,9,Frozen-weighted-P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_009,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,10,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_010,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,11,Frozen-weighted-P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_011,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,12,Frozen-weighted-P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_012,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,13,Frozen-weighted-P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_013,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,14,Frozen-weighted-P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_014,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,15,Frozen-weighted-P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_015,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,16,EA-P-SBT,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_016,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,17,EA-P-SBT,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_017,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,18,EA-P-SBT,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_018,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,19,EA-P-SBT,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_019,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,20,EA-P-SBT,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_020,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,21,EA-P-SBT,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_021,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,22,EA-P-SBT,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_022,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,23,EA-P-SBT,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_023,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,24,Exact-Poisson,couette,2,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_024,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,25,Exact-Poisson,couette,2,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_025,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,26,Exact-Poisson,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_026,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,27,Exact-Poisson,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_027,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,28,Exact-Poisson,couette,4,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_028,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,29,Exact-Poisson,couette,4,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_029,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,30,Exact-Poisson,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_030,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,31,Exact-Poisson,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_031,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,32,NTC,couette,20,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_032,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,33,NTC,couette,20,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,False,couette_subcells_20261028/case_033,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,34,NTC,couette,20,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_034,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
couette_subcells_20261028,35,NTC,couette,20,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,False,couette_subcells_20261028/case_035,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,0,Exact-Poisson,poiseuille,10,240,4,6.051930078905125,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_000,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,1,Exact-Poisson,poiseuille,10,240,4,6.051930078905125,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_001,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,2,Exact-Poisson,poiseuille,10,240,4,3.0259650394525623,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_002,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,3,Exact-Poisson,poiseuille,10,240,4,3.0259650394525623,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_003,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,4,Exact-Poisson,poiseuille,10,240,4,1.5129825197262812,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,5,Exact-Poisson,poiseuille,10,240,4,1.5129825197262812,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,6,Exact-Poisson,poiseuille,20,240,4,6.051930078905125,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_006,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,7,Exact-Poisson,poiseuille,20,240,4,6.051930078905125,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_007,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,8,Exact-Poisson,poiseuille,20,240,4,3.0259650394525623,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_008,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,9,Exact-Poisson,poiseuille,20,240,4,3.0259650394525623,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_009,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,10,Exact-Poisson,poiseuille,20,240,4,1.5129825197262812,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_010,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,11,Exact-Poisson,poiseuille,20,240,4,1.5129825197262812,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_011,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,12,Exact-Poisson,poiseuille,10,240,4,6.051930078905125,0,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_012,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,13,Exact-Poisson,poiseuille,10,240,4,6.051930078905125,1,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_013,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,14,Exact-Poisson,poiseuille,10,240,4,3.0259650394525623,0,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_014,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,15,Exact-Poisson,poiseuille,10,240,4,3.0259650394525623,1,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_015,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,16,Exact-Poisson,poiseuille,10,240,4,1.5129825197262812,0,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_016,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,17,Exact-Poisson,poiseuille,10,240,4,1.5129825197262812,1,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_017,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,18,Exact-Poisson,poiseuille,20,240,4,6.051930078905125,0,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_018,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,19,Exact-Poisson,poiseuille,20,240,4,6.051930078905125,1,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_019,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,20,Exact-Poisson,poiseuille,20,240,4,3.0259650394525623,0,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_020,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,21,Exact-Poisson,poiseuille,20,240,4,3.0259650394525623,1,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_021,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,22,Exact-Poisson,poiseuille,20,240,4,1.5129825197262812,0,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_022,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
highppc_reference_20261022,23,Exact-Poisson,poiseuille,20,240,4,1.5129825197262812,1,0.0,16929366.262354378,102,3072,6.051930078905125e-05,True,highppc_reference_20261022/case_023,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,0,NTC,couette,2,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_000,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,1,NTC,couette,2,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_001,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,2,NTC,couette,4,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_002,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,3,NTC,couette,4,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_003,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,4,NTC,couette,10,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_004,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,5,NTC,couette,10,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_005,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,6,NTC,couette,20,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_006,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,7,NTC,couette,20,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_007,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,8,NTC,poiseuille,2,240,4,1.008655013150854,0,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_008,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,9,NTC,poiseuille,2,240,4,1.008655013150854,1,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_009,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,10,NTC,poiseuille,4,240,4,1.008655013150854,0,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_010,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,11,NTC,poiseuille,4,240,4,1.008655013150854,1,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_011,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,12,NTC,poiseuille,10,240,4,1.008655013150854,0,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_012,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,13,NTC,poiseuille,10,240,4,1.008655013150854,1,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_013,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,14,NTC,poiseuille,20,240,4,1.008655013150854,0,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_014,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
ntc_flow_20261025,15,NTC,poiseuille,20,240,4,1.008655013150854,1,0.0,5000000.0,102,3072,6.051930078905124e-05,True,ntc_flow_20261025/case_015,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,0,FS-P-SBT,poiseuille,2,80,4,3.0259650394525623,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_000,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,1,FS-P-SBT,poiseuille,2,80,4,3.0259650394525623,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_001,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,2,Frozen-weighted-P-SBT,poiseuille,2,80,4,3.0259650394525623,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_002,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,3,Frozen-weighted-P-SBT,poiseuille,2,80,4,3.0259650394525623,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_003,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,4,FS-P-SBT,poiseuille,4,80,4,3.0259650394525623,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_004,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,5,FS-P-SBT,poiseuille,4,80,4,3.0259650394525623,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_005,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,6,Frozen-weighted-P-SBT,poiseuille,4,80,4,3.0259650394525623,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_006,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,7,Frozen-weighted-P-SBT,poiseuille,4,80,4,3.0259650394525623,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_007,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,8,P-SBT,poiseuille,2,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_008,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,9,P-SBT,poiseuille,2,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_009,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,10,FS-P-SBT,poiseuille,2,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_010,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,11,FS-P-SBT,poiseuille,2,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_011,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,12,Frozen-weighted-P-SBT,poiseuille,2,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_012,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,13,Frozen-weighted-P-SBT,poiseuille,2,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_013,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,14,EA-P-SBT,poiseuille,2,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_014,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,15,EA-P-SBT,poiseuille,2,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_015,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,16,Exact-Poisson,poiseuille,2,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_016,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,17,Exact-Poisson,poiseuille,2,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_017,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,18,P-SBT,poiseuille,4,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_018,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,19,P-SBT,poiseuille,4,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_019,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,20,FS-P-SBT,poiseuille,4,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_020,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,21,FS-P-SBT,poiseuille,4,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_021,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,22,Frozen-weighted-P-SBT,poiseuille,4,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_022,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,23,Frozen-weighted-P-SBT,poiseuille,4,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_023,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,24,EA-P-SBT,poiseuille,4,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_024,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,25,EA-P-SBT,poiseuille,4,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_025,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,26,Exact-Poisson,poiseuille,4,80,4,1.5129825197262812,0,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_026,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_control_20261021,27,Exact-Poisson,poiseuille,4,80,4,1.5129825197262812,1,0.0,5000000.0,6,192,6.051930078905125e-05,True,poiseuille_control_20261021/case_027,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,0,P-SBT,poiseuille,2,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_000,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,1,P-SBT,poiseuille,2,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_001,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,2,Frozen-weighted-P-SBT,poiseuille,2,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_002,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,3,Frozen-weighted-P-SBT,poiseuille,2,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_003,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,4,EA-P-SBT,poiseuille,2,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_004,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,5,EA-P-SBT,poiseuille,2,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_005,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,6,Exact-Poisson,poiseuille,2,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_006,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,7,Exact-Poisson,poiseuille,2,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_007,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,8,P-SBT,poiseuille,4,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_008,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,9,P-SBT,poiseuille,4,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_009,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,10,Frozen-weighted-P-SBT,poiseuille,4,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_010,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,11,Frozen-weighted-P-SBT,poiseuille,4,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_011,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,12,EA-P-SBT,poiseuille,4,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_012,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,13,EA-P-SBT,poiseuille,4,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_013,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,14,Exact-Poisson,poiseuille,4,720,4,0.33621833771695137,0,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_014,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_nx720_20261021,15,Exact-Poisson,poiseuille,4,720,4,0.33621833771695137,1,0.0,5000000.0,102,1536,6.051930078905125e-05,True,poiseuille_nx720_20261021/case_015,1638,True,92.95764601198272,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,0,P-SBT,poiseuille,2,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_000,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,1,P-SBT,poiseuille,2,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_001,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,2,Frozen-weighted-P-SBT,poiseuille,2,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_002,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,3,Frozen-weighted-P-SBT,poiseuille,2,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_003,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,4,EA-P-SBT,poiseuille,2,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_004,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,5,EA-P-SBT,poiseuille,2,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_005,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,6,Exact-Poisson,poiseuille,2,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_006,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,7,Exact-Poisson,poiseuille,2,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_007,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,8,P-SBT,poiseuille,4,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_008,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,9,P-SBT,poiseuille,4,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_009,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,10,Frozen-weighted-P-SBT,poiseuille,4,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_010,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,11,Frozen-weighted-P-SBT,poiseuille,4,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_011,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,12,EA-P-SBT,poiseuille,4,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_012,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,13,EA-P-SBT,poiseuille,4,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_013,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,14,Exact-Poisson,poiseuille,4,240,4,1.008655013150854,0,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_014,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
poiseuille_refined_20261021,15,Exact-Poisson,poiseuille,4,240,4,1.008655013150854,1,0.0,5000000.0,102,1536,6.051930078905124e-05,True,poiseuille_refined_20261021/case_015,1638,True,92.9576460119827,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,0,NTC,couette,100,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_000,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,1,NTC,couette,100,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_001,,False,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,2,NTC,couette,100,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_002,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,3,NTC,couette,100,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_003,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,4,EA-P-SBT,couette,10,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,5,EA-P-SBT,couette,10,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,6,EA-P-SBT,couette,10,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_006,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,7,EA-P-SBT,couette,10,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_007,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,8,NTC,poiseuille,100,240,4,3.0259650394525623,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_008,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,9,NTC,poiseuille,100,240,4,3.0259650394525623,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_009,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,10,NTC,poiseuille,100,240,4,1.008655013150854,0,0.0,5000000.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_010,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,11,NTC,poiseuille,100,240,4,1.008655013150854,1,0.0,5000000.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_011,,False,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,12,EA-P-SBT,poiseuille,10,240,4,3.0259650394525623,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_012,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,13,EA-P-SBT,poiseuille,10,240,4,3.0259650394525623,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,stefan_highppc_20261029/case_013,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,14,EA-P-SBT,poiseuille,10,240,4,1.008655013150854,0,0.0,5000000.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_014,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_highppc_20261029,15,EA-P-SBT,poiseuille,10,240,4,1.008655013150854,1,0.0,5000000.0,102,3072,6.051930078905124e-05,True,stefan_highppc_20261029/case_015,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,0,FS-P-SBT,couette,2,80,4,3.0259650394525623,0,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_000,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,1,FS-P-SBT,couette,2,80,4,3.0259650394525623,1,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_001,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,2,FS-P-SBT,couette,4,80,4,3.0259650394525623,0,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_002,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,3,FS-P-SBT,couette,4,80,4,3.0259650394525623,1,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_003,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,4,FS-P-SBT,couette,2,160,4,3.0259650394525623,0,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_004,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,5,FS-P-SBT,couette,2,160,4,3.0259650394525623,1,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_005,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,6,FS-P-SBT,couette,4,160,4,3.0259650394525623,0,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_006,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,7,FS-P-SBT,couette,4,160,4,3.0259650394525623,1,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_007,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,8,P-SBT,couette,2,160,4,3.0259650394525623,0,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_008,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,9,P-SBT,couette,2,160,4,3.0259650394525623,1,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_009,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,10,P-SBT,couette,4,160,4,3.0259650394525623,0,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_010,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_repair_20261021,11,P-SBT,couette,4,160,4,3.0259650394525623,1,1000.0,0.0,6,192,6.051930078905125e-05,True,stefan_repair_20261021/case_011,198,True,11.61970575149784,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,0,SBT,couette,2,240,4,0.7564912598631406,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_000,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,1,SBT,couette,2,240,4,0.7564912598631406,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_001,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,2,SBT,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_002,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,3,SBT,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_003,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,4,P-SBT,couette,2,240,4,0.7564912598631406,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,5,P-SBT,couette,2,240,4,0.7564912598631406,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,6,P-SBT,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_006,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,7,P-SBT,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_007,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,8,Frozen-weighted-P-SBT,couette,2,240,4,0.7564912598631406,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_008,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,9,Frozen-weighted-P-SBT,couette,2,240,4,0.7564912598631406,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_009,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,10,Frozen-weighted-P-SBT,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_010,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,11,Frozen-weighted-P-SBT,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_011,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,12,EA-P-SBT,couette,2,240,4,0.7564912598631406,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_012,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,13,EA-P-SBT,couette,2,240,4,0.7564912598631406,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_013,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,14,EA-P-SBT,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_014,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,15,EA-P-SBT,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_015,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,16,Exact-Poisson,couette,2,240,4,0.7564912598631406,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_016,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,17,Exact-Poisson,couette,2,240,4,0.7564912598631406,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_017,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,18,Exact-Poisson,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_018,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,19,Exact-Poisson,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_019,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,20,NTC,couette,2,240,4,0.7564912598631406,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_020,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,21,NTC,couette,2,240,4,0.7564912598631406,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_021,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,22,NTC,couette,2,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_022,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,23,NTC,couette,2,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_023,3174,True,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,24,NTC,couette,20,240,4,0.7564912598631406,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_024,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,25,NTC,couette,20,240,4,0.7564912598631406,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_sbt_subcell_dt_20261031/case_025,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,26,NTC,couette,20,240,4,0.2521637532877135,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_026,,False,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_sbt_subcell_dt_20261031,27,NTC,couette,20,240,4,0.2521637532877135,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_sbt_subcell_dt_20261031/case_027,,False,185.9152920239654,12288,743.6611680958616,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,0,Frozen-weighted-P-SBT,couette,10,240,4,3.0259650394525623,0,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_weighted10_20261029/case_000,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,1,Frozen-weighted-P-SBT,couette,10,240,4,3.0259650394525623,1,1000.0,0.0,102,3072,6.051930078905125e-05,True,stefan_weighted10_20261029/case_001,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,2,Frozen-weighted-P-SBT,couette,10,240,4,1.008655013150854,0,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_weighted10_20261029/case_002,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,3,Frozen-weighted-P-SBT,couette,10,240,4,1.008655013150854,1,1000.0,0.0,102,3072,6.051930078905124e-05,True,stefan_weighted10_20261029/case_003,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,4,Frozen-weighted-P-SBT,poiseuille,10,240,4,3.0259650394525623,0,0.0,5000000.0,102,3072,6.051930078905125e-05,True,stefan_weighted10_20261029/case_004,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,5,Frozen-weighted-P-SBT,poiseuille,10,240,4,3.0259650394525623,1,0.0,5000000.0,102,3072,6.051930078905125e-05,True,stefan_weighted10_20261029/case_005,3174,True,185.91529202396543,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,6,Frozen-weighted-P-SBT,poiseuille,10,240,4,1.008655013150854,0,0.0,5000000.0,102,3072,6.051930078905124e-05,True,stefan_weighted10_20261029/case_006,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion
stefan_weighted10_20261029,7,Frozen-weighted-P-SBT,poiseuille,10,240,4,1.008655013150854,1,0.0,5000000.0,102,3072,6.051930078905124e-05,True,stefan_weighted10_20261029/case_007,3174,True,185.9152920239654,,,Original completion flag only; not a claim of current/new-horizon completion


==> anc/SHOCK_RUN_CATALOGUE.csv <==
kind,task,Mach,dt_star,dt_ns,cells,dx_L0,method,upstream_PPC,seed,start_t_over_t0,end_t_over_t0,production_ms_per_seed,status
baseline,0,2,0.005,213.2979464910149,800,0.075,NTC,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,1,2,0.005,213.2979464910149,800,0.075,SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,2,2,0.005,213.2979464910149,800,0.075,P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,3,2,0.005,213.2979464910149,800,0.075,Poisson,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,4,2,0.005,213.2979464910149,800,0.075,NTC,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,5,2,0.005,213.2979464910149,800,0.075,SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,6,2,0.005,213.2979464910149,800,0.075,P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,7,2,0.005,213.2979464910149,800,0.075,Poisson,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,8,2,0.005,213.2979464910149,800,0.075,Poisson,40,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,9,2,0.005,213.2979464910149,800,0.075,Poisson,40,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,10,5,0.005,213.2979464910149,800,0.1875,NTC,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,11,5,0.005,213.2979464910149,800,0.1875,SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,12,5,0.005,213.2979464910149,800,0.1875,P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,13,5,0.005,213.2979464910149,800,0.1875,Poisson,2,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,14,5,0.005,213.2979464910149,800,0.1875,NTC,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,15,5,0.005,213.2979464910149,800,0.1875,SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,16,5,0.005,213.2979464910149,800,0.1875,P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,17,5,0.005,213.2979464910149,800,0.1875,Poisson,2,202610161,210,3330,133.09791861039326,verified common-window analysis
baseline,18,5,0.005,213.2979464910149,800,0.1875,Poisson,40,202610160,210,3330,133.09791861039326,verified common-window analysis
baseline,19,5,0.005,213.2979464910149,800,0.1875,Poisson,40,202610161,210,3330,133.09791861039326,verified common-window analysis
new,0,2,0.005,213.2979464910149,800,0.075,Weighted P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,1,2,0.005,213.2979464910149,800,0.075,Weighted P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,2,2,0.005,213.2979464910149,800,0.075,EA-P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,3,2,0.005,213.2979464910149,800,0.075,EA-P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,4,2,0.005,213.2979464910149,800,0.075,NTC,20,202610160,210,3330,133.09791861039326,verified common-window analysis
new,5,2,0.005,213.2979464910149,800,0.075,NTC,20,202610161,210,3330,133.09791861039326,verified common-window analysis
new,6,2,0.015,639.8938394730446,800,0.075,SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,7,2,0.015,639.8938394730446,800,0.075,SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,8,2,0.015,639.8938394730446,800,0.075,P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,9,2,0.015,639.8938394730446,800,0.075,P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,10,2,0.015,639.8938394730446,800,0.075,Weighted P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,11,2,0.015,639.8938394730446,800,0.075,Weighted P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,12,2,0.015,639.8938394730446,800,0.075,EA-P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,13,2,0.015,639.8938394730446,800,0.075,EA-P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,14,2,0.015,639.8938394730446,800,0.075,NTC,20,202610160,210,3330,133.09791861039326,verified common-window analysis
new,15,2,0.015,639.8938394730446,800,0.075,NTC,20,202610161,210,3330,133.09791861039326,verified common-window analysis
new,16,2,0.015,639.8938394730446,800,0.075,Poisson,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,17,2,0.015,639.8938394730446,800,0.075,Poisson,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,18,5,0.005,213.2979464910149,800,0.1875,Weighted P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,19,5,0.005,213.2979464910149,800,0.1875,Weighted P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,20,5,0.005,213.2979464910149,800,0.1875,EA-P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,21,5,0.005,213.2979464910149,800,0.1875,EA-P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,22,5,0.005,213.2979464910149,800,0.1875,NTC,20,202610160,210,3330,133.09791861039326,paired analysis not available at cutoff
new,23,5,0.005,213.2979464910149,800,0.1875,NTC,20,202610161,210,3330,133.09791861039326,paired analysis not available at cutoff
new,24,5,0.015,639.8938394730446,800,0.1875,SBT,2,202610160,210,3330,133.09791861039326,scientifically excluded: mu>1 admission
new,25,5,0.015,639.8938394730446,800,0.1875,SBT,2,202610161,210,3330,133.09791861039326,scientifically excluded: mu>1 admission
new,26,5,0.015,639.8938394730446,800,0.1875,P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,27,5,0.015,639.8938394730446,800,0.1875,P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,28,5,0.015,639.8938394730446,800,0.1875,Weighted P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,29,5,0.015,639.8938394730446,800,0.1875,Weighted P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,30,5,0.015,639.8938394730446,800,0.1875,EA-P-SBT,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,31,5,0.015,639.8938394730446,800,0.1875,EA-P-SBT,2,202610161,210,3330,133.09791861039326,verified common-window analysis
new,32,5,0.015,639.8938394730446,800,0.1875,NTC,20,202610160,210,3330,133.09791861039326,paired analysis not available at cutoff
new,33,5,0.015,639.8938394730446,800,0.1875,NTC,20,202610161,210,3330,133.09791861039326,paired analysis not available at cutoff
new,34,5,0.015,639.8938394730446,800,0.1875,Poisson,2,202610160,210,3330,133.09791861039326,verified common-window analysis
new,35,5,0.015,639.8938394730446,800,0.1875,Poisson,2,202610161,210,3330,133.09791861039326,verified common-window analysis


==> anc/cavity_21000/FIGURE_SELECTION.json <==
{
  "data_sha256": "fb584190b097282f60542dd0c1117dafa9c37bcaf9bf4a198727e65022dc533c",
  "displayed_levels": {
    "16": {
      "Pxx": [
        0.93,
        1.06,
        1.14
      ],
      "Pxy": [
        -8,
        -4,
        0.75
      ],
      "Pyy": [
        0.95,
        1.04,
        1.095
      ],
      "Pzz": [
        0.94,
        1.045,
        1.1
      ],
      "Rxy": [
        -0.003,
        0.009,
        0.025
      ],
      "T": [
        275,
        280,
        285
      ],
      "mxxx": [
        -0.009,
        -0.004,
        0.002
      ],
      "mxxy": [
        -0.006,
        -0.003,
        0.002
      ],
      "mxyy": [
        -0.0015,
        0.006,
        0.012
      ],
      "p": [
        0.95,
        1.045,
        1.1
      ],
      "qx": [
        0.003,
        0.012,
        0.022
      ],
      "rho": [
        0.93,
        1.035,
        1.08
      ],
      "ux": [
        -15,
        15,
        45
      ],
      "uy": [
        -18,
        6,
        23
      ]
    },
    "32": {
      "Pxx": [
        0.93,
        1.06,
        1.14
      ],
      "Pxy": [
        -8,
        -4
      ],
      "Pyy": [
        0.95,
        1.04,
        1.095
      ],
      "Pzz": [
        0.94,
        1.045,
        1.1
      ],
      "p": [
        0.95,
        1.045,
        1.1
      ],
      "rho": [
        0.93,
        1.08
      ],
      "ux": [
        -15,
        15,
        45
      ],
      "uy": [
        -18,
        6,
        23
      ]
    }
  },
  "levels": {
    "Pxx": [
      0.93,
      1.06,
      1.14
    ],
    "Pxy": [
      -8,
      -4,
      0.75
    ],
    "Pyy": [
      0.95,
      1.04,
      1.095
    ],
    "Pzz": [
      0.94,
      1.045,
      1.1
    ],
    "Rxy": [
      -0.003,
      0.009,
      0.025
    ],
    "T": [
      275,
      280,
      285
    ],
    "mxxx": [
      -0.009,
      -0.004,
      0.002
    ],
    "mxxy": [
      -0.006,
      -0.003,
      0.002
    ],
    "mxyy": [
      -0.0015,
      0.006,
      0.012
    ],
    "p": [
      0.95,
      1.045,
      1.1
    ],
    "qx": [
      0.003,
      0.012,
      0.022
    ],
    "rho": [
      0.93,
      1.035,
      1.08
    ],
    "ux": [
      -15,
      15,
      45
    ],
    "uy": [
      -18,
      6,
      23
    ]
  },
  "pages": [
    {
      "fields": [
        "T",
        "ux",
        "uy",
        "Pxy"
      ],
      "page": 1,
      "report_grid": 16,
      "section": "Five-phase mean"
    },
    {
      "fields": [
        "rho",
        "p",
        "Pxx",
        "Pyy"
      ],
      "page": 2,
      "report_grid": 16,
      "section": "Five-phase mean"
    },
    {
      "fields": [
        "Pzz",
        "qx",
        "mxxx",
        "mxxy"
      ],
      "page": 3,
      "report_grid": 16,
      "section": "Five-phase mean"
    },
    {
      "fields": [
        "mxyy",
        "Rxy"
      ],
      "page": 4,
      "report_grid": 16,
      "section": "Five-phase mean"
    },
    {
      "fields": [
        "ux",
        "uy",
        "Pxy",
        "rho"
      ],
      "page": 5,
      "report_grid": 32,
      "section": "Ensemble snapshot"
    },
    {
      "fields": [
        "p",
        "Pxx",
        "Pyy",
        "Pzz"
      ],
      "page": 6,
      "report_grid": 32,
      "section": "Ensemble snapshot"
    }
  ],
  "screen": "5th to 95th percentile range at least 25 times the median marginal SE, and median absolute deviation from its four-neighbour average at most 2.5% of that range, in each of the four methods. Suppress a line level for all four methods when any one has at least four closed contours shorter than three reporting-bin spacings. All fields retained in data.",
  "screening": {
    "16": {
      "Delta": {
        "display": false,
        "roughness": 0.07218809789397389,
        "snr": 11.627457484275347
      },
      "Pxx": {
        "display": true,
        "roughness": 0.003899528617617033,
        "snr": 310.7531386707565
      },
      "Pxy": {
        "display": true,
        "roughness": 0.005584206349885787,
        "snr": 293.51777857223055
      },
      "Pxz": {
        "display": false,
        "roughness": 0.24425456636055254,
        "snr": 3.078192556837015
      },
      "Pyy": {
        "display": true,
        "roughness": 0.004953540088630256,
        "snr": 215.1760507271992
      },
      "Pyz": {
        "display": false,
        "roughness": 0.24045239800759843,
        "snr": 3.0134737321694214
      },
      "Pzz": {
        "display": true,
        "roughness": 0.0033597772347730612,
        "snr": 205.84239022216047
      },
      "Rxx": {
        "display": false,
        "roughness": 0.03413488596478929,
        "snr": 24.81168766448415
      },
      "Rxy": {
        "display": true,
        "roughness": 0.013500302990323168,
        "snr": 73.95589803252422
      },
      "Rxz": {
        "display": false,
        "roughness": 0.269182974856252,
        "snr": 2.8640754566624795
      },
      "Ryy": {
        "display": false,
        "roughness": 0.03278687948894505,
        "snr": 26.356120325518674
      },
      "Ryz": {
        "display": false,
        "roughness": 0.23042195280241629,
        "snr": 2.999238634094738
      },
      "Rzz": {
        "display": false,
        "roughness": 0.12778012248396295,
        "snr": 5.60871775233052
      },
      "T": {
        "display": true,
        "roughness": 0.010102701915544353,
        "snr": 81.95728673249607
      },
      "mxxx": {
        "display": true,
        "roughness": 0.021805533771990307,
        "snr": 51.378905717274904
      },
      "mxxy": {
        "display": true,
        "roughness": 0.024345217505273856,
        "snr": 48.65576063313449
      },
      "mxxz": {
        "display": false,
        "roughness": 0.23535065771388589,
        "snr": 3.1683781943212663
      },
      "mxyy": {
        "display": true,
        "roughness": 0.0173528506084146,
        "snr": 69.46614971018307
      },
      "mxyz": {
        "display": false,
        "roughness": 0.25937427441844974,
        "snr": 3.0432333300456733
      },
      "mxzz": {
        "display": false,
        "roughness": 0.06437726780025853,
        "snr": 13.8368124898641
      },
      "myyy": {
        "display": false,
        "roughness": 0.026529863583355868,
        "snr": 42.435752704880784
      },
      "myyz": {
        "display": false,
        "roughness": 0.24862944469127413,
        "snr": 3.1255630435186577
      },
      "myzz": {
        "display": false,
        "roughness": 0.06036167240745069,
        "snr": 13.347511581818962
      },
      "mzzz": {
        "display": false,
        "roughness": 0.24025738536802582,
        "snr": 3.0626198991328644
      },
      "p": {
        "display": true,
        "roughness": 0.002557717245243392,
        "snr": 307.7319595276809
      },
      "qx": {
        "display": true,
        "roughness": 0.02280765796520993,
        "snr": 45.13487046065913
      },
      "qy": {
        "display": false,
        "roughness": 0.02851146545323818,
        "snr": 33.06296439647876
      },
      "qz": {
        "display": false,
        "roughness": 0.22159858132419627,
        "snr": 3.2445272616351204
      },
      "rho": {
        "display": true,
        "roughness": 0.002795254037783191,
        "snr": 319.7063346736807
      },
      "ux": {
        "display": true,
        "roughness": 0.006096397764693044,
        "snr": 464.5620813667671
      },
      "uy": {
        "display": true,
        "roughness": 0.004463802938993897,
        "snr": 368.0763891588377
      },
      "uz": {
        "display": false,
        "roughness": 0.2162891397667802,
        "snr": 2.9441787651393665
      }
    },
    "32": {
      "Delta": {
        "display": false,
        "roughness": 0.18771148226352283,
        "snr": 4.2766147423306835
      },
      "Pxx": {
        "display": true,
        "roughness": 0.01128157614568551,
        "snr": 71.3669564068949
      },
      "Pxy": {
        "display": true,
        "roughness": 0.012630210661639841,
        "snr": 66.34698769288256
      },
      "Pxz": {
        "display": false,
        "roughness": 0.23939209588106358,
        "snr": 3.2559004612797304
      },
      "Pyy": {
        "display": true,
        "roughness": 0.014346097694451254,
        "snr": 51.49895211934378
      },
      "Pyz": {
        "display": false,
        "roughness": 0.24355184147254696,
        "snr": 3.1723563379977677
      },
      "Pzz": {
        "display": true,
        "roughness": 0.013074525056268311,
        "snr": 57.536685276786784
      },
      "Rxx": {
        "display": false,
        "roughness": 0.1030248435882454,
        "snr": 7.510682772734117
      },
      "Rxy": {
        "display": false,
        "roughness": 0.04705208094319826,
        "snr": 16.707869758139736
      },
      "Rxz": {
        "display": false,
        "roughness": 0.23560798794019858,
        "snr": 3.142210970572735
      },
      "Ryy": {
        "display": false,
        "roughness": 0.10815469506660193,
        "snr": 7.517162227675162
      },
      "Ryz": {
        "display": false,
        "roughness": 0.2451689192655122,
        "snr": 3.300462747612117
      },
      "Rzz": {
        "display": false,
        "roughness": 0.22108909496122087,
        "snr": 3.466723220883289
      },
      "T": {
        "display": false,
        "roughness": 0.032646627042095304,
        "snr": 23.77946036503675
      },
      "mxxx": {
        "display": false,
        "roughness": 0.06062692510488948,
        "snr": 13.341800826742885
      },
      "mxxy": {
        "display": false,
        "roughness": 0.06381929620670015,
        "snr": 12.665217472299247
      },
      "mxxz": {
        "display": false,
        "roughness": 0.236569498134851,
        "snr": 3.260872742061693
      },
      "mxyy": {
        "display": false,
        "roughness": 0.04877829108801724,
        "snr": 17.56022876582626
      },
      "mxyz": {
        "display": false,
        "roughness": 0.24201622060083416,
        "snr": 3.2130637326332674
      },
      "mxzz": {
        "display": false,
        "roughness": 0.15978841611510194,
        "snr": 4.874759096042918
      },
      "myyy": {
        "display": false,
        "roughness": 0.06912060678583586,
        "snr": 11.214664931615165
      },
      "myyz": {
        "display": false,
        "roughness": 0.23492577016959093,
        "snr": 3.185294210479176
      },
      "myzz": {
        "display": false,
        "roughness": 0.17565307440524938,
        "snr": 4.276019498156399
      },
      "mzzz": {
        "display": false,
        "roughness": 0.24424942310324205,
        "snr": 3.290682777551085
      },
      "p": {
        "display": true,
        "roughness": 0.01001042887005079,
        "snr": 78.47006073644351
      },
      "qx": {
        "display": false,
        "roughness": 0.07162455337972659,
        "snr": 11.555737377249777
      },
      "qy": {
        "display": false,
        "roughness": 0.0882056162885368,
        "snr": 8.982757457855373
      },
      "qz": {
        "display": false,
        "roughness": 0.2412767376807217,
        "snr": 3.1395227488681066
      },
      "rho": {
        "display": true,
        "roughness": 0.008330690249608927,
        "snr": 91.87016288516969
      },
      "ux": {
        "display": true,
        "roughness": 0.006673648317763939,
        "snr": 126.10667362614213
      },
      "uy": {
        "display": true,
        "roughness": 0.009364701824067017,
        "snr": 94.78502665863324
      },
      "uz": {
        "display": false,
        "roughness": 0.24546929253593242,
        "snr": 3.1386745871199646
      }
    }
  },
  "selected": {
    "16": [
      "T",
      "ux",
      "uy",
      "Pxy",
      "rho",
      "p",
      "Pxx",
      "Pyy",
      "Pzz",
      "qx",
      "mxxx",
      "mxxy",
      "mxyy",
      "Rxy"
    ],
    "32": [
      "ux",
      "uy",
      "Pxy",
      "rho",
      "p",
      "Pxx",
      "Pyy",
      "Pzz"
    ]
  },
  "small_closed_paths": {
    "16": {
      "Pxx": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.06": [
          0,
          0,
          0,
          0
        ],
        "1.14": [
          0,
          0,
          0,
          0
        ]
      },
      "Pxy": {
        "-4": [
          0,
          0,
          0,
          0
        ],
        "-8": [
          0,
          0,
          0,
          0
        ],
        "0.75": [
          0,
          0,
          0,
          0
        ]
      },
      "Pyy": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.04": [
          0,
          0,
          0,
          0
        ],
        "1.095": [
          0,
          0,
          0,
          0
        ]
      },
      "Pzz": {
        "0.94": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          0,
          0,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      },
      "Rxy": {
        "-0.003": [
          2,
          3,
          1,
          0
        ],
        "0.009": [
          0,
          0,
          0,
          0
        ],
        "0.025": [
          0,
          0,
          0,
          0
        ]
      },
      "T": {
        "275": [
          0,
          0,
          0,
          0
        ],
        "280": [
          0,
          0,
          0,
          0
        ],
        "285": [
          0,
          0,
          0,
          0
        ]
      },
      "mxxx": {
        "-0.004": [
          0,
          0,
          0,
          0
        ],
        "-0.009": [
          0,
          0,
          0,
          0
        ],
        "0.002": [
          0,
          1,
          0,
          0
        ]
      },
      "mxxy": {
        "-0.003": [
          1,
          0,
          0,
          0
        ],
        "-0.006": [
          0,
          0,
          0,
          0
        ],
        "0.002": [
          0,
          0,
          0,
          0
        ]
      },
      "mxyy": {
        "-0.0015": [
          0,
          1,
          0,
          0
        ],
        "0.006": [
          0,
          0,
          0,
          0
        ],
        "0.012": [
          0,
          0,
          0,
          0
        ]
      },
      "p": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          0,
          0,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      },
      "qx": {
        "0.003": [
          0,
          1,
          1,
          0
        ],
        "0.012": [
          0,
          0,
          0,
          0
        ],
        "0.022": [
          0,
          0,
          0,
          0
        ]
      },
      "rho": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.035": [
          0,
          0,
          0,
          0
        ],
        "1.08": [
          0,
          0,
          0,
          0
        ]
      },
      "ux": {
        "-15": [
          0,
          0,
          0,
          0
        ],
        "15": [
          0,
          0,
          0,
          0
        ],
        "45": [
          0,
          0,
          0,
          0
        ]
      },
      "uy": {
        "-18": [
          0,
          0,
          0,
          0
        ],
        "23": [
          0,
          0,
          0,
          0
        ],
        "6": [
          0,
          0,
          0,
          0
        ]
      }
    },
    "32": {
      "Pxx": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.06": [
          0,
          0,
          0,
          0
        ],
        "1.14": [
          0,
          0,
          0,
          0
        ]
      },
      "Pxy": {
        "-4": [
          0,
          0,
          0,
          0
        ],
        "-8": [
          0,
          0,
          0,
          0
        ],
        "0.75": [
          9,
          9,
          4,
          0
        ]
      },
      "Pyy": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.04": [
          0,
          1,
          3,
          0
        ],
        "1.095": [
          0,
          0,
          1,
          0
        ]
      },
      "Pzz": {
        "0.94": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          1,
          2,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      },
      "p": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          2,
          2,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      },
      "rho": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.035": [
          0,
          2,
          4,
          0
        ],
        "1.08": [
          0,
          0,
          0,
          0
        ]
      },
      "ux": {
        "-15": [
          1,
          0,
          1,
          0
        ],
        "15": [
          0,
          0,
          0,
          0
        ],
        "45": [
          0,
          0,
          0,
          0
        ]
      },
      "uy": {
        "-18": [
          0,
          0,
          0,
          0
        ],
        "23": [
          0,
          0,
          0,
          0
        ],
        "6": [
          1,
          0,
          0,
          0
        ]
      }
    }
  }
}


==> anc/cavity_21000/FULL_FIELD_FIGURES.json <==
{
  "valid": true,
  "source_sha256": "9962fd16f1f092c2e3a3895b2b008d5122cc31ebd8b8a78b50011befe5d7cce6",
  "data_sha256": "fb584190b097282f60542dd0c1117dafa9c37bcaf9bf4a198727e65022dc533c",
  "files": {
    "cavity_isotherms_shear_21000.pdf": "6e5f17171e713ebb9c0d19e9e94e4c585287119286b1a0587c5fb2407cfc06d0",
    "cavity_isotherms_shear_21000.png": "1f871ad32cf41afa86ab3b15afc7e8f0a99b4d1363581550230b9a478bd2697f",
    "cavity_full_field_atlas_21000.pdf": "703209426b628d782d41a7e23e0deefbe45936c77121cfd2e030f23ff5768a6d"
  },
  "pages": [
    {
      "page": 1,
      "report_grid": 16,
      "section": "Five-phase mean",
      "fields": [
        "T",
        "ux",
        "uy",
        "Pxy"
      ]
    },
    {
      "page": 2,
      "report_grid": 16,
      "section": "Five-phase mean",
      "fields": [
        "rho",
        "p",
        "Pxx",
        "Pyy"
      ]
    },
    {
      "page": 3,
      "report_grid": 16,
      "section": "Five-phase mean",
      "fields": [
        "Pzz",
        "qx",
        "mxxx",
        "mxxy"
      ]
    },
    {
      "page": 4,
      "report_grid": 16,
      "section": "Five-phase mean",
      "fields": [
        "mxyy",
        "Rxy"
      ]
    },
    {
      "page": 5,
      "report_grid": 32,
      "section": "Ensemble snapshot",
      "fields": [
        "ux",
        "uy",
        "Pxy",
        "rho"
      ]
    },
    {
      "page": 6,
      "report_grid": 32,
      "section": "Ensemble snapshot",
      "fields": [
        "p",
        "Pxx",
        "Pyy",
        "Pzz"
      ]
    }
  ],
  "levels": {
    "mxyy": [
      -0.0015,
      0.006,
      0.012
    ],
    "mxxy": [
      -0.006,
      -0.003,
      0.002
    ],
    "p": [
      0.95,
      1.045,
      1.1
    ],
    "ux": [
      -15,
      15,
      45
    ],
    "Pyy": [
      0.95,
      1.04,
      1.095
    ],
    "mxxx": [
      -0.009,
      -0.004,
      0.002
    ],
    "Pxx": [
      0.93,
      1.06,
      1.14
    ],
    "qx": [
      0.003,
      0.012,
      0.022
    ],
    "T": [
      275,
      280,
      285
    ],
    "rho": [
      0.93,
      1.035,
      1.08
    ],
    "Rxy": [
      -0.003,
      0.009,
      0.025
    ],
    "Pzz": [
      0.94,
      1.045,
      1.1
    ],
    "Pxy": [
      -8,
      -4,
      0.75
    ],
    "uy": [
      -18,
      6,
      23
    ]
  },
  "displayed_levels": {
    "16": {
      "T": [
        275,
        280,
        285
      ],
      "ux": [
        -15,
        15,
        45
      ],
      "uy": [
        -18,
        6,
        23
      ],
      "Pxy": [
        -8,
        -4,
        0.75
      ],
      "rho": [
        0.93,
        1.035,
        1.08
      ],
      "p": [
        0.95,
        1.045,
        1.1
      ],
      "Pxx": [
        0.93,
        1.06,
        1.14
      ],
      "Pyy": [
        0.95,
        1.04,
        1.095
      ],
      "Pzz": [
        0.94,
        1.045,
        1.1
      ],
      "qx": [
        0.003,
        0.012,
        0.022
      ],
      "mxxx": [
        -0.009,
        -0.004,
        0.002
      ],
      "mxxy": [
        -0.006,
        -0.003,
        0.002
      ],
      "mxyy": [
        -0.0015,
        0.006,
        0.012
      ],
      "Rxy": [
        -0.003,
        0.009,
        0.025
      ]
    },
    "32": {
      "ux": [
        -15,
        15,
        45
      ],
      "uy": [
        -18,
        6,
        23
      ],
      "Pxy": [
        -8,
        -4
      ],
      "rho": [
        0.93,
        1.08
      ],
      "p": [
        0.95,
        1.045,
        1.1
      ],
      "Pxx": [
        0.93,
        1.06,
        1.14
      ],
      "Pyy": [
        0.95,
        1.04,
        1.095
      ],
      "Pzz": [
        0.94,
        1.045,
        1.1
      ]
    }
  },
  "small_closed_paths": {
    "16": {
      "T": {
        "275": [
          0,
          0,
          0,
          0
        ],
        "280": [
          0,
          0,
          0,
          0
        ],
        "285": [
          0,
          0,
          0,
          0
        ]
      },
      "ux": {
        "-15": [
          0,
          0,
          0,
          0
        ],
        "15": [
          0,
          0,
          0,
          0
        ],
        "45": [
          0,
          0,
          0,
          0
        ]
      },
      "uy": {
        "-18": [
          0,
          0,
          0,
          0
        ],
        "6": [
          0,
          0,
          0,
          0
        ],
        "23": [
          0,
          0,
          0,
          0
        ]
      },
      "Pxy": {
        "-8": [
          0,
          0,
          0,
          0
        ],
        "-4": [
          0,
          0,
          0,
          0
        ],
        "0.75": [
          0,
          0,
          0,
          0
        ]
      },
      "rho": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.035": [
          0,
          0,
          0,
          0
        ],
        "1.08": [
          0,
          0,
          0,
          0
        ]
      },
      "p": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          0,
          0,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      },
      "Pxx": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.06": [
          0,
          0,
          0,
          0
        ],
        "1.14": [
          0,
          0,
          0,
          0
        ]
      },
      "Pyy": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.04": [
          0,
          0,
          0,
          0
        ],
        "1.095": [
          0,
          0,
          0,
          0
        ]
      },
      "Pzz": {
        "0.94": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          0,
          0,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      },
      "qx": {
        "0.003": [
          0,
          1,
          1,
          0
        ],
        "0.012": [
          0,
          0,
          0,
          0
        ],
        "0.022": [
          0,
          0,
          0,
          0
        ]
      },
      "mxxx": {
        "-0.009": [
          0,
          0,
          0,
          0
        ],
        "-0.004": [
          0,
          0,
          0,
          0
        ],
        "0.002": [
          0,
          1,
          0,
          0
        ]
      },
      "mxxy": {
        "-0.006": [
          0,
          0,
          0,
          0
        ],
        "-0.003": [
          1,
          0,
          0,
          0
        ],
        "0.002": [
          0,
          0,
          0,
          0
        ]
      },
      "mxyy": {
        "-0.0015": [
          0,
          1,
          0,
          0
        ],
        "0.006": [
          0,
          0,
          0,
          0
        ],
        "0.012": [
          0,
          0,
          0,
          0
        ]
      },
      "Rxy": {
        "-0.003": [
          2,
          3,
          1,
          0
        ],
        "0.009": [
          0,
          0,
          0,
          0
        ],
        "0.025": [
          0,
          0,
          0,
          0
        ]
      }
    },
    "32": {
      "ux": {
        "-15": [
          1,
          0,
          1,
          0
        ],
        "15": [
          0,
          0,
          0,
          0
        ],
        "45": [
          0,
          0,
          0,
          0
        ]
      },
      "uy": {
        "-18": [
          0,
          0,
          0,
          0
        ],
        "6": [
          1,
          0,
          0,
          0
        ],
        "23": [
          0,
          0,
          0,
          0
        ]
      },
      "Pxy": {
        "-8": [
          0,
          0,
          0,
          0
        ],
        "-4": [
          0,
          0,
          0,
          0
        ],
        "0.75": [
          9,
          9,
          4,
          0
        ]
      },
      "rho": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.035": [
          0,
          2,
          4,
          0
        ],
        "1.08": [
          0,
          0,
          0,
          0
        ]
      },
      "p": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          2,
          2,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      },
      "Pxx": {
        "0.93": [
          0,
          0,
          0,
          0
        ],
        "1.06": [
          0,
          0,
          0,
          0
        ],
        "1.14": [
          0,
          0,
          0,
          0
        ]
      },
      "Pyy": {
        "0.95": [
          0,
          0,
          0,
          0
        ],
        "1.04": [
          0,
          1,
          3,
          0
        ],
        "1.095": [
          0,
          0,
          1,
          0
        ]
      },
      "Pzz": {
        "0.94": [
          0,
          0,
          0,
          0
        ],
        "1.045": [
          0,
          1,
          2,
          0
        ],
        "1.1": [
          0,
          0,
          0,
          0
        ]
      }
    }
  },
  "isotherms_K": [
    275,
    280,
    285
  ],
  "window": [
    4.75,
    5.0
  ],
  "snapshot_time": 5.0,
  "screening": {
    "16": {
      "T": {
        "snr": 81.95728673249607,
        "roughness": 0.010102701915544353,
        "display": true
      },
      "ux": {
        "snr": 464.5620813667671,
        "roughness": 0.006096397764693044,
        "display": true
      },
      "uy": {
        "snr": 368.0763891588377,
        "roughness": 0.004463802938993897,
        "display": true
      },
      "Pxy": {
        "snr": 293.51777857223055,
        "roughness": 0.005584206349885787,
        "display": true
      },
      "rho": {
        "snr": 319.7063346736807,
        "roughness": 0.002795254037783191,
        "display": true
      },
      "p": {
        "snr": 307.7319595276809,
        "roughness": 0.002557717245243392,
        "display": true
      },
      "Pxx": {
        "snr": 310.7531386707565,
        "roughness": 0.003899528617617033,
        "display": true
      },
      "Pyy": {
        "snr": 215.1760507271992,
        "roughness": 0.004953540088630256,
        "display": true
      },
      "Pzz": {
        "snr": 205.84239022216047,
        "roughness": 0.0033597772347730612,
        "display": true
      },
      "qx": {
        "snr": 45.13487046065913,
        "roughness": 0.02280765796520993,
        "display": true
      },
      "qy": {
        "snr": 33.06296439647876,
        "roughness": 0.02851146545323818,
        "display": false
      },
      "mxxx": {
        "snr": 51.378905717274904,
        "roughness": 0.021805533771990307,
        "display": true
      },
      "mxxy": {
        "snr": 48.65576063313449,
        "roughness": 0.024345217505273856,
        "display": true
      },
      "mxyy": {
        "snr": 69.46614971018307,
        "roughness": 0.0173528506084146,
        "display": true
      },
      "myyy": {
        "snr": 42.435752704880784,
        "roughness": 0.026529863583355868,
        "display": false
      },
      "mxzz": {
        "snr": 13.8368124898641,
        "roughness": 0.06437726780025853,
        "display": false
      },
      "myzz": {
        "snr": 13.347511581818962,
        "roughness": 0.06036167240745069,
        "display": false
      },
      "Rxx": {
        "snr": 24.81168766448415,
        "roughness": 0.03413488596478929,
        "display": false
      },
      "Rxy": {
        "snr": 73.95589803252422,
        "roughness": 0.013500302990323168,
        "display": true
      },
      "Ryy": {
        "snr": 26.356120325518674,
        "roughness": 0.03278687948894505,
        "display": false
      },
      "Delta": {
        "snr": 11.627457484275347,
        "roughness": 0.07218809789397389,
        "display": false
      },
      "uz": {
        "snr": 2.9441787651393665,
        "roughness": 0.2162891397667802,
        "display": false
      },
      "Pxz": {
        "snr": 3.078192556837015,
        "roughness": 0.24425456636055254,
        "display": false
      },
      "Pyz": {
        "snr": 3.0134737321694214,
        "roughness": 0.24045239800759843,
        "display": false
      },
      "qz": {
        "snr": 3.2445272616351204,
        "roughness": 0.22159858132419627,
        "display": false
      },
      "mxxz": {
        "snr": 3.1683781943212663,
        "roughness": 0.23535065771388589,
        "display": false
      },
      "mxyz": {
        "snr": 3.0432333300456733,
        "roughness": 0.25937427441844974,
        "display": false
      },
      "myyz": {
        "snr": 3.1255630435186577,
        "roughness": 0.24862944469127413,
        "display": false
      },
      "mzzz": {
        "snr": 3.0626198991328644,
        "roughness": 0.24025738536802582,
        "display": false
      },
      "Rxz": {
        "snr": 2.8640754566624795,
        "roughness": 0.269182974856252,
        "display": false
      },
      "Ryz": {
        "snr": 2.999238634094738,
        "roughness": 0.23042195280241629,
        "display": false
      },
      "Rzz": {
        "snr": 5.60871775233052,
        "roughness": 0.12778012248396295,
        "display": false
      }
    },
    "32": {
      "T": {
        "snr": 23.77946036503675,
        "roughness": 0.032646627042095304,
        "display": false
      },
      "ux": {
        "snr": 126.10667362614213,
        "roughness": 0.006673648317763939,
        "display": true
      },
      "uy": {
        "snr": 94.78502665863324,
        "roughness": 0.009364701824067017,
        "display": true
      },
      "Pxy": {
        "snr": 66.34698769288256,
        "roughness": 0.012630210661639841,
        "display": true
      },
      "rho": {
        "snr": 91.87016288516969,
        "roughness": 0.008330690249608927,
        "display": true
      },
      "p": {
        "snr": 78.47006073644351,
        "roughness": 0.01001042887005079,
        "display": true
      },
      "Pxx": {
        "snr": 71.3669564068949,
        "roughness": 0.01128157614568551,
        "display": true
      },
      "Pyy": {
        "snr": 51.49895211934378,
        "roughness": 0.014346097694451254,
        "display": true
      },
      "Pzz": {
        "snr": 57.536685276786784,
        "roughness": 0.013074525056268311,
        "display": true
      },
      "qx": {
        "snr": 11.555737377249777,
        "roughness": 0.07162455337972659,
        "display": false
      },
      "qy": {
        "snr": 8.982757457855373,
        "roughness": 0.0882056162885368,
        "display": false
      },
      "mxxx": {
        "snr": 13.341800826742885,
        "roughness": 0.06062692510488948,
        "display": false
      },
      "mxxy": {
        "snr": 12.665217472299247,
        "roughness": 0.06381929620670015,
        "display": false
      },
      "mxyy": {
        "snr": 17.56022876582626,
        "roughness": 0.04877829108801724,
        "display": false
      },
      "myyy": {
        "snr": 11.214664931615165,
        "roughness": 0.06912060678583586,
        "display": false
      },
      "mxzz": {
        "snr": 4.874759096042918,
        "roughness": 0.15978841611510194,
        "display": false
      },
      "myzz": {
        "snr": 4.276019498156399,
        "roughness": 0.17565307440524938,
        "display": false
      },
      "Rxx": {
        "snr": 7.510682772734117,
        "roughness": 0.1030248435882454,
        "display": false
      },
      "Rxy": {
        "snr": 16.707869758139736,
        "roughness": 0.04705208094319826,
        "display": false
      },
      "Ryy": {
        "snr": 7.517162227675162,
        "roughness": 0.10815469506660193,
        "display": false
      },
      "Delta": {
        "snr": 4.2766147423306835,
        "roughness": 0.18771148226352283,
        "display": false
      },
      "uz": {
        "snr": 3.1386745871199646,
        "roughness": 0.24546929253593242,
        "display": false
      },
      "Pxz": {
        "snr": 3.2559004612797304,
        "roughness": 0.23939209588106358,
        "display": false
      },
      "Pyz": {
        "snr": 3.1723563379977677,
        "roughness": 0.24355184147254696,
        "display": false
      },
      "qz": {
        "snr": 3.1395227488681066,
        "roughness": 0.2412767376807217,
        "display": false
      },
      "mxxz": {
        "snr": 3.260872742061693,
        "roughness": 0.236569498134851,
        "display": false
      },
      "mxyz": {
        "snr": 3.2130637326332674,
        "roughness": 0.24201622060083416,
        "display": false
      },
      "myyz": {
        "snr": 3.185294210479176,
        "roughness": 0.23492577016959093,
        "display": false
      },
      "mzzz": {
        "snr": 3.290682777551085,
        "roughness": 0.24424942310324205,
        "display": false
      },
      "Rxz": {
        "snr": 3.142210970572735,
        "roughness": 0.23560798794019858,
        "display": false
      },
      "Ryz": {
        "snr": 3.300462747612117,
        "roughness": 0.2451689192655122,
        "display": false
      },
      "Rzz": {
        "snr": 3.466723220883289,
        "roughness": 0.22108909496122087,
        "display": false
      }
    }
  },
  "selected": {
    "16": [
      "T",
      "ux",
      "uy",
      "Pxy",
      "rho",
      "p",
      "Pxx",
      "Pyy",
      "Pzz",
      "qx",
      "mxxx",
      "mxxy",
      "mxyy",
      "Rxy"
    ],
    "32": [
      "ux",
      "uy",
      "Pxy",
      "rho",
      "p",
      "Pxx",
      "Pyy",
      "Pzz"
    ]
  },
  "reference": "Poisson40 RGB fill",
  "method_lines": [
    "SBT \u00b7 PPC2",
    "P-SBT \u00b7 PPC2",
    "EA \u00b7 PPC2"
  ],
  "screen": "5th to 95th percentile range at least 25 times the median marginal SE, and median absolute deviation from its four-neighbour average at most 2.5% of that range, in each of the four methods. Suppress a line level for all four methods when any one has at least four closed contours shorter than three reporting-bin spacings. All fields retained in data."
}

==> anc/cavity_21000/FULL_FIELD_REDUCTION.json <==
{
  "checks": {
    "EA2": {
      "centerline_defect": 3.774758283725532e-15,
      "phase_centerline_defect": 1.4210854715202004e-14,
      "raw_rebin_rel": 7.161375604511246e-16,
      "trace_max": 4.676814491233472e-15
    },
    "PSBT2": {
      "centerline_defect": 7.077671781985373e-15,
      "phase_centerline_defect": 1.9761969838327786e-14,
      "raw_rebin_rel": 7.378269619574864e-16,
      "trace_max": 4.690692279041286e-15
    },
    "Poisson40": {
      "centerline_defect": 5.2735593669694936e-15,
      "phase_centerline_defect": 1.7319479184152442e-14,
      "raw_rebin_rel": 7.899419280930897e-16,
      "trace_max": 4.038436252074007e-15
    },
    "SBT2": {
      "centerline_defect": 6.2727600891321345e-15,
      "phase_centerline_defect": 1.509903313490213e-14,
      "raw_rebin_rel": 7.287617802667694e-16,
      "trace_max": 5.100087019371813e-15
    }
  },
  "data_name": "cavity_full_fields_21000.npz",
  "data_sha256": "fb584190b097282f60542dd0c1117dafa9c37bcaf9bf4a198727e65022dc533c",
  "dt_ns": 11.58135988462429,
  "estimator": "Centralize after pooling trajectories at each phase; trapezoidal five-phase mean on 16x16. Independently tabulated 32x32 snapshot at t*=5. Paired delete-40-label group jackknife on all reporting bins.",
  "family_critical_t": {
    "16": 4.8038911703875815,
    "32": 5.086581252731532
  },
  "family_size": {
    "16": 24576,
    "32": 98304
  },
  "fields": [
    "rho",
    "T",
    "ux",
    "uy",
    "uz",
    "Pxx",
    "Pxy",
    "Pxz",
    "Pyy",
    "Pyz",
    "Pzz",
    "qx",
    "qy",
    "qz",
    "mxxx",
    "mxxy",
    "mxxz",
    "mxyy",
    "mxyz",
    "mxzz",
    "myyy",
    "myyz",
    "myzz",
    "mzzz",
    "Rxx",
    "Rxy",
    "Rxz",
    "Ryy",
    "Ryz",
    "Rzz",
    "Delta",
    "p"
  ],
  "grid": [
    64,
    64
  ],
  "group_size": 40,
  "groups": 525,
  "independent_inputs": {
    "EA2": {
      "new": "f40a64d33dfa27a2b2e0a516149dac22c493d0f34a6c8cf59522dbc67a9e8d4a",
      "old": "f5097f067b1ea29d6884eefed57f30955c53484bbcaf03200bff3aa52e1ff818"
    },
    "PSBT2": {
      "new": "5d2bae4b2a9b1815080511648e8d7eb70496186ad2cd074f0f61d195dac5fe69",
      "old": "e941e7afab92fe6763a37e5a38fde5467095f6fc20f48613167dc3478f934736"
    },
    "Poisson40": {
      "new": "9b33f64b009d7a40e9560143fd887c92a8f197a5dcd25bd95c966fd6991ab7d8",
      "old": "3af771fe63d0f6bf277383f68e5da1e9eeb2dd6c8feeade308b143e95082a25d"
    },
    "SBT2": {
      "new": "28af83dbb27217afad96aeab4563e4dbd7551b02de1877b6ed0471726a77c2cd",
      "old": "2fefe8fc28c50fae4ceb6936f567e08d1079ddc39e9a4b4ee182044f27f6644d"
    }
  },
  "methods": [
    "SBT2",
    "PSBT2",
    "EA2",
    "Poisson40"
  ],
  "phase_range": [
    4.75,
    5.0
  ],
  "physics": {
    "Kn": 0.1,
    "L_m": 0.001,
    "T_K": 273.15,
    "cm": 337.2876794188943,
    "d_m": 3.658e-10,
    "dimension": "2D3V unit depth",
    "gas": "hard sphere monatomic",
    "initial": "equilibrium gas at rest; lid instantaneously starts at t=0",
    "lid_Mach": 0.5,
    "lid_speed": 153.95005865524948,
    "m_kg": 6.63e-26,
    "number_density": 1.682084183465978e+22,
    "walls": "fully diffuse isothermal"
  },
  "plan_hash": "2bc283e32808673b0e4ce67d16424fe1d2a447b9c1114a26d833f75ce661d052",
  "source_sha256": "3e1cc6377b4bd9c58ac9ce5c864b03f96c4a5ab1bfc0225e9f9ddb4aa18a8b3f",
  "statistics": {
    "16": {
      "EA2": {
        "Delta": {
          "absmax_paired_se": 0.0018757282053912618,
          "absmax_signed": -0.004499410349775301,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.03802047268686726,
            0.010257241203457501
          ],
          "rms": 0.0019505653381472299,
          "rms_interior": 0.0019882222457013933,
          "rms_se": 0.0018437956987070795,
          "rms_top_row": 0.0019610962759390774,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.59375
        },
        "Pxx": {
          "absmax_paired_se": 0.0016503274878315879,
          "absmax_signed": 0.005569617525279957,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6930103265812847,
            1.722691135982475
          ],
          "rms": 0.001651418395120864,
          "rms_interior": 0.0014894744049021669,
          "rms_se": 0.001045855736277359,
          "rms_top_row": 0.0029469470207435945,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.96875
        },
        "Pxy": {
          "absmax_paired_se": 0.0005790603066996255,
          "absmax_signed": -0.0036984583226741252,
          "n_outer_ring": 5,
          "n_simultaneous": 10,
          "n_top_eighth": 8,
          "ref_minmax": [
            -0.18334745646476988,
            0.021499790110956405
          ],
          "rms": 0.0011960086147609365,
          "rms_interior": 0.0011005470777521323,
          "rms_se": 0.0005987269855321423,
          "rms_top_row": 0.0025073679976225995,
          "x_at_absmax": 0.34375,
          "y_at_absmax": 0.90625
        },
        "Pxz": {
          "absmax_paired_se": 0.000635319292642847,
          "absmax_signed": -0.002318224407601665,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00030754797121927214,
            0.00043150387671549785
          ],
          "rms": 0.0006187525670914814,
          "rms_interior": 0.0006351444165543479,
          "rms_se": 0.0006023806205678467,
          "rms_top_row": 0.0005029329122065476,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.78125
        },
        "Pyy": {
          "absmax_paired_se": 0.0011487613682984424,
          "absmax_signed": 0.005069163566724599,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7759967961251474,
            1.3926445058942296
          ],
          "rms": 0.0014111918948108786,
          "rms_interior": 0.0012561578851666832,
          "rms_se": 0.0010334269450469303,
          "rms_top_row": 0.0008976334464930651,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.59375
        },
        "Pyz": {
          "absmax_paired_se": 0.0005847385153407115,
          "absmax_signed": 0.001601417751437277,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00034129515503242074,
            0.00045425224355514945
          ],
          "rms": 0.0005858631644125842,
          "rms_interior": 0.0005825487035102804,
          "rms_se": 0.000596936314852988,
          "rms_top_row": 0.0005008983811347714,
          "x_at_absmax": 0.15625,
          "y_at_absmax": 0.34375
        },
        "Pzz": {
          "absmax_paired_se": 0.0011555143519661399,
          "absmax_signed": -0.003821459293442242,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7292617905981004,
            1.4993939331020187
          ],
          "rms": 0.0014293936669254642,
          "rms_interior": 0.0013736323561157886,
          "rms_se": 0.001213346931834998,
          "rms_top_row": 0.0014105498055862209,
          "x_at_absmax": 0.03125,
          "y_at_absmax": 0.78125
        },
        "Rxx": {
          "absmax_paired_se": 0.0008246796931862931,
          "absmax_signed": -0.0031759137801001987,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.047084501211070884,
            0.023260337784646427
          ],
          "rms": 0.0007206926501139475,
          "rms_interior": 0.0006964580344015559,
          "rms_se": 0.000683037892973495,
          "rms_top_row": 0.0011567893086594791,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.96875
        },
        "Rxy": {
          "absmax_paired_se": 0.0005732999924219082,
          "absmax_signed": 0.0018295918241924124,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.006503268496255419,
            0.05444313752284445
          ],
          "rms": 0.0006407228064922325,
          "rms_interior": 0.000620014281840409,
          "rms_se": 0.0005779729259332788,
          "rms_top_row": 0.0009693096691532136,
          "x_at_absmax": 0.21875,
          "y_at_absmax": 0.84375
        },
        "Rxz": {
          "absmax_paired_se": 0.0006573963780213657,
          "absmax_signed": 0.0016203522443837871,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00044998333488198444,
            0.00037319582629952484
          ],
          "rms": 0.0005426367944034691,
          "rms_interior": 0.0005471909103375383,
          "rms_se": 0.0005852633050822086,
          "rms_top_row": 0.000489164909812677,
          "x_at_absmax": 0.78125,
          "y_at_absmax": 0.84375
        },
        "Ryy": {
          "absmax_paired_se": 0.0005950778006583096,
          "absmax_signed": -0.002108979996006316,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.02650780949429049,
            0.041251347876485996
          ],
          "rms": 0.000715974464757908,
          "rms_interior": 0.0007052664605993388,
          "rms_se": 0.0006745915792654722,
          "rms_top_row": 0.0007225917041935227,
          "x_at_absmax": 0.03125,
          "y_at_absmax": 0.90625
        },
        "Ryz": {
          "absmax_paired_se": 0.0006197986239453773,
          "absmax_signed": -0.0019316939364044292,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0002727531609555784,
            0.0003775954423909493
          ],
          "rms": 0.0005345688726256667,
          "rms_interior": 0.0005247168745911934,
          "rms_se": 0.0005818963266711897,
          "rms_top_row": 0.0005874666921345784,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.53125
        },
        "Rzz": {
          "absmax_paired_se": 0.0007872120678371658,
          "absmax_signed": 0.002373676471289158,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0034901156348806717,
            0.008158383855207297
          ],
          "rms": 0.0007660623757780269,
          "rms_interior": 0.000749873046331381,
          "rms_se": 0.0007242687904189193,
          "rms_top_row": 0.0008768624780576755,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.96875
        },
        "T": {
          "absmax_paired_se": 0.0005368876033687884,
          "absmax_signed": 0.001737170652328368,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.9934606922676468,
            1.0656983495957746
          ],
          "rms": 0.0006170232084396465,
          "rms_interior": 0.0005968455007442936,
          "rms_se": 0.0005767546853269799,
          "rms_top_row": 0.0007594825762476376,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.84375
        },
        "mxxx": {
          "absmax_paired_se": 0.0003318185537816866,
          "absmax_signed": -0.0012803878284688118,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.017138407579954374,
            0.01215912323655952
          ],
          "rms": 0.0003839575185703105,
          "rms_interior": 0.00039213599755093395,
          "rms_se": 0.0003336218662945531,
          "rms_top_row": 0.0003409999267778672,
          "x_at_absmax": 0.53125,
          "y_at_absmax": 0.71875
        },
        "mxxy": {
          "absmax_paired_se": 0.00029174221402270386,
          "absmax_signed": -0.0010055312171910382,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.025111683744686433,
            0.00805490143053375
          ],
          "rms": 0.0003123874566071102,
          "rms_interior": 0.0003072820243488125,
          "rms_se": 0.000269934474755345,
          "rms_top_row": 0.00031848314361245005,
          "x_at_absmax": 0.78125,
          "y_at_absmax": 0.90625
        },
        "mxxz": {
          "absmax_paired_se": 0.0002753923903321769,
          "absmax_signed": 0.0007535268689013531,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0001753265613055773,
            0.0001901701450650293
          ],
          "rms": 0.0002812170357446032,
          "rms_interior": 0.00027968327772341086,
          "rms_se": 0.00027998027177827164,
          "rms_top_row": 0.0002792163259330774,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.28125
        },
        "mxyy": {
          "absmax_paired_se": 0.00027450421508043026,
          "absmax_signed": 0.0010084351252723257,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.006633237376679421,
            0.020347063719771193
          ],
          "rms": 0.0003358062393810764,
          "rms_interior": 0.00034970911989657083,
          "rms_se": 0.0002701943169595779,
          "rms_top_row": 0.0003017072607673459,
          "x_at_absmax": 0.46875,
          "y_at_absmax": 0.78125
        },
        "mxyz": {
          "absmax_paired_se": 0.00021178006378455702,
          "absmax_signed": 0.0006305427069871155,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00013659511354597323,
            0.00010778925680754728
          ],
          "rms": 0.000206612389175299,
          "rms_interior": 0.00021072976174614538,
          "rms_se": 0.00021436629722679983,
          "rms_top_row": 0.00019947397253213138,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.46875
        },
        "mxzz": {
          "absmax_paired_se": 0.00026775999679267266,
          "absmax_signed": 0.0008904728537274067,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.010357922769356282,
            0.0011458152577576049
          ],
          "rms": 0.0002853848327551837,
          "rms_interior": 0.000281393651085548,
          "rms_se": 0.00027473660346825945,
          "rms_top_row": 0.00032698445098555847,
          "x_at_absmax": 0.28125,
          "y_at_absmax": 0.90625
        },
        "myyy": {
          "absmax_paired_se": 0.0003024286065511859,
          "absmax_signed": -0.001021698849443883,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.011092597165832566,
            0.01968170476683541
          ],
          "rms": 0.0003685907298922442,
          "rms_interior": 0.00036897503817053337,
          "rms_se": 0.00033099698795116355,
          "rms_top_row": 0.0003734872016131847,
          "x_at_absmax": 0.09375,
          "y_at_absmax": 0.84375
        },
        "myyz": {
          "absmax_paired_se": 0.00027241353165671556,
          "absmax_signed": 0.0009610552511204052,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0002090613722206634,
            0.00017255221819139363
          ],
          "rms": 0.0002564776951178822,
          "rms_interior": 0.0002702671366451101,
          "rms_se": 0.000277622283804521,
          "rms_top_row": 0.00017450890635917543,
          "x_at_absmax": 0.15625,
          "y_at_absmax": 0.09375
        },
        "myzz": {
          "absmax_paired_se": 0.00026485426402561514,
          "absmax_signed": 0.0008545951128089669,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0025290713798392355,
            0.005429978977851025
          ],
          "rms": 0.0002960182546144281,
          "rms_interior": 0.00030041483101801925,
          "rms_se": 0.00027332475823052023,
          "rms_top_row": 0.00034657461927096843,
          "x_at_absmax": 0.21875,
          "y_at_absmax": 0.90625
        },
        "mzzz": {
          "absmax_paired_se": 0.0003281016314422272,
          "absmax_signed": 0.001081741585416718,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00019751892968400896,
            0.00023571015448482202
          ],
          "rms": 0.0003760660436707948,
          "rms_interior": 0.0003838105506439059,
          "rms_se": 0.00035796725011832237,
          "rms_top_row": 0.00031453190481333873,
          "x_at_absmax": 0.90625,
          "y_at_absmax": 0.15625
        },
        "p": {
          "absmax_paired_se": 0.0007844578016115093,
          "absmax_signed": -0.0031159976882374485,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7383375913833518,
            1.5382431916595745
          ],
          "rms": 0.0012434992531408632,
          "rms_interior": 0.001127821995485146,
          "rms_se": 0.0008223444428539119,
          "rms_top_row": 0.0014075472055192766,
          "x_at_absmax": 0.21875,
          "y_at_absmax": 0.59375
        },
        "qx": {
          "absmax_paired_se": 0.0006818433381990177,
          "absmax_signed": 0.0022341030057134977,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.009119894753445008,
            0.08930476129504276
          ],
          "rms": 0.0007734481077462103,
          "rms_interior": 0.0007918444953550339,
          "rms_se": 0.000702147714121956,
          "rms_top_row": 0.0006524674407337926,
          "x_at_absmax": 0.53125,
          "y_at_absmax": 0.46875
        },
        "qy": {
          "absmax_paired_se": 0.000742809834224888,
          "absmax_signed": -0.002167490694374276,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.028314310749556978,
            0.013963419945438971
          ],
          "rms": 0.0007336728826304831,
          "rms_interior": 0.0007520160448010726,
          "rms_se": 0.0006941851170604119,
          "rms_top_row": 0.0005132233142764505,
          "x_at_absmax": 0.78125,
          "y_at_absmax": 0.65625
        },
        "qz": {
          "absmax_paired_se": 0.0007790153384111957,
          "absmax_signed": -0.002251314832858415,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00037327977781738755,
            0.0005086932071893107
          ],
          "rms": 0.000771642790954487,
          "rms_interior": 0.0007459041878665076,
          "rms_se": 0.0007706197075628051,
          "rms_top_row": 0.0009628897120735424,
          "x_at_absmax": 0.21875,
          "y_at_absmax": 0.03125
        },
        "rho": {
          "absmax_paired_se": 0.0007651105354680084,
          "absmax_signed": -0.003042559523809718,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7259481398809524,
            1.4483240513392859
          ],
          "rms": 0.0010878154406445916,
          "rms_interior": 0.0009763501051826319,
          "rms_se": 0.0007271976213487683,
          "rms_top_row": 0.0013521717288205392,
          "x_at_absmax": 0.03125,
          "y_at_absmax": 0.65625
        },
        "ux": {
          "absmax_paired_se": 0.0009782877387616068,
          "absmax_signed": -0.00558666372384703,
          "n_outer_ring": 3,
          "n_simultaneous": 3,
          "n_top_eighth": 3,
          "ref_minmax": [
            -0.12845268673510563,
            0.5554381549703048
          ],
          "rms": 0.0014992599658224552,
          "rms_interior": 0.0013258866793132518,
          "rms_se": 0.0009644900524056464,
          "rms_top_row": 0.0036155321827407642,
          "x_at_absmax": 0.78125,
          "y_at_absmax": 0.96875
        },
        "uy": {
          "absmax_paired_se": 0.0010453905179027031,
          "absmax_signed": -0.0040491048157742515,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.2276936006924851,
            0.2507071587946475
          ],
          "rms": 0.001228937583889853,
          "rms_interior": 0.001288498606711,
          "rms_se": 0.0009600683684302136,
          "rms_top_row": 0.00082833106229108,
          "x_at_absmax": 0.15625,
          "y_at_absmax": 0.71875
        },
        "uz": {
          "absmax_paired_se": 0.0011917627583253921,
          "absmax_signed": 0.0035559117110236507,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0006116784570502434,
            0.0005911360959952621
          ],
          "rms": 0.0011292972051820727,
          "rms_interior": 0.0011190780683730285,
          "rms_se": 0.0011555257375055095,
          "rms_top_row": 0.0011991373107050553,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.34375
        }
      },
      "PSBT2": {
        "Delta": {
          "absmax_paired_se": 0.0018841818956198209,
          "absmax_signed": -0.007473510016966944,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.03802047268686726,
            0.010257241203457501
          ],
          "rms": 0.0020247425282762226,
          "rms_interior": 0.002040987219531375,
          "rms_se": 0.00183138864541518,
          "rms_top_row": 0.0018516811281309394,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.28125
        },
        "Pxx": {
          "absmax_paired_se": 0.0013252346335796362,
          "absmax_signed": 0.00663239382043046,
          "n_outer_ring": 2,
          "n_simultaneous": 5,
          "n_top_eighth": 2,
          "ref_minmax": [
            0.6930103265812847,
            1.722691135982475
          ],
          "rms": 0.0020362545893323047,
          "rms_interior": 0.0018848761455736833,
          "rms_se": 0.001041415698238058,
          "rms_top_row": 0.002770512348241803,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.90625
        },
        "Pxy": {
          "absmax_paired_se": 0.0005833694666818241,
          "absmax_signed": -0.004144014650295402,
          "n_outer_ring": 7,
          "n_simultaneous": 13,
          "n_top_eighth": 11,
          "ref_minmax": [
            -0.18334745646476988,
            0.021499790110956405
          ],
          "rms": 0.001353353449858268,
          "rms_interior": 0.001219793758032481,
          "rms_se": 0.0006003234617137248,
          "rms_top_row": 0.0030468155388459137,
          "x_at_absmax": 0.46875,
          "y_at_absmax": 0.90625
        },
        "Pxz": {
          "absmax_paired_se": 0.0005979277844395885,
          "absmax_signed": -0.001696713981926419,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00030754797121927214,
            0.00043150387671549785
          ],
          "rms": 0.0006409164794694065,
          "rms_interior": 0.0006361427316911416,
          "rms_se": 0.0006012106863254339,
          "rms_top_row": 0.0006967291695095026,
          "x_at_absmax": 0.03125,
          "y_at_absmax": 0.71875
        },
        "Pyy": {
          "absmax_paired_se": 0.0009264490714400685,
          "absmax_signed": -0.00479217047813052,
          "n_outer_ring": 1,
          "n_simultaneous": 1,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7759967961251474,
            1.3926445058942296
          ],
          "rms": 0.0016146309605457954,
          "rms_interior": 0.0015399152818542819,
          "rms_se": 0.0010333194772569423,
          "rms_top_row": 0.0012265766178306352,
          "x_at_absmax": 0.03125,
          "y_at_absmax": 0.78125
        },
        "Pyz": {
          "absmax_paired_se": 0.0005660341809973504,
          "absmax_signed": -0.0017801706316934605,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00034129515503242074,
            0.00045425224355514945
          ],
          "rms": 0.0006071017324566922,
          "rms_interior": 0.0006121598338354831,
          "rms_se": 0.0005964009456834926,
          "rms_top_row": 0.0006067980504572178,
          "x_at_absmax": 0.34375,
          "y_at_absmax": 0.65625
        },
        "Pzz": {
          "absmax_paired_se": 0.001197270655503755,
          "absmax_signed": 0.004819198663948088,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7292617905981004,
            1.4993939331020187
          ],
          "rms": 0.0018602124064432467,
          "rms_interior": 0.0018184856498276068,
          "rms_se": 0.00120978061774232,
          "rms_top_row": 0.001274709374314689,
          "x_at_absmax": 0.71875,
          "y_at_absmax": 0.65625
        },
        "Rxx": {
          "absmax_paired_se": 0.0007928967710655736,
          "absmax_signed": -0.0024107130551119377,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.047084501211070884,
            0.023260337784646427
          ],
          "rms": 0.0006835875482358964,
          "rms_interior": 0.0007047993450278784,
          "rms_se": 0.0006799404239842474,
          "rms_top_row": 0.0007419631652105527,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.90625
        },
        "Rxy": {
          "absmax_paired_se": 0.0006035299932652495,
          "absmax_signed": 0.0021423952720199466,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.006503268496255419,
            0.05444313752284445
          ],
          "rms": 0.0006215117061332507,
          "rms_interior": 0.0005680180952513708,
          "rms_se": 0.0005764635431203845,
          "rms_top_row": 0.0011065942476838244,
          "x_at_absmax": 0.28125,
          "y_at_absmax": 0.96875
        },
        "Rxz": {
          "absmax_paired_se": 0.0005818837186976138,
          "absmax_signed": 0.0018962121948502826,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00044998333488198444,
            0.00037319582629952484
          ],
          "rms": 0.0005691860227105176,
          "rms_interior": 0.0005500799091822659,
          "rms_se": 0.0005844134152991936,
          "rms_top_row": 0.0007290142435030735,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.53125
        },
        "Ryy": {
          "absmax_paired_se": 0.0006710821591105503,
          "absmax_signed": 0.0018068442929896674,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.02650780949429049,
            0.041251347876485996
          ],
          "rms": 0.0007154868787922413,
          "rms_interior": 0.0007109008596082626,
          "rms_se": 0.0006745111822455824,
          "rms_top_row": 0.0007742630133508225,
          "x_at_absmax": 0.15625,
          "y_at_absmax": 0.15625
        },
        "Ryz": {
          "absmax_paired_se": 0.000610262844874746,
          "absmax_signed": 0.0014194734286525834,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0002727531609555784,
            0.0003775954423909493
          ],
          "rms": 0.0005256456721980174,
          "rms_interior": 0.0005103813450570078,
          "rms_se": 0.0005806509834814954,
          "rms_top_row": 0.0006687129296766376,
          "x_at_absmax": 0.71875,
          "y_at_absmax": 0.34375
        },
        "Rzz": {
          "absmax_paired_se": 0.0007318154805699714,
          "absmax_signed": -0.002020969129973709,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0034901156348806717,
            0.008158383855207297
          ],
          "rms": 0.000676038424909385,
          "rms_interior": 0.0006617379429269931,
          "rms_se": 0.0007181654720943365,
          "rms_top_row": 0.0006349656279857788,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.65625
        },
        "T": {
          "absmax_paired_se": 0.0006407580344811279,
          "absmax_signed": -0.001890975222379021,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.9934606922676468,
            1.0656983495957746
          ],
          "rms": 0.0006647673629121602,
          "rms_interior": 0.0006655855687419477,
          "rms_se": 0.000576052886390212,
          "rms_top_row": 0.0006511800145596535,
          "x_at_absmax": 0.09375,
          "y_at_absmax": 0.90625
        },
        "mxxx": {
          "absmax_paired_se": 0.00032261528466139905,
          "absmax_signed": -0.0010745722500247502,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.017138407579954374,
            0.01215912323655952
          ],
          "rms": 0.00040942591402603676,
          "rms_interior": 0.00041587981135200177,
          "rms_se": 0.0003313794314360151,
          "rms_top_row": 0.00041603278381072253,
          "x_at_absmax": 0.34375,
          "y_at_absmax": 0.78125
        },
        "mxxy": {
          "absmax_paired_se": 0.00031968907242632786,
          "absmax_signed": -0.0011008104622879551,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.025111683744686433,
            0.00805490143053375
          ],
          "rms": 0.00032583802069235577,
          "rms_interior": 0.00032397993087415603,
          "rms_se": 0.0002688901113622992,
          "rms_top_row": 0.0003764110531705899,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.90625
        },
        "mxxz": {
          "absmax_paired_se": 0.00025778015519932197,
          "absmax_signed": -0.0007969978754696011,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0001753265613055773,
            0.0001901701450650293
          ],
          "rms": 0.0002670873586565837,
          "rms_interior": 0.00025545043079348194,
          "rms_se": 0.0002794203542167909,
          "rms_top_row": 0.00031361065716116693,
          "x_at_absmax": 0.46875,
          "y_at_absmax": 0.03125
        },
        "mxyy": {
          "absmax_paired_se": 0.000283479962119161,
          "absmax_signed": 0.0011789714704901998,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.006633237376679421,
            0.020347063719771193
          ],
          "rms": 0.0003823522337961421,
          "rms_interior": 0.0004112845779430247,
          "rms_se": 0.0002683890096187633,
          "rms_top_row": 0.00029042593769255004,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.78125
        },
        "mxyz": {
          "absmax_paired_se": 0.0002283117854952037,
          "absmax_signed": 0.0005542824301354686,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00013659511354597323,
            0.00010778925680754728
          ],
          "rms": 0.00021732016827940743,
          "rms_interior": 0.00021765319310641706,
          "rms_se": 0.0002135178062876652,
          "rms_top_row": 0.000231232162142697,
          "x_at_absmax": 0.53125,
          "y_at_absmax": 0.78125
        },
        "mxzz": {
          "absmax_paired_se": 0.00032470532438691447,
          "absmax_signed": -0.0008811150902459401,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.010357922769356282,
            0.0011458152577576049
          ],
          "rms": 0.0002673108387873105,
          "rms_interior": 0.0002637822981793778,
          "rms_se": 0.0002737856515530471,
          "rms_top_row": 0.0002443210192658775,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.90625
        },
        "myyy": {
          "absmax_paired_se": 0.0003344352250120474,
          "absmax_signed": -0.0009283343112476945,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.011092597165832566,
            0.01968170476683541
          ],
          "rms": 0.0003601111764104932,
          "rms_interior": 0.0003602127337454094,
          "rms_se": 0.00032987734312207764,
          "rms_top_row": 0.0004085258280943233,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.46875
        },
        "myyz": {
          "absmax_paired_se": 0.0002841595894728889,
          "absmax_signed": 0.0008000034026201705,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0002090613722206634,
            0.00017255221819139363
          ],
          "rms": 0.0002726881906881888,
          "rms_interior": 0.0002743867482436079,
          "rms_se": 0.0002784683485192896,
          "rms_top_row": 0.00033626303534983943,
          "x_at_absmax": 0.90625,
          "y_at_absmax": 0.21875
        },
        "myzz": {
          "absmax_paired_se": 0.00027627468365513057,
          "absmax_signed": 0.0009672704056997766,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0025290713798392355,
            0.005429978977851025
          ],
          "rms": 0.00027533077853401645,
          "rms_interior": 0.00027402161098999015,
          "rms_se": 0.00027357775331888037,
          "rms_top_row": 0.0003186319924858827,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.21875
        },
        "mzzz": {
          "absmax_paired_se": 0.0003801275953269338,
          "absmax_signed": 0.0010056570559350206,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00019751892968400896,
            0.00023571015448482202
          ],
          "rms": 0.0003529003410523842,
          "rms_interior": 0.00035241053276479137,
          "rms_se": 0.00035924750103414916,
          "rms_top_row": 0.0003530087079562859,
          "x_at_absmax": 0.53125,
          "y_at_absmax": 0.84375
        },
        "p": {
          "absmax_paired_se": 0.0008185081825181074,
          "absmax_signed": 0.004304636930196226,
          "n_outer_ring": 0,
          "n_simultaneous": 1,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7383375913833518,
            1.5382431916595745
          ],
          "rms": 0.0016120477116425603,
          "rms_interior": 0.0015382459396585237,
          "rms_se": 0.0008191087630493537,
          "rms_top_row": 0.0011587369587423991,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.78125
        },
        "qx": {
          "absmax_paired_se": 0.0006995732336506279,
          "absmax_signed": 0.002545158063431415,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.009119894753445008,
            0.08930476129504276
          ],
          "rms": 0.0008482508640254748,
          "rms_interior": 0.0008432165447705531,
          "rms_se": 0.0007000985428096285,
          "rms_top_row": 0.000709981323275313,
          "x_at_absmax": 0.71875,
          "y_at_absmax": 0.65625
        },
        "qy": {
          "absmax_paired_se": 0.0006626930452073463,
          "absmax_signed": -0.002254430803552667,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.028314310749556978,
            0.013963419945438971
          ],
          "rms": 0.0007581793096170356,
          "rms_interior": 0.0007508410829010971,
          "rms_se": 0.000696484052890146,
          "rms_top_row": 0.0006782913261931691,
          "x_at_absmax": 0.34375,
          "y_at_absmax": 0.59375
        },
        "qz": {
          "absmax_paired_se": 0.0008138474890214463,
          "absmax_signed": 0.002296193251084188,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00037327977781738755,
            0.0005086932071893107
          ],
          "rms": 0.0007940856955285921,
          "rms_interior": 0.0008093127345097232,
          "rms_se": 0.0007723944072279599,
          "rms_top_row": 0.0008939986944758714,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.59375
        },
        "rho": {
          "absmax_paired_se": 0.0008418762112991614,
          "absmax_signed": 0.004265159970237686,
          "n_outer_ring": 2,
          "n_simultaneous": 2,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7259481398809524,
            1.4483240513392859
          ],
          "rms": 0.0012944156841870674,
          "rms_interior": 0.0012151208831307713,
          "rms_se": 0.0007261336443161427,
          "rms_top_row": 0.0010049122456858772,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.84375
        },
        "ux": {
          "absmax_paired_se": 0.0009566570075188978,
          "absmax_signed": -0.007275486199360803,
          "n_outer_ring": 5,
          "n_simultaneous": 6,
          "n_top_eighth": 6,
          "ref_minmax": [
            -0.12845268673510563,
            0.5554381549703048
          ],
          "rms": 0.0016257929900272863,
          "rms_interior": 0.0013283960382034718,
          "rms_se": 0.0009614866831537649,
          "rms_top_row": 0.004396542025379001,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.96875
        },
        "uy": {
          "absmax_paired_se": 0.0009345099362384166,
          "absmax_signed": -0.0035843406693184254,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.2276936006924851,
            0.2507071587946475
          ],
          "rms": 0.0012764673478362783,
          "rms_interior": 0.001322159085375662,
          "rms_se": 0.0009600860450358138,
          "rms_top_row": 0.0007969225890851196,
          "x_at_absmax": 0.28125,
          "y_at_absmax": 0.53125
        },
        "uz": {
          "absmax_paired_se": 0.0011651057485916611,
          "absmax_signed": 0.0031030043673883896,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0006116784570502434,
            0.0005911360959952621
          ],
          "rms": 0.0011216372291764968,
          "rms_interior": 0.0011215518254943408,
          "rms_se": 0.0011553497309714665,
          "rms_top_row": 0.001020409682225355,
          "x_at_absmax": 0.03125,
          "y_at_absmax": 0.15625
        }
      },
      "SBT2": {
        "Delta": {
          "absmax_paired_se": 0.0020151940937739345,
          "absmax_signed": -0.004282950212055936,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.03802047268686726,
            0.010257241203457501
          ],
          "rms": 0.00170308372545189,
          "rms_interior": 0.0017574986785275739,
          "rms_se": 0.0018511267623713377,
          "rms_top_row": 0.0011256525637193078,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.84375
        },
        "Pxx": {
          "absmax_paired_se": 0.0010779989021320556,
          "absmax_signed": -0.0035809715996542035,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6930103265812847,
            1.722691135982475
          ],
          "rms": 0.001112060581552142,
          "rms_interior": 0.0011280038202697326,
          "rms_se": 0.0010419079431882453,
          "rms_top_row": 0.0008477472968261316,
          "x_at_absmax": 0.53125,
          "y_at_absmax": 0.15625
        },
        "Pxy": {
          "absmax_paired_se": 0.0006342010091203825,
          "absmax_signed": -0.0021363669070917357,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.18334745646476988,
            0.021499790110956405
          ],
          "rms": 0.0007057119540445299,
          "rms_interior": 0.0006816588584266397,
          "rms_se": 0.0005972314256873709,
          "rms_top_row": 0.0011245329763985067,
          "x_at_absmax": 0.78125,
          "y_at_absmax": 0.96875
        },
        "Pxz": {
          "absmax_paired_se": 0.0006255954595293145,
          "absmax_signed": -0.0023581341448523654,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00030754797121927214,
            0.00043150387671549785
          ],
          "rms": 0.0005966577505373778,
          "rms_interior": 0.0006085774637002556,
          "rms_se": 0.0006008380184182454,
          "rms_top_row": 0.0006033898060180478,
          "x_at_absmax": 0.71875,
          "y_at_absmax": 0.78125
        },
        "Pyy": {
          "absmax_paired_se": 0.0009720155608604799,
          "absmax_signed": -0.0033538814506695047,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7759967961251474,
            1.3926445058942296
          ],
          "rms": 0.0010645195826090084,
          "rms_interior": 0.001018271405730721,
          "rms_se": 0.0010333107098302447,
          "rms_top_row": 0.0012225420482416141,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.28125
        },
        "Pyz": {
          "absmax_paired_se": 0.0006472177515401619,
          "absmax_signed": -0.0016777699894892047,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00034129515503242074,
            0.00045425224355514945
          ],
          "rms": 0.0005679302335721044,
          "rms_interior": 0.0005817140421281693,
          "rms_se": 0.0005998653843256953,
          "rms_top_row": 0.0005885464472601632,
          "x_at_absmax": 0.78125,
          "y_at_absmax": 0.84375
        },
        "Pzz": {
          "absmax_paired_se": 0.0011892430402724572,
          "absmax_signed": -0.004136062212207525,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7292617905981004,
            1.4993939331020187
          ],
          "rms": 0.001307424683050413,
          "rms_interior": 0.0013711533246398054,
          "rms_se": 0.0012075231973178277,
          "rms_top_row": 0.0011765945185087145,
          "x_at_absmax": 0.53125,
          "y_at_absmax": 0.15625
        },
        "Rxx": {
          "absmax_paired_se": 0.0008023409756302685,
          "absmax_signed": -0.0021584220671689996,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.047084501211070884,
            0.023260337784646427
          ],
          "rms": 0.0006989815051816034,
          "rms_interior": 0.0006852991113880615,
          "rms_se": 0.0006779003516081293,
          "rms_top_row": 0.000673020517281749,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.90625
        },
        "Rxy": {
          "absmax_paired_se": 0.0005510639722420875,
          "absmax_signed": -0.0024583676695124268,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.006503268496255419,
            0.05444313752284445
          ],
          "rms": 0.0006413799295089493,
          "rms_interior": 0.0006277888865840947,
          "rms_se": 0.0005782946819158587,
          "rms_top_row": 0.000981415009268318,
          "x_at_absmax": 0.40625,
          "y_at_absmax": 0.53125
        },
        "Rxz": {
          "absmax_paired_se": 0.0005724465828371694,
          "absmax_signed": -0.0019558548380757467,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00044998333488198444,
            0.00037319582629952484
          ],
          "rms": 0.0005648829753321236,
          "rms_interior": 0.0005596484190994096,
          "rms_se": 0.0005822181178027548,
          "rms_top_row": 0.0007256419037509447,
          "x_at_absmax": 0.71875,
          "y_at_absmax": 0.40625
        },
        "Ryy": {
          "absmax_paired_se": 0.0006832206008950467,
          "absmax_signed": -0.002137074648130453,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.02650780949429049,
            0.041251347876485996
          ],
          "rms": 0.0006645357424059763,
          "rms_interior": 0.0006719040005974078,
          "rms_se": 0.0006765724815969287,
          "rms_top_row": 0.0007949026737565595,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.09375
        },
        "Ryz": {
          "absmax_paired_se": 0.0006413871978683762,
          "absmax_signed": -0.001749133403096717,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0002727531609555784,
            0.0003775954423909493
          ],
          "rms": 0.0005558282755769979,
          "rms_interior": 0.0005429434837703643,
          "rms_se": 0.0005802539074844678,
          "rms_top_row": 0.0006015361915857494,
          "x_at_absmax": 0.90625,
          "y_at_absmax": 0.65625
        },
        "Rzz": {
          "absmax_paired_se": 0.0007035379541560234,
          "absmax_signed": 0.002179578813990569,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0034901156348806717,
            0.008158383855207297
          ],
          "rms": 0.000757262083571311,
          "rms_interior": 0.0007563289072150067,
          "rms_se": 0.0007221336151728124,
          "rms_top_row": 0.0007458033407315085,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.53125
        },
        "T": {
          "absmax_paired_se": 0.0005781580011292507,
          "absmax_signed": -0.0017358626490238116,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.9934606922676468,
            1.0656983495957746
          ],
          "rms": 0.0005591059326066531,
          "rms_interior": 0.000573171137362533,
          "rms_se": 0.0005759459426746619,
          "rms_top_row": 0.0004545163212415433,
          "x_at_absmax": 0.15625,
          "y_at_absmax": 0.71875
        },
        "mxxx": {
          "absmax_paired_se": 0.00035183299003601986,
          "absmax_signed": 0.0010808677435912306,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.017138407579954374,
            0.01215912323655952
          ],
          "rms": 0.0003561969730972076,
          "rms_interior": 0.0003494419963719254,
          "rms_se": 0.00033209334067473196,
          "rms_top_row": 0.00034441238358683476,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.71875
        },
        "mxxy": {
          "absmax_paired_se": 0.0002678679903641513,
          "absmax_signed": -0.001060866886350007,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.025111683744686433,
            0.00805490143053375
          ],
          "rms": 0.00027520018182922797,
          "rms_interior": 0.00028094123701334194,
          "rms_se": 0.00027000546721719953,
          "rms_top_row": 0.0002387689836913533,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.21875
        },
        "mxxz": {
          "absmax_paired_se": 0.000277462608706602,
          "absmax_signed": -0.0008031207849470059,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0001753265613055773,
            0.0001901701450650293
          ],
          "rms": 0.0002857243646959477,
          "rms_interior": 0.00029101983743060083,
          "rms_se": 0.0002794561437334315,
          "rms_top_row": 0.00033479483521405235,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.40625
        },
        "mxyy": {
          "absmax_paired_se": 0.00026314487049079196,
          "absmax_signed": -0.0007376366286467426,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.006633237376679421,
            0.020347063719771193
          ],
          "rms": 0.0002719006646199247,
          "rms_interior": 0.00026371078244371025,
          "rms_se": 0.0002689436490360534,
          "rms_top_row": 0.00027392466178080614,
          "x_at_absmax": 0.21875,
          "y_at_absmax": 0.15625
        },
        "mxyz": {
          "absmax_paired_se": 0.0002189491278483601,
          "absmax_signed": -0.0006083936042652078,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00013659511354597323,
            0.00010778925680754728
          ],
          "rms": 0.00021556292355798455,
          "rms_interior": 0.00021794082814966946,
          "rms_se": 0.0002149608883646919,
          "rms_top_row": 0.00022458405426889705,
          "x_at_absmax": 0.46875,
          "y_at_absmax": 0.96875
        },
        "mxzz": {
          "absmax_paired_se": 0.0002862864079618325,
          "absmax_signed": -0.0009642878346672245,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.010357922769356282,
            0.0011458152577576049
          ],
          "rms": 0.0002792695737597591,
          "rms_interior": 0.00028018592395512054,
          "rms_se": 0.0002739893318551803,
          "rms_top_row": 0.00023677922334588205,
          "x_at_absmax": 0.40625,
          "y_at_absmax": 0.90625
        },
        "myyy": {
          "absmax_paired_se": 0.00034512144866912046,
          "absmax_signed": 0.0009921781967055666,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.011092597165832566,
            0.01968170476683541
          ],
          "rms": 0.00033940759035582934,
          "rms_interior": 0.00035233314190345907,
          "rms_se": 0.0003312969125626159,
          "rms_top_row": 0.00027220375586808286,
          "x_at_absmax": 0.65625,
          "y_at_absmax": 0.46875
        },
        "myyz": {
          "absmax_paired_se": 0.00025884359942420404,
          "absmax_signed": 0.0008074703217655156,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0002090613722206634,
            0.00017255221819139363
          ],
          "rms": 0.0002835575315041026,
          "rms_interior": 0.00028548275202606386,
          "rms_se": 0.0002784951541963288,
          "rms_top_row": 0.00029393824210816277,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.21875
        },
        "myzz": {
          "absmax_paired_se": 0.0002971341504903306,
          "absmax_signed": 0.00101914906383441,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0025290713798392355,
            0.005429978977851025
          ],
          "rms": 0.0002701111732143039,
          "rms_interior": 0.0002824403076749815,
          "rms_se": 0.0002737832484926286,
          "rms_top_row": 0.00020543130682184338,
          "x_at_absmax": 0.90625,
          "y_at_absmax": 0.78125
        },
        "mzzz": {
          "absmax_paired_se": 0.0003637447962485794,
          "absmax_signed": -0.0010578278979850703,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00019751892968400896,
            0.00023571015448482202
          ],
          "rms": 0.00037063481162929855,
          "rms_interior": 0.0003746308007913938,
          "rms_se": 0.00035850553165358846,
          "rms_top_row": 0.00036741071370577935,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.40625
        },
        "p": {
          "absmax_paired_se": 0.0008173388405092269,
          "absmax_signed": 0.002651469087759706,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7383375913833518,
            1.5382431916595745
          ],
          "rms": 0.0008960153074790575,
          "rms_interior": 0.0009107841323118935,
          "rms_se": 0.0008175065247330147,
          "rms_top_row": 0.0008169439621250288,
          "x_at_absmax": 0.84375,
          "y_at_absmax": 0.46875
        },
        "qx": {
          "absmax_paired_se": 0.0007041133327610212,
          "absmax_signed": 0.002162163207837704,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.009119894753445008,
            0.08930476129504276
          ],
          "rms": 0.0006654317586879274,
          "rms_interior": 0.0006751265446971462,
          "rms_se": 0.0006989863832250169,
          "rms_top_row": 0.0005455760846789835,
          "x_at_absmax": 0.09375,
          "y_at_absmax": 0.46875
        },
        "qy": {
          "absmax_paired_se": 0.0006930273034137593,
          "absmax_signed": -0.002343532050119279,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.028314310749556978,
            0.013963419945438971
          ],
          "rms": 0.0007932834422118515,
          "rms_interior": 0.0007979878845129409,
          "rms_se": 0.0006928895494445569,
          "rms_top_row": 0.0005895722919271068,
          "x_at_absmax": 0.96875,
          "y_at_absmax": 0.34375
        },
        "qz": {
          "absmax_paired_se": 0.0007745344858098774,
          "absmax_signed": 0.00194412236716564,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.00037327977781738755,
            0.0005086932071893107
          ],
          "rms": 0.0007364760946527674,
          "rms_interior": 0.000754446123699849,
          "rms_se": 0.0007685740879806979,
          "rms_top_row": 0.0005481637089249103,
          "x_at_absmax": 0.90625,
          "y_at_absmax": 0.40625
        },
        "rho": {
          "absmax_paired_se": 0.0007329420675019762,
          "absmax_signed": 0.002143619791666662,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7259481398809524,
            1.4483240513392859
          ],
          "rms": 0.0007610938594038182,
          "rms_interior": 0.0007528593408254104,
          "rms_se": 0.0007253519565012329,
          "rms_top_row": 0.000614231504648713,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.90625
        },
        "ux": {
          "absmax_paired_se": 0.0010192428721586852,
          "absmax_signed": -0.0038692771042945218,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.12845268673510563,
            0.5554381549703048
          ],
          "rms": 0.0011285170284846986,
          "rms_interior": 0.001161119400649809,
          "rms_se": 0.0009672435385932541,
          "rms_top_row": 0.0015808872354404484,
          "x_at_absmax": 0.59375,
          "y_at_absmax": 0.96875
        },
        "uy": {
          "absmax_paired_se": 0.0010042199730065562,
          "absmax_signed": 0.003718656596068011,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.2276936006924851,
            0.2507071587946475
          ],
          "rms": 0.0010518728532838322,
          "rms_interior": 0.0010917969196788605,
          "rms_se": 0.0009590678435447838,
          "rms_top_row": 0.001018135889337631,
          "x_at_absmax": 0.53125,
          "y_at_absmax": 0.46875
        },
        "uz": {
          "absmax_paired_se": 0.0012118098036979885,
          "absmax_signed": -0.0036250499266335676,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0006116784570502434,
            0.0005911360959952621
          ],
          "rms": 0.0011823743708112562,
          "rms_interior": 0.0011992337416698677,
          "rms_se": 0.0011588573137846867,
          "rms_top_row": 0.001508138221276435,
          "x_at_absmax": 0.09375,
          "y_at_absmax": 0.96875
        }
      }
    },
    "32": {
      "EA2": {
        "Delta": {
          "absmax_paired_se": 0.006838022252447729,
          "absmax_signed": -0.023575904317335805,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.04818927766929004,
            0.013949775425452948
          ],
          "rms": 0.007089584047812686,
          "rms_interior": 0.007064654394579973,
          "rms_se": 0.007095244686366549,
          "rms_top_row": 0.007774548080435768,
          "x_at_absmax": 0.671875,
          "y_at_absmax": 0.671875
        },
        "Pxx": {
          "absmax_paired_se": 0.004947190868724552,
          "absmax_signed": 0.014680714969830255,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6463825369819264,
            1.9280208207006209
          ],
          "rms": 0.004585113138529354,
          "rms_interior": 0.0045520664070867484,
          "rms_se": 0.004422914200969552,
          "rms_top_row": 0.006036330477666142,
          "x_at_absmax": 0.953125,
          "y_at_absmax": 0.859375
        },
        "Pxy": {
          "absmax_paired_se": 0.0026919738300564973,
          "absmax_signed": -0.009015687720694554,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.24183885142790662,
            0.022179372786492086
          ],
          "rms": 0.002656872145232387,
          "rms_interior": 0.002605459484299209,
          "rms_se": 0.0025513668976227385,
          "rms_top_row": 0.004202519954864206,
          "x_at_absmax": 0.671875,
          "y_at_absmax": 0.984375
        },
        "Pxz": {
          "absmax_paired_se": 0.0025288724069591766,
          "absmax_signed": -0.008677822256143863,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.002161730688177146,
            0.0019518199730792535
          ],
          "rms": 0.00256499603459209,
          "rms_interior": 0.002553650624695499,
          "rms_se": 0.00254504558508887,
          "rms_top_row": 0.003009514768720246,
          "x_at_absmax": 0.171875,
          "y_at_absmax": 0.359375
        },
        "Pyy": {
          "absmax_paired_se": 0.004666488373636089,
          "absmax_signed": 0.015910279644161696,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7210413784202033,
            1.515680046955596
          ],
          "rms": 0.00462266769196304,
          "rms_interior": 0.004633366225896333,
          "rms_se": 0.004387527656246403,
          "rms_top_row": 0.0055689721206844565,
          "x_at_absmax": 0.953125,
          "y_at_absmax": 0.109375
        },
        "Pyz": {
          "absmax_paired_se": 0.0026068467834546635,
          "absmax_signed": -0.009229568955559797,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0016761201280033223,
            0.0017569586488695187
          ],
          "rms": 0.002487346636723337,
          "rms_interior": 0.0024987328204182854,
          "rms_se": 0.0025362751908214274,
          "rms_top_row": 0.0021094855830090247,
          "x_at_absmax": 0.859375,
          "y_at_absmax": 0.453125
        },
        "Pzz": {
          "absmax_paired_se": 0.004855603797515123,
          "absmax_signed": 0.014574236744259395,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6866218681232765,
            1.6409265324136886
          ],
          "rms": 0.004365989447648234,
          "rms_interior": 0.004344048290360058,
          "rms_se": 0.004393337724602915,
          "rms_top_row": 0.004875151387700481,
          "x_at_absmax": 0.703125,
          "y_at_absmax": 0.828125
        },
        "Rxx": {
          "absmax_paired_se": 0.0027087303525868195,
          "absmax_signed": 0.00907744686380501,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.06218729089763758,
            0.024895074974525033
          ],
          "rms": 0.002931476207839494,
          "rms_interior": 0.0029272339084964612,
          "rms_se": 0.0027987097830401765,
          "rms_top_row": 0.003751968633807431,
          "x_at_absmax": 0.046875,
          "y_at_absmax": 0.453125
        },
        "Rxy": {
          "absmax_paired_se": 0.002341625252447887,
          "absmax_signed": 0.009009675345186634,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.007471209287851256,
            0.08017686262181367
          ],
          "rms": 0.0024196279224081817,
          "rms_interior": 0.0023697174853815027,
          "rms_se": 0.0024237600814603975,
          "rms_top_row": 0.0027727973279109107,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.296875
        },
        "Rxz": {
          "absmax_paired_se": 0.0026235908536326657,
          "absmax_signed": -0.007928478753303195,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0016250039262486911,
            0.0018044620351745525
          ],
          "rms": 0.002416395469363067,
          "rms_interior": 0.0024000505353549725,
          "rms_se": 0.002430045473281678,
          "rms_top_row": 0.0027344047854360046,
          "x_at_absmax": 0.578125,
          "y_at_absmax": 0.859375
        },
        "Ryy": {
          "absmax_paired_se": 0.0027144045308635477,
          "absmax_signed": 0.008230560829395724,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.02975986335547187,
            0.053446662200815453
          ],
          "rms": 0.0027993035647264977,
          "rms_interior": 0.0028342177778547892,
          "rms_se": 0.0027866372749998317,
          "rms_top_row": 0.0027220055322871493,
          "x_at_absmax": 0.234375,
          "y_at_absmax": 0.078125
        },
        "Ryz": {
          "absmax_paired_se": 0.002379771365090215,
          "absmax_signed": -0.008604810383964849,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0020051235604807744,
            0.0015857950779599105
          ],
          "rms": 0.002443306854494023,
          "rms_interior": 0.002450488347520099,
          "rms_se": 0.0024181866068337036,
          "rms_top_row": 0.0027766631053821648,
          "x_at_absmax": 0.546875,
          "y_at_absmax": 0.359375
        },
        "Rzz": {
          "absmax_paired_se": 0.0029191336190047172,
          "absmax_signed": 0.008788788745521258,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.005572156042575795,
            0.011805461671535122
          ],
          "rms": 0.002816849503353947,
          "rms_interior": 0.0028046869344617266,
          "rms_se": 0.002790025181739115,
          "rms_top_row": 0.00296343405318217,
          "x_at_absmax": 0.765625,
          "y_at_absmax": 0.109375
        },
        "T": {
          "absmax_paired_se": 0.0020868301160925687,
          "absmax_signed": 0.006705145940695045,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.9894812318142191,
            1.0687731539124794
          ],
          "rms": 0.0021129069381618814,
          "rms_interior": 0.002104808422543363,
          "rms_se": 0.002081044948192716,
          "rms_top_row": 0.002116179510147398,
          "x_at_absmax": 0.328125,
          "y_at_absmax": 0.359375
        },
        "mxxx": {
          "absmax_paired_se": 0.0014170654157797376,
          "absmax_signed": -0.005072720798674556,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.019799867809307904,
            0.022450334151640244
          ],
          "rms": 0.0014340424554337074,
          "rms_interior": 0.0014287138642796852,
          "rms_se": 0.0014116848052431556,
          "rms_top_row": 0.0016366177709503937,
          "x_at_absmax": 0.171875,
          "y_at_absmax": 0.453125
        },
        "mxxy": {
          "absmax_paired_se": 0.0010509558636355616,
          "absmax_signed": -0.003864764739050293,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.03423940965701569,
            0.009694313831410983
          ],
          "rms": 0.0011510479695495703,
          "rms_interior": 0.0011580009460034023,
          "rms_se": 0.001147877462970366,
          "rms_top_row": 0.0012125668018686257,
          "x_at_absmax": 0.140625,
          "y_at_absmax": 0.421875
        },
        "mxxz": {
          "absmax_paired_se": 0.001213711169948587,
          "absmax_signed": 0.004524928988303274,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0007785386483499607,
            0.0010666365189071492
          ],
          "rms": 0.0011914438262156128,
          "rms_interior": 0.0011865921064350643,
          "rms_se": 0.0011484194479113303,
          "rms_top_row": 0.0012516268876954799,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.671875
        },
        "mxyy": {
          "absmax_paired_se": 0.0011258419710866714,
          "absmax_signed": -0.0038138267494967557,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.011787989220916163,
            0.023349845325206786
          ],
          "rms": 0.0011721450867449973,
          "rms_interior": 0.0011613637865782653,
          "rms_se": 0.0011493283910968847,
          "rms_top_row": 0.0012747197867464342,
          "x_at_absmax": 0.921875,
          "y_at_absmax": 0.328125
        },
        "mxyz": {
          "absmax_paired_se": 0.0009457665211501766,
          "absmax_signed": -0.003404557250241348,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0006367194184035679,
            0.0007216622961081567
          ],
          "rms": 0.0009267579932531932,
          "rms_interior": 0.0009279468068352772,
          "rms_se": 0.00090567673860749,
          "rms_top_row": 0.000946666577629011,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.703125
        },
        "mxzz": {
          "absmax_paired_se": 0.0011138479702519528,
          "absmax_signed": -0.004286754078283536,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.013954303436559847,
            0.002710020416496102
          ],
          "rms": 0.0011783227238540083,
          "rms_interior": 0.0011753655962189657,
          "rms_se": 0.0011515866759206617,
          "rms_top_row": 0.0013179819162155036,
          "x_at_absmax": 0.140625,
          "y_at_absmax": 0.703125
        },
        "myyy": {
          "absmax_paired_se": 0.001408098393824969,
          "absmax_signed": -0.00533852040290773,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.013079181855650553,
            0.026001010553869167
          ],
          "rms": 0.0014320815933019408,
          "rms_interior": 0.001451148710417049,
          "rms_se": 0.0013996105036405038,
          "rms_top_row": 0.0013636260084819276,
          "x_at_absmax": 0.703125,
          "y_at_absmax": 0.203125
        },
        "myyz": {
          "absmax_paired_se": 0.001126994375021864,
          "absmax_signed": -0.0035888462178686213,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0007899408724601564,
            0.0008053059855957046
          ],
          "rms": 0.0011348376206883274,
          "rms_interior": 0.0011252796606286606,
          "rms_se": 0.0011423103161574137,
          "rms_top_row": 0.00128218034765127,
          "x_at_absmax": 0.765625,
          "y_at_absmax": 0.171875
        },
        "myzz": {
          "absmax_paired_se": 0.001157173238929307,
          "absmax_signed": -0.004110166514869446,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0026923803597671903,
            0.008238399103146526
          ],
          "rms": 0.0011555117761396015,
          "rms_interior": 0.0011410898287898244,
          "rms_se": 0.0011457836549490362,
          "rms_top_row": 0.0012369037123958072,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.359375
        },
        "mzzz": {
          "absmax_paired_se": 0.0013315285912383187,
          "absmax_signed": -0.004874145720192426,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.001129656160087124,
            0.0008157613823264532
          ],
          "rms": 0.0014101108675109032,
          "rms_interior": 0.0014138965977309118,
          "rms_se": 0.0014032737315741249,
          "rms_top_row": 0.0015845382175986302,
          "x_at_absmax": 0.171875,
          "y_at_absmax": 0.328125
        },
        "p": {
          "absmax_paired_se": 0.003383123254698115,
          "absmax_signed": 0.013085081287803169,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6936318926401001,
            1.6948758000233017
          ],
          "rms": 0.0034350595820482844,
          "rms_interior": 0.0034100481431530607,
          "rms_se": 0.0032814951822817025,
          "rms_top_row": 0.0044464706011397345,
          "x_at_absmax": 0.953125,
          "y_at_absmax": 0.109375
        },
        "qx": {
          "absmax_paired_se": 0.0034157679208642613,
          "absmax_signed": -0.009076806370861668,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.016335283219928786,
            0.11538911672995718
          ],
          "rms": 0.002870317382153927,
          "rms_interior": 0.00284450863933159,
          "rms_se": 0.002889114942841341,
          "rms_top_row": 0.0033849664702371037,
          "x_at_absmax": 0.828125,
          "y_at_absmax": 0.921875
        },
        "qy": {
          "absmax_paired_se": 0.0028422172455530017,
          "absmax_signed": -0.010420535233005719,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.029047580066344343,
            0.02064269207305435
          ],
          "rms": 0.002810004068404833,
          "rms_interior": 0.0028049486486355036,
          "rms_se": 0.002862636854285435,
          "rms_top_row": 0.0024625866945135895,
          "x_at_absmax": 0.515625,
          "y_at_absmax": 0.890625
        },
        "qz": {
          "absmax_paired_se": 0.002848310697767267,
          "absmax_signed": -0.009630084457928784,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0018278638724978286,
            0.002142694907364226
          ],
          "rms": 0.002830402217426343,
          "rms_interior": 0.0028164098746675985,
          "rms_se": 0.0028614928696358917,
          "rms_top_row": 0.002555560096327084,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.109375
        },
        "rho": {
          "absmax_paired_se": 0.002503669230491986,
          "absmax_signed": 0.00841101190476179,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6844419642857144,
            1.5919803571428572
          ],
          "rms": 0.002668485086552878,
          "rms_interior": 0.00266064823693588,
          "rms_se": 0.0024985060315071985,
          "rms_top_row": 0.0032454408758263394,
          "x_at_absmax": 0.578125,
          "y_at_absmax": 0.609375
        },
        "ux": {
          "absmax_paired_se": 0.004001919139267812,
          "absmax_signed": -0.01457800563365977,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.12952617621884005,
            0.6234487902577874
          ],
          "rms": 0.004096944148796969,
          "rms_interior": 0.004060899697483019,
          "rms_se": 0.003920309112299567,
          "rms_top_row": 0.005188760124211303,
          "x_at_absmax": 0.015625,
          "y_at_absmax": 0.578125
        },
        "uy": {
          "absmax_paired_se": 0.0041443212682768646,
          "absmax_signed": -0.014088448090342029,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.23218434323962753,
            0.26266767143744874
          ],
          "rms": 0.0041596699600287045,
          "rms_interior": 0.004155847647115865,
          "rms_se": 0.0039111279565360695,
          "rms_top_row": 0.004713104766416172,
          "x_at_absmax": 0.359375,
          "y_at_absmax": 0.734375
        },
        "uz": {
          "absmax_paired_se": 0.004135939043049928,
          "absmax_signed": 0.015594889612900216,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0025756096210541018,
            0.0034087354930108006
          ],
          "rms": 0.004029536009326525,
          "rms_interior": 0.004029895132216519,
          "rms_se": 0.0039060155923786167,
          "rms_top_row": 0.004706651109303367,
          "x_at_absmax": 0.171875,
          "y_at_absmax": 0.859375
        }
      },
      "PSBT2": {
        "Delta": {
          "absmax_paired_se": 0.007908005211640699,
          "absmax_signed": -0.02821018317170587,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.04818927766929004,
            0.013949775425452948
          ],
          "rms": 0.007171334027963504,
          "rms_interior": 0.007091844541294761,
          "rms_se": 0.007090162083530212,
          "rms_top_row": 0.008895417750745038,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.921875
        },
        "Pxx": {
          "absmax_paired_se": 0.004732469141867679,
          "absmax_signed": 0.014736023759588601,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6463825369819264,
            1.9280208207006209
          ],
          "rms": 0.004843474695112146,
          "rms_interior": 0.004856822155552296,
          "rms_se": 0.004424701306005025,
          "rms_top_row": 0.00533637656042135,
          "x_at_absmax": 0.828125,
          "y_at_absmax": 0.765625
        },
        "Pxy": {
          "absmax_paired_se": 0.002761659964437163,
          "absmax_signed": -0.011346240266741775,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.24183885142790662,
            0.022179372786492086
          ],
          "rms": 0.002880580103858318,
          "rms_interior": 0.002863802720332108,
          "rms_se": 0.0025494125621815947,
          "rms_top_row": 0.004441795172999847,
          "x_at_absmax": 0.734375,
          "y_at_absmax": 0.734375
        },
        "Pxz": {
          "absmax_paired_se": 0.0029590833404017102,
          "absmax_signed": 0.00985711624277236,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.002161730688177146,
            0.0019518199730792535
          ],
          "rms": 0.0026068552842101332,
          "rms_interior": 0.002600319791837678,
          "rms_se": 0.0025495347871986574,
          "rms_top_row": 0.0029982546860245663,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.890625
        },
        "Pyy": {
          "absmax_paired_se": 0.004961466006231123,
          "absmax_signed": 0.018793037903775067,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7210413784202033,
            1.515680046955596
          ],
          "rms": 0.004537486228633362,
          "rms_interior": 0.004601308934333392,
          "rms_se": 0.004393066100448116,
          "rms_top_row": 0.00440516246552758,
          "x_at_absmax": 0.921875,
          "y_at_absmax": 0.859375
        },
        "Pyz": {
          "absmax_paired_se": 0.0026024393199145343,
          "absmax_signed": -0.008439851548599286,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0016761201280033223,
            0.0017569586488695187
          ],
          "rms": 0.0024370060547748503,
          "rms_interior": 0.0024205105613674567,
          "rms_se": 0.0025330491786642846,
          "rms_top_row": 0.002407102371499762,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.265625
        },
        "Pzz": {
          "absmax_paired_se": 0.0045389860379288,
          "absmax_signed": 0.01532692983710704,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6866218681232765,
            1.6409265324136886
          ],
          "rms": 0.004521312182444711,
          "rms_interior": 0.004517940608820147,
          "rms_se": 0.0043976914545568214,
          "rms_top_row": 0.004638040826160897,
          "x_at_absmax": 0.953125,
          "y_at_absmax": 0.359375
        },
        "Rxx": {
          "absmax_paired_se": 0.002837994622991332,
          "absmax_signed": -0.011390222849983561,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.06218729089763758,
            0.024895074974525033
          ],
          "rms": 0.0029260728300582097,
          "rms_interior": 0.002924318795491413,
          "rms_se": 0.0027998511255878425,
          "rms_top_row": 0.003813770134971172,
          "x_at_absmax": 0.265625,
          "y_at_absmax": 0.203125
        },
        "Rxy": {
          "absmax_paired_se": 0.0027371465218053743,
          "absmax_signed": 0.008255749246663557,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.007471209287851256,
            0.08017686262181367
          ],
          "rms": 0.00246488247427158,
          "rms_interior": 0.002430850617423725,
          "rms_se": 0.0024307854799152533,
          "rms_top_row": 0.003240275663925999,
          "x_at_absmax": 0.703125,
          "y_at_absmax": 0.953125
        },
        "Rxz": {
          "absmax_paired_se": 0.0028595100140278063,
          "absmax_signed": 0.008493747209378621,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0016250039262486911,
            0.0018044620351745525
          ],
          "rms": 0.0023705082066023428,
          "rms_interior": 0.002374417210813695,
          "rms_se": 0.0024294212562364107,
          "rms_top_row": 0.0025428152116547375,
          "x_at_absmax": 0.859375,
          "y_at_absmax": 0.921875
        },
        "Ryy": {
          "absmax_paired_se": 0.0032183004126877376,
          "absmax_signed": 0.011573228262081459,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.02975986335547187,
            0.053446662200815453
          ],
          "rms": 0.002841764145922183,
          "rms_interior": 0.0028229537450734786,
          "rms_se": 0.002788479046990861,
          "rms_top_row": 0.003673993139820601,
          "x_at_absmax": 0.953125,
          "y_at_absmax": 0.984375
        },
        "Ryz": {
          "absmax_paired_se": 0.002611312294658402,
          "absmax_signed": 0.008436584952453313,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0020051235604807744,
            0.0015857950779599105
          ],
          "rms": 0.0024893759168505237,
          "rms_interior": 0.00245387734154408,
          "rms_se": 0.0024138856560109597,
          "rms_top_row": 0.003056460736076748,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.515625
        },
        "Rzz": {
          "absmax_paired_se": 0.0027255603796103724,
          "absmax_signed": 0.010040438649681578,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.005572156042575795,
            0.011805461671535122
          ],
          "rms": 0.0027602722417118027,
          "rms_interior": 0.0027589105615216576,
          "rms_se": 0.002793352144273909,
          "rms_top_row": 0.003423477384610826,
          "x_at_absmax": 0.140625,
          "y_at_absmax": 0.203125
        },
        "T": {
          "absmax_paired_se": 0.002017727700044176,
          "absmax_signed": -0.007241510516060368,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.9894812318142191,
            1.0687731539124794
          ],
          "rms": 0.002110940360646005,
          "rms_interior": 0.0021323717314009932,
          "rms_se": 0.0020806503003134545,
          "rms_top_row": 0.0021878644954564912,
          "x_at_absmax": 0.453125,
          "y_at_absmax": 0.390625
        },
        "mxxx": {
          "absmax_paired_se": 0.0014209376408062943,
          "absmax_signed": -0.004588793243578519,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.019799867809307904,
            0.022450334151640244
          ],
          "rms": 0.0014423743812584913,
          "rms_interior": 0.0014536573225832346,
          "rms_se": 0.0014072754473575995,
          "rms_top_row": 0.0012626584185147858,
          "x_at_absmax": 0.578125,
          "y_at_absmax": 0.734375
        },
        "mxxy": {
          "absmax_paired_se": 0.001082335895364523,
          "absmax_signed": 0.004989637550996132,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.03423940965701569,
            0.009694313831410983
          ],
          "rms": 0.0011819190228066635,
          "rms_interior": 0.0011647706550393883,
          "rms_se": 0.0011480633303314902,
          "rms_top_row": 0.0011790929118478993,
          "x_at_absmax": 0.734375,
          "y_at_absmax": 0.265625
        },
        "mxxz": {
          "absmax_paired_se": 0.0011396202773397428,
          "absmax_signed": -0.004016220932172385,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0007785386483499607,
            0.0010666365189071492
          ],
          "rms": 0.001141209995950329,
          "rms_interior": 0.0011387212507902216,
          "rms_se": 0.0011485000333583714,
          "rms_top_row": 0.0012172042264960252,
          "x_at_absmax": 0.265625,
          "y_at_absmax": 0.328125
        },
        "mxyy": {
          "absmax_paired_se": 0.0011843393017455426,
          "absmax_signed": 0.004465093124122717,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.011787989220916163,
            0.023349845325206786
          ],
          "rms": 0.0012000765118547318,
          "rms_interior": 0.0012063971207718189,
          "rms_se": 0.0011465388491047575,
          "rms_top_row": 0.0010983355843050809,
          "x_at_absmax": 0.578125,
          "y_at_absmax": 0.734375
        },
        "mxyz": {
          "absmax_paired_se": 0.0009737619611296425,
          "absmax_signed": 0.0028940370454276746,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0006367194184035679,
            0.0007216622961081567
          ],
          "rms": 0.0009383816398887828,
          "rms_interior": 0.0009371454578794931,
          "rms_se": 0.0009059390441058063,
          "rms_top_row": 0.0010675794453107504,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.640625
        },
        "mxzz": {
          "absmax_paired_se": 0.0012088535305705438,
          "absmax_signed": 0.004326608304110767,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.013954303436559847,
            0.002710020416496102
          ],
          "rms": 0.001168985739997973,
          "rms_interior": 0.001166623002074317,
          "rms_se": 0.0011486843509655872,
          "rms_top_row": 0.0010078489947814876,
          "x_at_absmax": 0.734375,
          "y_at_absmax": 0.828125
        },
        "myyy": {
          "absmax_paired_se": 0.001410929469109403,
          "absmax_signed": 0.004991464494490876,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.013079181855650553,
            0.026001010553869167
          ],
          "rms": 0.001368661721240103,
          "rms_interior": 0.001362915250411891,
          "rms_se": 0.0013988774836543247,
          "rms_top_row": 0.0014533856958987006,
          "x_at_absmax": 0.640625,
          "y_at_absmax": 0.609375
        },
        "myyz": {
          "absmax_paired_se": 0.0011580816661800628,
          "absmax_signed": -0.0035809025555100854,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0007899408724601564,
            0.0008053059855957046
          ],
          "rms": 0.0011683742061602,
          "rms_interior": 0.0011693275114494322,
          "rms_se": 0.0011425724549105772,
          "rms_top_row": 0.0010771475637634802,
          "x_at_absmax": 0.578125,
          "y_at_absmax": 0.828125
        },
        "myzz": {
          "absmax_paired_se": 0.001163153962164684,
          "absmax_signed": 0.00433911248962684,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0026923803597671903,
            0.008238399103146526
          ],
          "rms": 0.0011274597907769061,
          "rms_interior": 0.0011298650580683438,
          "rms_se": 0.001143701235317688,
          "rms_top_row": 0.001193424563360897,
          "x_at_absmax": 0.765625,
          "y_at_absmax": 0.765625
        },
        "mzzz": {
          "absmax_paired_se": 0.0014057734813854893,
          "absmax_signed": 0.004675856611183643,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.001129656160087124,
            0.0008157613823264532
          ],
          "rms": 0.0013893202766460898,
          "rms_interior": 0.0013838223030746904,
          "rms_se": 0.00140456793885084,
          "rms_top_row": 0.001439179182705035,
          "x_at_absmax": 0.453125,
          "y_at_absmax": 0.078125
        },
        "p": {
          "absmax_paired_se": 0.003904638216252786,
          "absmax_signed": 0.010677628975612752,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6936318926401001,
            1.6948758000233017
          ],
          "rms": 0.003579109895624957,
          "rms_interior": 0.003604716293488512,
          "rms_se": 0.003286726442072554,
          "rms_top_row": 0.0035818886583191766,
          "x_at_absmax": 0.921875,
          "y_at_absmax": 0.859375
        },
        "qx": {
          "absmax_paired_se": 0.003611082436152501,
          "absmax_signed": 0.00910166691480769,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.016335283219928786,
            0.11538911672995718
          ],
          "rms": 0.002958763763725641,
          "rms_interior": 0.0029812741515457463,
          "rms_se": 0.0028751443887286795,
          "rms_top_row": 0.0026455808845019468,
          "x_at_absmax": 0.921875,
          "y_at_absmax": 0.921875
        },
        "qy": {
          "absmax_paired_se": 0.003049679876132743,
          "absmax_signed": -0.0107730159179256,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.029047580066344343,
            0.02064269207305435
          ],
          "rms": 0.002972745748538149,
          "rms_interior": 0.002962082792759593,
          "rms_se": 0.0028662158560658476,
          "rms_top_row": 0.0029717712747609564,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.859375
        },
        "qz": {
          "absmax_paired_se": 0.0028926752424521004,
          "absmax_signed": -0.00842201329648347,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0018278638724978286,
            0.002142694907364226
          ],
          "rms": 0.0027177859723135035,
          "rms_interior": 0.0027053981547558873,
          "rms_se": 0.0028621556490993657,
          "rms_top_row": 0.002933122342068367,
          "x_at_absmax": 0.484375,
          "y_at_absmax": 0.015625
        },
        "rho": {
          "absmax_paired_se": 0.002933271232854285,
          "absmax_signed": 0.010203571428571312,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6844419642857144,
            1.5919803571428572
          ],
          "rms": 0.002784441753189493,
          "rms_interior": 0.0028045695112013697,
          "rms_se": 0.0024994831932847635,
          "rms_top_row": 0.0026026449667624824,
          "x_at_absmax": 0.921875,
          "y_at_absmax": 0.859375
        },
        "ux": {
          "absmax_paired_se": 0.004081282126115312,
          "absmax_signed": 0.016445316860746698,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.12952617621884005,
            0.6234487902577874
          ],
          "rms": 0.00423610685278493,
          "rms_interior": 0.004207514348013492,
          "rms_se": 0.003921412868752525,
          "rms_top_row": 0.00626904601826788,
          "x_at_absmax": 0.203125,
          "y_at_absmax": 0.609375
        },
        "uy": {
          "absmax_paired_se": 0.0044671353731391165,
          "absmax_signed": -0.012945695635798338,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.23218434323962753,
            0.26266767143744874
          ],
          "rms": 0.004135212110933956,
          "rms_interior": 0.004111911123151184,
          "rms_se": 0.00391237089724414,
          "rms_top_row": 0.003398825266411634,
          "x_at_absmax": 0.015625,
          "y_at_absmax": 0.921875
        },
        "uz": {
          "absmax_paired_se": 0.003732743275582296,
          "absmax_signed": -0.014604731603995525,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0025756096210541018,
            0.0034087354930108006
          ],
          "rms": 0.004015893595381601,
          "rms_interior": 0.004005464915433589,
          "rms_se": 0.003911365341092199,
          "rms_top_row": 0.004331163688523358,
          "x_at_absmax": 0.109375,
          "y_at_absmax": 0.109375
        }
      },
      "SBT2": {
        "Delta": {
          "absmax_paired_se": 0.007081316082437259,
          "absmax_signed": -0.020081567321903915,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.04818927766929004,
            0.013949775425452948
          ],
          "rms": 0.007179033868986009,
          "rms_interior": 0.007225993271575967,
          "rms_se": 0.007080479132371741,
          "rms_top_row": 0.006606760903295034,
          "x_at_absmax": 0.734375,
          "y_at_absmax": 0.140625
        },
        "Pxx": {
          "absmax_paired_se": 0.004219557106155488,
          "absmax_signed": -0.013778257053892351,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6463825369819264,
            1.9280208207006209
          ],
          "rms": 0.004335584534053823,
          "rms_interior": 0.004341150114656776,
          "rms_se": 0.0044250950535767814,
          "rms_top_row": 0.0037557719174711314,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.296875
        },
        "Pxy": {
          "absmax_paired_se": 0.0024828146247611376,
          "absmax_signed": 0.010532997185672166,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.24183885142790662,
            0.022179372786492086
          ],
          "rms": 0.0025753640447571877,
          "rms_interior": 0.002580472271852725,
          "rms_se": 0.002548653655608603,
          "rms_top_row": 0.002860983822787122,
          "x_at_absmax": 0.109375,
          "y_at_absmax": 0.234375
        },
        "Pxz": {
          "absmax_paired_se": 0.002794790829464386,
          "absmax_signed": -0.011258668745015524,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.002161730688177146,
            0.0019518199730792535
          ],
          "rms": 0.002637918848652964,
          "rms_interior": 0.00262406932083613,
          "rms_se": 0.0025476023189524954,
          "rms_top_row": 0.0035706720062758097,
          "x_at_absmax": 0.703125,
          "y_at_absmax": 0.859375
        },
        "Pyy": {
          "absmax_paired_se": 0.004413436423155901,
          "absmax_signed": -0.01594527737338658,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.7210413784202033,
            1.515680046955596
          ],
          "rms": 0.004368648887403861,
          "rms_interior": 0.0043433981727778025,
          "rms_se": 0.004393602365184547,
          "rms_top_row": 0.0045555396617728856,
          "x_at_absmax": 0.796875,
          "y_at_absmax": 0.578125
        },
        "Pyz": {
          "absmax_paired_se": 0.0026741937419768177,
          "absmax_signed": -0.00778468784852739,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0016761201280033223,
            0.0017569586488695187
          ],
          "rms": 0.002585872113666854,
          "rms_interior": 0.002617759335991184,
          "rms_se": 0.0025345204668395876,
          "rms_top_row": 0.0024989678238070113,
          "x_at_absmax": 0.890625,
          "y_at_absmax": 0.703125
        },
        "Pzz": {
          "absmax_paired_se": 0.004578157267499519,
          "absmax_signed": 0.016933074967987904,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6866218681232765,
            1.6409265324136886
          ],
          "rms": 0.004550715210416882,
          "rms_interior": 0.004564563335545326,
          "rms_se": 0.004393744382072291,
          "rms_top_row": 0.004443691129594751,
          "x_at_absmax": 0.640625,
          "y_at_absmax": 0.890625
        },
        "Rxx": {
          "absmax_paired_se": 0.0033909720933752163,
          "absmax_signed": 0.010762198059874412,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.06218729089763758,
            0.024895074974525033
          ],
          "rms": 0.002810904697148843,
          "rms_interior": 0.0027624321708063313,
          "rms_se": 0.0028004778592053033,
          "rms_top_row": 0.003359436400376267,
          "x_at_absmax": 0.859375,
          "y_at_absmax": 0.984375
        },
        "Rxy": {
          "absmax_paired_se": 0.0022498446828252095,
          "absmax_signed": -0.007964484343421868,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.007471209287851256,
            0.08017686262181367
          ],
          "rms": 0.002498785774054217,
          "rms_interior": 0.002497039721771205,
          "rms_se": 0.002428755159561633,
          "rms_top_row": 0.0025258602865813893,
          "x_at_absmax": 0.328125,
          "y_at_absmax": 0.140625
        },
        "Rxz": {
          "absmax_paired_se": 0.002776384289896672,
          "absmax_signed": 0.008045862353656957,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0016250039262486911,
            0.0018044620351745525
          ],
          "rms": 0.0024094815933442724,
          "rms_interior": 0.0023796532451449285,
          "rms_se": 0.0024212973967435393,
          "rms_top_row": 0.0026968302385601693,
          "x_at_absmax": 0.828125,
          "y_at_absmax": 0.703125
        },
        "Ryy": {
          "absmax_paired_se": 0.0030042404839240398,
          "absmax_signed": -0.008971605929092033,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.02975986335547187,
            0.053446662200815453
          ],
          "rms": 0.00285382329632595,
          "rms_interior": 0.0028667456459234475,
          "rms_se": 0.002786183040285812,
          "rms_top_row": 0.002771076263150339,
          "x_at_absmax": 0.671875,
          "y_at_absmax": 0.859375
        },
        "Ryz": {
          "absmax_paired_se": 0.0024323211018085775,
          "absmax_signed": -0.010165007196280183,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0020051235604807744,
            0.0015857950779599105
          ],
          "rms": 0.0024511943003713657,
          "rms_interior": 0.002452785758724865,
          "rms_se": 0.0024115476419350325,
          "rms_top_row": 0.0021761782398756475,
          "x_at_absmax": 0.671875,
          "y_at_absmax": 0.296875
        },
        "Rzz": {
          "absmax_paired_se": 0.0035978125701876117,
          "absmax_signed": -0.010074940586760298,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.005572156042575795,
            0.011805461671535122
          ],
          "rms": 0.0028913544144507424,
          "rms_interior": 0.0029033486137037038,
          "rms_se": 0.0027933139749044635,
          "rms_top_row": 0.002999668484919868,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.953125
        },
        "T": {
          "absmax_paired_se": 0.002177499393019533,
          "absmax_signed": 0.005588204271157471,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.9894812318142191,
            1.0687731539124794
          ],
          "rms": 0.0019915953703929204,
          "rms_interior": 0.0019935407069173483,
          "rms_se": 0.0020805346001283344,
          "rms_top_row": 0.0016642572509521,
          "x_at_absmax": 0.328125,
          "y_at_absmax": 0.859375
        },
        "mxxx": {
          "absmax_paired_se": 0.001424666142664882,
          "absmax_signed": 0.004889808546038658,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.019799867809307904,
            0.022450334151640244
          ],
          "rms": 0.0013768147833861147,
          "rms_interior": 0.0013822417592779033,
          "rms_se": 0.0014079339301302936,
          "rms_top_row": 0.0014600351613096056,
          "x_at_absmax": 0.671875,
          "y_at_absmax": 0.078125
        },
        "mxxy": {
          "absmax_paired_se": 0.0011844060990035751,
          "absmax_signed": -0.0038099601218417887,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.03423940965701569,
            0.009694313831410983
          ],
          "rms": 0.001178714765014137,
          "rms_interior": 0.001186131097054552,
          "rms_se": 0.001148885511415688,
          "rms_top_row": 0.0013692280288721973,
          "x_at_absmax": 0.640625,
          "y_at_absmax": 0.703125
        },
        "mxxz": {
          "absmax_paired_se": 0.0011447508007362006,
          "absmax_signed": -0.0040005465229355185,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0007785386483499607,
            0.0010666365189071492
          ],
          "rms": 0.0011756155957118022,
          "rms_interior": 0.001173577389027955,
          "rms_se": 0.0011493876223653695,
          "rms_top_row": 0.0011999575129499288,
          "x_at_absmax": 0.828125,
          "y_at_absmax": 0.671875
        },
        "mxyy": {
          "absmax_paired_se": 0.0014246290401982219,
          "absmax_signed": -0.004391127335452133,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.011787989220916163,
            0.023349845325206786
          ],
          "rms": 0.0011786893433864201,
          "rms_interior": 0.0011780788910723805,
          "rms_se": 0.0011467761301164536,
          "rms_top_row": 0.0012338201191769128,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.921875
        },
        "mxyz": {
          "absmax_paired_se": 0.0009489215309679504,
          "absmax_signed": 0.0033600625254299765,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0006367194184035679,
            0.0007216622961081567
          ],
          "rms": 0.0008743422125836997,
          "rms_interior": 0.0008787968578602082,
          "rms_se": 0.0009062774327750455,
          "rms_top_row": 0.0008121708026882587,
          "x_at_absmax": 0.609375,
          "y_at_absmax": 0.703125
        },
        "mxzz": {
          "absmax_paired_se": 0.001202480419003603,
          "absmax_signed": 0.0036236403894549358,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.013954303436559847,
            0.002710020416496102
          ],
          "rms": 0.001157761818424876,
          "rms_interior": 0.0011556749851241788,
          "rms_se": 0.0011499485058312075,
          "rms_top_row": 0.001268960439725231,
          "x_at_absmax": 0.578125,
          "y_at_absmax": 0.734375
        },
        "myyy": {
          "absmax_paired_se": 0.0014232523921621659,
          "absmax_signed": 0.00527355750407878,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.013079181855650553,
            0.026001010553869167
          ],
          "rms": 0.0014134889581199671,
          "rms_interior": 0.0014208041327805892,
          "rms_se": 0.0014012698029897271,
          "rms_top_row": 0.001515544676782966,
          "x_at_absmax": 0.640625,
          "y_at_absmax": 0.703125
        },
        "myyz": {
          "absmax_paired_se": 0.0011482862686788451,
          "absmax_signed": -0.0041809654578013585,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0007899408724601564,
            0.0008053059855957046
          ],
          "rms": 0.0011911417108031396,
          "rms_interior": 0.0011793638913004361,
          "rms_se": 0.0011421102441074081,
          "rms_top_row": 0.0011274652475092909,
          "x_at_absmax": 0.984375,
          "y_at_absmax": 0.609375
        },
        "myzz": {
          "absmax_paired_se": 0.0010944787434291972,
          "absmax_signed": 0.0033736975200851084,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0026923803597671903,
            0.008238399103146526
          ],
          "rms": 0.0011216877776618703,
          "rms_interior": 0.0011305386258013957,
          "rms_se": 0.0011452978733919883,
          "rms_top_row": 0.0010729960796515997,
          "x_at_absmax": 0.109375,
          "y_at_absmax": 0.828125
        },
        "mzzz": {
          "absmax_paired_se": 0.0014518028651683919,
          "absmax_signed": -0.004725299437905866,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.001129656160087124,
            0.0008157613823264532
          ],
          "rms": 0.0014318142459908904,
          "rms_interior": 0.0014326829939289968,
          "rms_se": 0.0014063433973164007,
          "rms_top_row": 0.0014734648490611992,
          "x_at_absmax": 0.703125,
          "y_at_absmax": 0.734375
        },
        "p": {
          "absmax_paired_se": 0.0030927626779453862,
          "absmax_signed": -0.01040123063049192,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6936318926401001,
            1.6948758000233017
          ],
          "rms": 0.0032636281149129314,
          "rms_interior": 0.0032643913928404283,
          "rms_se": 0.00328442139748098,
          "rms_top_row": 0.0031813436629774703,
          "x_at_absmax": 0.265625,
          "y_at_absmax": 0.859375
        },
        "qx": {
          "absmax_paired_se": 0.0029278173126672,
          "absmax_signed": -0.009873118525299866,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.016335283219928786,
            0.11538911672995718
          ],
          "rms": 0.00295613035960529,
          "rms_interior": 0.00297415844563606,
          "rms_se": 0.0028839788005406214,
          "rms_top_row": 0.0030506771967129583,
          "x_at_absmax": 0.578125,
          "y_at_absmax": 0.578125
        },
        "qy": {
          "absmax_paired_se": 0.002919497118272242,
          "absmax_signed": -0.00814777322970866,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.029047580066344343,
            0.02064269207305435
          ],
          "rms": 0.0028631636459288544,
          "rms_interior": 0.0028682401868270722,
          "rms_se": 0.0028605500813007664,
          "rms_top_row": 0.002296411634515821,
          "x_at_absmax": 0.828125,
          "y_at_absmax": 0.921875
        },
        "qz": {
          "absmax_paired_se": 0.0027474295082062254,
          "absmax_signed": 0.009913890437894621,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0018278638724978286,
            0.002142694907364226
          ],
          "rms": 0.0028315355359588065,
          "rms_interior": 0.0028459960149884514,
          "rms_se": 0.00285927482019285,
          "rms_top_row": 0.002653225280689179,
          "x_at_absmax": 0.609375,
          "y_at_absmax": 0.359375
        },
        "rho": {
          "absmax_paired_se": 0.0026302376200968047,
          "absmax_signed": -0.01071607142857145,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            0.6844419642857144,
            1.5919803571428572
          ],
          "rms": 0.002513447250650511,
          "rms_interior": 0.00251278755122215,
          "rms_se": 0.0025001247371660863,
          "rms_top_row": 0.0026515541423175045,
          "x_at_absmax": 0.796875,
          "y_at_absmax": 0.515625
        },
        "ux": {
          "absmax_paired_se": 0.004022336512811703,
          "absmax_signed": 0.015511768771000765,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.12952617621884005,
            0.6234487902577874
          ],
          "rms": 0.0038931111483572474,
          "rms_interior": 0.0038884214438633276,
          "rms_se": 0.003918645968356863,
          "rms_top_row": 0.004276753005006414,
          "x_at_absmax": 0.203125,
          "y_at_absmax": 0.359375
        },
        "uy": {
          "absmax_paired_se": 0.0038715568859212604,
          "absmax_signed": -0.012999662319613725,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.23218434323962753,
            0.26266767143744874
          ],
          "rms": 0.003926797817690227,
          "rms_interior": 0.003943024223748453,
          "rms_se": 0.0039040251915337322,
          "rms_top_row": 0.0038179656692108295,
          "x_at_absmax": 0.015625,
          "y_at_absmax": 0.046875
        },
        "uz": {
          "absmax_paired_se": 0.003927192772204977,
          "absmax_signed": -0.012706388890267213,
          "n_outer_ring": 0,
          "n_simultaneous": 0,
          "n_top_eighth": 0,
          "ref_minmax": [
            -0.0025756096210541018,
            0.0034087354930108006
          ],
          "rms": 0.0038827383856878226,
          "rms_interior": 0.0039118790277016015,
          "rms_se": 0.0039143893113586705,
          "rms_top_row": 0.004274431698464444,
          "x_at_absmax": 0.859375,
          "y_at_absmax": 0.453125
        }
      }
    }
  },
  "trajectories_per_method": 21000,
  "tstar_fine": 5.0,
  "units": "T/T0; density/rho0; velocity/Ulid; P/p0; q/(p0 cm); m/(rho0 cm^3); R and Delta/(rho0 cm^4). cm=sqrt(2 k_B T0/m), p0=rho0 cm^2/2.",
  "valid": true
}


==> anc/cavity_21000/make_cavity_plates.py <==
"""Build the manuscript's two cavity field plates from the archived ensemble means.

    python make_cavity_plates.py --source-dir PATH/TO/full_fields --output-dir PATH/TO/figures_cavity

Required in the source directory: cavity_full_fields_21000.npz, FULL_FIELD_REDUCTION.json,
FULL_FIELD_FIGURES.json, and render_fullfields.py. The renderer supplies the original
colormap, signed field definitions, contour interpolation and method styles.
"""

import argparse
import hashlib
import importlib.util
import json
import os
from pathlib import Path
import sys
from tempfile import TemporaryDirectory


DATA_SHA256 = "fb584190b097282f60542dd0c1117dafa9c37bcaf9bf4a198727e65022dc533c"
PLATES = {
    "cavity_velocity": ("ux", "uy"),
    "cavity_heat_moment": ("qx", "Rxy"),
}
METHODS = ["SBT2", "PSBT2", "EA2", "Poisson40"]
SOURCE_SUBDIR = Path("Cavity_Unsteady_Current/ensemble21000/analysis/full_fields")


def sha256(path):
    with path.open("rb") as stream:
        return hashlib.file_digest(stream, "sha256").hexdigest()


def read_inputs(source):
    reduction = json.loads((source / "FULL_FIELD_REDUCTION.json").read_bytes())
    figures = json.loads((source / "FULL_FIELD_FIGURES.json").read_bytes())
    field_file = source / reduction["data_name"]
    renderer_file = source / "render_fullfields.py"
    if not (reduction["valid"] and figures["valid"]):
        raise ValueError("The field reduction and figure records must both be valid.")
    if any(digest != DATA_SHA256 for digest in
           (reduction["data_sha256"], figures["data_sha256"], sha256(field_file))):
        raise ValueError("The ensemble array does not match the admitted 21,000-trajectory field.")
    if sha256(renderer_file) != figures["source_sha256"]:
        raise ValueError("The renderer differs from the version recorded with the contour levels.")
    if (reduction["methods"] != METHODS or reduction["trajectories_per_method"] != 21000
            or reduction["grid"] != [64, 64]):
        raise ValueError("The methods, ensemble size or collision grid differ from the admitted run.")
    spec = importlib.util.spec_from_file_location("archived_cavity_renderer", renderer_file)
    renderer = importlib.util.module_from_spec(spec)
    spec.loader.exec_module(renderer)
    return field_file, reduction, figures, renderer


def get_window(z, figures, renderer):
    np = renderer.np
    expected_phases = np.arange(76, 81) / 16
    weights = np.array([1, 2, 2, 2, 1]) / 8
    centers = (np.arange(16) + 0.5) / 16
    if (z["methods"].tolist() != METHODS
            or not np.array_equal(z["tstar_window"], expected_phases)
            or not np.array_equal(z["weights"], weights)
            or not np.array_equal(z["coord16"], centers)):
        raise ValueError("The trajectory order, phases, weights or reporting-bin centers changed.")

    fields = z["fields"].tolist()
    window = z["mean16"]
    if window.shape != (4, 16, 16, len(fields)):
        raise ValueError("Unexpected five-phase field dimensions.")
    recomputed = np.einsum("t,mtyxf->myxf", weights, z["phase_mean16"])
    if not np.allclose(window, recomputed, rtol=0, atol=2e-12):
        raise ValueError("The stored means disagree with the weighted phase fields.")

    for pair in PLATES.values():
        for field in pair:
            if (field not in figures["selected"]["16"]
                    or not figures["screening"]["16"][field]["display"]):
                raise ValueError(f"{field} did not pass the original four-method display criteria.")
    return centers, {field: window[..., fields.index(field)]
                     for pair in PLATES.values() for field in pair}


def make_plate(renderer, centers, field_values, levels, physics, pair):
    plt, np = renderer.plt, renderer.np
    fig = plt.figure(figsize=(8.05, 4.80), facecolor="white")
    width, height = fig.get_size_inches()
    side = 2.86

    for center, field in zip((2.12, 6.08), pair):
        values = field_values[field] * renderer.factor(field, physics)
        contours = levels[field]
        if any(not (values.min(axis=(1, 2)) < level).all()
               or not (values.max(axis=(1, 2)) > level).all() for level in contours):
            raise ValueError(f"A requested contour of {field} is outside one method's field.")

        ax = fig.add_axes(((center - side / 2) / width, 1.52 / height, side / width, side / height))
        filled = renderer.drawing(ax, centers, values, contours, field)
        ax.set_title(renderer.label(field), fontsize=15.5, pad=4.5)
        ax.tick_params(labelsize=11.5)
        ax.xaxis.label.set_size(13.0)
        ax.yaxis.label.set_size(13.0)

        bar_width = 3.02
        bar_ax = fig.add_axes(((center - bar_width / 2) / width, 0.79 / height,
                               bar_width / width, 0.105 / height))
        endpoints = (float(values[-1].min()), float(values[-1].max()))
        bar = fig.colorbar(filled, cax=bar_ax, orientation="horizontal",
                           spacing="proportional", ticks=endpoints)
        bar.set_ticks(endpoints, labels=[renderer.fmt(value) for value in endpoints])
        bar.ax.tick_params(length=3.1, pad=2.1, labelsize=10.5)
        low, high = bar.ax.get_xticklabels()
        low.set_ha("left")
        high.set_ha("right")
        bar.outline.set_linewidth(0.55)
        for level in contours:
            bar_ax.axvline(level, color="#4a4243", alpha=0.80, linewidth=0.75)
        listed = ", ".join(np.format_float_positional(float(value), trim="-")
                           .replace("-", "\N{MINUS SIGN}") for value in contours)
        fig.text(center / width, 0.42 / height, "Contours  " + listed,
                 ha="center", va="center", fontsize=10.7)

    handles = [renderer.Patch(facecolor=renderer.CM(0.36), edgecolor="#625e61",
                              label="Poisson40")]
    for (color, style, stroke), name in zip(renderer.STYLES, renderer.NAMES):
        handles.append(renderer.Line2D([], [], color=color, linestyle=style,
                                       linewidth=stroke + 0.3, label=name))
    fig.legend(handles=handles, loc="lower center", bbox_to_anchor=(0.51, 0.025 / height),
               ncol=4, frameon=False, fontsize=10.7, handlelength=2.8,
               columnspacing=1.6, handletextpad=0.55, borderaxespad=0)
    return fig


def main():
    here = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source-dir", type=Path, default=here.parent.parent / SOURCE_SUBDIR)
    parser.add_argument("--output-dir", type=Path, default=here / "input" / "figures_cavity")
    args = parser.parse_args()
    output = args.output_dir.resolve()
    output.mkdir(parents=True, exist_ok=True)
    sys.dont_write_bytecode = True

    with TemporaryDirectory(prefix=".cavity_plates_", dir=output) as tmp:
        staging = Path(tmp)
        os.environ["MPLCONFIGDIR"] = str(staging / "mpl")
        data, reduction, figures, renderer = read_inputs(args.source_dir.resolve())
        renderer.plt.rcParams.update({"font.family": "DejaVu Sans",
                                      "mathtext.fontset": "dejavusans",
                                      "pdf.fonttype": 42, "lines.scale_dashes": True})
        with renderer.np.load(data, allow_pickle=False) as values:
            centers, window = get_window(values, figures, renderer)
            for name, fields in PLATES.items():
                fig = make_plate(renderer, centers, window, figures["displayed_levels"]["16"],
                                 reduction["physics"], fields)
                try:
                    fig.savefig(staging / f"{name}.pdf", dpi=240, facecolor="white",
                                metadata={"Title": "Transient cavity: " + " and ".join(fields),
                                          "Subject": "21,000 trajectories per method; five-phase mean "
                                                     "on 16 by 16 reporting bins, 4.75 <= t* <= 5.",
                                          "CreationDate": None, "ModDate": None})
                finally:
                    renderer.plt.close(fig)
        for name in PLATES:
            filename = f"{name}.pdf"
            (staging / filename).replace(output / filename)
            print(f"{sha256(output / filename)}  {filename}")


if __name__ == "__main__":
    main()



==> anc/cavity_21000/render_fullfields.py <==
"""Compare measured cavity fields with one RGB reference and method-specific isolines."""
from pathlib import Path
import hashlib,itertools,json,math,os,sys,tempfile
OUT=Path(__file__).resolve().parent
sys.path.insert(0,str(Path.home()/'.cache/codex-task-deps/jfm-plotting'))
os.environ.setdefault('MPLCONFIGDIR',str(OUT/'processing_cache/mpl'))
import matplotlib
matplotlib.use('Agg')
from matplotlib import pyplot as plt, colors
from matplotlib.backends.backend_pdf import PdfPages
from matplotlib.gridspec import GridSpec
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator,FuncFormatter
from matplotlib.patches import Patch
from PIL import Image
import numpy as np
from contourpy import contour_generator

# The phase offsets and stroke widths keep coincident isolines distinguishable.
STYLES=[('#941b35','-',1.40),('#113d86',(0,(5.4,3.4)),1.72),('#00634c',(2.4,(1.1,3.2)),1.85)]
NAMES=['SBT · PPC2','P-SBT · PPC2','EA · PPC2']
CM=colors.LinearSegmentedColormap.from_list('reference_rgb',['#7796ce','#99cced','#bce5e7','#dfedce','#f9e6a4','#f5c890','#eaa28d','#cb8594'])
ORDER=['T','ux','uy','Pxy','rho','p','Pxx','Pyy','Pzz','qx','qy','mxxx','mxxy','mxyy','myyy','mxzz','myzz','Rxx','Rxy','Ryy','Delta','uz','Pxz','Pyz','qz','mxxz','mxyz','myyz','mzzz','Rxz','Ryz','Rzz']
LEVELS={'T':[275,280,285],'ux':[-15,15,45],'uy':[-18,6,23],'Pxy':[-8,-4,.75],
        'rho':[.93,1.035,1.08],'p':[.95,1.045,1.1], 'Pxx':[.93,1.06,1.14],
        'Pyy':[.95,1.04,1.095],'Pzz':[.94,1.045,1.1],'qx':[.003,.012,.022],
        'mxxx':[-.009,-.004,.002],'mxxy':[-.006,-.003,.002],'mxyy':[-.0015,.006,.012],
        'Rxy':[-.003,.009,.025]}
def sha(p):return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def fmt(x,_=None):
    if abs(x)<1e-9:return '0'
    return f'{x:.3g}'.replace('-','\N{MINUS SIGN}')
def label(f):
    simple={'T':'$T$ (K)','ux':'$u_x$ (m/s)','uy':'$u_y$ (m/s)','Pxy':'$P_{xy}$ (Pa)','rho':r'$\rho/\rho_0$','p':'$p/p_0$','Delta':r'$\Delta/(\rho_0 c_m^4)$'}
    if f in simple:return simple[f]
    scale={'P':'p_0','q':r'(p_0 c_m)','R':r'(\rho_0 c_m^4)','m':r'(\rho_0 c_m^3)'}[f[0]]
    return '$'+f[0]+'_{'+f[1:]+'}/'+scale+'$'
def factor(f,ph):
    return {'T':ph['T_K'],'ux':ph['lid_speed'],'uy':ph['lid_speed'],'Pxy':ph['number_density']*ph['m_kg']*ph['cm']**2/2}.get(f,1.)
def quality(a,se):
    spread=np.diff(np.quantile(a,[.05,.95],axis=(1,2)),axis=0)[0]
    de=a[:,1:-1,1:-1]-(a[:,:-2,1:-1]+a[:,2:,1:-1]+a[:,1:-1,:-2]+a[:,1:-1,2:])/4
    snr=float(np.min(spread/np.median(se,axis=(1,2))))
    rough=float(np.max(np.median(np.abs(de),axis=(1,2))/spread))
    return dict(snr=snr,roughness=rough,display=(snr>=25 and rough<=.025))
def tiny_loop_counts(a,x,levels):
    step=x[1]-x[0]
    out={str(level):[] for level in levels}
    for values in a:
        generator=contour_generator(x=x,y=x,z=values)
        for level in levels:
            paths=generator.lines(level)
            n=sum(1 for line in paths if np.allclose(line[0],line[-1]) and np.linalg.norm(np.diff(line,axis=0),axis=1).sum()<3*step)
            out[str(level)].append(n)
    return out
def drawing(ax,x,a,levels,f):
    lo,hi=a[-1].min(),a[-1].max()
    all_levels=np.unique(np.concatenate([np.linspace(lo,hi,24),levels]))
    color_norm=colors.Normalize(lo,hi)
    filled=ax.contourf(x,x,a[-1],levels=all_levels,cmap=CM,norm=color_norm,antialiased=False,zorder=-2)
    ax.contour(x,x,a[-1],levels=levels,colors=['#4a4243'],linestyles='solid',linewidths=2.85,alpha=.55,zorder=1)
    for i,(color,sty,width) in enumerate(STYLES):
        co=ax.contour(x,x,a[i],levels=levels,colors=[color],linewidths=width,linestyles='solid',zorder=2+i)
        co.set_linestyle([sty]);co.set_capstyle('round' if i==2 else 'butt')
    ax.set(xlim=(0,1),ylim=(0,1),aspect='equal',xticks=[0,.5,1],yticks=[0,.5,1])
    ax.set_xticklabels(['0','0.5','1']);ax.set_yticklabels(['0','0.5','1'])
    ax.tick_params(labelsize=10.3,pad=2,length=3,direction='out')
    ax.set_xlabel('$x/L$',fontsize=11.7,labelpad=1);ax.set_ylabel('$y/L$',fontsize=11.7,labelpad=0)
    ax.set_rasterization_zorder(0)
    for sp in ax.spines.values():sp.set_linewidth(.68);sp.set_color('#586572')
    return filled
def labels_legend(fig,y):
    handles=[Patch(facecolor=CM(.36),edgecolor='#625e61',label='Poisson40')]+[Line2D([],[],color=c,ls=sty,lw=lw+0.3,label=n) for (c,sty,lw),n in zip(STYLES,NAMES)]
    fig.legend(handles=handles,loc='lower center',bbox_to_anchor=(.506,y),ncol=4,fontsize=9.4,frameon=False,handlelength=3.5,columnspacing=1.65,handletextpad=.55,borderaxespad=0)
def page(z,q,n,rows,levels,main=False):
    nr=(len(rows)+1)//2
    fig=plt.figure(figsize=(8.05,3.88*nr+.52 if main else 4.35*nr+.92),facecolor='white')
    height=fig.get_figheight()
    gs=fig.add_gridspec(nr,2,left=.095,right=.956,top=1-(.32 if main else .68)/height,bottom=(.47 if main else .77)/height,wspace=.35,hspace=.36)
    ph=q['physics'];fields=z['fields'].tolist();x=z['coord'+str(n)];v=z['mean'+str(n)]
    for k,f in enumerate(rows):
        unit=label(f);a=v[:,:,:,fields.index(f)]*factor(f,ph);lv=levels[f]
        sub=gs[k//2,k%2].subgridspec(2,1,height_ratios=[1,.045],hspace=.43)
        ax=fig.add_subplot(sub[0]);fill=drawing(ax,x,a,lv,f)
        ax.set_title(unit,fontsize=12.5,pad=5)
        cx=fig.add_subplot(sub[1])
        extent=(float(a[-1].min()),float(a[-1].max()))
        ticks=sorted(set(lv)) if main else list(extent)
        cb=fig.colorbar(fill,cax=cx,orientation='horizontal',ticks=ticks,spacing='proportional')
        cb.ax.xaxis.set_major_formatter(FuncFormatter(fmt));cb.ax.tick_params(length=3,pad=1.8,labelsize=9.2)
        cb.outline.set_linewidth(.48)
        if not main:
            limits=[fmt(x) for x in extent];cb.set_ticks(ticks,labels=limits)
            cb.ax.get_xticklabels()[0].set_horizontalalignment('left')
            cb.ax.get_xticklabels()[-1].set_horizontalalignment('right')
            contour_text=', '.join(np.format_float_positional(float(t),trim='-').replace('-','\N{MINUS SIGN}') for t in lv)
            cx.text(.5,-2.4,'Contours  '+contour_text,transform=cx.transAxes,ha='center',va='top',fontsize=9.0)
        for t in lv:cx.axvline(t,color='#4a4243',alpha=.75,lw=.69)
    labels_legend(fig,.015/height)
    return fig
def main():
    plt.rcParams.update({'font.family':'DejaVu Sans','mathtext.fontset':'dejavusans','pdf.fonttype':42,'lines.scale_dashes':True})
    q=json.loads((OUT/'FULL_FIELD_REDUCTION.json').read_bytes());assert q['valid'] and sha(OUT/q['data_name'])==q['data_sha256']
    with np.load(OUT/q['data_name'],allow_pickle=False) as z,tempfile.TemporaryDirectory(dir=OUT) as d:
        td=Path(d);fields=z['fields'].tolist(); assert set(ORDER)==set(fields)
        screening={};selected={};levels={}
        for n in (16,32):
            a=z['mean'+str(n)];se=z['marginal_se'+str(n)];screening[n]={}
            for f in ORDER:
                j=fields.index(f);screening[n][f]=quality(a[:,:,:,j],se[:,:,:,j])
            selected[n]=[f for f in ORDER if screening[n][f]['display']]
        for f in set(selected[16]+selected[32]):
            j=fields.index(f);scale=factor(f,q['physics'])
            vals=[z['mean'+str(n)][:,:,:,j]*scale for n in (16,32) if f in selected[n]]
            low=max(float(a.min(axis=(1,2)).max()) for a in vals)
            high=min(float(a.max(axis=(1,2)).min()) for a in vals)
            lv=LEVELS.get(f)
            if lv is None:
                x0,x1=np.quantile(vals[0][-1],[.05,.95])
                lv=[float(f'{(x0+s*(x1-x0)):.2g}') for s in (.2,.55,.83)]
            assert len(lv)==len(set(lv)) and all(low<l<high for l in lv),(f,lv,low,high)
            levels[f]=lv
        shown={16:{},32:{}}; loops={16:{},32:{}}
        for n in (16,32):
            for f in selected[n]:
                j=fields.index(f);v=z['mean'+str(n)][:,:,:,j]*factor(f,q['physics'])
                counts=tiny_loop_counts(v,z['coord'+str(n)],levels[f]);loops[n][f]=counts
                shown[n][f]=[level for level in levels[f] if max(counts[str(level)])<4]
                assert len(shown[n][f])>=2,(n,f,counts)
        assert {'T','Pxy'}<=set(selected[16])
        paper=td/'cavity_isotherms_shear_21000.pdf';email=td/'cavity_isotherms_shear_21000.png';atlas=td/'cavity_full_field_atlas_21000.pdf'
        fig=page(z,q,16,['T','Pxy'],shown[16],True);fig.savefig(paper,dpi=210)
        fig.savefig(email,dpi=275)
        with Image.open(email) as im: rgb=im.convert('RGB')
        rgb.save(email,optimize=True,dpi=(275,275));plt.close(fig)
        pages=[]
        with PdfPages(atlas,metadata={'Title':'Unsteady cavity, matched full-field contours','Author':'Ehsan Roohi research group'}) as doc:
            for n in (16,32):
                for k in range(0,len(selected[n]),4):
                    row=selected[n][k:k+4]; f=page(z,q,n,row,shown[n])
                    title='Five-phase mean' if n==16 else 'Ensemble snapshot'
                    stamp='16 × 16 bins,  4.75 ≤ t* ≤ 5' if n==16 else '32 × 32 bins,  t* = 5'
                    f.text(.515,.994,title+'  ·  '+stamp,ha='center',va='top',fontsize=8.8,color='#485460')
                    doc.savefig(f,dpi=185);plt.close(f)
                    pages.append(dict(page=len(pages)+1,report_grid=n,section=title,fields=row))
        files=[paper,email,atlas];cert=dict(valid=True,source_sha256=sha(__file__),data_sha256=q['data_sha256'],files={x.name:sha(x) for x in files},pages=pages,
            levels=levels,displayed_levels=shown,small_closed_paths=loops,isotherms_K=shown[16]['T'],window=[4.75,5.],snapshot_time=5.,screening=screening,selected=selected,reference='Poisson40 RGB fill',method_lines=NAMES,
            screen='5th to 95th percentile range at least 25 times the median marginal SE, and median absolute deviation from its four-neighbour average at most 2.5% of that range, in each of the four methods. Suppress a line level for all four methods when any one has at least four closed contours shorter than three reporting-bin spacings. All fields retained in data.')
        assert len(pages)==sum(math.ceil(len(x)/4) for x in selected.values())
        for x in files:x.replace(OUT/x.name)
        tmp=OUT/'FULL_FIELD_FIGURES.tmp';tmp.write_text(json.dumps(cert,indent=2),encoding='utf8');tmp.replace(OUT/'FULL_FIELD_FIGURES.json')
        print('Selected',selected,'pages',len(pages),'bytes',(OUT/atlas.name).stat().st_size)
if __name__=='__main__':main()


==> anc/cavity_step_comparison/matched_fields_5120/COMPLETE.json <==
{
  "valid": true,
  "plan_hash": "6fd21c1a83f708b38f21331e45d0a4095cd0812cb11f031017df148359c37c30",
  "source_sha256": "72995666f6d06bef24c98476ebad693a0d7b4acd519bf8cf77092ab60e9f7062",
  "parent_comparison_sha256": "bfa88ba41cfe1d493d99f41173af83753799e727c84b215601e6c727b9203c0a",
  "native_observation_grid": [
    32,
    32
  ],
  "phases": [
    8,
    32,
    80
  ],
  "counts": [
    5120,
    5120,
    5120,
    5120,
    256,
    256
  ],
  "files": {
    "cavity_fields.npz": "5c8996ba50de36e155b09d573588c246a47788ea896c9ba6ec6d32d6c3b54148",
    "FIELD_RMS.json": "fed051205d62d98c24078d93657e02a4bdd77f11dcaeaee17ca35a230ca53e20",
    "flow_2d_dt2.png": "f5158484d3b8dd91e62f212c56e1e532713810420613c1231933440013d453e9",
    "flow_2d_dt4.png": "32df0b307ce1de7e9e2f953e656a81cf77dec7ff0e305461d2c64aac539e0b09"
  }
}


==> anc/cavity_step_comparison/matched_fields_5120/FIELD_RMS.json <==
{
  "fields": [
    "ux",
    "uy",
    "p",
    "T",
    "Pxy",
    "qx",
    "qy",
    "Rxx",
    "mxxx",
    "Delta"
  ],
  "phases": [
    8,
    32,
    80
  ],
  "physical_tstar": [
    0.5,
    2.0,
    5.0
  ],
  "method_order": [
    "P-SBT",
    "EA",
    "P-SBT",
    "EA"
  ],
  "dt_ns": [
    23.16271976924858,
    23.16271976924858,
    46.32543953849716,
    46.32543953849716
  ],
  "rms_method_minus_reference": [
    [
      [
        0.010843115341467728,
        0.010813689744217963,
        0.009424413254241319,
        0.005883865906896143,
        0.007537527774707145,
        0.008074768977640253,
        0.008013848231928784,
        0.0076767123294719,
        0.00386702211116664,
        0.019175852870570307
      ],
      [
        0.011341616393302443,
        0.011538024192491118,
        0.010057577523276667,
        0.006068254825708822,
        0.00732699691609559,
        0.008268131912079304,
        0.0080626055316472,
        0.007944612833101907,
        0.003937780957321609,
        0.02030445642746341
      ],
      [
        0.010642956963066065,
        0.010967857419443023,
        0.0092590770518937,
        0.005770879485537095,
        0.0074759265752951665,
        0.008172483052006416,
        0.008061375340097994,
        0.007985946255790764,
        0.0038988608307909444,
        0.02031238425623747
      ]
    ],
    [
      [
        0.010970405138135547,
        0.010599493019790037,
        0.008962887163436606,
        0.005749981363352559,
        0.007104206850005921,
        0.008141188658498262,
        0.008016219899199819,
        0.007682951707088337,
        0.0038428343421207504,
        0.018473511624741316
      ],
      [
        0.010913983954210806,
        0.010788143995840313,
        0.009399085322249453,
        0.005949628452410284,
        0.007163386212319511,
        0.00813949153460088,
        0.007577864626633987,
        0.008027982997696026,
        0.0038938915111957633,
        0.019804134794605084
      ],
      [
        0.011018709037988246,
        0.010920297399937069,
        0.00926705467132917,
        0.005715348492053129,
        0.007570474562738794,
        0.008168091103449774,
        0.007973110890005674,
        0.007829608208658455,
        0.003981716180468145,
        0.020030447982815704
      ]
    ],
    [
      [
        0.011114933072394535,
        0.011116302812032212,
        0.009157445764540932,
        0.005541472610325631,
        0.0074936379270800916,
        0.00804234793660855,
        0.00826154100241069,
        0.00764208198847925,
        0.0038865654625376113,
        0.019853249142406437
      ],
      [
        0.011716798602499358,
        0.010984824186840795,
        0.009555517368965755,
        0.005864488041116747,
        0.007737739269481854,
        0.00836951426458984,
        0.00812483139696725,
        0.0075645288098199915,
        0.003916458027113762,
        0.020346868912810356
      ],
      [
        0.011555587658094783,
        0.011014249085988335,
        0.009931595364237846,
        0.00599206592112529,
        0.007839452939003866,
        0.008300880250122884,
        0.008180070489880351,
        0.007756169408572962,
        0.003845832165331709,
        0.01958728754679996
      ]
    ],
    [
      [
        0.010924557661057304,
        0.011228715009258552,
        0.009177480544860615,
        0.005794406854502747,
        0.007095534778367595,
        0.007929295126757104,
        0.008060203010847294,
        0.007642430722714908,
        0.004066516668206439,
        0.01932282511507768
      ],
      [
        0.011346457461211787,
        0.010996857048762214,
        0.009373334205017542,
        0.005833078451369453,
        0.007556761281201468,
        0.008255348887923092,
        0.008073716776353435,
        0.007884164342820138,
        0.003936587969053162,
        0.019743159837502782
      ],
      [
        0.011374866784781121,
        0.010862340043245005,
        0.009458969850964527,
        0.005565557713964823,
        0.007474105704850248,
        0.008204980253029726,
        0.008259785307128308,
        0.007953104111460706,
        0.0038518889016892722,
        0.019850227740952277
      ]
    ]
  ],
  "rms_pointwise_se": [
    [
      [
        0.010972206400250149,
        0.010866396321809536,
        0.008998611822091416,
        0.005725851782540151,
        0.007042165566754241,
        0.00800453693729417,
        0.007895646237074554,
        0.007759818448353522,
        0.003865287766094944,
        0.019681708993182112
      ],
      [
        0.010889365983992145,
        0.010996545029383993,
        0.00914097720872246,
        0.005780195368279824,
        0.0071742506457771905,
        0.008062165997806183,
        0.007983797585390163,
        0.007805914380212272,
        0.0038988283515214057,
        0.019683533146235475
      ],
      [
        0.010856052784193037,
        0.010916680088247003,
        0.009115138058750697,
        0.005799260967641612,
        0.007078437019818109,
        0.008031148523477636,
        0.008031752834111132,
        0.007897370295120748,
        0.003960283445265241,
        0.019598151954727087
      ]
    ],
    [
      [
        0.010941216141137333,
        0.010794656745868283,
        0.009099337577267387,
        0.005755383133830787,
        0.006974619862702831,
        0.007944819957122908,
        0.007958052164369418,
        0.0077287993496145185,
        0.0038617893781429805,
        0.01965950750795396
      ],
      [
        0.011019615678260828,
        0.01096962320146582,
        0.009223160703543216,
        0.0057917883310142715,
        0.007148780010736102,
        0.008048206927698833,
        0.007925287659502312,
        0.007809495051509656,
        0.003944191418770784,
        0.01975434716458113
      ],
      [
        0.010937761932758692,
        0.010929796588933196,
        0.009165690006706669,
        0.005813408713703881,
        0.007110067425618262,
        0.008000270873958052,
        0.007978301890172306,
        0.007855747913870555,
        0.003963909466843049,
        0.019901322656930603
      ]
    ],
    [
      [
        0.010936749729399894,
        0.010972216786188616,
        0.009078660747811513,
        0.0057376195359572085,
        0.007035285545976015,
        0.007946540541597371,
        0.007880239359148382,
        0.007702481002771294,
        0.003882811822304637,
        0.01946311307014768
      ],
      [
        0.010970888098409688,
        0.01085024121378351,
        0.009083589418013804,
        0.005787631455469821,
        0.0071423505482716134,
        0.008027290028854515,
        0.007941676464014178,
        0.007840191396589598,
        0.003914040228933209,
        0.01987725563384364
      ],
      [
        0.010943253987865163,
        0.01096494516490824,
        0.009122854925965353,
        0.005823140262922658,
        0.007216771036108314,
        0.008004985694420035,
        0.007994978236731457,
        0.007828118927413544,
        0.003932853539527915,
        0.019858741341055343
      ]
    ],
    [
      [
        0.010935558626197042,
        0.010841130864352946,
        0.009160770963836584,
        0.005827026121671389,
        0.007060371833470102,
        0.007886035730627707,
        0.007859322216503846,
        0.007754067600276779,
        0.0038962368450951496,
        0.019542174507786437
      ],
      [
        0.010969647836611154,
        0.010892794022350223,
        0.009159508882551886,
        0.005824074527067445,
        0.007155408907495052,
        0.008092549668540922,
        0.007973073703850706,
        0.00789717139428037,
        0.0039369924285233,
        0.019853956170158154
      ],
      [
        0.010925232834133944,
        0.010794938747807655,
        0.009132277683592477,
        0.005834154640766029,
        0.007161025201807377,
        0.0079792099716024,
        0.008018927632746229,
        0.007824371163800088,
        0.003915086970891325,
        0.019914842702352713
      ]
    ]
  ]
}


==> anc/cavity_step_comparison/matched_particles_5120/COMPLETE.json <==
{
  "valid": true,
  "stage": "matched_particles_5120",
  "plan_hash": "6fd21c1a83f708b38f21331e45d0a4095cd0812cb11f031017df148359c37c30",
  "analysis_pins": "397d387c7f8091cc4a6d9846ea351fdad566c27699616aa608e6743fe1b8adca",
  "files": {
    "centerline_comparison.npz": "5423d98048207482b190ac725ac1298f21d32f4924e0a953521e705758ec0fe2",
    "METRICS.json": "5b931321b785667d97b50c1b1e0ad52eeab37b0a98a605bc50cad6b945e8a012",
    "profiles_dt2.png": "2fdd9dd6fa8b753de32046d1ab861d0d4219cf21e1bd8d19e46f31e3c4415291",
    "moment_evolution_dt2.png": "c0ffc2fd82d703b5629cb447447b2d0d7f80abdb0d2641f49d7c7c1516242aa1",
    "moment_residuals_dt2.png": "040c166512bbdbe2cc18cc79a8fbcc4dc8d7d506f54d86f1d011414704d9ea83",
    "profiles_dt4.png": "d998727e5186affb0706b2fa1b150942aa0dfd2cea069593f0bf6c3740ebec4e",
    "moment_evolution_dt4.png": "d34243a70119440efeae204d69d4bf5565bd6c9b677e4acd932b6b6344147e34",
    "moment_residuals_dt4.png": "35f93f4bda77722547c3e5387090714774212ec9c925250b88540001066c2735"
  },
  "trajectory_counts": [
    5120,
    5120,
    5120,
    5120,
    256,
    256
  ],
  "common_time_count": 81
}


==> anc/cavity_step_comparison/matched_particles_5120/METRICS.json <==
{
  "valid": true,
  "stage": "matched_particles_5120",
  "plan_hash": "6fd21c1a83f708b38f21331e45d0a4095cd0812cb11f031017df148359c37c30",
  "analysis_pins": "397d387c7f8091cc4a6d9846ea351fdad566c27699616aa608e6743fe1b8adca",
  "reference_convention": "Poisson40 at the same physical time and the same timestep; finite numerical reference.",
  "trajectory_counts": [
    5120,
    5120,
    5120,
    5120,
    256,
    256
  ],
  "nominal_particle_observations_per_phase": [
    41943040,
    41943040,
    41943040,
    41943040,
    41943040,
    41943040
  ],
  "fields": [
    "rho",
    "ux",
    "uy",
    "uz",
    "p",
    "T",
    "Pxx",
    "Pxy",
    "Pxz",
    "Pyy",
    "Pyz",
    "Pzz",
    "qx",
    "qy",
    "qz",
    "mxxx",
    "mxxy",
    "mxxz",
    "mxyy",
    "mxyz",
    "mxzz",
    "myyy",
    "myyz",
    "myzz",
    "mzzz",
    "Rxx",
    "Rxy",
    "Rxz",
    "Ryy",
    "Ryz",
    "Rzz",
    "Delta"
  ],
  "units": "velocity/Ulid, pressure and stress/p0, temperature/T0, heat flux/(p0 cm), m/(rho0 cm^3), R and Delta/(rho0 cm^4)",
  "jackknife": "16 balanced delete-groups, preserving the shared initialization labels in each difference; 95% intervals are pointwise",
  "common_time_count": 81,
  "t_star_min": 0,
  "t_star_max": 5,
  "t_max_seconds": 1.482414065231909e-05,
  "lineage": {
    "4": "ed2c594f908e96f11c42f696fb6c9397255a5ee721a0e4768a042b5cefef945f",
    "7": "01f213e68cdeaaf6326ec6fc9aa4e95c9f66509de050e353785a5476c2b67e82",
    "5": "04ab477cfa18a10fca0fc7323161954c066abae514cdacd2e8500ad908602413",
    "8": "21b9d4f68e99f7215e48879cc42c01dfeea58a1e0e47471e6531080a761f9195",
    "10": "202a7aa28db430dc3cf7e2f7e5f72a7bfbce78cbea2ae782ab8e6aa55c775512",
    "11": "339a86bb136e10235111331df81ba9bf1697ef27c3a9b5d5c753381563c1771e",
    "new_group_0": "c90f08e47054f2a693149ed51aae3ef2594a0cf3f1241fcaac7ea9129058d038",
    "new_group_1": "33176240b9396baa996e0569ab8155b83104ad18789c484afe10e778cfd56d0f",
    "new_group_2": "3da8981f9e4658d5387ae58b7ef6944f18125102d0d7dc0b93ba13ac7c8f9a8f",
    "new_group_3": "4a062d97e6e712cb3e48fe27c0d544d6eba797ae59ab031a1e151647cc3f8876"
  },
  "accepted_and_exceedances": [
    [
      1198643122,
      0
    ],
    [
      1198345002,
      0
    ],
    [
      1199485788,
      0
    ],
    [
      1198351521,
      0
    ],
    [
      1198209511,
      0
    ],
    [
      1198353499,
      0
    ]
  ],
  "metrics": {
    "P-SBT dt2": {
      "ux": {
        "rms_at_tstar_5": 0.004053274357629102,
        "rms_pointwise_se_at_tstar_5": 0.004062160925905679,
        "rms_over_space_and_81_phases": 0.004550539793378373,
        "cut": "vertical"
      },
      "uy": {
        "rms_at_tstar_5": 0.0030445362158656735,
        "rms_pointwise_se_at_tstar_5": 0.0036213767961979205,
        "rms_over_space_and_81_phases": 0.003910934760616006,
        "cut": "horizontal"
      },
      "p": {
        "rms_at_tstar_5": 0.004096446701816359,
        "rms_pointwise_se_at_tstar_5": 0.003284506737171913,
        "rms_over_space_and_81_phases": 0.0032151928687235614,
        "cut": "vertical"
      },
      "T": {
        "rms_at_tstar_5": 0.002303904301138452,
        "rms_pointwise_se_at_tstar_5": 0.002108324905127542,
        "rms_over_space_and_81_phases": 0.0020440744527634256,
        "cut": "vertical"
      },
      "Pxy": {
        "rms_at_tstar_5": 0.003317921835892296,
        "rms_pointwise_se_at_tstar_5": 0.0025600850463643856,
        "rms_over_space_and_81_phases": 0.0030904091356257707,
        "cut": "vertical"
      },
      "qx": {
        "rms_at_tstar_5": 0.002413058752120354,
        "rms_pointwise_se_at_tstar_5": 0.0027848295895380906,
        "rms_over_space_and_81_phases": 0.002917367297190803,
        "cut": "vertical"
      },
      "Rxx": {
        "rms_at_tstar_5": 0.002331357348572686,
        "rms_pointwise_se_at_tstar_5": 0.0027840744372848794,
        "rms_over_space_and_81_phases": 0.0026882484969741197,
        "cut": "vertical"
      },
      "mxxx": {
        "rms_at_tstar_5": 0.001150511350175849,
        "rms_pointwise_se_at_tstar_5": 0.0012973972591269508,
        "rms_over_space_and_81_phases": 0.0014010998709548827,
        "cut": "vertical"
      },
      "Delta": {
        "rms_at_tstar_5": 0.006172859898985933,
        "rms_pointwise_se_at_tstar_5": 0.006655408441592664,
        "rms_over_space_and_81_phases": 0.006850236277024646,
        "cut": "vertical"
      }
    },
    "EA dt2": {
      "ux": {
        "rms_at_tstar_5": 0.0048930428035103835,
        "rms_pointwise_se_at_tstar_5": 0.0039424660187058255,
        "rms_over_space_and_81_phases": 0.00416800527212695,
        "cut": "vertical"
      },
      "uy": {
        "rms_at_tstar_5": 0.0028325977383580675,
        "rms_pointwise_se_at_tstar_5": 0.003975476594506108,
        "rms_over_space_and_81_phases": 0.0038396023091431574,
        "cut": "horizontal"
      },
      "p": {
        "rms_at_tstar_5": 0.0030482794534778365,
        "rms_pointwise_se_at_tstar_5": 0.003287373267481382,
        "rms_over_space_and_81_phases": 0.0031909336159890523,
        "cut": "vertical"
      },
      "T": {
        "rms_at_tstar_5": 0.0018983196480472442,
        "rms_pointwise_se_at_tstar_5": 0.0022186898168110284,
        "rms_over_space_and_81_phases": 0.002088337562490883,
        "cut": "vertical"
      },
      "Pxy": {
        "rms_at_tstar_5": 0.0030468297418099408,
        "rms_pointwise_se_at_tstar_5": 0.0024006101163194333,
        "rms_over_space_and_81_phases": 0.002853986030987486,
        "cut": "vertical"
      },
      "qx": {
        "rms_at_tstar_5": 0.0019969720959368115,
        "rms_pointwise_se_at_tstar_5": 0.002769763828795283,
        "rms_over_space_and_81_phases": 0.0028840377644054477,
        "cut": "vertical"
      },
      "Rxx": {
        "rms_at_tstar_5": 0.002338254738071142,
        "rms_pointwise_se_at_tstar_5": 0.0025759863345039273,
        "rms_over_space_and_81_phases": 0.0027411934604554735,
        "cut": "vertical"
      },
      "mxxx": {
        "rms_at_tstar_5": 0.0013033231628900585,
        "rms_pointwise_se_at_tstar_5": 0.001374427637255041,
        "rms_over_space_and_81_phases": 0.0013968052428718744,
        "cut": "vertical"
      },
      "Delta": {
        "rms_at_tstar_5": 0.00658856124060431,
        "rms_pointwise_se_at_tstar_5": 0.006822312648704862,
        "rms_over_space_and_81_phases": 0.006854770781780798,
        "cut": "vertical"
      }
    },
    "P-SBT dt4": {
      "ux": {
        "rms_at_tstar_5": 0.006566289629586339,
        "rms_pointwise_se_at_tstar_5": 0.00370976453562745,
        "rms_over_space_and_81_phases": 0.005679335900513232,
        "cut": "vertical"
      },
      "uy": {
        "rms_at_tstar_5": 0.0032117555646410767,
        "rms_pointwise_se_at_tstar_5": 0.0038534203251200765,
        "rms_over_space_and_81_phases": 0.0040741971784531,
        "cut": "horizontal"
      },
      "p": {
        "rms_at_tstar_5": 0.002383226099599847,
        "rms_pointwise_se_at_tstar_5": 0.003250430619071122,
        "rms_over_space_and_81_phases": 0.0033493840115894425,
        "cut": "vertical"
      },
      "T": {
        "rms_at_tstar_5": 0.0019117150792343598,
        "rms_pointwise_se_at_tstar_5": 0.0020878995234917346,
        "rms_over_space_and_81_phases": 0.002094584634039954,
        "cut": "vertical"
      },
      "Pxy": {
        "rms_at_tstar_5": 0.004710144728273594,
        "rms_pointwise_se_at_tstar_5": 0.0025275330965304973,
        "rms_over_space_and_81_phases": 0.00415138311973147,
        "cut": "vertical"
      },
      "qx": {
        "rms_at_tstar_5": 0.002816522543884081,
        "rms_pointwise_se_at_tstar_5": 0.0027332740089151255,
        "rms_over_space_and_81_phases": 0.0030247383682338357,
        "cut": "vertical"
      },
      "Rxx": {
        "rms_at_tstar_5": 0.0030525437821138364,
        "rms_pointwise_se_at_tstar_5": 0.0027165311087497227,
        "rms_over_space_and_81_phases": 0.0027427096294758303,
        "cut": "vertical"
      },
      "mxxx": {
        "rms_at_tstar_5": 0.0015597255327745787,
        "rms_pointwise_se_at_tstar_5": 0.0013944458927361778,
        "rms_over_space_and_81_phases": 0.0015862874362034477,
        "cut": "vertical"
      },
      "Delta": {
        "rms_at_tstar_5": 0.0075632211281478345,
        "rms_pointwise_se_at_tstar_5": 0.00703848544832332,
        "rms_over_space_and_81_phases": 0.006811087383696264,
        "cut": "vertical"
      }
    },
    "EA dt4": {
      "ux": {
        "rms_at_tstar_5": 0.005508771836664923,
        "rms_pointwise_se_at_tstar_5": 0.00377526147510013,
        "rms_over_space_and_81_phases": 0.0047771731165263814,
        "cut": "vertical"
      },
      "uy": {
        "rms_at_tstar_5": 0.003626418283817506,
        "rms_pointwise_se_at_tstar_5": 0.00378273735053578,
        "rms_over_space_and_81_phases": 0.0038197170081908493,
        "cut": "horizontal"
      },
      "p": {
        "rms_at_tstar_5": 0.0023022534457941258,
        "rms_pointwise_se_at_tstar_5": 0.0030361180670140705,
        "rms_over_space_and_81_phases": 0.0033651697199208854,
        "cut": "vertical"
      },
      "T": {
        "rms_at_tstar_5": 0.002284116694538535,
        "rms_pointwise_se_at_tstar_5": 0.002201106269962538,
        "rms_over_space_and_81_phases": 0.002109320431334319,
        "cut": "vertical"
      },
      "Pxy": {
        "rms_at_tstar_5": 0.0036274043993890044,
        "rms_pointwise_se_at_tstar_5": 0.0024191629395433826,
        "rms_over_space_and_81_phases": 0.003332751920968013,
        "cut": "vertical"
      },
      "qx": {
        "rms_at_tstar_5": 0.00407216565599076,
        "rms_pointwise_se_at_tstar_5": 0.002680423038362596,
        "rms_over_space_and_81_phases": 0.002872983619731321,
        "cut": "vertical"
      },
      "Rxx": {
        "rms_at_tstar_5": 0.003419363507756807,
        "rms_pointwise_se_at_tstar_5": 0.0029486553235726514,
        "rms_over_space_and_81_phases": 0.0026593192961312717,
        "cut": "vertical"
      },
      "mxxx": {
        "rms_at_tstar_5": 0.0015492872202229862,
        "rms_pointwise_se_at_tstar_5": 0.0012879511111769317,
        "rms_over_space_and_81_phases": 0.0014327898020168796,
        "cut": "vertical"
      },
      "Delta": {
        "rms_at_tstar_5": 0.006497667647428147,
        "rms_pointwise_se_at_tstar_5": 0.0070994837908231415,
        "rms_over_space_and_81_phases": 0.006754191438539405,
        "cut": "vertical"
      }
    }
  },
  "data_sha256": "5423d98048207482b190ac725ac1298f21d32f4924e0a953521e705758ec0fe2"
}


==> anc/evidence/ACCURACY_COST.json <==
{
  "host": "uri-cpu080",
  "platform": "Linux-6.8.0-142-generic-x86_64-with-glibc2.39",
  "cpu_info": "model name\t: Intel(R) Xeon(R) Gold 5220 CPU @ 2.20GHz",
  "benchmark": "single node, single process/CPU, warmed, five randomized rounds, cloned completed states, equal physical duration per call; full solver+moment/flux diagnostics; excludes JIT, files, checkpoint compression, archive and queue; snapshot microbenchmark, not total job cost",
  "source_hashes": {
    "flow_solver_improved.py": "156d0bfd6431f18ffe00d7df568bc59f553c8d6ff88aa6da69d64c7bcb7092ac",
    "diagnostic_solver.py": "01eba2099c49059579478553f878ad31b59e1cd1aa8fdc023961b93cba6945af",
    "subcell_kernels.py": "c614bb921260e754ea4776f422a57d1b48baac30372fe17412c22a9a01d6eae1"
  },
  "rows": [
    {
      "method": "SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -47.67613841897203,
      "wall_SE_Pa": 0.014012085068297648,
      "cpu_seconds_per_physical_second": 348213.521035456,
      "cpu_range": [
        346967.9571688202,
        353096.32266041904
      ],
      "same_dt_reference_wall_bias_Pa": 0.7818686545143407,
      "kinetic_shear_profile_RMSE_Pa": 0.7818849927890097,
      "transverse_heat_normalized_RMSE": 0.015898587565461697,
      "streamwise_heat_normalized_RMSE": 0.017055337400675
    },
    {
      "method": "SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.11410482555786,
      "wall_SE_Pa": 0.013120821441545343,
      "cpu_seconds_per_physical_second": 945871.6921861961,
      "cpu_range": [
        940500.9280111274,
        953676.8908560089
      ],
      "same_dt_reference_wall_bias_Pa": 0.2668433473808136,
      "kinetic_shear_profile_RMSE_Pa": 0.26760445084838025,
      "transverse_heat_normalized_RMSE": 0.0054439005789314,
      "streamwise_heat_normalized_RMSE": 0.006946740257708979
    },
    {
      "method": "P-SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.55768097676616,
      "wall_SE_Pa": 0.011265076564707155,
      "cpu_seconds_per_physical_second": 351921.92910934065,
      "cpu_range": [
        350044.56670305284,
        354443.11827509914
      ],
      "same_dt_reference_wall_bias_Pa": -0.0996739032797862,
      "kinetic_shear_profile_RMSE_Pa": 0.10108756007159861,
      "transverse_heat_normalized_RMSE": 0.002466489205815487,
      "streamwise_heat_normalized_RMSE": 0.00320537820868325
    },
    {
      "method": "P-SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.408261659736965,
      "wall_SE_Pa": 0.012047381826136593,
      "cpu_seconds_per_physical_second": 956046.3796441667,
      "cpu_range": [
        950578.2267615655,
        965897.0932678963
      ],
      "same_dt_reference_wall_bias_Pa": -0.02731348679829182,
      "kinetic_shear_profile_RMSE_Pa": 0.03134780159461381,
      "transverse_heat_normalized_RMSE": 0.0009549966282452047,
      "streamwise_heat_normalized_RMSE": 0.0025640674582270927
    },
    {
      "method": "Frozen-weighted-P-SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.44554201219724,
      "wall_SE_Pa": 0.014131687867777817,
      "cpu_seconds_per_physical_second": 359071.81595042854,
      "cpu_range": [
        350659.8891908052,
        362076.712825343
      ],
      "same_dt_reference_wall_bias_Pa": 0.012465061289134383,
      "kinetic_shear_profile_RMSE_Pa": 0.02091003654458087,
      "transverse_heat_normalized_RMSE": 0.0006650818432892091,
      "streamwise_heat_normalized_RMSE": 0.0026655520535415283
    },
    {
      "method": "Frozen-weighted-P-SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.367649464323094,
      "wall_SE_Pa": 0.012731972672260127,
      "cpu_seconds_per_physical_second": 972470.9994092074,
      "cpu_range": [
        968054.6907179657,
        981366.7794281206
      ],
      "same_dt_reference_wall_bias_Pa": 0.013298708615579358,
      "kinetic_shear_profile_RMSE_Pa": 0.021234613430783665,
      "transverse_heat_normalized_RMSE": 0.0007780938106172415,
      "streamwise_heat_normalized_RMSE": 0.002363164377210332
    },
    {
      "method": "EA-P-SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.44276620703798,
      "wall_SE_Pa": 0.01395654082659996,
      "cpu_seconds_per_physical_second": 360143.93550461496,
      "cpu_range": [
        356739.6209207512,
        363799.95536505664
      ],
      "same_dt_reference_wall_bias_Pa": 0.015240866448394286,
      "kinetic_shear_profile_RMSE_Pa": 0.022826666971926785,
      "transverse_heat_normalized_RMSE": 0.0008447426257655863,
      "streamwise_heat_normalized_RMSE": 0.002300588126688631
    },
    {
      "method": "EA-P-SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.363470468603154,
      "wall_SE_Pa": 0.030695591968633806,
      "cpu_seconds_per_physical_second": 977533.4990011092,
      "cpu_range": [
        972019.9201080527,
        985806.3871172883
      ],
      "same_dt_reference_wall_bias_Pa": 0.017477704335519206,
      "kinetic_shear_profile_RMSE_Pa": 0.02428394376178193,
      "transverse_heat_normalized_RMSE": 0.0007944652444110299,
      "streamwise_heat_normalized_RMSE": 0.002621846642271005
    },
    {
      "method": "Exact-Poisson",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.45800707348637,
      "wall_SE_Pa": 0.012429086544452187,
      "cpu_seconds_per_physical_second": 338327.51730767393,
      "cpu_range": [
        336287.9726533803,
        341261.14398282894
      ],
      "same_dt_reference_wall_bias_Pa": 0.0,
      "kinetic_shear_profile_RMSE_Pa": 0.0,
      "transverse_heat_normalized_RMSE": 0.0,
      "streamwise_heat_normalized_RMSE": 0.0
    },
    {
      "method": "Exact-Poisson",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.38094817293867,
      "wall_SE_Pa": 0.011118825903033576,
      "cpu_seconds_per_physical_second": 912950.4250146381,
      "cpu_range": [
        909356.0585549173,
        921771.635750695
      ],
      "same_dt_reference_wall_bias_Pa": 0.0,
      "kinetic_shear_profile_RMSE_Pa": 0.0,
      "transverse_heat_normalized_RMSE": 0.0,
      "streamwise_heat_normalized_RMSE": 0.0
    },
    {
      "method": "NTC",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -47.53427125741801,
      "wall_SE_Pa": 0.009858746957821296,
      "cpu_seconds_per_physical_second": 334948.05145976297,
      "cpu_range": [
        333173.2050960963,
        337730.88591286214
      ],
      "same_dt_reference_wall_bias_Pa": 0.9237358160683584,
      "kinetic_shear_profile_RMSE_Pa": 0.9234178709360685,
      "transverse_heat_normalized_RMSE": 0.019127203792966556,
      "streamwise_heat_normalized_RMSE": 0.01973056170448807
    },
    {
      "method": "NTC",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.06215185721506,
      "wall_SE_Pa": 0.011597111880454578,
      "cpu_seconds_per_physical_second": 904994.8318845769,
      "cpu_range": [
        899869.2129017208,
        911247.2133715758
      ],
      "same_dt_reference_wall_bias_Pa": 0.3187963157236098,
      "kinetic_shear_profile_RMSE_Pa": 0.31903919654706575,
      "transverse_heat_normalized_RMSE": 0.006503184364884907,
      "streamwise_heat_normalized_RMSE": 0.007263713485179066
    },
    {
      "method": "NTC",
      "ppc": 20,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.13107705020363,
      "wall_SE_Pa": 0.004228669413113434,
      "cpu_seconds_per_physical_second": 2998802.6499623973,
      "cpu_range": [
        2957674.188786569,
        3035537.1645666105
      ],
      "same_dt_reference_wall_bias_Pa": 0.3269300232827419,
      "kinetic_shear_profile_RMSE_Pa": 0.3237965678173482,
      "transverse_heat_normalized_RMSE": 0.008733827487563267,
      "streamwise_heat_normalized_RMSE": 0.038856102284566034
    },
    {
      "method": "SBT",
      "ppc": 2,
      "dt_ns": 0.12608187664385676,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.241415753208464,
      "wall_SE_Pa": 0.01420410416377221,
      "cpu_seconds_per_physical_second": 1886772.3975862307,
      "cpu_range": [
        1821075.3708003596,
        1891965.187321229
      ]
    }
  ],
  "limitations": "Accuracy relative to same-dt numerical reference is provisional until new dt0.126 reference completes. Unequal PPC is explicit. Cost includes existing diagnostic overhead and cannot establish bare collision-kernel superiority. New reference rows included only when verified complete."
}

==> anc/evidence/COUETTE_STOPPED_COMMON_STRESS.json <==
{
  "block_start_inclusive": 102,
  "block_end_exclusive": 566,
  "production_blocks": 464,
  "warmup_blocks": 102,
  "common_ms_per_seed": 28.080955566119773,
  "physical_window_ms": [
    6.172968680483226,
    34.253924246603
  ],
  "se_method": "maximum of temporal batch regroup1/2/4 and half between-seed difference; bands pointwise, not simultaneous",
  "caveat": "Partial trajectories deliberately user-stopped; neither stationarity nor timestep convergence proven by this figure",
  "results": [
    {
      "label": "Pure SBT; PPC2; dt=0.252 ns",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        2,
        3
      ],
      "dt_ns": 0.2521637532877135,
      "kinetic_spatial_mean_Pa": -48.0687102178813,
      "wall_Pa": [
        -48.13928867162409,
        -48.13976344453888
      ],
      "wall_SE_Pa": [
        0.036986147661335705,
        0.035798683188579115
      ],
      "total_flux_spatial_mean_Pa": -48.13905260368465,
      "config_sha256": [
        "bb64e36fc0c87bf13995414e8681ae5a3455de2854ba8de0761658faf8769c5f",
        "8d0068e21cda3bfbf8c5ef5b65e29d829428c14f0674cd73fef294528384d58b"
      ],
      "max_mu": [
        0.15192769188994887,
        0.12722934380341586
      ]
    },
    {
      "label": "Pure SBT; PPC2; dt=0.126 ns",
      "campaign": "couette_sbt_fine_dt_20261103",
      "cases": [
        0,
        1
      ],
      "dt_ns": 0.12608187664385676,
      "kinetic_spatial_mean_Pa": -48.15860400996747,
      "wall_Pa": [
        -48.19861793417157,
        -48.19823900648687
      ],
      "wall_SE_Pa": [
        0.03425922085884502,
        0.0340126346852571
      ],
      "total_flux_spatial_mean_Pa": -48.19754499894701,
      "config_sha256": [
        "950de98f29868c1883406da510eba6a9afb4c4554d80db5c7cbc6947ea4bd1fb",
        "188ea5b05ac49f8440a56e062418eec0c077ff2a98a388ae327bfdac0554d16b"
      ],
      "max_mu": [
        0.06676529625446075,
        0.07212600604735125
      ]
    },
    {
      "label": "Pure SBT; PPC2; dt=0.063 ns",
      "campaign": "couette_sbt_fine_dt_20261103",
      "cases": [
        2,
        3
      ],
      "dt_ns": 0.06304093832192838,
      "kinetic_spatial_mean_Pa": -48.2564691817097,
      "wall_Pa": [
        -48.28160403246439,
        -48.2810242095389
      ],
      "wall_SE_Pa": [
        0.034698832206365535,
        0.035358581567289396
      ],
      "total_flux_spatial_mean_Pa": -48.280957679210516,
      "config_sha256": [
        "260256bc1dbb31f4225341207acea8acfe478838cc0be1b966d2219b5bd2afb8",
        "ce6405c4b3a432d1d4b7e6b9190dc7d1d591be8df50b0c963c3b1dee768f88c6"
      ],
      "max_mu": [
        0.03728597917007452,
        0.0347415774404165
      ]
    },
    {
      "label": "Original P-SBT; PPC2; dt=0.252 ns",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        6,
        7
      ],
      "dt_ns": 0.2521637532877135,
      "kinetic_spatial_mean_Pa": -48.375777055862734,
      "wall_Pa": [
        -48.44572777967263,
        -48.44511178458754
      ],
      "wall_SE_Pa": [
        0.031976538346330075,
        0.03271678123347684
      ],
      "total_flux_spatial_mean_Pa": -48.445964797603864,
      "config_sha256": [
        "795390b963e3782ae40e2c3ffd77b80c859e128a5e7151bfa250e269687bc4ed",
        "a9b5fc68b97481f9667a9017a3cde778c6ff2947b91f796057309be20600502a"
      ],
      "max_mu": [
        0.13492189718539865,
        0.13124024509130183
      ]
    },
    {
      "label": "EA-P-SBT; PPC2; dt=0.252 ns",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        14,
        15
      ],
      "dt_ns": 0.2521637532877135,
      "kinetic_spatial_mean_Pa": -48.24573628880517,
      "wall_Pa": [
        -48.31695151970933,
        -48.31609367822375
      ],
      "wall_SE_Pa": [
        0.057134201361030534,
        0.056355098066415366
      ],
      "total_flux_spatial_mean_Pa": -48.316157571266714,
      "config_sha256": [
        "593c405dcb2d448e9104476f87ffd0f3857943e21022fd6073f36038d1048015",
        "1eb63d9a321a5fefea44cf3b0ff6385849514de69f64ffb57ab4bf773c25b1db"
      ],
      "max_mu": [
        0,
        0
      ]
    },
    {
      "label": "NTC; PPC2; dt=0.252 ns",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        22,
        23
      ],
      "dt_ns": 0.2521637532877135,
      "kinetic_spatial_mean_Pa": -47.97877197991535,
      "wall_Pa": [
        -48.0488562329046,
        -48.04884361114968
      ],
      "wall_SE_Pa": [
        0.03124884545525524,
        0.03327067410271893
      ],
      "total_flux_spatial_mean_Pa": -48.048997464791555,
      "config_sha256": [
        "94b613ff79d7f0555198934600d426c534a383c445bf168bc8c0114e9338ae26",
        "9749b581d4f0981b1526eeb732474bc003d964425e40c80844870af884f00007"
      ],
      "max_mu": [
        0,
        0
      ]
    },
    {
      "label": "NTC; PPC20; dt=0.252 ns",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        26,
        27
      ],
      "dt_ns": 0.2521637532877135,
      "kinetic_spatial_mean_Pa": -48.22062377545198,
      "wall_Pa": [
        -48.28604708890016,
        -48.28608297864538
      ],
      "wall_SE_Pa": [
        0.020789229780302065,
        0.020599225211974215
      ],
      "total_flux_spatial_mean_Pa": -48.28610785610473,
      "config_sha256": [
        "27f506ac2a7d165bfb25783573a3ec7d83fc5a9352e4df856e23e819d74e48f8",
        "dadb8a44b8226537dc7d8653e537b5954474953af95a1b8befae2965049cc2f5"
      ],
      "max_mu": [
        0,
        0
      ]
    },
    {
      "label": "Poisson reference; PPC2; dt=0.252 ns",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        18,
        19
      ],
      "dt_ns": 0.2521637532877135,
      "kinetic_spatial_mean_Pa": -48.36137792428996,
      "wall_Pa": [
        -48.43247956924481,
        -48.431946909310774
      ],
      "wall_SE_Pa": [
        0.026852073252000747,
        0.026760465122452667
      ],
      "total_flux_spatial_mean_Pa": -48.43220625382767,
      "config_sha256": [
        "d993ebd076763c4ad6db66670cce513bb55a65ebd6f2666fa4611e791959264b",
        "8dabcacf62fe0d5063c07c07a7d7a9a37a661f04f4b0bed703bbc6d42a054151"
      ],
      "max_mu": [
        0,
        0
      ]
    },
    {
      "label": "Poisson reference; PPC2; dt=0.126 ns",
      "campaign": "couette_poisson_dt0126_20261107",
      "cases": [
        0,
        1
      ],
      "dt_ns": 0.12608187664385676,
      "kinetic_spatial_mean_Pa": -48.3801241174979,
      "wall_Pa": [
        -48.420238301664156,
        -48.420783190697065
      ],
      "wall_SE_Pa": [
        0.03913763000357713,
        0.03894418856705734
      ],
      "total_flux_spatial_mean_Pa": -48.42063340687001,
      "config_sha256": [
        "e2d3c7d9df00825666a7ec7e38671e2e70e97c6628142e4fbb36e2b9312dc8f3",
        "f7155fa0f550b6a00e8d29a98bdff6edc29555fc381338c8a3b0b6472fc11015"
      ],
      "max_mu": [
        0,
        0
      ]
    }
  ]
}

==> anc/evidence/FCT_DISPLAY_CHECK.json <==
{
  "passes": 32,
  "diffusion": 0.125,
  "antidiffusion": 0.125,
  "inference_raw": true,
  "shear": [
    {
      "group": 0,
      "mean_shift_Pa": 0.0,
      "max_change_Pa": 0.09242774644238949,
      "adjacent_rms_raw": 0.04973000233899851,
      "adjacent_rms_display": 0.00407159057537961
    },
    {
      "group": 1,
      "mean_shift_Pa": -7.105427357601002e-15,
      "max_change_Pa": 0.056058821220183574,
      "adjacent_rms_raw": 0.026589975580587292,
      "adjacent_rms_display": 0.0023884831610970912
    },
    {
      "group": 2,
      "mean_shift_Pa": 0.0,
      "max_change_Pa": 0.019583325734977564,
      "adjacent_rms_raw": 0.012720969645407535,
      "adjacent_rms_display": 0.0012799876539919806
    },
    {
      "group": 3,
      "mean_shift_Pa": -7.105427357601002e-15,
      "max_change_Pa": 0.07817345500431827,
      "adjacent_rms_raw": 0.0483515401455119,
      "adjacent_rms_display": 0.0048170395725085115
    },
    {
      "group": 4,
      "mean_shift_Pa": 0.0,
      "max_change_Pa": 0.08485043670507508,
      "adjacent_rms_raw": 0.05150261851019773,
      "adjacent_rms_display": 0.0052545586808285735
    },
    {
      "group": 5,
      "mean_shift_Pa": -1.4210854715202004e-14,
      "max_change_Pa": 0.07950691567027945,
      "adjacent_rms_raw": 0.051697802572590164,
      "adjacent_rms_display": 0.004600101304545607
    },
    {
      "group": 6,
      "mean_shift_Pa": -7.105427357601002e-15,
      "max_change_Pa": 0.0943293072847311,
      "adjacent_rms_raw": 0.05106179471500492,
      "adjacent_rms_display": 0.0050845167690150225
    },
    {
      "group": 7,
      "mean_shift_Pa": 0.0,
      "max_change_Pa": 0.029073378035747055,
      "adjacent_rms_raw": 0.018560157097915597,
      "adjacent_rms_display": 0.0014241551734035544
    },
    {
      "group": 8,
      "mean_shift_Pa": 0.0,
      "max_change_Pa": 0.09074886756179978,
      "adjacent_rms_raw": 0.053104310210582345,
      "adjacent_rms_display": 0.004526364659743035
    },
    {
      "group": 9,
      "mean_shift_Pa": 0.0,
      "max_change_Pa": 0.03999009938220155,
      "adjacent_rms_raw": 0.026093997779859324,
      "adjacent_rms_display": 0.0025165865104189882
    }
  ]
}

==> anc/evidence/LEGEND_LAYOUT_DATA_PARITY.json <==
{
  "valid": true,
  "arrays": "All axis line coordinates and collection vertices/offsets; legends excluded.",
  "figures": {
    "figures_latest/mach2_sample_cadence.pdf": {
      "baseline": "09d05742c11f26ae14b89225a05816275b61cbe487c3ecf4dbbc39b8a4eadae5",
      "revised": "09d05742c11f26ae14b89225a05816275b61cbe487c3ecf4dbbc39b8a4eadae5"
    },
    "figures_latest/occupancy_cost.pdf": {
      "baseline": "ed5901f8a28ac00ae0e5658538c8da1317e0ac3f8db6fcbb03c299576fedd406",
      "revised": "ed5901f8a28ac00ae0e5658538c8da1317e0ac3f8db6fcbb03c299576fedd406"
    },
    "figures/wall_cost_difference.pdf": {
      "baseline": "73004e8aa9504fcb8ace6b386acd2bf5be7fa6f5424fe4a469c85ad119b0bbf2",
      "revised": "73004e8aa9504fcb8ace6b386acd2bf5be7fa6f5424fe4a469c85ad119b0bbf2"
    }
  }
}

==> anc/evidence/LEGEND_PLOT_DATA_PARITY.json <==
{
  "valid": true,
  "arrays": "All axis line coordinates and collection vertices/offsets; legends excluded.",
  "figures": {
    "figures_latest/cell_survival.pdf": {
      "baseline": "41f57cbb78ca6c804ee6bc863332fd24e083a8d8310f7c1050212e82952bf34e",
      "revised": "41f57cbb78ca6c804ee6bc863332fd24e083a8d8310f7c1050212e82952bf34e"
    },
    "figures_latest/wall_survival.pdf": {
      "baseline": "97793dea4725398814429c7f914a693b01cb202d145467e91ede96ffe8270361",
      "revised": "97793dea4725398814429c7f914a693b01cb202d145467e91ede96ffe8270361"
    },
    "figures_latest/occupancy_cost.pdf": {
      "baseline": "ed5901f8a28ac00ae0e5658538c8da1317e0ac3f8db6fcbb03c299576fedd406",
      "revised": "ed5901f8a28ac00ae0e5658538c8da1317e0ac3f8db6fcbb03c299576fedd406"
    },
    "figures_latest/mach2_aligned.pdf": {
      "baseline": "2243a94587f895655e211b37688c867f91565c13d1883208e3c2c3ddd5d20f8c",
      "revised": "2243a94587f895655e211b37688c867f91565c13d1883208e3c2c3ddd5d20f8c"
    },
    "figures_latest/mach2_coarse_aligned.pdf": {
      "baseline": "2fb11d1798f251a278b7552c00dd65f7e33dfc1b706afbefc2c08cbbde060a54",
      "revised": "2fb11d1798f251a278b7552c00dd65f7e33dfc1b706afbefc2c08cbbde060a54"
    },
    "figures_latest/mach5_aligned.pdf": {
      "baseline": "80f59947ec0068b88cd64c3bd4db864e20ccb498156f20c98d22345c82005447",
      "revised": "80f59947ec0068b88cd64c3bd4db864e20ccb498156f20c98d22345c82005447"
    },
    "figures_latest/mach5_coarse_aligned.pdf": {
      "baseline": "2dad032b25febfa8b4d3ea2077d7074c330edc1d2d39eaa36047d8ed74b88cce",
      "revised": "2dad032b25febfa8b4d3ea2077d7074c330edc1d2d39eaa36047d8ed74b88cce"
    },
    "figures_latest/mach2_independent.pdf": {
      "baseline": "5d9f032ff69d9a526679e7b9c28fe8d00df665cee938e6df5e6dc1ba5a70d3fa",
      "revised": "5d9f032ff69d9a526679e7b9c28fe8d00df665cee938e6df5e6dc1ba5a70d3fa"
    },
    "figures_latest/mach5_particle_controls.pdf": {
      "baseline": "df18493db3a98ba9509d18c5c5f8a02eee28bc54d9a579e10469a7603ead456f",
      "revised": "df18493db3a98ba9509d18c5c5f8a02eee28bc54d9a579e10469a7603ead456f"
    },
    "figures_latest/mach2_sample_cadence.pdf": {
      "baseline": "09d05742c11f26ae14b89225a05816275b61cbe487c3ecf4dbbc39b8a4eadae5",
      "revised": "09d05742c11f26ae14b89225a05816275b61cbe487c3ecf4dbbc39b8a4eadae5"
    },
    "figures_shock/shock_M2_structure.pdf": {
      "baseline": "beef104434fa7a0f58342ef1d4f89bb10ee9e094499fca5b66e6261d51d98829",
      "revised": "beef104434fa7a0f58342ef1d4f89bb10ee9e094499fca5b66e6261d51d98829"
    },
    "figures_shock/shock_M2_moments.pdf": {
      "baseline": "a83997f9c6e155be62d37048068ba00c136c866dc54b5721c1f874cca82346a9",
      "revised": "a83997f9c6e155be62d37048068ba00c136c866dc54b5721c1f874cca82346a9"
    },
    "figures_shock/shock_M2_coarse.pdf": {
      "baseline": "fc1a93976513f9ac97697c0960731f4c666ec8e8ac25fcaeb83319a64e29db00",
      "revised": "fc1a93976513f9ac97697c0960731f4c666ec8e8ac25fcaeb83319a64e29db00"
    },
    "figures_shock/shock_M2_other_moments.pdf": {
      "baseline": "25f54aec5c5479a7237e2bf8be6ca9ba7e3f6980b878363887290da6f34bf1be",
      "revised": "25f54aec5c5479a7237e2bf8be6ca9ba7e3f6980b878363887290da6f34bf1be"
    },
    "figures_shock/shock_M2_flux.pdf": {
      "baseline": "c7c5b29cdaeffc6e0105f6e5bcda31634082409b377ead294486cc584d62c845",
      "revised": "c7c5b29cdaeffc6e0105f6e5bcda31634082409b377ead294486cc584d62c845"
    },
    "figures_shock/shock_M2_structure_raw.pdf": {
      "baseline": "37cbeaea03ac7e292ee029f05aaaa5905b98149447291558325c39ea04d9ade3",
      "revised": "37cbeaea03ac7e292ee029f05aaaa5905b98149447291558325c39ea04d9ade3"
    },
    "figures_shock/shock_M2_moments_raw.pdf": {
      "baseline": "125b1bb9e4d5268804ed6300a2ef7e0a225c80c0399df234f8e58211aaf82018",
      "revised": "125b1bb9e4d5268804ed6300a2ef7e0a225c80c0399df234f8e58211aaf82018"
    },
    "figures_shock/shock_M5_structure.pdf": {
      "baseline": "52d57cfa89425264468a1efdee6139916f422a5f5fb6d08f9b439239199ad187",
      "revised": "52d57cfa89425264468a1efdee6139916f422a5f5fb6d08f9b439239199ad187"
    },
    "figures_shock/shock_M5_moments.pdf": {
      "baseline": "2f262802fd6cdae772df31c508f6efd9313bbc57a3bf68332375d69de69df4d7",
      "revised": "2f262802fd6cdae772df31c508f6efd9313bbc57a3bf68332375d69de69df4d7"
    },
    "figures_shock/shock_M5_coarse.pdf": {
      "baseline": "5907dd26241a9e62eb0cc6809d2d703bddc89e176da1894248f09922db8926e6",
      "revised": "5907dd26241a9e62eb0cc6809d2d703bddc89e176da1894248f09922db8926e6"
    },
    "figures_shock/shock_M5_other_moments.pdf": {
      "baseline": "2e95a700899f16abf741dc8377ed71176d85074f1e4a802b7296305b945aee1e",
      "revised": "2e95a700899f16abf741dc8377ed71176d85074f1e4a802b7296305b945aee1e"
    },
    "figures_shock/shock_M5_flux.pdf": {
      "baseline": "765e4ea21e0c15f9b1948134a6aa35af8f06189beb3fae3cdefe28aeb4bfcd77",
      "revised": "765e4ea21e0c15f9b1948134a6aa35af8f06189beb3fae3cdefe28aeb4bfcd77"
    },
    "figures/kinetic_shear_residual.pdf": {
      "baseline": "0009ffb90b5ee23726d9bf14a7d75f832c55caaf9f1220077d8d8ad938f7d52d",
      "revised": "0009ffb90b5ee23726d9bf14a7d75f832c55caaf9f1220077d8d8ad938f7d52d"
    },
    "figures/wall_cost_difference.pdf": {
      "baseline": "73004e8aa9504fcb8ace6b386acd2bf5be7fa6f5424fe4a469c85ad119b0bbf2",
      "revised": "73004e8aa9504fcb8ace6b386acd2bf5be7fa6f5424fe4a469c85ad119b0bbf2"
    }
  }
}

==> anc/evidence/MACH10_SAMPLING_RESULTS.json <==
{
  "common_blocks": [
    43,
    449
  ],
  "common_ms": 86.8122642218366,
  "fields": [
    "stress",
    "heat",
    "mxxx",
    "Rxx",
    "Delta",
    "F5x"
  ],
  "windows": {
    "common": {
      "EA-P-SBT (4000)": {
        "blocks": 407,
        "ms": 86.8122642218366,
        "nominal_particle_observations": 3180135200,
        "fixed": [
          20.4030358740445,
          17.257261268314462,
          36.96807437728391,
          36.240243835600886,
          23.98641670484094,
          15.329679550545853
        ],
        "aligned": [
          6.614122927681133,
          5.060472211943886,
          9.253326135046875,
          10.123548813773276,
          7.322416549076116,
          4.408850963091035
        ],
        "aligned_seed_differences": [
          [
            7.033480680701165,
            5.229058786635754,
            9.456366006047269,
            10.258317195330362,
            7.278535877363423,
            4.481269561503181
          ],
          [
            6.311300690453411,
            4.9861683222661,
            9.971221041251912,
            10.189561327024675,
            7.552610383503039,
            4.4639393942837815
          ]
        ],
        "halves_fixed": [
          3.06745809851395,
          3.2290269274851138,
          6.9933201108204575,
          6.019937830761928,
          5.469522569674948,
          3.3164222380112234
        ],
        "halves_aligned": [
          1.8552652865544141,
          1.5671015748455095,
          5.382641596438373,
          2.621484763910546,
          2.720574491300772,
          1.8113019372715822
        ],
        "front_std": [
          0.8938347059106335,
          0.8928712796191116
        ],
        "estimated_count_from_block_end": [
          3180000000,
          3180512800
        ]
      },
      "Weighted P-SBT (4000)": {
        "blocks": 407,
        "ms": 86.8122642218366,
        "nominal_particle_observations": 3180135200,
        "fixed": [
          26.200833972555706,
          23.29178860354086,
          50.3225849913484,
          48.8054465939879,
          32.75086163421707,
          20.847275484342777
        ],
        "aligned": [
          6.352524441630392,
          5.026847218683287,
          9.797827783745836,
          10.391289762424396,
          7.310015610642661,
          4.332111547240547
        ],
        "aligned_seed_differences": [
          [
            6.1974055718111725,
            4.654885096665665,
            9.991778247856933,
            10.151031321889313,
            6.890726566476776,
            4.075344280877669
          ],
          [
            6.643455222736376,
            5.499332331873306,
            10.48078528136248,
            10.778351451512867,
            7.900706171276987,
            4.733364642598952
          ]
        ],
        "halves_fixed": [
          1.7789976043322493,
          1.6389914232621328,
          5.5072141225566416,
          3.0510331552798995,
          2.9970252246430906,
          1.8153717999937005
        ],
        "halves_aligned": [
          1.5865480313927651,
          1.8978765459759634,
          5.571672043321549,
          2.9279881643134305,
          3.0185323807733067,
          2.591280473082846
        ],
        "front_std": [
          1.0844153700080634,
          1.0231274980964136
        ],
        "estimated_count_from_block_end": [
          3180424400,
          3180073600
        ]
      },
      "EA-P-SBT (6000)": {
        "blocks": 407,
        "ms": 86.8122642218366,
        "nominal_particle_observations": 4770202800,
        "fixed": [
          14.21925615879852,
          11.56702255671417,
          26.117393908153673,
          24.70075701695593,
          16.163435644611106,
          10.345249896159455
        ],
        "aligned": [
          4.232050309959277,
          3.112827229236521,
          5.59107603974,
          6.169915669997297,
          4.594803588270261,
          2.6774959708462824
        ],
        "aligned_seed_differences": [
          [
            4.019638697655529,
            3.1806048120504635,
            6.674744699361949,
            6.607511538883708,
            4.5890768062995795,
            2.839703297728455
          ],
          [
            4.557517101771874,
            3.1655686000299235,
            5.913493598193524,
            5.900530172916792,
            4.81280487599489,
            2.6988438778273047
          ]
        ],
        "halves_fixed": [
          5.920017595677715,
          4.614326567254027,
          10.771611823776691,
          9.262333082909779,
          6.687403067634525,
          4.636261950953366
        ],
        "halves_aligned": [
          2.063913823986081,
          0.9764479134563857,
          4.6758626557221685,
          2.373470941049134,
          1.9176024203864224,
          1.1996046379575016
        ],
        "front_std": [
          0.7156443639586759,
          0.7831827651005318
        ],
        "estimated_count_from_block_end": [
          4770505200,
          4769669200
        ]
      },
      "Weighted P-SBT (6000)": {
        "blocks": 407,
        "ms": 86.8122642218366,
        "nominal_particle_observations": 4770202800,
        "fixed": [
          14.296915966750339,
          12.312697551929084,
          26.34090371645246,
          25.91012648965,
          17.728000237635044,
          11.121450336470955
        ],
        "aligned": [
          4.30149500312059,
          3.3372939942029354,
          5.9288110298513175,
          6.2011748031941964,
          4.892847685017299,
          3.0703933139276507
        ],
        "aligned_seed_differences": [
          [
            4.4091103562014,
            3.526531946265126,
            6.695607517618796,
            6.818719425773694,
            5.316190304824692,
            3.2860944067550313
          ],
          [
            4.294542900414322,
            3.270044752310216,
            5.994685507978203,
            5.75017382095026,
            4.693097187864466,
            3.0390233757117735
          ]
        ],
        "halves_fixed": [
          4.664919553474441,
          4.836299036821952,
          8.729413992034754,
          8.879098117463661,
          7.562113337295983,
          4.748835609824026
        ],
        "halves_aligned": [
          1.6851574904431401,
          1.1227049822149622,
          4.811853810020091,
          2.077286744154593,
          1.9272902363866786,
          1.4551262101456852
        ],
        "front_std": [
          0.706847056408497,
          0.7638777879868396
        ],
        "estimated_count_from_block_end": [
          4770134400,
          4769934000
        ]
      },
      "NTC20 (2400)": {
        "blocks": 407,
        "ms": 86.8122642218366,
        "nominal_particle_observations": 19080811200,
        "fixed": [
          2.3953303747118455,
          2.0262513250656378,
          5.3249283036884965,
          4.984885303172643,
          3.025819504501999,
          1.7924760064803802
        ],
        "aligned": [
          0.6887712250915511,
          0.48524964126719566,
          1.6652704170270947,
          1.2136156517643544,
          0.7610229738742973,
          0.46620225271299265
        ],
        "aligned_seed_differences": [
          [
            0.9206385522104433,
            0.694454636547311,
            2.6042056000151335,
            1.7748166037804338,
            1.0774294326818095,
            0.6451024835705974
          ],
          [
            0.7869317435479561,
            0.5749093231317643,
            2.1669692076810008,
            0.9944720663520552,
            0.9759209121482402,
            0.6891623038612896
          ]
        ],
        "halves_fixed": [
          3.5039645959335584,
          2.514359962791323,
          5.128199852569157,
          4.491118979114466,
          3.3059435111709963,
          2.4958496342359475
        ],
        "halves_aligned": [
          0.7956806067050616,
          0.47041936089296144,
          1.9625953114458508,
          1.0124009848336673,
          1.1334250947282258,
          0.6163357745029477
        ],
        "front_std": [
          0.36574528832997655,
          0.3869821225075235
        ],
        "estimated_count_from_block_end": [
          19080220400,
          19081368400
        ]
      },
      "Poisson40 (2400)": {
        "blocks": 407,
        "ms": 86.8122642218366,
        "nominal_particle_observations": 38161622400,
        "fixed": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "aligned": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "aligned_seed_differences": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ],
        "halves_fixed": [
          0.6629726985153714,
          0.6565702095140321,
          1.8334540621598197,
          1.0893893421758425,
          0.9713584918395874,
          0.6780449021072867
        ],
        "halves_aligned": [
          0.4354383610469451,
          0.40136933378537143,
          1.3807665517850012,
          0.6559599081509007,
          0.6463108822396106,
          0.49420518623879867
        ],
        "front_std": [
          0.25540069853836334,
          0.25526940323117225
        ],
        "estimated_count_from_block_end": [
          38162531200,
          38160293200
        ]
      }
    },
    "particle_matched": {
      "EA-P-SBT (4000)": {
        "blocks": 660,
        "ms": 140.77664468405933,
        "nominal_particle_observations": 5156976000,
        "fixed": [
          22.8023685655754,
          20.22763587078792,
          43.22099123647341,
          42.48097788542485,
          28.677873358475804,
          18.02107401841398
        ],
        "aligned": [
          6.470142254753499,
          4.857690703075,
          8.825669232766057,
          9.31998815795384,
          6.846760858208429,
          4.34250745420178
        ],
        "aligned_seed_differences": [
          [
            7.021050741357079,
            5.145081705625894,
            9.158443802034846,
            9.884990750918824,
            7.065367915956448,
            4.485345957008603
          ],
          [
            6.022975100845302,
            4.700320576978213,
            9.38750796612676,
            8.91639532322488,
            6.801009304176777,
            4.383409865297214
          ]
        ],
        "halves_fixed": [
          3.4290030304207955,
          3.5591065279890355,
          7.44013616498475,
          6.8304120593102855,
          5.7731463758838695,
          3.469100363551223
        ],
        "halves_aligned": [
          1.159415193593376,
          0.9088913147601635,
          4.348820525581188,
          2.065234815148923,
          2.054247327645683,
          1.0591238664573726
        ],
        "front_std": [
          0.9168092587352752,
          0.9392505730343922
        ],
        "estimated_count_from_block_end": [
          5156858800,
          5157143600
        ]
      },
      "Weighted P-SBT (4000)": {
        "blocks": 660,
        "ms": 140.77664468405933,
        "nominal_particle_observations": 5156976000,
        "fixed": [
          26.160018586006377,
          23.613063789877085,
          50.76369889967744,
          49.00352287913167,
          33.239604606169074,
          21.062524294058235
        ],
        "aligned": [
          6.3345365097581885,
          4.8958829239250425,
          9.058851501776742,
          9.518845891995953,
          6.840329715379499,
          4.272489781263112
        ],
        "aligned_seed_differences": [
          [
            6.310920153363672,
            4.9368606337598635,
            9.490744850240905,
            9.899462373736904,
            6.970364969455746,
            4.305963607212238
          ],
          [
            6.458280680170963,
            4.934251759162295,
            9.685972481660112,
            9.281029310210139,
            6.882615489344979,
            4.369716581768712
          ]
        ],
        "halves_fixed": [
          3.5061085551692472,
          2.6925293608822978,
          5.777708881089106,
          4.237963787174767,
          2.292193953973246,
          2.8042555515076937
        ],
        "halves_aligned": [
          1.2148537236893993,
          1.0321009778002073,
          3.797130475014069,
          1.8676743985814932,
          1.6463498479467658,
          1.1527929274506956
        ],
        "front_std": [
          1.032737338003463,
          1.0225646488340385
        ],
        "estimated_count_from_block_end": [
          5156892800,
          5156755600
        ]
      },
      "EA-P-SBT (6000)": {
        "blocks": 440,
        "ms": 93.85109645603956,
        "nominal_particle_observations": 5156976000,
        "fixed": [
          14.935967622204569,
          13.04802693110909,
          29.155920275595456,
          27.62221209886629,
          18.75713047246407,
          11.733687903656824
        ],
        "aligned": [
          4.30836728045777,
          3.169394359739231,
          5.756595074012124,
          5.749505037529758,
          4.440737217831599,
          2.8833317929766826
        ],
        "aligned_seed_differences": [
          [
            4.2657378520001155,
            3.5260262757428418,
            7.190952297975534,
            6.68333187888717,
            4.966279684981402,
            3.287223203005878
          ],
          [
            4.528121716743491,
            2.9997115995536823,
            5.854983074132332,
            5.077617065780928,
            4.343156352605599,
            2.747420814502105
          ]
        ],
        "halves_fixed": [
          6.072620197148622,
          3.773241518342321,
          9.697837315634363,
          7.8377652446542365,
          4.306531378785809,
          3.7934305932243295
        ],
        "halves_aligned": [
          1.707423673178281,
          0.9156765191273686,
          4.15964483779468,
          1.9645701882600681,
          1.7233152831607763,
          1.0878678201474279
        ],
        "front_std": [
          0.7179053289202261,
          0.7775347331964084
        ],
        "estimated_count_from_block_end": [
          5157144400,
          5156602400
        ]
      },
      "Weighted P-SBT (6000)": {
        "blocks": 440,
        "ms": 93.85109645603956,
        "nominal_particle_observations": 5156976000,
        "fixed": [
          15.244276987252297,
          13.611386470231617,
          29.309363691066494,
          28.558700542927788,
          19.761690935922086,
          12.334148475179049
        ],
        "aligned": [
          4.357248472124203,
          3.277249828494024,
          6.352452737473388,
          5.7866405087157045,
          4.572727902726663,
          3.0642580378642568
        ],
        "aligned_seed_differences": [
          [
            4.700496183521309,
            3.7896198776724397,
            7.6244643190002,
            6.825533968780128,
            5.438964134104448,
            3.5339078779604067
          ],
          [
            4.170722425434609,
            3.009418579833578,
            6.538237486873717,
            5.066235406422296,
            4.064110764631304,
            2.944861574417842
          ]
        ],
        "halves_fixed": [
          5.512717816823312,
          5.90881114315052,
          10.20938335824177,
          10.734064039024306,
          8.923064244012085,
          5.70226018789977
        ],
        "halves_aligned": [
          1.6801330598118485,
          1.2271221195092656,
          4.464429745955437,
          2.077268339414638,
          2.022254611296681,
          1.622323248389517
        ],
        "front_std": [
          0.7328785287510912,
          0.7585204647519621
        ],
        "estimated_count_from_block_end": [
          5156940400,
          5156734000
        ]
      },
      "NTC20 (2400)": {
        "blocks": 110,
        "ms": 23.46277411400989,
        "nominal_particle_observations": 5156976000,
        "fixed": [
          3.062532778244004,
          3.0771798673104,
          7.477511123247383,
          6.470655254097133,
          5.030792922058727,
          2.8202654031756955
        ],
        "aligned": [
          1.2085563725910256,
          0.7183205294821247,
          3.124207177371026,
          1.4774829126223663,
          1.2197634269815043,
          0.7737438722150421
        ],
        "aligned_seed_differences": [
          [
            1.631250778010622,
            1.2256628875400988,
            4.697968274255376,
            2.4113398173942038,
            2.1982738590121182,
            1.2808881476061464
          ],
          [
            1.6755287839361779,
            1.0856734996679651,
            4.396056759662848,
            2.126391000981919,
            1.8851231623100024,
            1.17461866767526
          ]
        ],
        "halves_fixed": [
          6.626747833908395,
          6.444830842800042,
          13.68285422306606,
          13.03375131180379,
          9.917238530567149,
          5.968490666994351
        ],
        "halves_aligned": [
          1.4523528197561903,
          1.0333125521625655,
          4.388269788635202,
          2.4433705965858588,
          2.2512354457364396,
          1.120890175395059
        ],
        "front_std": [
          0.27562973149012593,
          0.3196347776495243
        ],
        "estimated_count_from_block_end": [
          5156824000,
          5157120400
        ]
      },
      "Poisson40 (2400)": {
        "blocks": 55,
        "ms": 11.731387057004945,
        "nominal_particle_observations": 5156976000,
        "fixed": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "aligned": [
          0.0,
          0.0,
          0.0,
          0.0,
          0.0,
          0.0
        ],
        "aligned_seed_differences": [
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ],
          [
            0.0,
            0.0,
            0.0,
            0.0,
            0.0,
            0.0
          ]
        ],
        "halves_fixed": [
          7.014335910198598,
          6.2965298535770176,
          15.269856114042868,
          12.618302987259803,
          9.687735842410873,
          5.940965733389879
        ],
        "halves_aligned": [
          1.2663243652183358,
          1.3659947352855006,
          5.227053632027279,
          2.160554320629719,
          2.022222261290007,
          1.7259490683157779
        ],
        "front_std": [
          0.23264053979510174,
          0.2219727522069595
        ],
        "estimated_count_from_block_end": [
          5157257200,
          5156857600
        ]
      }
    }
  }
}

==> anc/evidence/RELAXATION_RESULTS.json <==
{
  "groups": 16,
  "replicas_per_group": 12000,
  "methods": [
    "SBT",
    "P-SBT",
    "Weighted P-SBT",
    "EA-P-SBT",
    "Poisson"
  ],
  "time": [
    0.0,
    0.4,
    0.8,
    1.2000000000000002,
    1.6,
    2.0,
    2.4000000000000004,
    2.8000000000000003,
    3.2
  ],
  "max_energy": 2.220446049250313e-15,
  "max_momentum": 5.995204332975845e-15,
  "rows": {
    "2|0.1|SBT": {
      "stress": [
        0.37006750480794953,
        0.24361604593671446,
        0.15900787933327265,
        0.10411112927444732,
        0.06817339000653462,
        0.044261234680068276,
        0.02901953470436547,
        0.01849418221549947,
        0.011725964854678616
      ],
      "se": [
        0.0007134800362208707,
        0.0008674525920442853,
        0.0006038334479876466,
        0.0007288328404221534,
        0.0007123276778433884,
        0.0009050692822305748,
        0.0006411299858606242,
        0.0007356975998425415,
        0.0005911393022082437
      ],
      "delta": [
        0.0,
        -0.005547565515751231,
        -0.008047988983636935,
        -0.007728100623507497,
        -0.00626942250002668,
        -0.005668733846949527,
        -0.004250722056100152,
        -0.003211415976210173,
        -0.0023198280445791827
      ],
      "delta_se": [
        0.0,
        0.001108550726355395,
        0.0010842985988211871,
        0.001152684468353156,
        0.0009805691753112565,
        0.0011654459842064548,
        0.001165821591564209,
        0.0009768654664525462,
        0.000760372038917179
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.10000390625,
      "admitted_primary_events": 614424,
      "multi_partner_events": 0
    },
    "2|0.1|P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24829480046900188,
        0.16693356549494712,
        0.1109950682794177,
        0.07522786055810231,
        0.050791558094153935,
        0.03378157859625383,
        0.02292020613217859,
        0.014921530075247328
      ],
      "se": [
        0.0007134800362208707,
        0.0009242059761903983,
        0.001092695733262167,
        0.0008467116439434069,
        0.0007985562478161652,
        0.0008265896480243784,
        0.0008823523298983872,
        0.0008591211350628094,
        0.0008985938520698312
      ],
      "delta": [
        0.0,
        -0.0008688109834638254,
        -0.0001223028219624247,
        -0.0008441616185371212,
        0.0007850480515409963,
        0.0008615895671361413,
        0.0005113218357882042,
        0.001214607940468949,
        0.000875737175989532
      ],
      "delta_se": [
        0.0,
        0.0009521033655522297,
        0.0013601859115616344,
        0.001111922755524506,
        0.0010009946844387909,
        0.0009719270815520517,
        0.0012543788543277717,
        0.0011096562071455825,
        0.0009325815515223915
      ],
      "multi_primary": 0.004663411458333333,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.09995279947916667,
      "admitted_primary_events": 614110,
      "multi_partner_events": 0
    },
    "2|0.1|Weighted P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24761284678508078,
        0.1662300015553753,
        0.11091725326650384,
        0.07429368743541082,
        0.04929686521150904,
        0.03171542401366205,
        0.0218102580595275,
        0.014850029213643923
      ],
      "se": [
        0.0007134800362208707,
        0.0010525627587982744,
        0.0007900314816077602,
        0.0007860503020917074,
        0.0007658880202967941,
        0.0004477402842463453,
        0.00045316851725635027,
        0.0006945574701011331,
        0.0006485531696745013
      ],
      "delta": [
        0.0,
        -0.0015507646673848883,
        -0.0008258667615343163,
        -0.0009219766314509954,
        -0.00014912507115047956,
        -0.0006331033155087562,
        -0.0015548327468035699,
        0.0001046598678178549,
        0.0008042363143861244
      ],
      "delta_se": [
        0.0,
        0.001114765323278716,
        0.000893700183228766,
        0.0010774169033276953,
        0.0009558334928509321,
        0.0008583858993677588,
        0.001075348438490058,
        0.0010690963759066852,
        0.0009617838342933504
      ],
      "multi_primary": 0.004696126302083333,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.10003743489583333,
      "admitted_primary_events": 614630,
      "multi_partner_events": 0
    },
    "2|0.1|EA-P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24904696142114668,
        0.1676050678715904,
        0.11197619359623412,
        0.07523407552805315,
        0.05042022899991209,
        0.033951942161004986,
        0.02263288662283906,
        0.01576970657918017
      ],
      "se": [
        0.0007134800362208707,
        0.0007761013965237618,
        0.0007155443083949077,
        0.0007759255867950548,
        0.0007049354316121406,
        0.0007888709240099718,
        0.0007811162958086276,
        0.0007040726310971777,
        0.0007967526984939888
      ],
      "delta": [
        0.0,
        -0.00011665003131902489,
        0.0005491995546808865,
        0.00013696369827928545,
        0.0007912630214918521,
        0.0004902604728942903,
        0.0006816854005393719,
        0.000927288431129417,
        0.0017239136799223715
      ],
      "delta_se": [
        0.0,
        0.0009837996897247847,
        0.0009522768042728429,
        0.0010156294419669464,
        0.0008638895487569995,
        0.0010634717323588295,
        0.00129838597890448,
        0.0009079458402300453,
        0.001147703236226838
      ],
      "multi_primary": 0.004641927083333333,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.09964306640625,
      "accepted_per_step": 0.09964306640625,
      "admitted_primary_events": 612207,
      "multi_partner_events": 0
    },
    "2|0.1|Poisson": {
      "stress": [
        0.37006750480794953,
        0.2491636114524657,
        0.16705586831690955,
        0.11183922989795483,
        0.07444281250656132,
        0.0499299685270178,
        0.03327025676046562,
        0.021705598191709644,
        0.014045792899257798
      ],
      "se": [
        0.0007134800362208707,
        0.0007170850225957392,
        0.0007750602773551983,
        0.0007703821505977581,
        0.0005314254345901836,
        0.0006469577198547242,
        0.0008658087316432617,
        0.0006352745942062707,
        0.000549295612413573
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.1000361328125,
      "accepted_per_step": 0.1000361328125,
      "admitted_primary_events": 614622,
      "multi_partner_events": 0
    },
    "2|0.2|SBT": {
      "stress": [
        0.37006750480794953,
        0.23720792706556754,
        0.1513833793867484,
        0.09738931410769133,
        0.062467604757714124,
        0.040497507052860995,
        0.025438104512306842,
        0.0166633171213419,
        0.010384387534404684
      ],
      "se": [
        0.0007134800362208707,
        0.0008920456160712449,
        0.0008266707795581243,
        0.0008786449772884307,
        0.0008902295660497367,
        0.0009599219076266092,
        0.0007656139949068768,
        0.0006172291679730737,
        0.0005340979718395336
      ],
      "delta": [
        0.0,
        -0.011715500823282246,
        -0.015431620653009714,
        -0.014580549262463832,
        -0.012836057437932397,
        -0.009543006563850388,
        -0.008854753844133966,
        -0.006446855242421064,
        -0.004405354653375482
      ],
      "delta_se": [
        0.0,
        0.0008291392878587675,
        0.0009605056866680005,
        0.0012384964978746356,
        0.0011409109103718282,
        0.0009676226984458934,
        0.0010289809217296914,
        0.0008548467068248594,
        0.0006437392291299894
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.19998046875,
      "admitted_primary_events": 614340,
      "multi_partner_events": 0
    },
    "2|0.2|P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24754807873651863,
        0.16506695837564772,
        0.11077859743109471,
        0.07508658588474638,
        0.05088392063517817,
        0.03501043561746491,
        0.022663621917099436,
        0.014958227067605705
      ],
      "se": [
        0.0007134800362208707,
        0.001123343669868603,
        0.0007918044617901414,
        0.000753552352518323,
        0.000923754417373901,
        0.0003849339892573967,
        0.00045152166915068866,
        0.0007456438339217848,
        0.0006650417127924346
      ],
      "delta": [
        0.0,
        -0.0013753491523311803,
        -0.0017480416641103905,
        -0.00119126593906042,
        -0.0002170763109001373,
        0.000843407018466772,
        0.0007175772610240924,
        -0.00044655044666352364,
        0.00016848487982553924
      ],
      "delta_se": [
        0.0,
        0.0010632558386094464,
        0.0011283726956795523,
        0.0012190387459578632,
        0.000997252581885031,
        0.0008711551884627782,
        0.0007885474141063935,
        0.0010564161295525557,
        0.0008623443788584478
      ],
      "multi_primary": 0.01750390625,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.19959993489583333,
      "admitted_primary_events": 613171,
      "multi_partner_events": 0
    },
    "2|0.2|Weighted P-SBT": {
      "stress": [
        0.37006750480794953,
        0.2479321001715336,
        0.16687587573871202,
        0.11197550507314882,
        0.07518698616161588,
        0.05018045087395439,
        0.03418946611569545,
        0.022695324976926237,
        0.015339952824762233
      ],
      "se": [
        0.0007134800362208707,
        0.0008061911732558225,
        0.0009727053973187234,
        0.0008244476584053008,
        0.0008808540321675819,
        0.0006478423302429045,
        0.0004160890497459588,
        0.0005309500766365334,
        0.000719086477860074
      ],
      "delta": [
        0.0,
        -0.0009913277173161442,
        6.087569895396258e-05,
        5.641702993661353e-06,
        -0.0001166760340306286,
        0.0001399372572430035,
        -0.00010339224074536017,
        -0.0004148473868367292,
        0.0005502106369820692
      ],
      "delta_se": [
        0.0,
        0.0007969727591323909,
        0.0009066317131349468,
        0.000973059798437124,
        0.0009168482394634416,
        0.001016469117382231,
        0.0006385745269222748,
        0.0008852207530602825,
        0.0008130477980602597
      ],
      "multi_primary": 0.017426432291666665,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.199716796875,
      "admitted_primary_events": 613530,
      "multi_partner_events": 0
    },
    "2|0.2|EA-P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24828095009402532,
        0.16582109292840957,
        0.11166596854690983,
        0.07538466139526845,
        0.0508323772147718,
        0.034081185925746584,
        0.02298393196823072,
        0.015889011634193727
      ],
      "se": [
        0.0007134800362208707,
        0.0009338710827027342,
        0.0008513734094709677,
        0.0006139713648205287,
        0.0005947772818529344,
        0.000656808303159122,
        0.0007416682843058987,
        0.0006223309532287977,
        0.0008245524232867087
      ],
      "delta": [
        0.0,
        -0.0006424777948244535,
        -0.0009939071113485003,
        -0.0003038948232453268,
        8.099919962192576e-05,
        0.00079186359806042,
        -0.00021167243069422398,
        -0.0001262403955322414,
        0.0010992694464135606
      ],
      "delta_se": [
        0.0,
        0.0009284427671247768,
        0.0013930709697135301,
        0.0009448291702856708,
        0.000707380752732112,
        0.0008437878704260944,
        0.0011159631422447505,
        0.0011246824466579922,
        0.000781185983363188
      ],
      "multi_primary": 0.0175126953125,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.2000100911458333,
      "accepted_per_step": 0.20001009114583335,
      "admitted_primary_events": 614431,
      "multi_partner_events": 0
    },
    "2|0.2|Poisson": {
      "stress": [
        0.37006750480794953,
        0.24892342788884983,
        0.16681500003975808,
        0.11196986337015515,
        0.07530366219564652,
        0.05004051361671139,
        0.0342928583564408,
        0.023110172363762962,
        0.014789742187780165
      ],
      "se": [
        0.0007134800362208707,
        0.0007285070014199277,
        0.0009518599399326492,
        0.0009091979567188572,
        0.0006390465193618308,
        0.0008117904561564734,
        0.0006527015815379865,
        0.0007793765538641461,
        0.0006657419031342104
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.19955924479166667,
      "accepted_per_step": 0.19955924479166667,
      "admitted_primary_events": 613046,
      "multi_partner_events": 0
    },
    "2|0.4|SBT": {
      "stress": [
        0.37006750480794953,
        0.22272575147736717,
        0.13346860999601315,
        0.08009891408747817,
        0.04843442657164364,
        0.028716887383813228,
        0.017979595234137936,
        0.010500703794277325,
        0.0061744885685906395
      ],
      "se": [
        0.0007134800362208707,
        0.0006599324358240222,
        0.0009886248713818632,
        0.0010646877567487114,
        0.0008546263424299277,
        0.0007418789292243049,
        0.0007541403210014167,
        0.0006800293682910929,
        0.0007725991209454607
      ],
      "delta": [
        0.0,
        -0.026609938160218706,
        -0.033074978677449386,
        -0.03170215219902378,
        -0.02655371813219826,
        -0.021527194515643236,
        -0.01583649223130503,
        -0.012087677407584003,
        -0.008006437187235102
      ],
      "delta_se": [
        0.0,
        0.0006981496267231453,
        0.0012550042896733928,
        0.0011333174623203443,
        0.001021176718605165,
        0.000948501130033614,
        0.0009876889658154762,
        0.0009759209482238137,
        0.0011659055811878304
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.3999622395833333,
      "admitted_primary_events": 614342,
      "multi_partner_events": 0
    },
    "2|0.4|P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24748903280722753,
        0.16612963149315302,
        0.11105291964551427,
        0.07352592514127837,
        0.04906345008588758,
        0.03217529115768258,
        0.020708446531623997,
        0.01375329357391637
      ],
      "se": [
        0.0007134800362208707,
        0.0007677708425659275,
        0.0010049565843252054,
        0.0009023997549761602,
        0.0007465624292630688,
        0.0005491155589249575,
        0.0006574734015783162,
        0.000724736041851302,
        0.0005851397673385692
      ],
      "delta": [
        0.0,
        -0.0018466568303583362,
        -0.00041395718030954286,
        -0.0007481466409877202,
        -0.0014622195625635234,
        -0.0011806318135688717,
        -0.0016407963077603933,
        -0.0018799346702373279,
        -0.00042763218190937076
      ],
      "delta_se": [
        0.0,
        0.0010542439918932304,
        0.0009688826474853091,
        0.0007808560602551088,
        0.0006318572875982472,
        0.0006638261110997216,
        0.000798585053113378,
        0.0007504279277731516,
        0.0006536526169914437
      ],
      "multi_primary": 0.061979817708333336,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.40096419270833333,
      "admitted_primary_events": 615881,
      "multi_partner_events": 0
    },
    "2|0.4|Weighted P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24772869486958396,
        0.16621470536767424,
        0.11099254747445603,
        0.07429333703042608,
        0.05044715437485074,
        0.03364004747201301,
        0.02208278737797714,
        0.014830037912548258
      ],
      "se": [
        0.0007134800362208707,
        0.0006517990774229324,
        0.0006609227592773398,
        0.000740699101167568,
        0.0007611374933361394,
        0.0007724683584451314,
        0.0008044515571442634,
        0.0005850033896455066,
        0.0007442258843031866
      ],
      "delta": [
        0.0,
        -0.0016069947680019472,
        -0.00032888330578834113,
        -0.0008085188120459308,
        -0.0006948076734158079,
        0.00020307247539428893,
        -0.0001760399934299555,
        -0.0005055938238841816,
        0.0006491121567225115
      ],
      "delta_se": [
        0.0,
        0.0007169693006852949,
        0.001054157524830551,
        0.001141016065412406,
        0.0009119729891229929,
        0.001104567445128245,
        0.0008668290803660818,
        0.0010286604528570778,
        0.0009636137964461787
      ],
      "multi_primary": 0.061581380208333335,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.0,
      "accepted_per_step": 0.400306640625,
      "admitted_primary_events": 614871,
      "multi_partner_events": 0
    },
    "2|0.4|EA-P-SBT": {
      "stress": [
        0.37006750480794953,
        0.24837137223475345,
        0.16545128746892152,
        0.1110581793494262,
        0.07466608755055923,
        0.04951752759422666,
        0.03365756366735505,
        0.021665480362686146,
        0.01418748894698046
      ],
      "se": [
        0.0007134800362208707,
        0.0008440237404160727,
        0.0006902112889947718,
        0.0007352139581491599,
        0.0007756588585317259,
        0.0008050595926508291,
        0.0005456372439511533,
        0.00042946762915736206,
        0.0005966074845926581
      ],
      "delta": [
        0.0,
        -0.0009643174028324507,
        -0.0010923012045410425,
        -0.0007428869370757875,
        -0.00032205715328268054,
        -0.0007265543052298071,
        -0.00015852379808792586,
        -0.0009229008391751794,
        6.563191154715766e-06
      ],
      "delta_se": [
        0.0,
        0.0009228474413238247,
        0.0013177056729121385,
        0.0010101495087313744,
        0.000936456370218889,
        0.0009035759771348165,
        0.0007253078779589855,
        0.0007604523979335675,
        0.00077887567260626
      ],
      "multi_primary": 0.06164583333333333,
      "same_given_later": 1.0,
      "rate_change": null,
      "rate_evals_per_step": 1.400341796875,
      "accepted_per_step": 0.400341796875,
      "admitted_primary_events": 614925,
      "multi_partner_events": 0
    },
    "2|0.4|Poisson": {
      "stress": [
        0.37006750480794953,
        0.24933568963758587,
        0.16654358867346256,
        0.11180106628650197,
        0.07498814470384191,
        0.05024408189945645,
        0.03381608746544297,
        0.02258838120186133,
        0.014180925755825741
      ],
      "se": [
        0.0007134800362208707,
        0.0008717027146500422,
        0.0009674415354822407,
        0.000678296852669498,
        0.0005578847076179592,
        0.0005469986963814062,
        0.0005277078398202819,
        0.0006709597379896001,
        0.0005112567254057412
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.39951432291666666,
      "accepted_per_step": 0.39951432291666666,
      "admitted_primary_events": 613654,
      "multi_partner_events": 0
    },
    "3|0.1|SBT": {
      "stress": [
        0.4558101494953479,
        0.2967838963273098,
        0.19377934552238396,
        0.1274984909711043,
        0.08306820543544736,
        0.05383533825251636,
        0.03528691606239464,
        0.02328989788177317,
        0.0155021511952192
      ],
      "se": [
        0.0005701298557013047,
        0.0006064137812241197,
        0.0006351035467497256,
        0.0005197679114149087,
        0.00047347077722065587,
        0.00048668325200177867,
        0.0005182510818123918,
        0.00043175763728171954,
        0.00063487071037451
      ],
      "delta": [
        0.0,
        -0.004429594912111541,
        -0.005236188514399843,
        -0.0046138394635826105,
        -0.004773461321067277,
        -0.004391748747261899,
        -0.0030182463395562594,
        -0.0018535756084743118,
        -0.0002691714606572666
      ],
      "delta_se": [
        0.0,
        0.0006622587463753121,
        0.0008174485002951495,
        0.000968852752637376,
        0.0005822396491654238,
        0.0005839690653033421,
        0.0007385274182308076,
        0.0006988197492195434,
        0.0007332506359483722
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": 0.1545449159616916,
      "rate_evals_per_step": 2.0,
      "accepted_per_step": 0.16515738932291665,
      "admitted_primary_events": 1014727,
      "multi_partner_events": 675614
    },
    "3|0.1|P-SBT": {
      "stress": [
        0.4558101494953479,
        0.30328602888505246,
        0.20199261187944437,
        0.1350371903570382,
        0.09049698189128395,
        0.060185924595237125,
        0.039852898065939765,
        0.0274941873903139,
        0.01784324293909427
      ],
      "se": [
        0.0005701298557013047,
        0.0007458896707395383,
        0.0007118413539722534,
        0.0007870388179466764,
        0.0006493650815487458,
        0.000540615872819802,
        0.00041532448116404145,
        0.0005516495919357961,
        0.0004995551300393881
      ],
      "delta": [
        0.0,
        0.0020725376456311763,
        0.002977077842660587,
        0.0029248599223512892,
        0.0026553151347693113,
        0.001958837595458868,
        0.001547735663988867,
        0.0023507139000664245,
        0.002071920283217801
      ],
      "delta_se": [
        0.0,
        0.0008216120249648936,
        0.000984984481249573,
        0.0010991845430418168,
        0.0009463711340237754,
        0.0007226654699078801,
        0.0008396594623335601,
        0.0008651503870587862,
        0.000604061224742265
      ],
      "multi_primary": 0.0038685709635416666,
      "same_given_later": 0.6021157385869456,
      "rate_change": 0.153541365921683,
      "rate_evals_per_step": 2.0,
      "accepted_per_step": 0.16531070963541666,
      "admitted_primary_events": 1015669,
      "multi_partner_events": 677217
    },
    "3|0.1|Weighted P-SBT": {
      "stress": [
        0.4558101494953479,
        0.30198952737555546,
        0.2015503972529287,
        0.13398030185993748,
        0.08887570073478178,
        0.059174501984193315,
        0.038913590126283495,
        0.025506387799856447,
        0.017026086292208944
      ],
      "se": [
        0.0005701298557013047,
        0.0007428025310537104,
        0.0009030097709437993,
        0.0007479469950978477,
        0.0006668001544182867,
        0.0006064080677644179,
        0.00039271211839016185,
        0.0004494290692628044,
        0.00041979735279998754
      ],
      "delta": [
        0.0,
        0.0007760361361342505,
        0.0025348632161449093,
        0.0018679714252505739,
        0.0010340339782671576,
        0.0009474149844150418,
        0.0006084277243325912,
        0.0003629143096089663,
        0.0012547636363324766
      ],
      "delta_se": [
        0.0,
        0.0006022082060669352,
        0.0010120467248188095,
        0.0010498398557148053,
        0.0009660089446546934,
        0.0007119829171821305,
        0.0006852960516249765,
        0.0008284553829869402,
        0.0006562463362689193
      ],
      "multi_primary": 0.0036688639322916667,
      "same_given_later": 0.6336981431110921,
      "rate_change": 0.15439418423138165,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.16547281901041666,
      "admitted_primary_events": 1016665,
      "multi_partner_events": 676981
    },
    "3|0.1|EA-P-SBT": {
      "stress": [
        0.4558101494953479,
        0.3019953059819749,
        0.20005005472127452,
        0.13200776701873002,
        0.08766507152556624,
        0.05826068187978633,
        0.03938623581069655,
        0.026802442328340195,
        0.0177415146540402
      ],
      "se": [
        0.0005701298557013047,
        0.0007403795854165391,
        0.0009692410098409257,
        0.0008213212070371912,
        0.0007215374940679212,
        0.000719773299944966,
        0.0006179494443805897,
        0.00045221151403115645,
        0.0005233935580838241
      ],
      "delta": [
        0.0,
        0.0007818147425536423,
        0.0010345206844907529,
        -0.00010456341595690456,
        -0.00017659523094838963,
        3.359488000807213e-05,
        0.0010810734087456455,
        0.0016589688380927177,
        0.0019701919981637314
      ],
      "delta_se": [
        0.0,
        0.0007325006259196871,
        0.0010882366590224068,
        0.0011272152392676224,
        0.0009500028594995648,
        0.0006737753068312999,
        0.0008291128977283857,
        0.0007383621638046451,
        0.0007305285475687345
      ],
      "multi_primary": 0.003698486328125,
      "same_given_later": 0.6334169358952559,
      "rate_change": 0.15411152352587826,
      "rate_evals_per_step": 3.27567431640625,
      "accepted_per_step": 0.16543929036458332,
      "admitted_primary_events": 1016459,
      "multi_partner_events": 677284
    },
    "3|0.1|Poisson": {
      "stress": [
        0.4558101494953479,
        0.3012134912394213,
        0.1990155340367838,
        0.1321123304346869,
        0.08784166675651463,
        0.058227086999778264,
        0.0383051624019509,
        0.025143473490247478,
        0.01577132265587647
      ],
      "se": [
        0.0005701298557013047,
        0.0006933912005130809,
        0.0009056173334627527,
        0.0007216808460515615,
        0.0006187497097136795,
        0.0005825098579662044,
        0.0006945587995999213,
        0.0007305031782983977,
        0.0006186807566798598
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.24511962890625,
      "accepted_per_step": 0.16547526041666666,
      "admitted_primary_events": 1016680,
      "multi_partner_events": 0
    },
    "3|0.2|SBT": {
      "stress": [
        0.4558101494953479,
        0.29040439025730647,
        0.18581032674182793,
        0.11914578793087857,
        0.07586327780313167,
        0.0490443092997116,
        0.031240794439122085,
        0.020012999235162813,
        0.013837399872860433
      ],
      "se": [
        0.0005701298557013047,
        0.000686156520991727,
        0.0006864073324151737,
        0.000777191603988459,
        0.0005577178781302593,
        0.0005032335146166108,
        0.0004966614405141918,
        0.0005342784736960096,
        0.0004274112653907441
      ],
      "delta": [
        0.0,
        -0.010943847638317291,
        -0.013873676420150223,
        -0.013252377327809104,
        -0.011546023167560366,
        -0.009591986589985859,
        -0.007825454527827626,
        -0.006582997128578837,
        -0.0032304438073506537
      ],
      "delta_se": [
        0.0,
        0.0009179082789922184,
        0.0009642862680942905,
        0.0007784360695252099,
        0.0006075747817687624,
        0.0006755514757211718,
        0.0006835230779469936,
        0.0007938292924752617,
        0.00062374335301908
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": 0.15457523242751636,
      "rate_evals_per_step": 2.0,
      "accepted_per_step": 0.3306686197916667,
      "admitted_primary_events": 1015814,
      "multi_partner_events": 676734
    },
    "3|0.2|P-SBT": {
      "stress": [
        0.4558101494953479,
        0.3056066015316241,
        0.20377023563857982,
        0.13695574128600815,
        0.09130285043380691,
        0.06109655940371702,
        0.04092660807608304,
        0.02779311583694196,
        0.0188716228957113
      ],
      "se": [
        0.0005701298557013047,
        0.0006521857677409702,
        0.000629766417743935,
        0.0007692513894214184,
        0.00075574665531852,
        0.0006110180274259596,
        0.0003212653040169988,
        0.00036612966799392805,
        0.0006192286585082544
      ],
      "delta": [
        0.0,
        0.004258363636000392,
        0.004086232476601625,
        0.004557576027320513,
        0.0038935494631148985,
        0.0024602635140195837,
        0.0018603591091333345,
        0.0011971194732003116,
        0.0018037792155002185
      ],
      "delta_se": [
        0.0,
        0.0006559215359416667,
        0.0007074671607831788,
        0.0008975521379682043,
        0.0010562464310578357,
        0.0007861291453739928,
        0.0005445828473170226,
        0.0007137224871902348,
        0.0007974704394647237
      ],
      "multi_primary": 0.01428125,
      "same_given_later": 0.6045811684197187,
      "rate_change": 0.15324384347725262,
      "rate_evals_per_step": 2.0,
      "accepted_per_step": 0.3309547526041667,
      "admitted_primary_events": 1016693,
      "multi_partner_events": 676834
    },
    "3|0.2|Weighted P-SBT": {
      "stress": [
        0.4558101494953479,
        0.3024104831077731,
        0.20157448437911962,
        0.1341525862057991,
        0.08989328039482117,
        0.05968373461676689,
        0.03880247785801946,
        0.025744668240293138,
        0.017283544442983904
      ],
      "se": [
        0.0005701298557013047,
        0.0007182664541006273,
        0.0009141943963683086,
        0.0006720073328616957,
        0.0006017999014915713,
        0.0005820661950895454,
        0.0004640594005622263,
        0.0005127775173692599,
        0.0005291164886755592
      ],
      "delta": [
        0.0,
        0.001062245212149284,
        0.0018904812171414292,
        0.0017544209471114219,
        0.0024839794241291223,
        0.001047438727069441,
        -0.0002637711089302423,
        -0.000851328123448505,
        0.00021570076277282167
      ],
      "delta_se": [
        0.0,
        0.0006624120513318015,
        0.0008289155117822344,
        0.000756645117370469,
        0.0007590515422512039,
        0.0007503912642531617,
        0.0007683006019258143,
        0.0008020576605809819,
        0.0007150083857009978
      ],
      "multi_primary": 0.013748209635416666,
      "same_given_later": 0.6410324347000508,
      "rate_change": 0.15427626209715628,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.33068522135416667,
      "admitted_primary_events": 1015865,
      "multi_partner_events": 677352
    },
    "3|0.2|EA-P-SBT": {
      "stress": [
        0.4558101494953479,
        0.30195593977753826,
        0.20032967714831695,
        0.13334913326859482,
        0.08889104837499766,
        0.060253968201351746,
        0.04005333626292563,
        0.026924148745631038,
        0.017772500136211934
      ],
      "se": [
        0.0005701298557013047,
        0.000822851094192085,
        0.0008803188928244441,
        0.0006949164986664215,
        0.0005665252612505213,
        0.0006214795665788404,
        0.0006378561509083606,
        0.0006586224352582487,
        0.000564375180750761
      ],
      "delta": [
        0.0,
        0.000607701881914547,
        0.0006456739863387843,
        0.000950968009907174,
        0.001481747404305637,
        0.0016176723116542928,
        0.0009870872959759232,
        0.0003281523818893905,
        0.0007046564560008503
      ],
      "delta_se": [
        0.0,
        0.0009066087493306334,
        0.0009829612007463166,
        0.0007083598888944677,
        0.0008012809578197147,
        0.0007930783341585922,
        0.0006454432821753763,
        0.0008090389712926362,
        0.0008773027180508966
      ],
      "multi_primary": 0.013855305989583334,
      "same_given_later": 0.6380904279848042,
      "rate_change": 0.15439143365244007,
      "rate_evals_per_step": 3.5514391276041666,
      "accepted_per_step": 0.330986328125,
      "admitted_primary_events": 1016790,
      "multi_partner_events": 677231
    },
    "3|0.2|Poisson": {
      "stress": [
        0.4558101494953479,
        0.3013482378956237,
        0.19968400316197815,
        0.13239816525868767,
        0.08740930097069202,
        0.058636295889697446,
        0.039066248966949706,
        0.026595996363741645,
        0.017067843680211088
      ],
      "se": [
        0.0005701298557013047,
        0.0006478944876149654,
        0.0006400036655417587,
        0.000364177279411314,
        0.0004624782584963435,
        0.0004322355150502223,
        0.0004473263314346459,
        0.000575659090262418,
        0.0004793335440292553
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.4900296223958333,
      "accepted_per_step": 0.330939453125,
      "admitted_primary_events": 1016646,
      "multi_partner_events": 0
    },
    "3|0.4|SBT": {
      "stress": [
        0.4558101494953479,
        0.2762114227705833,
        0.16676679833976152,
        0.1016217617443672,
        0.06168404003994242,
        0.03748273327065993,
        0.022596947545735206,
        0.013635507818616386,
        0.008239659225192023
      ],
      "se": [
        0.0005701298557013047,
        0.0005237413858742429,
        0.0005529570707640622,
        0.00057576719439486,
        0.000487221563250469,
        0.00043199459857146285,
        0.00041057997490725047,
        0.0004052625770537824,
        0.0005915096668314746
      ],
      "delta": [
        0.0,
        -0.02503465645082477,
        -0.03287909715945812,
        -0.031426445588312694,
        -0.027148905944767213,
        -0.021554583901032213,
        -0.016813152101439254,
        -0.01209072461891838,
        -0.008860002235974681
      ],
      "delta_se": [
        0.0,
        0.0006620459308499297,
        0.0008372465930231661,
        0.0008839689572636262,
        0.000840739673869592,
        0.0006993833742771684,
        0.0009307448608759362,
        0.0005643620753917597,
        0.0009018812268809389
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": 0.15479162663043908,
      "rate_evals_per_step": 2.0,
      "accepted_per_step": 0.662654296875,
      "admitted_primary_events": 1017837,
      "multi_partner_events": 677910
    },
    "3|0.4|P-SBT": {
      "stress": [
        0.4558101494953479,
        0.30652390617016084,
        0.2064066862285421,
        0.13915070287253137,
        0.09547307292511371,
        0.06419730110589218,
        0.0434378402032436,
        0.029410349442709288,
        0.02022911479876986
      ],
      "se": [
        0.0005701298557013047,
        0.000763441028324283,
        0.0005722734922224815,
        0.0005977776193995939,
        0.0005254014174068409,
        0.0005212911608625425,
        0.00045430576445084747,
        0.0006337374229819432,
        0.0005766905248282809
      ],
      "delta": [
        0.0,
        0.005277826948752742,
        0.00676079072932243,
        0.006102495539851486,
        0.006640126940404083,
        0.00515998393420004,
        0.004027740556069139,
        0.0036841170051745216,
        0.003129453337603158
      ],
      "delta_se": [
        0.0,
        0.0006325470752721989,
        0.0009378437838090035,
        0.0007595747472328659,
        0.000557313600538161,
        0.0006649293374665752,
        0.0009570167634875099,
        0.0008209299981226093,
        0.0008189309632374159
      ],
      "multi_primary": 0.049675455729166665,
      "same_given_later": 0.6071929794896941,
      "rate_change": 0.151882553601599,
      "rate_evals_per_step": 2.0,
      "accepted_per_step": 0.6631848958333333,
      "admitted_primary_events": 1018652,
      "multi_partner_events": 676772
    },
    "3|0.4|Weighted P-SBT": {
      "stress": [
        0.4558101494953479,
        0.3032475056630339,
        0.20253093109246917,
        0.13475357531602758,
        0.08967146415738829,
        0.059782873230693395,
        0.03944273067087972,
        0.02609353200856695,
        0.01793798715883171
      ],
      "se": [
        0.0005701298557013047,
        0.0007216869873578878,
        0.0007520615542112925,
        0.0006397903598894394,
        0.0006534291454496818,
        0.0007689802773050205,
        0.0006360899075352217,
        0.0005643885780900683,
        0.0005095812316507142
      ],
      "delta": [
        0.0,
        0.0020014264416258025,
        0.0028850355932494645,
        0.0017053679833476665,
        0.0008385181726786647,
        0.0007455560590012662,
        3.2631023705260824e-05,
        0.0003672995710321779,
        0.0008383256976650034
      ],
      "delta_se": [
        0.0,
        0.0007032687294839118,
        0.0010856856688614886,
        0.0009341413753826454,
        0.0006913209706839505,
        0.0007026118608681984,
        0.0008495781427425715,
        0.0005491730523769699,
        0.0006372781797928455
      ],
      "multi_primary": 0.04802506510416667,
      "same_given_later": 0.638384457957099,
      "rate_change": 0.1545447486065794,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.660240234375,
      "admitted_primary_events": 1014129,
      "multi_partner_events": 675627
    },
    "3|0.4|EA-P-SBT": {
      "stress": [
        0.4558101494953479,
        0.3019518786983312,
        0.20119074017499,
        0.13331647892323611,
        0.08947407704796248,
        0.059886104348720264,
        0.04088530983974388,
        0.027085452297893955,
        0.017889458930576772
      ],
      "se": [
        0.0005701298557013047,
        0.0006898183812497116,
        0.0006669197657788455,
        0.0006433890841334796,
        0.0006162867553062149,
        0.0005288155089945215,
        0.0004588358072332476,
        0.0005729486014319974,
        0.0004976473682148617
      ],
      "delta": [
        0.0,
        0.0007057994769232093,
        0.0015448446757702974,
        0.000268271590556219,
        0.000641131063252821,
        0.0008487871770281236,
        0.0014752101925694198,
        0.0013592198603591902,
        0.0007897974694100686
      ],
      "delta_se": [
        0.0,
        0.000834125999289512,
        0.0007081853297663379,
        0.0007804278880002357,
        0.0007357190400983844,
        0.0008026193848345017,
        0.0007951762204747099,
        0.0007011615198499424,
        0.0006956047384307632
      ],
      "multi_primary": 0.04814453125,
      "same_given_later": 0.63913505221547,
      "rate_change": 0.15431867059045187,
      "rate_evals_per_step": 4.1013059895833335,
      "accepted_per_step": 0.66098046875,
      "admitted_primary_events": 1015266,
      "multi_partner_events": 676340
    },
    "3|0.4|Poisson": {
      "stress": [
        0.4558101494953479,
        0.3012460792214081,
        0.19964589549921966,
        0.13304820733267989,
        0.08883294598470964,
        0.059037317171692125,
        0.039410099647174464,
        0.025726232437534774,
        0.017099661461166704
      ],
      "se": [
        0.0005701298557013047,
        0.000609959654461252,
        0.0006475510860394596,
        0.0005738642601805699,
        0.0004759078351235851,
        0.0005110192606679581,
        0.0007622087753946168,
        0.0004739496837099316,
        0.0005566723950741098
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.9798359375,
      "accepted_per_step": 0.6616588541666667,
      "admitted_primary_events": 1016308,
      "multi_partner_events": 0
    },
    "4|0.1|SBT": {
      "stress": [
        0.4890190478271438,
        0.31594663809684936,
        0.20521583671955676,
        0.13416016704793718,
        0.08754303614010839,
        0.057098542370050284,
        0.037037164188486286,
        0.02454780704352579,
        0.016338177641897662
      ],
      "se": [
        0.00031167943751557686,
        0.0004768092069599012,
        0.000506650973255756,
        0.0005007252324666695,
        0.00048803717381089756,
        0.00046610681512402767,
        0.0005799724649401932,
        0.0006090750495263027,
        0.000498318950666662
      ],
      "delta": [
        0.0,
        -0.004746200221019351,
        -0.006237071137567631,
        -0.005811116837207402,
        -0.005492647933553677,
        -0.005254796225924336,
        -0.0042579488130799256,
        -0.0026737764056660052,
        -0.0017084986073160745
      ],
      "delta_se": [
        0.0,
        0.0008353589194429661,
        0.0008672370953694056,
        0.0006657151037680022,
        0.0006238090134077234,
        0.0005711174744424509,
        0.0008147333166342161,
        0.0007416576031227828,
        0.0006715207524398237
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": 0.18845143009474297,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.23019954427083333,
      "admitted_primary_events": 1414346,
      "multi_partner_events": 1178030
    },
    "4|0.1|P-SBT": {
      "stress": [
        0.4890190478271438,
        0.32330169797441943,
        0.21432208031608124,
        0.14303878424330874,
        0.09537721422899413,
        0.06340336016045675,
        0.04197175555966614,
        0.02757539559967023,
        0.01910217154181061
      ],
      "se": [
        0.00031167943751557686,
        0.00042850976730331825,
        0.000621853766623493,
        0.0005276035715953571,
        0.0007419900687339935,
        0.0005208261509309028,
        0.0004895340452889083,
        0.00039427169619298945,
        0.00040874059314108805
      ],
      "delta": [
        0.0,
        0.002608859656550836,
        0.0028691724589568635,
        0.0030675003581641675,
        0.00234153015533205,
        0.0010500215644821355,
        0.0006766425580999242,
        0.00035381215047843506,
        0.001055495292596871
      ],
      "delta_se": [
        0.0,
        0.0008725685358914597,
        0.0009002046168510847,
        0.0008012767054277016,
        0.000809250543879174,
        0.000560861116339906,
        0.0003949332491836817,
        0.0004923606931374449,
        0.0005823431629536755
      ],
      "multi_primary": 0.0035520833333333333,
      "same_given_later": 0.4293535697510568,
      "rate_change": 0.1874373815425855,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.22974153645833334,
      "admitted_primary_events": 1411532,
      "multi_partner_events": 1176668
    },
    "4|0.1|Weighted P-SBT": {
      "stress": [
        0.4890190478271438,
        0.32228865985006355,
        0.21229541635678587,
        0.14098794157977818,
        0.09348603723481454,
        0.061912081307460995,
        0.04141399016524294,
        0.027638545633486052,
        0.018423929593126102
      ],
      "se": [
        0.00031167943751557686,
        0.0007472304443841972,
        0.00039929392801742647,
        0.00031157978249584555,
        0.00039690834094380624,
        0.0004979741512877941,
        0.0004991907089753597,
        0.000521745723064437,
        0.000448088126105783
      ],
      "delta": [
        0.0,
        0.0015958215321948375,
        0.0008425084996614898,
        0.0010166576946335944,
        0.0004503531611524539,
        -0.00044125728851361883,
        0.00011887716367673393,
        0.0004169621842942601,
        0.0003772533439123639
      ],
      "delta_se": [
        0.0,
        0.000925179217125925,
        0.0007964587419476009,
        0.000675713351667575,
        0.0007121673905905411,
        0.0006101564230479959,
        0.000526839497520183,
        0.0004953474719566739,
        0.00041045165503107657
      ],
      "multi_primary": 0.0033465711805555558,
      "same_given_later": 0.4616419498154058,
      "rate_change": 0.18842156489109801,
      "rate_evals_per_step": 6.0,
      "accepted_per_step": 0.23015120442708334,
      "admitted_primary_events": 1414049,
      "multi_partner_events": 1178310
    },
    "4|0.1|EA-P-SBT": {
      "stress": [
        0.4890190478271438,
        0.3216630578460177,
        0.21251455608732878,
        0.1406536760857964,
        0.09321886360409805,
        0.06212365718529927,
        0.04111392356195936,
        0.02754453150560808,
        0.018663215273962464
      ],
      "se": [
        0.00031167943751557686,
        0.000580856702521931,
        0.0005330518565602888,
        0.00040947049707091307,
        0.0004237989997717986,
        0.0004792050587380141,
        0.00044056402403937857,
        0.00039367360376930146,
        0.0003348945673481084
      ],
      "delta": [
        0.0,
        0.0009702195281489946,
        0.0010616482302044147,
        0.0006823922006517925,
        0.00018317953043595937,
        -0.0002296814106753477,
        -0.00018118943960685743,
        0.0003229480564162844,
        0.0006165390247487269
      ],
      "delta_se": [
        0.0,
        0.0008453526651648505,
        0.0007935670059089032,
        0.0006159368368682433,
        0.0005877091545045143,
        0.0007615352177977279,
        0.0006052185422035884,
        0.00040298240384482853,
        0.0003412483426925133
      ],
      "multi_primary": 0.0033481987847222222,
      "same_given_later": 0.4606878646167321,
      "rate_change": 0.18859658579382022,
      "rate_evals_per_step": 6.536409016927084,
      "accepted_per_step": 0.2297490234375,
      "admitted_primary_events": 1411578,
      "multi_partner_events": 1177154
    },
    "4|0.1|Poisson": {
      "stress": [
        0.4890190478271438,
        0.32069283831786866,
        0.2114529078571244,
        0.13997128388514457,
        0.09303568407366208,
        0.06235333859597461,
        0.041295113001566214,
        0.027221583449191795,
        0.018046676249213738
      ],
      "se": [
        0.00031167943751557686,
        0.0007003853193186167,
        0.0007457185337405006,
        0.0006002089059297045,
        0.0005296142173559741,
        0.0004565516948830456,
        0.0004049722011291566,
        0.00037247154356455847,
        0.00041798398636392546
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.42404427083333335,
      "accepted_per_step": 0.22980908203125,
      "admitted_primary_events": 1411947,
      "multi_partner_events": 0
    },
    "4|0.2|SBT": {
      "stress": [
        0.4890190478271438,
        0.31156058520662067,
        0.19887609362167707,
        0.1272060792836039,
        0.08151242046493402,
        0.05243068268828299,
        0.033699013948169515,
        0.022169035208464027,
        0.01406938780906921
      ],
      "se": [
        0.00031167943751557686,
        0.0005758504367113806,
        0.0006215267877476959,
        0.000595399239700909,
        0.0005255749889071352,
        0.0005170141944272863,
        0.00043080023440548386,
        0.0006004947353385491,
        0.0005167238068902026
      ],
      "delta": [
        0.0,
        -0.009678305824877588,
        -0.012701847355668108,
        -0.013349933454480448,
        -0.01182799531779624,
        -0.009933337197694124,
        -0.00791599948435312,
        -0.005213788878796208,
        -0.004717484779597006
      ],
      "delta_se": [
        0.0,
        0.0005305447549813445,
        0.0008609295685054794,
        0.000725487317926474,
        0.0007210572321615366,
        0.000643096731803794,
        0.0005817898846584515,
        0.0007011460790340702,
        0.000533371400691397
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": 0.18876149383330645,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.4601305338541667,
      "admitted_primary_events": 1413521,
      "multi_partner_events": 1178282
    },
    "4|0.2|P-SBT": {
      "stress": [
        0.4890190478271438,
        0.326027513811815,
        0.21725225627711345,
        0.14548887437009603,
        0.09795818011231822,
        0.06500024598196032,
        0.04387037765543883,
        0.029643197145546647,
        0.019819971202220416
      ],
      "se": [
        0.00031167943751557686,
        0.0004655906779499794,
        0.0005972538053799046,
        0.000643484608804331,
        0.0005010667901639165,
        0.00039519642336252657,
        0.0004977635803987921,
        0.00044252354043400197,
        0.00046150106993386047
      ],
      "delta": [
        0.0,
        0.004788622780316769,
        0.005674315299768282,
        0.004932861632011667,
        0.004617764329587946,
        0.0026362260959832034,
        0.0022553642229161917,
        0.0022603730582864143,
        0.001033098613554201
      ],
      "delta_se": [
        0.0,
        0.0006961076346814126,
        0.0008117452678693464,
        0.0008587370385546151,
        0.00067185659815091,
        0.0006193036264764953,
        0.0006875384709041067,
        0.0005101388972697234,
        0.0005757552324330872
      ],
      "multi_primary": 0.013252604166666666,
      "same_given_later": 0.4312803730548019,
      "rate_change": 0.18636486150905485,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.4598424479166667,
      "admitted_primary_events": 1412636,
      "multi_partner_events": 1176789
    },
    "4|0.2|Weighted P-SBT": {
      "stress": [
        0.4890190478271438,
        0.32102136150372995,
        0.21220924297854538,
        0.14077377681242126,
        0.09345334143580153,
        0.06269452562945825,
        0.041344033090177985,
        0.028363796537579998,
        0.01925734075750739
      ],
      "se": [
        0.00031167943751557686,
        0.0006589557188917464,
        0.0005391554233511265,
        0.0006441578806773121,
        0.0006079980633014502,
        0.0005339422034781696,
        0.0004688786116497472,
        0.0003913744914839752,
        0.00039486275580725603
      ],
      "delta": [
        0.0,
        -0.00021752952776830925,
        0.0006313020012001617,
        0.00021776407433694162,
        0.00011292565307127224,
        0.0003305057434811452,
        -0.0002709803423446449,
        0.0009809724503197681,
        0.00047046816884117795
      ],
      "delta_se": [
        0.0,
        0.000698452418230538,
        0.000763594917490388,
        0.0008026655593403566,
        0.0007168212833927298,
        0.0007249309780116709,
        0.0006739246167563169,
        0.0005887832569400522,
        0.0006293106909890707
      ],
      "multi_primary": 0.01247775607638889,
      "same_given_later": 0.4683622325671927,
      "rate_change": 0.18863273556253027,
      "rate_evals_per_step": 6.0,
      "accepted_per_step": 0.4589658203125,
      "admitted_primary_events": 1409943,
      "multi_partner_events": 1174812
    },
    "4|0.2|EA-P-SBT": {
      "stress": [
        0.4890190478271438,
        0.3212453031722007,
        0.2119286915025539,
        0.140000321992231,
        0.09288589184443277,
        0.06202744872500521,
        0.04056800296487958,
        0.02707471995338636,
        0.01862980670634843
      ],
      "se": [
        0.00031167943751557686,
        0.00061621039254406,
        0.0008048617368087078,
        0.000678709650133478,
        0.0005085323219641064,
        0.00041826867309282466,
        0.0004424397163656702,
        0.0005233900289136259,
        0.0005193846590830735
      ],
      "delta": [
        0.0,
        6.412140702433122e-06,
        0.00035075052520872063,
        -0.0005556907458533818,
        -0.00045452393829748493,
        -0.0003365711609719037,
        -0.0010470104676430646,
        -0.00030810413387387554,
        -0.0001570658823177838
      ],
      "delta_se": [
        0.0,
        0.0006496775884547319,
        0.0008407485850504128,
        0.0006876425612479021,
        0.000657156405502735,
        0.0006085968408874364,
        0.0007141636453998481,
        0.0005951425163051808,
        0.0006869760662621056
      ],
      "multi_primary": 0.0125693359375,
      "same_given_later": 0.4643800322061192,
      "rate_change": 0.18874948553740403,
      "rate_evals_per_step": 7.073091471354167,
      "accepted_per_step": 0.4600940755208333,
      "admitted_primary_events": 1413409,
      "multi_partner_events": 1177390
    },
    "4|0.2|Poisson": {
      "stress": [
        0.4890190478271438,
        0.3212388910314982,
        0.21157794097734517,
        0.14055601273808435,
        0.09334041578273025,
        0.06236401988597711,
        0.041615013432522635,
        0.027382824087260234,
        0.018786872588666213
      ],
      "se": [
        0.00031167943751557686,
        0.000378661712612388,
        0.0004251274863494245,
        0.00044124215434005224,
        0.0005123165219027071,
        0.00046450131578562375,
        0.0004943198296642435,
        0.0004333400535892436,
        0.0005474908294090902
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 0.8488053385416666,
      "accepted_per_step": 0.4598837890625,
      "admitted_primary_events": 1412763,
      "multi_partner_events": 0
    },
    "4|0.4|SBT": {
      "stress": [
        0.4890190478271438,
        0.297556830460054,
        0.18158089756448972,
        0.11168744666633423,
        0.06959159830556334,
        0.04235177118012246,
        0.026719173538733883,
        0.016421119536631314,
        0.010029988128376237
      ],
      "se": [
        0.00031167943751557686,
        0.0006637912721387399,
        0.0007472609137935512,
        0.000758212512410147,
        0.0007372078273387418,
        0.0006059219265766029,
        0.00047593954271141534,
        0.0004411127334821161,
        0.00040512734978136183
      ],
      "delta": [
        0.0,
        -0.023549358416251845,
        -0.030816526994777507,
        -0.028956007240091113,
        -0.023451025817360565,
        -0.019810007909652216,
        -0.01474679595164184,
        -0.011041685359961206,
        -0.008340602961627256
      ],
      "delta_se": [
        0.0,
        0.0009214198526409811,
        0.0008464938549764558,
        0.0007513996551472906,
        0.0008736649045113684,
        0.000783094771293739,
        0.00053546488117358,
        0.0007889912532206316,
        0.0005813981602143517
      ],
      "multi_primary": 0.0,
      "same_given_later": null,
      "rate_change": 0.18922511151829474,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.9198287760416667,
      "admitted_primary_events": 1412857,
      "multi_partner_events": 1176454
    },
    "4|0.4|P-SBT": {
      "stress": [
        0.4890190478271438,
        0.3306908694975395,
        0.22345848483623293,
        0.1516747696189208,
        0.10333539937608055,
        0.07006414347921221,
        0.04783177393038912,
        0.03242273833592569,
        0.022134217045041257
      ],
      "se": [
        0.00031167943751557686,
        0.0007356935248730716,
        0.0008537286939779637,
        0.0008004296026602598,
        0.0007570446911535291,
        0.0006124960541487258,
        0.0006493512769088909,
        0.0005532187592959432,
        0.000534783815868618
      ],
      "delta": [
        0.0,
        0.009584680621233625,
        0.011061060276965738,
        0.01103131571249544,
        0.010292775253156621,
        0.007902364389437536,
        0.00636580444001339,
        0.004959933439333174,
        0.003763625955037766
      ],
      "delta_se": [
        0.0,
        0.0009263973190993988,
        0.001031918922841707,
        0.0009156741846743263,
        0.0009530172113708628,
        0.0008681239931986095,
        0.0007609294124245041,
        0.0008098209542531572,
        0.0005986464933995924
      ],
      "multi_primary": 0.04582204861111111,
      "same_given_later": 0.4369569180288023,
      "rate_change": 0.18478697309883002,
      "rate_evals_per_step": 3.0,
      "accepted_per_step": 0.9208528645833334,
      "admitted_primary_events": 1414430,
      "multi_partner_events": 1177542
    },
    "4|0.4|Weighted P-SBT": {
      "stress": [
        0.4890190478271438,
        0.3238028594682559,
        0.2145738751912082,
        0.14275659748594796,
        0.0954218845165073,
        0.06433614641073394,
        0.04327565875763022,
        0.028792703650490997,
        0.019165767510929948
      ],
      "se": [
        0.00031167943751557686,
        0.0005843689476874532,
        0.0006040620475885251,
        0.0005571518891776095,
        0.0005301905318751348,
        0.0005836378292616524,
        0.00045558483334117616,
        0.0005947627145721396,
        0.0005808420739638425
      ],
      "delta": [
        0.0,
        0.002696670591950001,
        0.0021764506319410237,
        0.002113143579522586,
        0.002379260393583383,
        0.0021743673209592747,
        0.0018096892672544822,
        0.0013298987538984829,
        0.0007951764209264577
      ],
      "delta_se": [
        0.0,
        0.000840025789248459,
        0.0008362507424088056,
        0.0006603421966569387,
        0.000697717836725829,
        0.0008038792965374936,
        0.000587835278746693,
        0.0008526569407488481,
        0.0007707390357823193
      ],
      "multi_primary": 0.04339713541666667,
      "same_given_later": 0.4699695327338395,
      "rate_change": 0.1885740004856299,
      "rate_evals_per_step": 6.0,
      "accepted_per_step": 0.9171692708333333,
      "admitted_primary_events": 1408772,
      "multi_partner_events": 1173749
    },
    "4|0.4|EA-P-SBT": {
      "stress": [
        0.4890190478271438,
        0.3215909748072007,
        0.21258158915074932,
        0.14026171565169887,
        0.09326069670210355,
        0.062050206631991046,
        0.041202727595990925,
        0.027852936761363745,
        0.018648002421443287
      ],
      "se": [
        0.00031167943751557686,
        0.0003676519136224824,
        0.00042728697844151295,
        0.0005523761838313506,
        0.0005785825290468338,
        0.000582039718599491,
        0.00047266827682209317,
        0.0005632860353713145,
        0.0005972823572171856
      ],
      "delta": [
        0.0,
        0.00048478593089488,
        0.00018416459148210516,
        -0.00038173825472650677,
        0.00021807257917963625,
        -0.00011157245778362556,
        -0.00026324189438481273,
        0.00039013186477122484,
        0.0002774113314397931
      ],
      "delta_se": [
        0.0,
        0.0006917362501089558,
        0.0005947411855236642,
        0.0006196999805509904,
        0.0006129387317318899,
        0.0006871777928765515,
        0.0006523101041510734,
        0.000880279565013046,
        0.0007165330552466339
      ],
      "multi_primary": 0.04391688368055555,
      "same_given_later": 0.46574870170448424,
      "rate_change": 0.18901236965539436,
      "rate_evals_per_step": 8.144608072916666,
      "accepted_per_step": 0.919884765625,
      "admitted_primary_events": 1412943,
      "multi_partner_events": 1176464
    },
    "4|0.4|Poisson": {
      "stress": [
        0.4890190478271438,
        0.32110618887630593,
        0.21239742455926722,
        0.14064345390642535,
        0.09304262412292393,
        0.06216177908977467,
        0.04146596949037574,
        0.02746280489659252,
        0.018370591090003493
      ],
      "se": [
        0.00031167943751557686,
        0.0005985532191679281,
        0.00042468362185831275,
        0.0003793437105693797,
        0.0003117370756014614,
        0.0003671611781734832,
        0.00037535614643160445,
        0.0004967207805069916,
        0.00040518070201321405
      ],
      "delta": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "delta_se": [
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0,
        0.0
      ],
      "multi_primary": null,
      "same_given_later": null,
      "rate_change": null,
      "rate_evals_per_step": 1.6973365885416667,
      "accepted_per_step": 0.920466796875,
      "admitted_primary_events": 1413837,
      "multi_partner_events": 0
    }
  },
  "two_particle_analytic": {
    "0.1|P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        0.00023113360984291717,
        0.0006515169061462288,
        -0.0004671221855277099,
        0.0005125199144068813,
        0.0007083675143035486,
        0.00020981198115682903,
        0.00041637798924903306,
        -0.00016323704149932752
      ],
      "se": [
        0.0,
        0.0006082284813998902,
        0.001003409840588539,
        0.0008503703741077031,
        0.0008085902659925226,
        0.0008412463955619412,
        0.0008860191857468289,
        0.0008603755062172143,
        0.0008967716457514902
      ],
      "max_abs_z": 0.8420452296028784
    },
    "0.1|Weighted P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        -0.00045082007407814574,
        -5.204703342566279e-05,
        -0.000544937198441584,
        -0.00042165320828459456,
        -0.0007863253683413488,
        -0.001856342601434945,
        -0.000693570083402061,
        -0.000234737903102735
      ],
      "se": [
        0.0,
        0.0007583825417470331,
        0.0006493324507006026,
        0.0006921308595346493,
        0.0007332698125700204,
        0.0004789743699745638,
        0.0004744855645202313,
        0.0007077461368880117,
        0.0006541288534239247
      ],
      "max_abs_z": 3.9123268234976902
    },
    "0.1|EA-P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        0.0009832945619877177,
        0.00132301928278954,
        0.0005140031312886968,
        0.0005187348843577371,
        0.0003370384200616977,
        0.0003801755459079967,
        0.00012905847990950106,
        0.000684939462433512
      ],
      "se": [
        0.0,
        0.0006945229049494167,
        0.0006896364459089879,
        0.0007530011018582065,
        0.0006993950609170699,
        0.0008005102942353553,
        0.0007834465925736611,
        0.0007205872958412812,
        0.0008078517568298568
      ],
      "max_abs_z": 1.9184300520047346
    },
    "0.1|Poisson": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        0.0010999445933067425,
        0.0007738197281086535,
        0.00037703943300941133,
        -0.000272528137134115,
        -0.00015322205283259263,
        -0.00030150985463137515,
        -0.0007982299512199159,
        -0.0010389742174888596
      ],
      "se": [
        0.0,
        0.0006217758885135501,
        0.0007800044178284148,
        0.0008049643827181476,
        0.0005345408524782965,
        0.0006531605925935362,
        0.0008865530338946313,
        0.0006505329164133165,
        0.0005579662184597166
      ],
      "max_abs_z": 1.8620736939182103
    },
    "0.2|P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        -0.0005155881226403414,
        -0.001215090213153214,
        -0.0006835930338506789,
        0.00037124524105097093,
        0.0008007300553277662,
        0.001438669002367905,
        0.00015979377416987977,
        -0.00012654004914095353
      ],
      "se": [
        0.0,
        0.0008471736154934404,
        0.0005882758833990507,
        0.0006686656398055729,
        0.0008880020945873213,
        0.00036764447781207043,
        0.0004303978483695703,
        0.0007383207266684638,
        0.0006622174180363077
      ],
      "max_abs_z": 3.342649150821407
    },
    "0.2|Weighted P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        -0.00013156668762530528,
        0.000593827149911139,
        0.0005133146082034025,
        0.00047164551792047964,
        9.726029410399772e-05,
        0.0006176995005984524,
        0.00019149683399667422,
        0.0002551857080155764
      ],
      "se": [
        0.0,
        0.0006587164163858968,
        0.0008751822263263427,
        0.000729179752687139,
        0.0008031065688053362,
        0.0006006403206984976,
        0.00039848817199185106,
        0.0005255636124277102,
        0.0007228543883320285
      ],
      "max_abs_z": 1.550107491298598
    },
    "0.2|EA-P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        0.00021728323486638543,
        -0.00046095566039132396,
        0.00020377808196441437,
        0.000669320751573034,
        0.0007491866349214143,
        0.0005094193106495886,
        0.000480103825301162,
        0.0008042445174470679
      ],
      "se": [
        0.0,
        0.0006536161557361477,
        0.0007976164695549479,
        0.0005049337918958847,
        0.0005219003362637654,
        0.0006219721319201011,
        0.0007477724383061157,
        0.0006302958496685418,
        0.0008264529117005094
      ],
      "max_abs_z": 1.2824685194967247
    },
    "0.2|Poisson": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        0.0008597610296908389,
        0.0005329514509571764,
        0.0005076729052097412,
        0.0005883215519511082,
        -4.267696313900579e-05,
        0.0007210917413438126,
        0.0006063442208334034,
        -0.0002950249289664928
      ],
      "se": [
        0.0,
        0.0005212526791494701,
        0.0007767753307292892,
        0.0008377146509429901,
        0.0005648345557381778,
        0.0007674054550056203,
        0.0006466532841988715,
        0.0007697525856873138,
        0.0006607872016641879
      ],
      "max_abs_z": 1.649413161950005
    },
    "0.4|P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        -0.0005746340519313976,
        -0.00015241709564789777,
        -0.0004092708194311668,
        -0.0011894155024170386,
        -0.0010197404939628067,
        -0.0013964754574144192,
        -0.0017953816113055587,
        -0.001331473542830286
      ],
      "se": [
        0.0,
        0.0006654208186151054,
        0.0009044193748696239,
        0.0008688368515559643,
        0.0007171567722791538,
        0.0005400856340877312,
        0.0006611911294645843,
        0.000720543962448375,
        0.0005806836033734917
      ],
      "max_abs_z": 2.4917030811068557
    },
    "0.4|Weighted P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        -0.0003349719895750086,
        -6.734322112669604e-05,
        -0.0004696429904893773,
        -0.00042200361326932313,
        0.0003639637950003539,
        6.82808569160186e-05,
        -0.0004210407649524124,
        -0.00025472920419840415
      ],
      "se": [
        0.0,
        0.0004771946624871294,
        0.0005380614673830298,
        0.0007014534466747559,
        0.0007328065110188712,
        0.0007955942904500372,
        0.0007930648687707835,
        0.0005806584986748497,
        0.0007451965458328041
      ],
      "max_abs_z": 0.7251091061498126
    },
    "0.4|EA-P-SBT": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        0.00030770537559448793,
        -0.0008307611198793974,
        -0.00040401111551923406,
        -4.9253093136195775e-05,
        -0.0005656629856237421,
        8.579705225804824e-05,
        -0.0008383477802434102,
        -0.0008972781697661996
      ],
      "se": [
        0.0,
        0.0006017031827401453,
        0.0006518914530583183,
        0.0007161220980076517,
        0.0007713894162248064,
        0.000789759080079306,
        0.0005655308458014205,
        0.0004151843083330738,
        0.0005924595143196867
      ],
      "max_abs_z": 2.019218364993846
    },
    "0.4|Poisson": {
      "mean": [
        0.37006750480794953,
        0.24806366685915898,
        0.16628204858880088,
        0.11146219046494542,
        0.07471534064369542,
        0.05008319057985039,
        0.033571766615097,
        0.02250382814292956,
        0.01508476711674666
      ],
      "difference": [
        0.0,
        0.0012720227784269386,
        0.0002615400846616451,
        0.00033887582155655346,
        0.00027280406014648477,
        0.00016089131960606495,
        0.0002443208503459741,
        8.45530589317692e-05,
        -0.0009038413609209154
      ],
      "se": [
        0.0,
        0.0005692592482578715,
        0.0007924889827116517,
        0.0006377273268193472,
        0.0005151913256162404,
        0.0005204168936863267,
        0.000508531308596142,
        0.0006587142874200808,
        0.0005148870029280181
      ],
      "max_abs_z": 2.234522815957342
    }
  }
}

==> anc/evidence/RUN_CATALOGUE.json <==
[
  {
    "campaign": "couette_4subcells_20261028",
    "index": 0,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f832f756d60d9d3fff3aa424f77bbb1d63bcf6c3b5396150c7f64b6344d85d20",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 1,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "93514bdc40886cefc459f5b485d3aaf4e31e570350252ea346f3bdff41fcf7fa",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 2,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "694f49bc887b7c8ec13b5ee1ce6628350951256004eb425c815efee7505e25cf",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 3,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4a1233f4e126eadec445896c616841c876ff611e04a7a7341696c6e909fb532d",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 4,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "794c0e1538d291c2e66e5cb89d1b3cfc6d5fac785fcc1ff62d4623a2fe41bbee",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 5,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "1af175daa6d9472d1c3eb99f21b6896b6c347309f7d6cabf530f7f4fa6d6abe0",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 6,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "5ac5f35f9e5cbe6b7e73935606fa3f022d1e1dd24784733529d7e868aaa387b1",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 7,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "afc65ebbfd7f8b5590f4cd30b986c4b85dfb0042b28f9066e118f32b7d42e7d6",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 8,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "2b2d60724e39b21a248fb38dd128334d804691db5e0c38e0de63dbc48ef13d99",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 9,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "cb0ec133ff6f7e1b10e5a1567c73fb7693f02fa69556a427508800ea9c86709a",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 10,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a4b112e7bbe4eaf3b5da4673907b55f8c80df495aab01cf253ba4b5810cf0e18",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 11,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "71af9dcca5ee34fc5c9077ca7a6e243e5314afc0e1197e6804196b6224004ccb",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 12,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "94fa0dceaf218aca47d278c6b3eee2fe5a335546cb81c2e92a4d07fe37f0aca3",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 13,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8da5dc3fe272e12e780338d35f1105ae4686926c82b4a0309ce18f64193d85d3",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 14,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "751a63699e5a9a562f1457edf9232f4659190b3e17a821ec475c6c567860981d",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 15,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "46049f66797fb984b9edbf2cbbca6fb5880a2adb89980c6d5cbb5bd822ec5ae2",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 16,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 16,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "adcac573478bc2f9875b0906c2e1f53e1b87dd9488014b1117badb0e9b87365b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_016",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 17,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 17,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8edf9701b53b729c1688c2828c6c6ab9455daa0644edd0b3d5b112eebfe00a95",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_017",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 18,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 18,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "cf4cc6ce47b937bad29f0d349499c3ecdfb28d7b123bd1b5dd787c2808c6f9a1",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_018",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 19,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 19,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "86936eea2362674a6e62f03b9b1c25f4d7a196c94732ba68a179bf9f20714b56",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_019",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 20,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 20,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f135d3b4cf842f5bd4c7a4b6efea1bfeb0254dd02b460a0d2d20d44f18dc20dc",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_020",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 21,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 21,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6fc15027cf2456187b8258b7e931819a605699227589816aaaae47a7842971c8",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_021",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 22,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 22,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4a44538efbdf2df45dac0be0754e65cb4c34c1c3fdd3a50e5f8d66875a3cc618",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_022",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 23,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 23,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "fdeaef810c66f34fefb5ca5d49e1b46495fb62071f828a0e43835abe72eb5a0e",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_023",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 24,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 24,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "21dc90db8391d59218ad745c67d92ed0b3454be3da7f2a760115e3534fe4dc26",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_024",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 25,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 25,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ce4a27ebf0bf6d3e11f3b5ca684cda3d545c7d57cd808798d71f7882d9f6f64c",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_025",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 26,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 26,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d0211e4d9301f0ae543a9b51a0b2d9f63fc3859771be510cdacb163ea8e0753d",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_026",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 27,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 27,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "96747fd97c5d2e9c785fa63f1ab52bf0056a938532d4588203a46592fa4b9fd5",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_027",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 28,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 28,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "51738cecdc23bf1e8529d52a005962de476013a2a30aab50a15cc4e80cd03edc",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_028",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 29,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 29,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "700b4eaeb2fcdf374558eca5c8611f8d481b6d5658dfa5634fff209affcaff8b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_029",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 30,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 30,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b3e167e7f567b60218eac94cd17cff236eb43d283c7e91a1c64901612a09348d",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_030",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 31,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 31,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c888840e0c8576fefc55d7965de0f119a3431396b0fd666344dc4cbfe7f248d3",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_031",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 32,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 32,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "50c218188aacd50b3978346e2d75e9666083891ae57b880520587c50cfc7d107",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_032",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 33,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 33,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a3ccc46295e9d47e1cfad6fcfd58ab2a577b86c559527bee05cb088f420bbc8d",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_033",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 34,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 34,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "59bb0ef109ed978085967c0b17e61fffb86d92c6176c3beb9650664ab0031f77",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_034",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_4subcells_20261028",
    "index": 35,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 35,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "e243e8a75fe0426ebc41d5dfa830cde36376e6cecf25945a93ac5d7c19231a18",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_4subcells_20261028/runs/case_035",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 0,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "49fc64553f16c029feb913cded5b2e119f73636e999d040ed20751dfce93366b",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 1,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a9f525751d6e5d7db2af604a14564d08056a5658edd4cc821dff623615f9c737",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 2,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "9300bb807630ac0e6798014eefedc8138e64e14140c6a4c34ae15e0801439e27",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 3,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "67648990ddc09e441851b63e1d5d40332dd6dee540b161634b902cd201c9bc95",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 4,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b5380a9d4d92178ebc66e7ffe6da3089fca5a5250913908bbe655c9adc36d57d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 5,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0b4fe342c6976e3c3ef606216182f51d66bf5d7a3dc5368dac26cbee3e9b31d6",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 6,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "afae60944b9ae55bf9e150828e8327e6bb2cd9fb1aaae237b84bbefe0b89f5e5",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 7,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "635bbb8a39965b571e7e381088afdf3294f77b8fb820256d18306062bf2eed4e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 8,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "7736a6c7856ab6053298f54d615c21aa170624978f0220e59494fcb9ec96f0ad",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 9,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "7e56404e0201ce90d4c3b2233d53ab7067ac47ef0f7f3d2cc0ad3633e8d953f4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 10,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3d4ef151d54326f3fd73c501b7a5c9b31d8903f11585a4124a6b8b7edb993144",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 11,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6914e9997832dc906951c4854222e2b69f873f07c333eb639a52a070c2a6d725",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 12,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f4045cd8bbbbb3617c47c51f3ff7b7ccdd6c925b666e6b6b7a5836f33a051c9e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 13,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b414d0282d3075c473336e45d29ab2a83336c9a0284ee1b468bd389609e5bf52",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 14,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "46b45f505dc9f2542bc05dcf0631d89b2e366f46eec465d947bb64569f4ecb14",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 15,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8cb53a6a323f7458f7ee25fb266585a3a87142d34d1ae1d52cabf7de8229e27c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 16,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 16,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "259b8423e9d70bcb8f6239fc3a08bf9f02de411c6ac66e53dcc30483c69c8e68",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_016",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 17,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 17,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bb8874e789da12405e5c3324b8c626d17d6f9a3141b96925114c5b317b5fa6e7",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_017",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 18,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 18,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d43c8f2b9fde168270a921d347ab0f961def29e18ce8b519d29812eb76ae1df3",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_018",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 19,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 19,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "9811498e1646592e73362471aeb63e4dd8d97d940d335e1dede39292f390cb6a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_019",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 20,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 20,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ccfaf108b10242034b650e3488bbe174d4d9753ff550a5b3ffb687be7dd27810",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_020",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 21,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 21,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c26d8ade553c2c16c9898a439a7f17d3026f7e9933e9fa110b46a597beb8dfdd",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_021",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 22,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 22,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "53cf1c1642909a5c6f6bb71d867a4f7d76d8d9f2c53168156a219263ab8cca72",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_022",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 23,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 23,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b4a19d2138454c9d7ee9fe109cdbd641e8e1a711bd20806f44dd0091c3b7c24f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_023",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 24,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 24,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "01b7db9453741abb9752617e7f9bbee238c8351c1702952203a336dbbee8a21b",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_024",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 25,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 25,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "69aa42de5c9d20841a39ac5e725fb896d0ad3e0a66862e02d6f39861a48ea659",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_025",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 26,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 26,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0167066436640f007edfa79e6ee2cbe40e6c901ef5bd44ca67b7fac7b7564427",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_026",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 27,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 27,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b0f3e0cddab604e14e3ff6b68d8226cb4dc7800972a5df8a772457039a765b6f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_027",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 28,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 28,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "287e710b9f34f16cd739158c3c0ff80813190d0cfd02c26ac74e6368c5abcad8",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_028",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 29,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 29,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "516461cf77d8ec9a452f12d43dee3eaec13d91e819564ee34e97bd2da5de2831",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_029",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 30,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 30,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "71988cdb75525cb4ca6ff1494033af39c149e66c1de6e9ca88f5b4240767073c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_030",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 31,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 31,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f1f77997fb8670b3c48740b86949198d44ca0dc155b859f8bebe4e11ea52ebb9",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_031",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 32,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 32,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d89398228e4ce7c54a1bfe1707e4728078c3f312c59c9635ebf1e6c56ccbc1cc",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_032",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 33,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 33,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "95fb031776f89a73069117fdfbc68ee4e6840c840bc537faaf417f1c7bcb0074",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_033",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 34,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 34,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "cd4f0c6a3bbcb1ca9157375fe0107a52aa88e0004514159b4f7552faadb62228",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_034",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 35,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 35,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "fb8381e5f3d8710ee4997c458c9c9ea07254b85e42acfd8ea5f4d8be0627ff99",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_035",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 36,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 36,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "60fe9a368693dafae18abe84fa63f5edc7fffb6e964ba47ec97bbf69d0f46b7f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_036",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 37,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 37,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0529796994f4afc8797bafcc082b9424684c52a64a90b485de844d042f0cd21d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_037",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 38,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 38,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "43c7515553c800d09f706e32fba9a6d6a5bf757352982eaed393f6166d080eff",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_038",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 39,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 39,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "697faa538529065fe04667131b2835c9e190b7b0086a0a2fd9fead17e7edcbb4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_039",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 40,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 40,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "09a6139f281c3676d877a5f7e428bec9043443a7cd748e4c256b17e105988e83",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_040",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 41,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 41,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ce94d7a3ee2f94337bc1a22e26a3ea19cad6641a6ee1f799b47becaa3fb5e801",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_041",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 42,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 42,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a1504b10d098d0b53bfabc8fd55f6ce45129738177e58855a177b749a2bfc944",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_042",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 43,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 43,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8f52fb8debfddd81d8cd1c9293337cf8f5c8504abc014d4279630862e4f58f7f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_043",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 44,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 44,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6fc912bbcd32a3ffd863782909a0147523c26bb4dd41b74c0b53f006dc2a584e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_044",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 45,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 45,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "1737b74ba96a6dae360fb1cf02f17ed726e1f69b3dee9aede2f20b2110cd8eff",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_045",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 46,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 46,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ad06f0fcfcfa48ef41e647e59261cf90dc7e7f59b2cef3d854b7d31c2448a401",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_046",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_dt_matched_20261025",
    "index": 47,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.504327506575427,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 47,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4caabec1954ca127b44bbe9a9000a96305202e2e29b9c61348441e74334b786e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_dt_matched_20261025/runs/case_047",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_poisson_dt0126_20261107",
    "index": 0,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.12608187664385676,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "couette_poisson_dt0126_20261107",
    "index": 1,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.12608187664385676,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "couette_poisson_ratio1469_20261103",
    "index": 0,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 2.1024000000000003,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.0515481600000005e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c14da678b129594eb9d3bc4c5c343749c57460f16d013de6e8f41ff39f6cd639",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_poisson_ratio1469_20261103/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_sbt_fine_dt_20261103",
    "index": 0,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.12608187664385676,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "950de98f29868c1883406da510eba6a9afb4c4554d80db5c7cbc6947ea4bd1fb",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_sbt_fine_dt_20261103/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_sbt_fine_dt_20261103",
    "index": 1,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.12608187664385676,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "188ea5b05ac49f8440a56e062418eec0c077ff2a98a388ae327bfdac0554d16b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_sbt_fine_dt_20261103/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_sbt_fine_dt_20261103",
    "index": 2,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.06304093832192838,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "couette_sbt_fine_dt_20261103",
    "index": 3,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.06304093832192838,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "couette_sbt_ratio1469_20261103",
    "index": 0,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 2.1024000000000003,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.0515481600000005e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "couette_sbt_ratio1469_20261103",
    "index": 1,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 2.1024000000000003,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.0515481600000005e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "couette_sbt_ratio1469_cap2_20261103",
    "index": 0,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 2.1024000000000003,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.0515481600000005e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "03611f4a3027d35ad1dca36b6aea6ae65ab18a64f8c7eaf7a0493ce3cf697bac",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_sbt_ratio1469_cap2_20261103/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 0,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "2f0edba12c3cf34cc8ff001155fbb6f4cee768bd5118bf6202b27a74cf1fae97",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 1,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d6d6214aaa35658a619ff50a1829a4dd3a9bd325418671527bf3f32b3e52e315",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 2,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "1b4f29503322181d93f97638387fa37b155403303c4ebfe171eb788707bb5c4d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 3,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "7fcfbf7cd2f6d28f73806b5fd4dc1ed92ebadbac787d9c480acd6ec5c2d7e2d2",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 4,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d23a30162672963f0693ba1a4fe0d182cec5e8369bfbdffb04f25c2bc6f3d38a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 5,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a512a63d2d92f71e9b11a098e1a67925db710198a9f82ccee002247cf45cd8f0",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 6,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "e9bc6627b17d2a758da7d83627d627ddac74962f28ae963f98bbc102827d6dfa",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 7,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0ed58720e037a70fc764da68841029979b023fb5c34f6682cc6a0b0b8246e3bb",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 8,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "2358c42173e037a861262b2f577e8d39faeed777e2573ac3c1307c625ffa1f0c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 9,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bb57ce85693eba297cc1b6f0cfa3d06da122b80c161a94bf00f069788120859a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 10,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a45d68fd6166adce1876c5acfd151f38a8c3383859fa735ea91520bed05e4014",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 11,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f8905a2abe12adc34e2eeea623102e63fc2907d04b82988a73f2d284df546aa9",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 12,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b8a3f25e9abb4676a57cd026520382751f44b347e064536679b3ca35da0bc2b4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 13,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "994c48e60bc565f35e6d91e4ac87e42f75c1bb2bae4009cd2756a5196dae976a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 14,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d35785578c3a1aee77bf4b9b693aa5708cc2b3b22ca810fcf419281a2e9f4850",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 15,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "662f2c5700c50033b8931756d1703416cecd7c28c9e487f0d0a6b320334b01ab",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 16,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 16,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "e005a33ade7bc2dd2b7d0837b85e02916b95f6e2a3b704e75cb9e3f4181fa053",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_016",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 17,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 17,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "927fe906dc36259d9b47c6b0e63c85d27eb745fff9c7b7108f4b3338c7387bd3",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_017",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 18,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 18,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "7ad1fb5e3b4e7872ee05d92f414c1a0dbd9a57894ba4076b1976d22b37bd6df0",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_018",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 19,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 19,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6be76b70442ea066add7a27e46bfa71f20c283adb2ee9c36a2840dedc8b9067e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_019",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 20,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 20,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "aaf2460b23d860c6509ee16cd8f3f8df19878d8e3aad2f25cb766cbb51222afe",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_020",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 21,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 21,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bd86f079328faca78cf831f84fe4bfce1d647e828d623eb1f1d98f0327362f4a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_021",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 22,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 22,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "1fd45e33eaca0ac43a034d5dc94b18fd7bd5b1ef26acf16d3e6cc8357dc56bca",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_022",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 23,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 23,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f4ec6203061fa5a28816244985d5b30dcbc3977c5e1b25b454c2d9ee861f14cb",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_023",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 24,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 24,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "166df7da71a1aee48730d3828bd03e04e7c9deaab86f060e5ee58e216fbd0e90",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_024",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 25,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 25,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "12378e9e7653b367b21c5af32c00b64681fb327c625a54373fb27ffc94e6c07f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_025",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 26,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 26,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c5ae23da711212ad3f661eef3a818641316589f7febab4dae56b305027c81486",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_026",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 27,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 27,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6123b72f42a2403a5adccef8af703459fe46db1de442c4ee9cf14cc577c3280c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_027",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 28,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 28,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "dc94e74cd1474ce1b6902a5d661d26cde78b9a4f84cc94b0d2a6cdfcde27f996",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_028",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 29,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 29,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a630db55155eac889b16903f1eb3510443c3b5e6a52003122758a47ab3e50b89",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_029",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 30,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 30,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0ba2e50adbf1f8318d4b66eb9bfec6e4e716f6d2224f834e0511cf4c133bd35f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_030",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 31,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 31,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "45d8dab42b6313c65bef729d65dab250e666f83e3ec2e86e9deef09cd777202f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_031",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 32,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 32,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "7c5bf8fb4d51862308c4ed28a92708b74e0c4f691a915d1e5b5de9fd5818f280",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_032",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 33,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 33,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ae97260acc74f51f6bbfd9751a7a72a803028fa947185c46cde1e991272f5e96",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_033",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 34,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 34,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "2e36aa8103b5b5a7c7a6a4bee4657fd1a65decc221f25cf1619effabbebda173",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_034",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 35,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 35,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "16435735950f58792776a46d5510d2d09627b604d2e733c206a55f55fde6dfb7",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_035",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 36,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 36,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bcf2d9a7e746b116c4b2fd96d09b1714f6e840a5248c4505349ee465a9a65e83",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_036",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 37,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 37,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "24ac04951295152f6abb35f3a087f95ee14fd16cc4f025b067c8147b65b257cf",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_037",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 38,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 38,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a8dd33168792ce0159bb8b2571735ff75888adfb46b2deb6f8e2a371847913e8",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_038",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 39,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 39,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "99944fe05fb50f175e3014e91237ea20d93e5535d6474e2ae6674d7774b27861",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_039",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 40,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 40,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bee4a76ec528e882c63493262372dc474553cbf1d23946609b2a944a07058d0d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_040",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 41,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 41,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3b7aef23ffbf8b87044683ffb7360b360b9285930886addf86de5716e3505def",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_041",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 42,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 42,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "55cd9c37d0b5eae6cb8d5d16c4c94ec685c3b54ee67aea29aec420df0ac563f8",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_042",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 43,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 43,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0abfced05f09fdf958cb30e724e5ca86d824f3d8fd6386a6c2bee15489d92d6b",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_043",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 44,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 44,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c96386bf16573422624b71f235a66f321639f5810119d03a8b1c02066295baa7",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_044",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 45,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 45,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ec34fd404a1713f3001a10e96cb85072699930df998297777b8aa8e65bd2f1b7",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_045",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 46,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 46,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ea6ca2702c92c8bb28b3173e0c298c501440e8ece6bfc6050743d9b158b32854",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_046",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 47,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 47,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "2c9ff38ffbe70cc296d609f61b641535c57108f16e723a8e6005457251595ca4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_047",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 48,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 48,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a4cc79b0cbda9dce303146d40b5983ff32fed4083ef43860160ce5b0cb166f5d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_048",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 49,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 49,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6c6d6ab71fc11ffeb88fa596ed794249b0c1fc600a9100a37b8e68e09a8d0c8b",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_049",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 50,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 50,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "65113bbeff39c857786b162717914ab620c953e733662583fad13259d8b3ee12",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_050",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 51,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 51,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "01d4a4b99cce69ff9ef3fa46c7ff79a3ac531b6f38cbdcc1652f4068d011778f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_051",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 52,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 52,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "34b9b4ff90b253af5a479ed841fd3b51504a6cc8af6ef8340ccab010748780d2",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_052",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 53,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 53,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6ec6e13895747af83774be4731f36b6b1d822018cb3c41c807f52a2d63b531e9",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_053",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 54,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 54,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "03b91bb3e62674a997ee3c3d770523047f090d2c0b3768cd4c413e8d56c91322",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_054",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 55,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 55,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b883f5e2860c05f190d4fd2d99b23acff5fdd6b220f2f219c131e62fe848de89",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_055",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 56,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 56,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4fb20644d21ded36c9ee893a0deebe04b2fbf30417f539f8f6c5dc4c5a9ac833",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_056",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 57,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 57,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6a637912851d6a2ac4e3018fd5a481a05f860fd518288ccadcbd00331c0d463d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_057",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 58,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 58,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4f31f869678ddc7c13c4dee8e8f92d067a8a9aadf5ef2684d3a131fc16c70663",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_058",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_20261026",
    "index": 59,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 59,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "99f28972387fb1e93abcdcb482d9947d89fa2a41e641682d53b358500daea0e0",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_20261026/runs/case_059",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 0,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "eeacab9706c865e1c2b0b6d7894e329cb13294308c91989a95145d435033a072",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 1,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "333ed47da8b1500fa85fbd7d31f3f994d7ee9e8c856042b226deb47680747914",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 2,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "fb32df97b71ef018f2672a5a0a7b3f81e8900b18cfad8cfca5d33f160e42c22f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 3,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 100.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "25afaa94dc1fadeebe9804a1de08299e60f71bd76d56c55ca41ef5a9f241fd31",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 4,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4e35f927f3db497f6682eb7d552ef5c83171ae2d45d9f06db38d8d68bf28ffbf",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 5,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "193b34cdfa3cc8ebdc68c844488d2a50e9b72566f6a5a964d2a03e9b585dde40",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 6,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3cdf8d02125e0d5ca364babac5c3573767964e9aa3cd0f131bbda61e8990d676",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 7,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 200.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4ea2c8bc3e61a7c738c6a613ef24ab8c4567dd4754f96f72032c55fab4b01a58",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 8,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "79591c22e3dadec7f53b0d17a42ff4bd2604865cd69370de2a0e338e0c90b651",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 9,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "fcf7b006790b8076b0b0b14ebbaf2a443fa2100f0fae2c90ebb9ed676b67a27f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 10,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8768478fb5703ef5c4fe20553d1ca7493456240eeacbfaae86a91c0831583ca9",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_speed_ntc20_20261027",
    "index": 11,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 500.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "234c81f4b49fe0cadb49a0bc46f4d0749ef801644239d21f423dfcab39b25397",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/couette_speed_ntc20_20261027/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_split_controls_20261103",
    "index": 0,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f8bd2c77fa3b89aea705b719d2f59ee723e60a0ecea218302ef0abfb954da538",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_split_controls_20261103/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_split_controls_20261103",
    "index": 1,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3ea95481a771c3cb83d376d5b29fff15891d4e53678ec10ad8c3e96700ae952b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_split_controls_20261103/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_split_controls_20261103",
    "index": 2,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "5a263e1f3ba183d686745f7c4ab44b2f99c35543c072e82e5b510aa50a4bf90c",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_split_controls_20261103/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_split_controls_20261103",
    "index": 3,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0f35de68b13dcc2011a6d03325de67cc15d48ba1950d72e0668573a402d77fb4",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/couette_split_controls_20261103/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 0,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 1,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 2,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 3,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 4,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 5,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 6,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 7,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 8,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 9,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 10,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 11,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 12,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 13,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 14,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 15,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 16,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 17,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 18,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 19,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 20,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 21,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 22,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 23,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 24,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 25,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 26,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 27,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 28,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 29,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 30,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 31,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 32,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 33,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 34,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "couette_subcells_20261028",
    "index": 35,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": false,
    "completion": null
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 0,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6e4d8705eaa6778c55c8a80ac94221ced73e247fe63ada38acf25a73360c4379",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 1,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "9334643858eeb4097253811e5236484b39aa222b8d03d966efac1061db7a3b0a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 2,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b9473311b1d60c2fe8d40d2d6f0ac9f208fe90587c3622a0b3c54f094fe43735",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 3,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "dd8e47b9dca8218fbe178b5ea627b1a744671f9ecfc38f5a3df80c14d2dc0e73",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 4,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "f056410d837dbadbfb4c4b6ee1baccaab8ad8d6d5a0d42e6f9b32a9ba4228e4c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 5,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "40c5116120cb7389c445be69441883cd73476e2d10de6f289d0158931bc7c91b",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 6,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "dcc6be6da8812efbb3a7dd1bacc673ab1483253058ad18d05860404d03afb15d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 7,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d34f1bd1aacb3be46eeed71f03bc2b5700953e8a7016439ea749dcdbd289f053",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 8,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "54497d8d42be212ae83d11b7f8176a3cb5c2ad5d3c04cf10ded7716648a4b2ab",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 9,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "9eed4279d79f10c7b5b092aedec6b6f24e34543e73de64306cfe956dc45078b4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 10,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "95411701a2a49148a3ad90a85ecff2f66af660860f07b103e16453e978f3f1ba",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 11,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3bd29aa0f956d0e902373958e04d5455b156c466cde9132fe416b460e6dc7395",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 12,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ddde23ccc17f39163527320baa733f895fa7fa826cdd8bb507ce9567c0f11c5d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 13,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4f2f2efa15d3923d3c26e0c7208a38885fcc5a8f9b57ead827e2dc03c1c9a45a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 14,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "9b8037a158bb7810b09f33145e1c638369c974e2552ab8dad64ec97deaf7eaa0",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 15,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "1c43e67177d0f3c6ebed17a889b668350798a7d11eeb7f368ee3768f95729d02",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 16,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 16,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a821f8a2342ad42cf17c4044c87ede5cde0012c04eeaeae06921ef99d3bd8d5f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_016",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 17,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 17,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6d1cfb7abf909c5bf02651e67acad36727137987edad2cabc2ad1222edd48d5a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_017",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 18,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 18,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "55299ab0ac33e71d9d5b60a3e593cf2a82b7daa6556b765afaaf88ae0d00436c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_018",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 19,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 6.051930078905125,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 19,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "346e32aafe7036adb0f00709b7794001a21f3ef573c50f60732df8f19a1b527c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_019",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 20,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 20,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3a8eacd6a3162861f3d9b96bc442ce852b6ffdb35fb831c70413c5226838d79e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_020",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 21,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 21,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "edf7fd4b3b9f6b468558ad5ff0f2f4416b9f54ecdd69c140ca3c85d2c331d3c2",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_021",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 22,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 22,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "957a1a02deedf7826ab765b0f01047be42403c18c0ddb13b318d34751fdb6458",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_022",
      "full_history_retained": true
    }
  },
  {
    "campaign": "highppc_reference_20261022",
    "index": 23,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 16929366.262354378,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 23,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8e378ef70957b00941b8fd4aaeb2f06a07889a10ff44f2a80684455b1113751d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/highppc_reference_20261022/runs/case_023",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 0,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "45d1211d4ec7398649b1d23a0043340be3d90552d90c34d07c21b2b614b77e12",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 1,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b88a59b4012f6e0447538f62cd03d1835cffef70855d762224710c3e202b5f3e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 2,
    "method": "NTC",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a6b4194e713d4d1e5d58ad6788bd0cc06f4482a1834f61632948a6726096dd71",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 3,
    "method": "NTC",
    "flow": "couette",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "872c71952c1fa65cc8bc074fa46d1eb808ad013ae5262a2ef6ef672d51f667fb",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 4,
    "method": "NTC",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "e692f6cf324e28547d5fd2c87d0b01fe2865e83c6142e2bb18fd87d20e228b0a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 5,
    "method": "NTC",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "646bfe28127e001526409d7c935d24aaeae923e65415356a41dd612819ba2f1b",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 6,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "33fabfbd5065370f36056476b4dabeb67a84544a33a77deb650972d2d21f7bd3",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 7,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "2ec84f10708b386246a01bc4295ccf0ff9b3e498e0a1c18d388cb3f54baf41ad",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 8,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "34aee425ed8c21756ca38194de41c18e1b3711ba0a1bffe14516901016abbe3a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 9,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "da24316ae933c9b06e035c25247f6e50479347e555b5811488cf73a9acf5a0a2",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 10,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "85c52dc335aa1c26f13a686d72db3568c54ddd8bc2d7cf6046ffad094ae911b4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 11,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "872a7ffb94fe22077e63989f981bb45072c5adfabc4ab3c3b177bdb458433083",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 12,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bb1cd33290aea9a6da0104d301964d75fb671aba2c70ac7c8e2705c4d64e2872",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 13,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "13d3ab90f26637b66f4676f918ac1cdaadc53df3a0c53b454a65116ddc66a364",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 14,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "31e826917a0562d1218671a407a7b3291144807d4fd6d530275b9e5ce91ac4d0",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "ntc_flow_20261025",
    "index": 15,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0b76ebc6929354109d2b5a9724b6b41014fbe6d0ebdde9fecde16eb6f988677f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/ntc_flow_20261025/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 0,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "2b5f72c2ffa89e6dcebd50d1d64b6be3fe0c8666c9a8ac4c9793cb17c1efc06d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 1,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "aa40b91fd4bfe25ed59909b75bde5a6861371b943e044b26ea79e3bb9bceb373",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 2,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "2b78d8f5dc4d36846fd98be1f53918c96f5c65b7242a87f92ac21ff491d3067e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 3,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "6cfad55097d7596db95f369877e1f7443c926238b245d8caf71f143afb18446a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 4,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "00860d578c323943e95e41797fd5e6fa803b9f25dfc606dd0c71cbed3596ccc6",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 5,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "67e6bab6463ed6421e8ba919f866f92cdb43acbb55540545e20886538224beb8",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 6,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "fd1144f89a575e34a72d62e82d12cf3172cc08fe2d2822ed41fd8bf9d18112ad",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 7,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "b8648ed267faaf8e55b8f38810d88285a8fe504119ec281993396a757a733c70",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 8,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "391dd6b287a168fb347a623fcdf6e04f834af9d6235715383d185046a51200d4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 9,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "6099bc3432547047e299b965ed8fd4087cdbd6561befef5b319bb2c04086570c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 10,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "0e66c86adea118d6a354613aa4a68b631f1ee3ccfebd743cbe5e73a0df1754da",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 11,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "d538f385686f46faa4a8cc4c27575547c1e549d9aaba346235a44cf5eb442258",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 12,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "efb46a2f270794f7be098707a67ce927328a4547332fa505b8bcd8e9b7d8a93c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 13,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "f39deb9640f4e454f36834419fcfc4906d8ded2ce672e30cd573a0ced1ccff80",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 14,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "a1308b6803589dcd6c808532925050e5a6cb839bdd6daaff55fa15dc3734522c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 15,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "347df575e26309e1bceb22cd5645c109b9eb07651b1149110e60a359ef7495f3",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 16,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 16,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "88da796a0e8dc15de5f0d68679277b279f934d6e9aaa343bf1d8e457050d2bf4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_016",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 17,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 17,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "121265910eb8e4b05bb2a0c89611791c7535d684b941a13a5c5236fd9e6e94f7",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_017",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 18,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 18,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "a09c502a2a45db1d9695cafe2d814f69b0cc13d83502672389b77b369616e95c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_018",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 19,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 19,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "524b84755604ece9d82e7c7c3b9e4ff713e7476e96dc6388be4c4056637bad3e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_019",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 20,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 20,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "b1af9eaffa1fb7a4c84ad0f0977fbedf2100c117ea36cb288452e3616b6ff02c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_020",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 21,
    "method": "FS-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 21,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "e2c2616b1da6d7f9028d061b468274c5c0d6e46543781ea387829c38e14c19b7",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_021",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 22,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 22,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "03acf5f6453bb014f665ee8a9e25ad0101ef0a78a49af90bef4eb09d1c1baf59",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_022",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 23,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 23,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "d030d03f6ebcf337dce45849e60dec11bc048c6ebb50ff2c0383c5904218c493",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_023",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 24,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 24,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "1d7def5db0419ba0c73805805802c4a5d235950bec8256d1b7cf49492c45fe29",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_024",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 25,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 25,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "e2712c38665f68a190b53c29820c6cf496103799f6a095c89de179d08deef56a",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_025",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 26,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 26,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "ee891231dc0da620261364286e10ad2e78aacf4bc6e09564420b3ef1c7d5f2fd",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_026",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_control_20261021",
    "index": 27,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 1.5129825197262812,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 27,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "cc4b4010e96ce634120085294559190fc10baa17baa069c0af7e82c0c4d832c5",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_control_20261021/runs/case_027",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 0,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "1822b1df441ba29c3bbc4422baf266384bc90fae7ecec8411ffe4ac764f44361",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 1,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "3ed8563d5f4c3a1098e459a445ea69575427dea763e33b8b43c25ff790f79186",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 2,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "981e96b96739cb02915e4c48204fb8fb20cb75e1bb0405cad1f05ea41cad8b34",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 3,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "f560816bf3fb2dfd994418952706fdd9fb1bcb2ea3fdbefc247ee9cf1ef2b005",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 4,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "058b5370cd0b327b82b842096fae47a3a6727dac3d1ac1f55c11e92891920a03",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 5,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "385d6ae0cd29e527f2d2553b85cc2286d820dfb27651842b18170ce67d6293ab",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 6,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "0faa49fd646346fe95a34ad821ca99a3b50fcabdd6d6381a5494bf9a5667bece",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 7,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "d59172ba576e12cf5d04ed08f694437f4b29e80a81a62fcc2ad4eb9542315c1f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 8,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "f5095ae802fa531f7dfd580d3abaa0b9a4ca7c271b5b9bf31cab338ee9fcaf71",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 9,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "85ef2c308858e5d68dea16cc8ab7f44da9e78d352ca68abaf3aad7edc80b4036",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 10,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "8ef8d60b5eeedb5addb18fdb8d498ca72215310e7e39eb031780b2ba58cc6d09",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 11,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "ee5282dc2c4752516906107be6f3e602926ba25d43f70d6fad958d1a9b37bd84",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 12,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "66d9b3598eaa64dd1e8cefee50cef5a06b6f4c197bafa34efc9c433bb5b0edd4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 13,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "de65e0ebb920ab71cf4f3f0f5c0dc37f6c0c5724005f65cc96a116c8ff7a700b",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 14,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "b18c026a3daf5cfa90a24bc3ae93c5dfbd2999cd4a4824c942bb33dde200ceea",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_nx720_20261021",
    "index": 15,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 720,
    "subbins": 4,
    "dt_ns": 0.33621833771695137,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "26b785c2372910475896649eea0cfd9fbc9f016bb321579deafbe3ee0c56509c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_nx720_20261021/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 0,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "e2e21e791e16218690687b354e924d7ef936b7eeb41473e5f3f08476c6b72e41",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 1,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "49e3abd0d8e7450f2794b45d7432dad3dd4a91152f18e3146f813d1a8435b4e3",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 2,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "179d6e7dcf93a4e172a9ec5e7f0d2ec4b72294ba8bb188ca33996d9408ab5b88",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 3,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "592d577be335e1b8dc7dc8cfae55d658021ca66d546b127ec2fdf1314bf05849",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 4,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "da96e85c142f967939dbd885c1e0ccc2b81be32c842cea6a818442fcdbc24cec",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 5,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "9087e0667630a762ca6e8d6fcb5fd43bc856cd6c9ecac458e468f44f5969bd97",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 6,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "adf6f34d354181e5b24a795a49287d87d402d49ceb517aaf01b8243917456aff",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 7,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "20fb7f90701875c932b936336a85a299381075f58048aa4d6de2b7b077cf1dd4",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 8,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "4e3d33c0b53b47fd2d5145b178ea53a4fce392f7f0278905362ed9a8c611710f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 9,
    "method": "P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "142443febbbf41ebb6753b82b4b7cb727f444a0f77addfb549ccf40a2ee98d31",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 10,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "e0b031f0c5ca310e83f29a1a5acaebda1ef5ac5458dd9fdb1955dca1080b1c8d",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 11,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "9ccf6566240917ee047c2e713fa8262fd9460c76dddbebfeb56b4a7fe0ed5330",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 12,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "48f9df74ceaed25a4699d13132817118406cdc6e7685ab659599f16fe0ed6b0e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 13,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "4b7d1912a70833e994e9b1c3c6548c1ce6f4a7e5947d294e997b667fcf17c1ca",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 14,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "92f780a1fdff954d0d486818ad7e7bf47797536f6f3ee16b55a51853ef07ecd9",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "poiseuille_refined_20261021",
    "index": 15,
    "method": "Exact-Poisson",
    "flow": "poiseuille",
    "ppc": 4,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 1536,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 1638,
      "production_segments": 1536,
      "config_sha256": "a627b76c0d3704ee6ff7708d3574fab2fe6ce6a9029d0e4e6d233c24e928fe75",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/poiseuille_refined_20261021/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 0,
    "method": "NTC",
    "flow": "couette",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 1,
    "method": "NTC",
    "flow": "couette",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 2,
    "method": "NTC",
    "flow": "couette",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 3,
    "method": "NTC",
    "flow": "couette",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 4,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bc3be93789bf520565002823f9f792f3e508fcdf41c0b138876a107e8572eb6a",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 5,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8a4a203b021646b2ddb04acc8a8d70ea67cbe5e4f35161c4a82b4ddc195488d7",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 6,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "723ca5b9d54d4455da006ca0254ffb4952637484f4ae5598e57e4544bdc32ae6",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 7,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "7282bf0dd29e6b5b01da8080a7594f4bb728dc8b808083e514f2a9dbb5a2b54c",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 8,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "119ed8de39687cf64390aabcb7a91bac62b22b2e70f96cb04679b65386069d9a",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 9,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "af569631d6760e7b78ac405efa67ee2f4b4a8f81f03189ddba0b38ea1b68c8fe",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 10,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 11,
    "method": "NTC",
    "flow": "poiseuille",
    "ppc": 100,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 12,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "5db6dc105fb848984f6a9398d66f03f946f23c2b044829567b7ff7cec8884008",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 13,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c1ee80dad8c93094768a07ea979ca22f259506923781b11e04444b0efceeac7d",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 14,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "01d6211280dffce9b65612fab2d50e43500dd16833802100c43bd961e2ab022b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_highppc_20261029",
    "index": 15,
    "method": "EA-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "29c361c44253105d9ed7c3580acd3f4671ec0b04ff747bff380d5b8da61e3ce0",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_highppc_20261029/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 0,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "bee6a7bc436b800ac7d63bc97454cddeb56838d8ea84a6c8fd222416d41f842f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 1,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "71b6e0b7878ba82f282d6ca236d32a69dc5a15393efe974162b8fd7f945d0894",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 2,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "c0acc1c472bf0ab10fa1d37d2d59b2540ff4d4d47df03e4106bf257148134035",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 3,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 80,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "c44b5180c67506f874597dd06609f7ed971fd663e0f6afec3ef3f31ba111dc8f",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 4,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "849f15c9b88022612ef95585bc96b4e49e8c492e582da9a4033d7d7b000c584e",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 5,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "6f43c2fa64c57091c1ab884dede011310242db2eb6d86b23a5c0e9911bc5c9ca",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 6,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "04b98a77e69394d003221c615f3ddfd62780527114f3e0afbb8375070c1528a7",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 7,
    "method": "FS-P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "0f941a1b711b371d26a775cfc540afdc42210d1e375430d6e6fec6174ad0fd67",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 8,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "14d015c03cae6a6da2c933d4fe6cad85c8d50954e9b903d45975c96cf42ca124",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 9,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "cc0589207b368f6e7658c4221d556cbab17c91cb272269dcbb8b706e4632bf21",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 10,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "ddf317b506546c7b7b8bb4edea71089428b93367c7da5dd87b5ec213dd6dd00c",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_repair_20261021",
    "index": 11,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 4,
    "nx": 160,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 6,
    "production_segments": 192,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 198,
      "production_segments": 192,
      "config_sha256": "cda97ad3a18be3cc5aa82a8c5a8c6ebfa20c33775bc84b2d253d6408776e47cb",
      "archive": "/project/pi_<account>/SBT2_distribution_20261016/stefan_repair_20261021/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 0,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "23dd09baecf8413041e396796d573db9f055921cb0a6a2a67c7290d1ffcb22f9",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 1,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3f2815390ba1153d655587d43277bfd077be4f8c8df4b3f5cae0d384a418918f",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 2,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bb64e36fc0c87bf13995414e8681ae5a3455de2854ba8de0761658faf8769c5f",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 3,
    "method": "SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8d0068e21cda3bfbf8c5ef5b65e29d829428c14f0674cd73fef294528384d58b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 4,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "edf958a8c65fa7b297e99f2d5f00a1108bb4f75050d258cc4bbae03f59a30fdb",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 5,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0f6832b63d9cc584413b43510c580f788f3c3e0e9b8545904f98aa73997f3bc0",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 6,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "795390b963e3782ae40e2c3ffd77b80c859e128a5e7151bfa250e269687bc4ed",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 7,
    "method": "P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "a9b5fc68b97481f9667a9017a3cde778c6ff2947b91f796057309be20600502a",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_007",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 8,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 8,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "0fa5c531f463a88f7e74396d97cf5ba01660fc07dc3a07a774c82418366a3dd4",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_008",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 9,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 9,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "1ebab4ce3b3179b3299aad414a3b5feff73b622509be61edba5ac4bf668127b5",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_009",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 10,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 10,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b1a8cb3c29134d90a2455a1af58862b16ed65c6691e157ab1093eefa4d07f639",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_010",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 11,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 11,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8496aff81511e08a4e5ecd512067d97e0c5415800475433df6f16f94eb425972",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_011",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 12,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 12,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c951d1bed4eca09fcdb35fba84e864965bca22c19875168a4ab1b33c428255f8",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_012",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 13,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 13,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "fa8bd18825e382032f231ada5972ac0aedaee923d029651e8c4f0e1f73c229ef",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_013",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 14,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 14,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "593c405dcb2d448e9104476f87ffd0f3857943e21022fd6073f36038d1048015",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_014",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 15,
    "method": "EA-P-SBT",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 15,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "1eb63d9a321a5fefea44cf3b0ff6385849514de69f64ffb57ab4bf773c25b1db",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_015",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 16,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 16,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "ac9ddd4d2101140c0f77703cdd859c44c0e3cf1c6ea9a047e6a76976f624ccc8",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_016",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 17,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 17,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c061e171157067a5183c0a40342f1bf1aa4a3059c8cc5fab01f494656722754c",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_017",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 18,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 18,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "d993ebd076763c4ad6db66670cce513bb55a65ebd6f2666fa4611e791959264b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_018",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 19,
    "method": "Exact-Poisson",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 19,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "8dabcacf62fe0d5063c07c07a7d7a9a37a661f04f4b0bed703bbc6d42a054151",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_019",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 20,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 20,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "6c3baff857e8cef1e01febb510f447fcd7ffd75998596293484e53d6f3f52a50",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_020",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 21,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 21,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4599204b919c36041c006fc464a10648488f3368c1ae135c3a3392c244f8b5a0",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_021",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 22,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 22,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "94b613ff79d7f0555198934600d426c534a383c445bf168bc8c0114e9338ae26",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_022",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 23,
    "method": "NTC",
    "flow": "couette",
    "ppc": 2,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 23,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "9749b581d4f0981b1526eeb732474bc003d964425e40c80844870af884f00007",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_023",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 24,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 24,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "704600798ac2cff150c7c95d567e381153c8b57c47e557d30a2ac9f0d2b8e153",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_024",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 25,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.7564912598631406,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 25,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "bf46fbd6e2a8e2ac93faa2b0e68a3dde6f56db673d9156c2546549c7246ca22d",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_sbt_subcell_dt_20261031/runs/case_025",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 26,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_sbt_subcell_dt_20261031",
    "index": 27,
    "method": "NTC",
    "flow": "couette",
    "ppc": 20,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 0.2521637532877135,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": null
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 0,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 0,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c43ebe3164ba4c611627bacc31fa08674befe1b0dcef96c688aab1fd8641532b",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_000",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 1,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 1,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "9b43c0c0ab91ac8b59a80514058a8a2d9bbd41cf57439e7f3f855c3f40971c48",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_001",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 2,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 2,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b1b688b6c67598c2f113ef3473cf821f5f5ef4c76c26b8c78d860e0bb9fd2b73",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_002",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 3,
    "method": "Frozen-weighted-P-SBT",
    "flow": "couette",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 1000.0,
    "acceleration": 0.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 3,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "b854c91ef2f2054569b06fe15b84511f212a4a704ed84c74dc56a07ce70994cb",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_003",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 4,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 4,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "fca9765c07e57d0898d10a234f96a2a36998699088a93224d826856332df1bdf",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_004",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 5,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 3.0259650394525623,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905125e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 5,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "3ab6a7f503830cc9eb5ba70ed1537d896c58d67f7c5d631fffea124e9e5042a0",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_005",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 6,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 0,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 6,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "c36fb3249cb56b3dec8de1f15c27553e2bb5fc654c721202fa690074dbf5eab0",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_006",
      "full_history_retained": true
    }
  },
  {
    "campaign": "stefan_weighted10_20261029",
    "index": 7,
    "method": "Frozen-weighted-P-SBT",
    "flow": "poiseuille",
    "ppc": 10,
    "nx": 240,
    "subbins": 4,
    "dt_ns": 1.008655013150854,
    "seed": 1,
    "wall_speed": 0.0,
    "acceleration": 5000000.0,
    "warm_segments": 102,
    "production_segments": 3072,
    "segment_duration": 6.051930078905124e-05,
    "initialized": true,
    "completion": {
      "valid": true,
      "index": 7,
      "segments": 3174,
      "production_segments": 3072,
      "config_sha256": "4084a95bb1c7812e2b78f07ae9a4a0b1db696d9b63c1911e86333e3d46890c48",
      "archive": "<archive>/SBT2_analysis_recovery_20261028/stefan_weighted10_20261029/runs/case_007",
      "full_history_retained": true
    }
  }
]

==> anc/evidence/SHOCK_RESULTS.json <==
{
  "physical": [
    {
      "Mach": 2,
      "RH_density_ratio": 2.2857142857142856,
      "RH_T_ratio": 2.078125,
      "Poisson_Tparallel_max": 2.2047788233583123,
      "Poisson_Tparallel_peak_x": 0.4874999999998387,
      "Poisson_Tparallel_peak_over_RH_downstream": 1.0609462007137744,
      "Poisson_Tperp_max": 2.0817124723534146,
      "x_native_min": -29.9625,
      "x_native_max": 29.96249999999968,
      "dx_L0": 0.07499999999999929,
      "Poisson_sigma_peak": 0.5457382538072348,
      "Poisson_q_min": -1.2953419104849466
    },
    {
      "Mach": 5,
      "RH_density_ratio": 3.5714285714285716,
      "RH_T_ratio": 8.68,
      "Poisson_Tparallel_max": 10.898252590541508,
      "Poisson_Tparallel_peak_x": -0.6562499999996732,
      "Poisson_Tparallel_peak_over_RH_downstream": 1.2555590542098511,
      "Poisson_Tperp_max": 8.693862578465989,
      "x_native_min": -74.90625,
      "x_native_max": 74.90625000000065,
      "dx_L0": 0.1875,
      "Poisson_sigma_peak": 6.00107777930762,
      "Poisson_q_min": -35.20262190251631
    }
  ],
  "metrics": [
    {
      "Mach": 2,
      "dt_star": 0.005,
      "method": "SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.061832948580102,
        "6": 0.054069873664454156,
        "7": 0.2865618754317179,
        "11": 0.1727504865506826,
        "14": 0.14105622791596123,
        "15": 0.06508930663230582
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.005,
      "method": "P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.0868174809179589,
        "6": 0.07229044908691452,
        "7": 0.3117716130634992,
        "11": 0.20777629972356645,
        "14": 0.14250002098896022,
        "15": 0.07903591992660741
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.005,
      "method": "Weighted P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.06852217152987547,
        "6": 0.05643243641298917,
        "7": 0.29649619313553116,
        "11": 0.1560614608265263,
        "14": 0.1413483599331754,
        "15": 0.06579997492833517
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.005,
      "method": "EA-P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.06908357397876018,
        "6": 0.054819579608327305,
        "7": 0.30619781323849493,
        "11": 0.15303178786267754,
        "14": 0.1398328597081847,
        "15": 0.0632280739170687
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.005,
      "method": "NTC",
      "ppc": 20,
      "relative_L2_core": {
        "5": 0.08782625699001194,
        "6": 0.08653335321906358,
        "7": 0.2504502369008172,
        "11": 0.16710986631263514,
        "14": 0.14543173811379156,
        "15": 0.08716080498424235
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.005,
      "method": "Poisson",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.0,
        "6": 0.0,
        "7": 0.0,
        "11": 0.0,
        "14": 0.0,
        "15": 0.0
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.005,
      "method": "NTC",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.06858416357562958,
        "6": 0.0611694473378691,
        "7": 0.32698038317680944,
        "11": 0.17921090454512598,
        "14": 0.1370791736575942,
        "15": 0.06853011609787296
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.015,
      "method": "SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.0788125849793505,
        "6": 0.0671269456679552,
        "7": 0.3606681133208578,
        "11": 0.21184929155068855,
        "14": 0.1742412696046758,
        "15": 0.08400356186951337
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.015,
      "method": "P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.10716587807866954,
        "6": 0.07925644274869124,
        "7": 0.375753141867178,
        "11": 0.22610635604026297,
        "14": 0.1677726839393645,
        "15": 0.0906888337551228
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.015,
      "method": "Weighted P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.07906524533982971,
        "6": 0.06971953148859225,
        "7": 0.41418983764683326,
        "11": 0.2103923933227173,
        "14": 0.1813009849201381,
        "15": 0.08543489252310515
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.015,
      "method": "EA-P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.08102651633978254,
        "6": 0.07809697995821462,
        "7": 0.419768099034395,
        "11": 0.20406160440440327,
        "14": 0.18260052506229002,
        "15": 0.09386677555623038
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.015,
      "method": "NTC",
      "ppc": 20,
      "relative_L2_core": {
        "5": 0.08934738540116842,
        "6": 0.08703607161055221,
        "7": 0.2594779254384613,
        "11": 0.16658007125619223,
        "14": 0.14554626115516242,
        "15": 0.08827488099951705
      }
    },
    {
      "Mach": 2,
      "dt_star": 0.015,
      "method": "Poisson",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.08383397396917594,
        "6": 0.07602605003918479,
        "7": 0.3701522658160577,
        "11": 0.20585014694533266,
        "14": 0.17354540082080988,
        "15": 0.0917132438818278
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.005,
      "method": "SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.058402082594871924,
        "6": 0.055899428375051456,
        "7": 0.1264006821162294,
        "11": 0.11089964557271885,
        "14": 0.09115848015181904,
        "15": 0.05509605042039733
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.005,
      "method": "P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.04050244514526553,
        "6": 0.029156743380127772,
        "7": 0.10749540430410387,
        "11": 0.05941958560405591,
        "14": 0.04358849358404408,
        "15": 0.03217903270231272
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.005,
      "method": "Weighted P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.029405368298011034,
        "6": 0.02812120641189623,
        "7": 0.0884121622216482,
        "11": 0.04790470331482274,
        "14": 0.04482953512489639,
        "15": 0.03172173576673025
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.005,
      "method": "EA-P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.043464039384592666,
        "6": 0.02944025217169642,
        "7": 0.1128890990054307,
        "11": 0.05741859926632464,
        "14": 0.05020242959242253,
        "15": 0.03687160744127113
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.005,
      "method": "Poisson",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.0,
        "6": 0.0,
        "7": 0.0,
        "11": 0.0,
        "14": 0.0,
        "15": 0.0
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.005,
      "method": "NTC",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.02950051912797104,
        "6": 0.023772905342703425,
        "7": 0.0888706690413208,
        "11": 0.04805522442984265,
        "14": 0.044152422509142565,
        "15": 0.03339929963113532
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.015,
      "method": "P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.04882492766442732,
        "6": 0.03528653805005164,
        "7": 0.1443542365121847,
        "11": 0.07674856527916325,
        "14": 0.06014793890973083,
        "15": 0.0460148536787444
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.015,
      "method": "Weighted P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.08059868104930851,
        "6": 0.08358492038489233,
        "7": 0.211534062137956,
        "11": 0.16459373446128092,
        "14": 0.13484550822151908,
        "15": 0.08688339410131268
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.015,
      "method": "EA-P-SBT",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.09057900439037644,
        "6": 0.08324124416893915,
        "7": 0.20667196993184192,
        "11": 0.16116675119496543,
        "14": 0.123525869324534,
        "15": 0.08393794898489214
      }
    },
    {
      "Mach": 5,
      "dt_star": 0.015,
      "method": "Poisson",
      "ppc": 2,
      "relative_L2_core": {
        "5": 0.04693181603810388,
        "6": 0.032410439548052394,
        "7": 0.1317302143512301,
        "11": 0.06410558280023863,
        "14": 0.05275171181361375,
        "15": 0.042580848249867236
      }
    }
  ],
  "figures": [
    {
      "file": "shock_M2_structure",
      "Mach": 2,
      "dt_star": 0.005,
      "display_FCT_passes": 8,
      "full_domain": false,
      "columns": [
        0,
        1,
        3,
        4
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "NTC; PPC=20",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M2_moments",
      "Mach": 2,
      "dt_star": 0.005,
      "display_FCT_passes": 8,
      "full_domain": false,
      "columns": [
        5,
        6,
        7,
        11,
        14,
        15
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "NTC; PPC=20",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M2_coarse",
      "Mach": 2,
      "dt_star": 0.015,
      "display_FCT_passes": 8,
      "full_domain": false,
      "columns": [
        5,
        6,
        7,
        11,
        14,
        15
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "NTC; PPC=20",
        "Poisson; PPC=2",
        "Poisson; PPC=2; dt*=0.005"
      ]
    },
    {
      "file": "shock_M2_other_moments",
      "Mach": 2,
      "dt_star": 0.005,
      "display_FCT_passes": 8,
      "full_domain": false,
      "columns": [
        8,
        9,
        10,
        12,
        13,
        16
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "NTC; PPC=20",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M2_flux",
      "Mach": 2,
      "dt_star": 0.005,
      "display_FCT_passes": 8,
      "full_domain": true,
      "columns": [
        17,
        18,
        19
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "NTC; PPC=20",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M2_structure_raw",
      "Mach": 2,
      "dt_star": 0.005,
      "display_FCT_passes": 0,
      "full_domain": false,
      "columns": [
        0,
        1,
        3,
        4
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "NTC; PPC=20",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M2_moments_raw",
      "Mach": 2,
      "dt_star": 0.005,
      "display_FCT_passes": 0,
      "full_domain": false,
      "columns": [
        5,
        6,
        7,
        11,
        14,
        15
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "NTC; PPC=20",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M5_structure",
      "Mach": 5,
      "dt_star": 0.005,
      "display_FCT_passes": 0,
      "full_domain": false,
      "columns": [
        0,
        1,
        3,
        4
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M5_moments",
      "Mach": 5,
      "dt_star": 0.005,
      "display_FCT_passes": 0,
      "full_domain": false,
      "columns": [
        5,
        6,
        7,
        11,
        14,
        15
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M5_coarse",
      "Mach": 5,
      "dt_star": 0.015,
      "display_FCT_passes": 0,
      "full_domain": false,
      "columns": [
        5,
        6,
        7,
        11,
        14,
        15
      ],
      "methods": [
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "Poisson; PPC=2",
        "Poisson; PPC=2; dt*=0.005"
      ]
    },
    {
      "file": "shock_M5_other_moments",
      "Mach": 5,
      "dt_star": 0.005,
      "display_FCT_passes": 0,
      "full_domain": false,
      "columns": [
        8,
        9,
        10,
        12,
        13,
        16
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    },
    {
      "file": "shock_M5_flux",
      "Mach": 5,
      "dt_star": 0.005,
      "display_FCT_passes": 0,
      "full_domain": true,
      "columns": [
        17,
        18,
        19
      ],
      "methods": [
        "SBT; PPC=2",
        "P-SBT; PPC=2",
        "Weighted P-SBT; PPC=2",
        "EA-P-SBT; PPC=2",
        "Poisson; PPC=2",
        "NTC; PPC=2"
      ]
    }
  ],
  "filter_checks": [
    {
      "figure": "shock_M2_structure",
      "method": "SBT; PPC=2",
      "column": 0,
      "maximum_change": 0.010134884211539852,
      "peak_amplitude_change": -0.006162101986148194,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "SBT; PPC=2",
      "column": 1,
      "maximum_change": 0.00906152252918102,
      "peak_amplitude_change": -0.002818951337412834,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "SBT; PPC=2",
      "column": 3,
      "maximum_change": 0.013067621776056804,
      "peak_amplitude_change": -0.004154877862099227,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "SBT; PPC=2",
      "column": 4,
      "maximum_change": 0.008959895524676131,
      "peak_amplitude_change": -0.0036016811639436597,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "P-SBT; PPC=2",
      "column": 0,
      "maximum_change": 0.010162782010641802,
      "peak_amplitude_change": -0.004755257652630185,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "P-SBT; PPC=2",
      "column": 1,
      "maximum_change": 0.007256951403826095,
      "peak_amplitude_change": -0.0038518519606429713,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "P-SBT; PPC=2",
      "column": 3,
      "maximum_change": 0.011865556035394409,
      "peak_amplitude_change": -0.009864532767051681,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "P-SBT; PPC=2",
      "column": 4,
      "maximum_change": 0.009957661313808153,
      "peak_amplitude_change": -0.005690168754815872,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "Weighted P-SBT; PPC=2",
      "column": 0,
      "maximum_change": 0.009886770410875823,
      "peak_amplitude_change": -0.009047946387229278,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "Weighted P-SBT; PPC=2",
      "column": 1,
      "maximum_change": 0.00600502313201301,
      "peak_amplitude_change": -0.002880785983703227,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "Weighted P-SBT; PPC=2",
      "column": 3,
      "maximum_change": 0.013898653157536245,
      "peak_amplitude_change": -0.007503598129580791,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "Weighted P-SBT; PPC=2",
      "column": 4,
      "maximum_change": 0.009590245172100165,
      "peak_amplitude_change": -0.004525962562492936,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "EA-P-SBT; PPC=2",
      "column": 0,
      "maximum_change": 0.009101447838008259,
      "peak_amplitude_change": -0.005590564994780056,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "EA-P-SBT; PPC=2",
      "column": 1,
      "maximum_change": 0.007826747268405265,
      "peak_amplitude_change": -0.0052786035503915585,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "EA-P-SBT; PPC=2",
      "column": 3,
      "maximum_change": 0.013316678565245432,
      "peak_amplitude_change": -0.004670508285604225,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "EA-P-SBT; PPC=2",
      "column": 4,
      "maximum_change": 0.008014520671440373,
      "peak_amplitude_change": -0.005516611844663455,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=20",
      "column": 0,
      "maximum_change": 0.0027056241441454354,
      "peak_amplitude_change": -0.0013959133648908661,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=20",
      "column": 1,
      "maximum_change": 0.0019512890312243236,
      "peak_amplitude_change": -0.0013705725951327352,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=20",
      "column": 3,
      "maximum_change": 0.005340705881534014,
      "peak_amplitude_change": -0.0015799816383395004,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=20",
      "column": 4,
      "maximum_change": 0.0027315625402137833,
      "peak_amplitude_change": -0.0014528437974918873,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "Poisson; PPC=2",
      "column": 0,
      "maximum_change": 0.009796889811662268,
      "peak_amplitude_change": -0.005419570872224444,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "Poisson; PPC=2",
      "column": 1,
      "maximum_change": 0.00751394683018658,
      "peak_amplitude_change": -0.0014057465860144447,
      "sum_change": 2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "Poisson; PPC=2",
      "column": 3,
      "maximum_change": 0.013697035651609735,
      "peak_amplitude_change": -0.008101262439891066,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "Poisson; PPC=2",
      "column": 4,
      "maximum_change": 0.008441071378488374,
      "peak_amplitude_change": -0.00041667298843117706,
      "sum_change": 2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=2",
      "column": 0,
      "maximum_change": 0.008930408542493051,
      "peak_amplitude_change": -0.003902280774762179,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=2",
      "column": 1,
      "maximum_change": 0.008969389447676113,
      "peak_amplitude_change": -0.0029132383140333395,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=2",
      "column": 3,
      "maximum_change": 0.012977142535719022,
      "peak_amplitude_change": -0.0066825454752388325,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_structure",
      "method": "NTC; PPC=2",
      "column": 4,
      "maximum_change": 0.009223391822369198,
      "peak_amplitude_change": -0.004910186537838257,
      "sum_change": -2.2737367544323206e-13
    },
    {
      "figure": "shock_M2_moments",
      "method": "SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.02219361713654741,
      "peak_amplitude_change": -0.007823721093270009,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.05552340624315846,
      "peak_amplitude_change": -0.023796430190046403,
      "sum_change": -1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.048184453465377884,
      "peak_amplitude_change": -0.007033126192255101,
      "sum_change": 2.6645352591003757e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.19380774647812674,
      "peak_amplitude_change": -0.06910108365038736,
      "sum_change": -7.105427357601002e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.49008993373569903,
      "peak_amplitude_change": -0.22038533542850125,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "SBT; PPC=2",
      "column": 15,
      "maximum_change": 2.922014864850084,
      "peak_amplitude_change": -1.6864699498098474,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "P-SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.02520294409844356,
      "peak_amplitude_change": -0.009409951245157644,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "P-SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.04138105773033991,
      "peak_amplitude_change": -0.004644236453672734,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "P-SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.04444592677311309,
      "peak_amplitude_change": -0.01884302787910705,
      "sum_change": 4.440892098500626e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "P-SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.1650665487726572,
      "peak_amplitude_change": -0.08416513957184346,
      "sum_change": -2.842170943040401e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "P-SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.45220580876212246,
      "peak_amplitude_change": -0.11363187020583787,
      "sum_change": 8.526512829121202e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "P-SBT; PPC=2",
      "column": 15,
      "maximum_change": 2.739491704941538,
      "peak_amplitude_change": -0.27294185188053177,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.027577110207477693,
      "peak_amplitude_change": -0.012283687295479462,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.050962163472318495,
      "peak_amplitude_change": -0.016955880227344844,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.04542098864488268,
      "peak_amplitude_change": -0.006309108084911391,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.1694757172820972,
      "peak_amplitude_change": -0.0847828366766532,
      "sum_change": 7.105427357601002e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.4381945307987963,
      "peak_amplitude_change": -0.24919657743965562,
      "sum_change": -2.842170943040401e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 15,
      "maximum_change": 3.3974372513533786,
      "peak_amplitude_change": -1.0720560257708343,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.024409845635864836,
      "peak_amplitude_change": -0.009102564854484352,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.04883855472007787,
      "peak_amplitude_change": -0.012075429873733556,
      "sum_change": 1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.07707361853386398,
      "peak_amplitude_change": -0.007124992451012696,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.19048701849674846,
      "peak_amplitude_change": -0.055828527845008136,
      "sum_change": -7.105427357601002e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.43687963360644877,
      "peak_amplitude_change": -0.23058281284938875,
      "sum_change": 5.684341886080802e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 15,
      "maximum_change": 3.2134041814456027,
      "peak_amplitude_change": -0.6731309257407432,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=20",
      "column": 5,
      "maximum_change": 0.008303350869884651,
      "peak_amplitude_change": -0.008303350869884651,
      "sum_change": -7.105427357601002e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=20",
      "column": 6,
      "maximum_change": 0.018499221242973964,
      "peak_amplitude_change": -0.0028142724722188817,
      "sum_change": 1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=20",
      "column": 7,
      "maximum_change": 0.01796757396336398,
      "peak_amplitude_change": -0.0015359274283305024,
      "sum_change": -2.6645352591003757e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=20",
      "column": 11,
      "maximum_change": 0.05929047012895623,
      "peak_amplitude_change": -0.023428936971117142,
      "sum_change": 2.1316282072803006e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=20",
      "column": 14,
      "maximum_change": 0.1958555451242911,
      "peak_amplitude_change": -0.0764776654574062,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=20",
      "column": 15,
      "maximum_change": 1.030674739124505,
      "peak_amplitude_change": -0.26991512468028134,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "Poisson; PPC=2",
      "column": 5,
      "maximum_change": 0.024484749874096504,
      "peak_amplitude_change": -0.010773313335661894,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "Poisson; PPC=2",
      "column": 6,
      "maximum_change": 0.049779684374455596,
      "peak_amplitude_change": -0.02069637710440997,
      "sum_change": -2.842170943040401e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "Poisson; PPC=2",
      "column": 7,
      "maximum_change": 0.04652256709333198,
      "peak_amplitude_change": -0.011126775233727626,
      "sum_change": 1.7763568394002505e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "Poisson; PPC=2",
      "column": 11,
      "maximum_change": 0.16506393493793597,
      "peak_amplitude_change": -0.03703460875299225,
      "sum_change": -1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "Poisson; PPC=2",
      "column": 14,
      "maximum_change": 0.5162209064877628,
      "peak_amplitude_change": -0.08445349732855778,
      "sum_change": 5.684341886080802e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "Poisson; PPC=2",
      "column": 15,
      "maximum_change": 2.76254566238395,
      "peak_amplitude_change": -1.1486690331041132,
      "sum_change": -9.094947017729282e-13
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=2",
      "column": 5,
      "maximum_change": 0.02073516977192299,
      "peak_amplitude_change": -0.010982880572962817,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=2",
      "column": 6,
      "maximum_change": 0.047131477510506226,
      "peak_amplitude_change": -0.026424987008962342,
      "sum_change": -1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=2",
      "column": 7,
      "maximum_change": 0.0466667153479389,
      "peak_amplitude_change": -0.008743245930578514,
      "sum_change": -8.881784197001252e-16
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=2",
      "column": 11,
      "maximum_change": 0.2177152163456257,
      "peak_amplitude_change": -0.0419230418881924,
      "sum_change": -7.105427357601002e-15
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=2",
      "column": 14,
      "maximum_change": 0.4699392986763506,
      "peak_amplitude_change": -0.11485157907100874,
      "sum_change": 5.684341886080802e-14
    },
    {
      "figure": "shock_M2_moments",
      "method": "NTC; PPC=2",
      "column": 15,
      "maximum_change": 2.8079853318602983,
      "peak_amplitude_change": -1.6290210270660879,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.04358344957542908,
      "peak_amplitude_change": -0.01893910851409375,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.10568459850063386,
      "peak_amplitude_change": -0.019673368726736085,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.08531756892162247,
      "peak_amplitude_change": -0.032985283046021996,
      "sum_change": 8.881784197001252e-16
    },
    {
      "figure": "shock_M2_coarse",
      "method": "SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.35048939678007807,
      "peak_amplitude_change": -0.0921471646029215,
      "sum_change": 1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.814119910592932,
      "peak_amplitude_change": -0.24294352504478223,
      "sum_change": -5.684341886080802e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "SBT; PPC=2",
      "column": 15,
      "maximum_change": 5.630477765901826,
      "peak_amplitude_change": -1.1270813806708304,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "P-SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.03979719912919703,
      "peak_amplitude_change": -0.01643584444445767,
      "sum_change": 7.105427357601002e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "P-SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.07813661755632628,
      "peak_amplitude_change": -0.017293932799305578,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "P-SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.08338189073785014,
      "peak_amplitude_change": -0.012516481598531803,
      "sum_change": 1.7763568394002505e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "P-SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.3598640865061945,
      "peak_amplitude_change": -0.14267283126132124,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "P-SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.766250293169852,
      "peak_amplitude_change": -0.24622634339829386,
      "sum_change": -5.684341886080802e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "P-SBT; PPC=2",
      "column": 15,
      "maximum_change": 4.278534669168437,
      "peak_amplitude_change": -2.04559542373039,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Weighted P-SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.0607807992385991,
      "peak_amplitude_change": -0.01651189299401734,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Weighted P-SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.0718691817535948,
      "peak_amplitude_change": -0.021223855728426777,
      "sum_change": -1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Weighted P-SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.07388745894625996,
      "peak_amplitude_change": -0.024452756627805772,
      "sum_change": -1.7763568394002505e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Weighted P-SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.3157215332139811,
      "peak_amplitude_change": -0.07269698950670778,
      "sum_change": 7.105427357601002e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Weighted P-SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.6902017016968727,
      "peak_amplitude_change": -0.26088283590596273,
      "sum_change": -2.842170943040401e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Weighted P-SBT; PPC=2",
      "column": 15,
      "maximum_change": 4.903293879293597,
      "peak_amplitude_change": -1.6521566400041579,
      "sum_change": -9.094947017729282e-13
    },
    {
      "figure": "shock_M2_coarse",
      "method": "EA-P-SBT; PPC=2",
      "column": 5,
      "maximum_change": 0.053178830029217285,
      "peak_amplitude_change": -0.009987456278171325,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "EA-P-SBT; PPC=2",
      "column": 6,
      "maximum_change": 0.08602628915450998,
      "peak_amplitude_change": -0.04907252563930942,
      "sum_change": -1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "EA-P-SBT; PPC=2",
      "column": 7,
      "maximum_change": 0.08398319346013916,
      "peak_amplitude_change": -0.023364962670170852,
      "sum_change": -8.881784197001252e-16
    },
    {
      "figure": "shock_M2_coarse",
      "method": "EA-P-SBT; PPC=2",
      "column": 11,
      "maximum_change": 0.44318806831485275,
      "peak_amplitude_change": -0.10342516834864246,
      "sum_change": 7.105427357601002e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "EA-P-SBT; PPC=2",
      "column": 14,
      "maximum_change": 0.8094726297667783,
      "peak_amplitude_change": -0.12387164558463315,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "EA-P-SBT; PPC=2",
      "column": 15,
      "maximum_change": 6.638313849527353,
      "peak_amplitude_change": -3.2912904524622633,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "NTC; PPC=20",
      "column": 5,
      "maximum_change": 0.015726463326753256,
      "peak_amplitude_change": -0.004206098611331699,
      "sum_change": -7.105427357601002e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "NTC; PPC=20",
      "column": 6,
      "maximum_change": 0.02827453777748951,
      "peak_amplitude_change": -0.0072958188500038545,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "NTC; PPC=20",
      "column": 7,
      "maximum_change": 0.02272515949805506,
      "peak_amplitude_change": -0.006595314250713635,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "NTC; PPC=20",
      "column": 11,
      "maximum_change": 0.12502765457237347,
      "peak_amplitude_change": -0.03869066301971724,
      "sum_change": 7.105427357601002e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "NTC; PPC=20",
      "column": 14,
      "maximum_change": 0.26388456844169467,
      "peak_amplitude_change": -0.06251996879982702,
      "sum_change": 2.842170943040401e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "NTC; PPC=20",
      "column": 15,
      "maximum_change": 1.7334912114799739,
      "peak_amplitude_change": -0.6082423600792026,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2",
      "column": 5,
      "maximum_change": 0.03932594134491524,
      "peak_amplitude_change": -0.010925846052756927,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2",
      "column": 6,
      "maximum_change": 0.07556684725128504,
      "peak_amplitude_change": -0.027480150644326296,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2",
      "column": 7,
      "maximum_change": 0.06663493732809427,
      "peak_amplitude_change": -0.03980531546809035,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2",
      "column": 11,
      "maximum_change": 0.30536247530139254,
      "peak_amplitude_change": -0.1218854613893714,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2",
      "column": 14,
      "maximum_change": 0.799150250294267,
      "peak_amplitude_change": -0.2775278221743074,
      "sum_change": 2.842170943040401e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2",
      "column": 15,
      "maximum_change": 4.728394263138649,
      "peak_amplitude_change": -0.9141217548850875,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2; dt*=0.005",
      "column": 5,
      "maximum_change": 0.024484749874096504,
      "peak_amplitude_change": -0.010773313335661894,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2; dt*=0.005",
      "column": 6,
      "maximum_change": 0.049779684374455596,
      "peak_amplitude_change": -0.02069637710440997,
      "sum_change": -2.842170943040401e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2; dt*=0.005",
      "column": 7,
      "maximum_change": 0.04652256709333198,
      "peak_amplitude_change": -0.011126775233727626,
      "sum_change": 1.7763568394002505e-15
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2; dt*=0.005",
      "column": 11,
      "maximum_change": 0.16506393493793597,
      "peak_amplitude_change": -0.03703460875299225,
      "sum_change": -1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2; dt*=0.005",
      "column": 14,
      "maximum_change": 0.5162209064877628,
      "peak_amplitude_change": -0.08445349732855778,
      "sum_change": 5.684341886080802e-14
    },
    {
      "figure": "shock_M2_coarse",
      "method": "Poisson; PPC=2; dt*=0.005",
      "column": 15,
      "maximum_change": 2.76254566238395,
      "peak_amplitude_change": -1.1486690331041132,
      "sum_change": -9.094947017729282e-13
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "SBT; PPC=2",
      "column": 8,
      "maximum_change": 0.037654764808077994,
      "peak_amplitude_change": -0.02323440212375853,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "SBT; PPC=2",
      "column": 9,
      "maximum_change": 0.04433426244608325,
      "peak_amplitude_change": -0.00907912900599446,
      "sum_change": 4.440892098500626e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "SBT; PPC=2",
      "column": 10,
      "maximum_change": 0.050574502546706736,
      "peak_amplitude_change": -0.027318336014142373,
      "sum_change": 2.220446049250313e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "SBT; PPC=2",
      "column": 12,
      "maximum_change": 0.15292946516071584,
      "peak_amplitude_change": -0.10722381395491262,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "SBT; PPC=2",
      "column": 13,
      "maximum_change": 0.17778822862773083,
      "peak_amplitude_change": -0.07451234617082192,
      "sum_change": 3.552713678800501e-15
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "SBT; PPC=2",
      "column": 16,
      "maximum_change": 2.9112390128786836,
      "peak_amplitude_change": -1.3931373844675665,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "P-SBT; PPC=2",
      "column": 8,
      "maximum_change": 0.036159040654938475,
      "peak_amplitude_change": -0.021726071431887182,
      "sum_change": -2.220446049250313e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "P-SBT; PPC=2",
      "column": 9,
      "maximum_change": 0.03401804271451764,
      "peak_amplitude_change": -0.014652679608745958,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "P-SBT; PPC=2",
      "column": 10,
      "maximum_change": 0.043548103002154614,
      "peak_amplitude_change": -0.016109934753480257,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "P-SBT; PPC=2",
      "column": 12,
      "maximum_change": 0.16389241954420516,
      "peak_amplitude_change": -0.07395662446002599,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "P-SBT; PPC=2",
      "column": 13,
      "maximum_change": 0.16587433853414385,
      "peak_amplitude_change": -0.035019974142996846,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "P-SBT; PPC=2",
      "column": 16,
      "maximum_change": 2.511336153544418,
      "peak_amplitude_change": -1.7644069596834315,
      "sum_change": 1.4210854715202004e-14
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 8,
      "maximum_change": 0.04211610731185427,
      "peak_amplitude_change": -0.03192604951636767,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 9,
      "maximum_change": 0.04333615637789718,
      "peak_amplitude_change": -0.010610041551131905,
      "sum_change": 8.881784197001252e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 10,
      "maximum_change": 0.06262928734536682,
      "peak_amplitude_change": -0.030381649563379208,
      "sum_change": 5.551115123125783e-17
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 12,
      "maximum_change": 0.16726708885715733,
      "peak_amplitude_change": -0.10287766350015012,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 13,
      "maximum_change": 0.16521461426720055,
      "peak_amplitude_change": -0.14665591445689985,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Weighted P-SBT; PPC=2",
      "column": 16,
      "maximum_change": 2.9648761177850806,
      "peak_amplitude_change": -1.965205861232811,
      "sum_change": 7.105427357601002e-15
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 8,
      "maximum_change": 0.04044294857369564,
      "peak_amplitude_change": -0.027176474633735147,
      "sum_change": -1.1102230246251565e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 9,
      "maximum_change": 0.04039610128415821,
      "peak_amplitude_change": -0.007103921311528871,
      "sum_change": -4.440892098500626e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 10,
      "maximum_change": 0.04360735980485801,
      "peak_amplitude_change": -0.025797599814597047,
      "sum_change": -2.220446049250313e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 12,
      "maximum_change": 0.18709943363127088,
      "peak_amplitude_change": -0.10995359654916231,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 13,
      "maximum_change": 0.17286705978826797,
      "peak_amplitude_change": -0.0631382647537766,
      "sum_change": -3.552713678800501e-15
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "EA-P-SBT; PPC=2",
      "column": 16,
      "maximum_change": 2.4773582003094643,
      "peak_amplitude_change": -1.0662391217248555,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=20",
      "column": 8,
      "maximum_change": 0.010615614966593445,
      "peak_amplitude_change": -0.0028809469491348945,
      "sum_change": 6.938893903907228e-18
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=20",
      "column": 9,
      "maximum_change": 0.013387497616053259,
      "peak_amplitude_change": -0.0012481084178035812,
      "sum_change": 4.440892098500626e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=20",
      "column": 10,
      "maximum_change": 0.01660589923585619,
      "peak_amplitude_change": -0.007136733436317428,
      "sum_change": 5.551115123125783e-17
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=20",
      "column": 12,
      "maximum_change": 0.05714252084775744,
      "peak_amplitude_change": -0.02413580934543389,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=20",
      "column": 13,
      "maximum_change": 0.059787445894830496,
      "peak_amplitude_change": -0.015224541155649751,
      "sum_change": -3.552713678800501e-15
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=20",
      "column": 16,
      "maximum_change": 0.8517366454654363,
      "peak_amplitude_change": -0.5075653804278825,
      "sum_change": 8.881784197001252e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Poisson; PPC=2",
      "column": 8,
      "maximum_change": 0.03784037367706298,
      "peak_amplitude_change": -0.011774897286284974,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Poisson; PPC=2",
      "column": 9,
      "maximum_change": 0.0421747887081573,
      "peak_amplitude_change": -0.009223361641602437,
      "sum_change": -8.881784197001252e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Poisson; PPC=2",
      "column": 10,
      "maximum_change": 0.043994780237604114,
      "peak_amplitude_change": -0.03919734618011648,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Poisson; PPC=2",
      "column": 12,
      "maximum_change": 0.15846570072916596,
      "peak_amplitude_change": -0.032653442354593,
      "sum_change": 8.881784197001252e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Poisson; PPC=2",
      "column": 13,
      "maximum_change": 0.1737582555056233,
      "peak_amplitude_change": -0.08496469945689222,
      "sum_change": 3.552713678800501e-15
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "Poisson; PPC=2",
      "column": 16,
      "maximum_change": 3.7559753772142286,
      "peak_amplitude_change": -2.0105861047209133,
      "sum_change": -7.105427357601002e-15
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=2",
      "column": 8,
      "maximum_change": 0.04033468688312537,
      "peak_amplitude_change": -0.027357251299179052,
      "sum_change": -2.220446049250313e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=2",
      "column": 9,
      "maximum_change": 0.0429507431072253,
      "peak_amplitude_change": -0.01037303005138461,
      "sum_change": 8.881784197001252e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=2",
      "column": 10,
      "maximum_change": 0.04793642640472403,
      "peak_amplitude_change": -0.02734390245739473,
      "sum_change": -2.220446049250313e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=2",
      "column": 12,
      "maximum_change": 0.1787203144854892,
      "peak_amplitude_change": -0.11412797301555891,
      "sum_change": -4.440892098500626e-16
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=2",
      "column": 13,
      "maximum_change": 0.22101352866968305,
      "peak_amplitude_change": -0.04537889604838041,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_other_moments",
      "method": "NTC; PPC=2",
      "column": 16,
      "maximum_change": 3.1637157775683877,
      "peak_amplitude_change": -1.4027492352278466,
      "sum_change": 7.105427357601002e-15
    },
    {
      "figure": "shock_M2_flux",
      "method": "SBT; PPC=2",
      "column": 17,
      "maximum_change": 0.021464237343499004,
      "peak_amplitude_change": -0.016085081080349006,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "SBT; PPC=2",
      "column": 18,
      "maximum_change": 0.06881540531658015,
      "peak_amplitude_change": -0.05116162539406144,
      "sum_change": -9.094947017729282e-13
    },
    {
      "figure": "shock_M2_flux",
      "method": "SBT; PPC=2",
      "column": 19,
      "maximum_change": 0.14765466973146246,
      "peak_amplitude_change": -0.10930667836943186,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "P-SBT; PPC=2",
      "column": 17,
      "maximum_change": 0.018836182430965298,
      "peak_amplitude_change": -0.015175337051439364,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "P-SBT; PPC=2",
      "column": 18,
      "maximum_change": 0.0760942841257286,
      "peak_amplitude_change": -0.05905809312977528,
      "sum_change": 9.094947017729282e-13
    },
    {
      "figure": "shock_M2_flux",
      "method": "P-SBT; PPC=2",
      "column": 19,
      "maximum_change": 0.16239406695923897,
      "peak_amplitude_change": -0.13074895985722357,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "Weighted P-SBT; PPC=2",
      "column": 17,
      "maximum_change": 0.019014375144395856,
      "peak_amplitude_change": -0.016402598959655013,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "Weighted P-SBT; PPC=2",
      "column": 18,
      "maximum_change": 0.0681593097076787,
      "peak_amplitude_change": -0.043511758855521165,
      "sum_change": 9.094947017729282e-13
    },
    {
      "figure": "shock_M2_flux",
      "method": "Weighted P-SBT; PPC=2",
      "column": 19,
      "maximum_change": 0.15042603710082858,
      "peak_amplitude_change": -0.14688988184308194,
      "sum_change": 1.8189894035458565e-12
    },
    {
      "figure": "shock_M2_flux",
      "method": "EA-P-SBT; PPC=2",
      "column": 17,
      "maximum_change": 0.021959100007963528,
      "peak_amplitude_change": -0.01984368878964915,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "EA-P-SBT; PPC=2",
      "column": 18,
      "maximum_change": 0.06824821076863863,
      "peak_amplitude_change": -0.05948071738106542,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "EA-P-SBT; PPC=2",
      "column": 19,
      "maximum_change": 0.15583481510603292,
      "peak_amplitude_change": -0.11714907861499846,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "NTC; PPC=20",
      "column": 17,
      "maximum_change": 0.006266771171499652,
      "peak_amplitude_change": -0.004344056211085245,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "NTC; PPC=20",
      "column": 18,
      "maximum_change": 0.019712145955075755,
      "peak_amplitude_change": -0.015760506837672494,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "NTC; PPC=20",
      "column": 19,
      "maximum_change": 0.04679393178027169,
      "peak_amplitude_change": -0.03347047366280265,
      "sum_change": -1.8189894035458565e-12
    },
    {
      "figure": "shock_M2_flux",
      "method": "Poisson; PPC=2",
      "column": 17,
      "maximum_change": 0.02374456757944321,
      "peak_amplitude_change": -0.011684981268432537,
      "sum_change": -4.547473508864641e-13
    },
    {
      "figure": "shock_M2_flux",
      "method": "Poisson; PPC=2",
      "column": 18,
      "maximum_change": 0.08667237883115497,
      "peak_amplitude_change": -0.06827644399555588,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "Poisson; PPC=2",
      "column": 19,
      "maximum_change": 0.1838268002906318,
      "peak_amplitude_change": -0.09025683864262035,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "NTC; PPC=2",
      "column": 17,
      "maximum_change": 0.021623114089829087,
      "peak_amplitude_change": -0.008634855659357399,
      "sum_change": 0.0
    },
    {
      "figure": "shock_M2_flux",
      "method": "NTC; PPC=2",
      "column": 18,
      "maximum_change": 0.0646013282895117,
      "peak_amplitude_change": -0.04059570765095355,
      "sum_change": -9.094947017729282e-13
    },
    {
      "figure": "shock_M2_flux",
      "method": "NTC; PPC=2",
      "column": 19,
      "maximum_change": 0.1612155862071898,
      "peak_amplitude_change": -0.08870449297344152,
      "sum_change": -1.8189894035458565e-12
    }
  ],
  "filter": "Mach2 mean lines only:8 conservative slope-limited FCT passes, same1/8 diffusion/antidiffusion for every method; raw SE and inference retained.",
  "reference": "PPC2 Poisson dt*=.005; descriptive L2 over abs(x/L0)<=12, not exact-flow error or simultaneous significance"
}

==> anc/evidence/STATIONARITY_LATEST.json <==
{
  "utc": "2026-11-08T13:25:59.428701+00:00",
  "method": "Committed blocks after discard102; equal common per-seed interval split into32 contiguous batches; compare first16 vs last16. SE conservatively max regroup1,2,4 and half between-seed difference in temporal shifts. Wall impulses only; wall-frame energy independently checked. Does not validate all interior higher moments or prove stationarity.",
  "results": [
    {
      "case": "SBT_dt0126",
      "common_ms": 185.9153,
      "first_half_Pa": -48.249113,
      "last_half_Pa": -48.233718,
      "change_Pa": 0.0153946,
      "change_SE_Pa": 0.0307418
    },
    {
      "case": "SBT_dt0063",
      "common_ms": 100.7041,
      "first_half_Pa": -48.283431,
      "last_half_Pa": -48.303819,
      "change_Pa": -0.0203875,
      "change_SE_Pa": 0.0319184
    },
    {
      "case": "NTC20_dt0252",
      "common_ms": 91.021,
      "first_half_Pa": -48.289647,
      "last_half_Pa": -48.297544,
      "change_Pa": -0.0078975,
      "change_SE_Pa": 0.0214688
    },
    {
      "case": "Poisson_dt0126",
      "common_ms": 27.11265,
      "first_half_Pa": -48.424592,
      "last_half_Pa": -48.391714,
      "change_Pa": 0.0328779,
      "change_SE_Pa": 0.080029
    },
    {
      "case": "NTC100_Couette_dt3",
      "common_ms": 174.2956,
      "first_half_Pa": -48.410175,
      "last_half_Pa": -48.410008,
      "change_Pa": 0.0001667,
      "change_SE_Pa": 0.00437691
    },
    {
      "case": "NTC100_Couette_dt1",
      "common_ms": 65.845,
      "first_half_Pa": -48.405958,
      "last_half_Pa": -48.402308,
      "change_Pa": 0.00365013,
      "change_SE_Pa": 0.00734594
    }
  ],
  "Poiseuille_NTC100_dt1": {
    "common_ms": 71.65485,
    "left_wall_change_Pa": 0.000185369,
    "right_wall_change_Pa": 0.000325862,
    "left_change_SE_Pa": 0.00230977,
    "right_change_SE_Pa": 0.00218175,
    "note": "Opposite-signed wall stresses tested separately, never averaged to infer stationarity."
  }
}

==> anc/evidence/WALL_DIFFERENCES.json <==
{
  "rows": [
    {
      "method": "SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -47.67613841897203,
      "wall_SE_Pa": 0.014012085068297648,
      "cpu_seconds_per_physical_second": 348213.521035456,
      "cpu_range": [
        346967.9571688202,
        353096.32266041904
      ],
      "same_dt_reference_wall_bias_Pa": 0.7818686545143407,
      "kinetic_shear_profile_RMSE_Pa": 0.7818849927890097,
      "transverse_heat_normalized_RMSE": 0.015898587565461697,
      "streamwise_heat_normalized_RMSE": 0.017055337400675,
      "case_indices": [
        0,
        1
      ],
      "same_step": {
        "reference": 8,
        "offset": 0.7818686545143265,
        "se": 0.018792370557168304,
        "se_paired": 0.018792370557168304,
        "se_independence": 0.017449083047079598,
        "seed_offsets": [
          0.7843797256579847,
          0.7793575833706683
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0.7048097539665896,
        "se": 0.01811477407122829,
        "se_paired": 0.01811477407122829,
        "se_independence": 0.017277816376072355,
        "seed_offsets": [
          0.7131363067768319,
          0.6964832011563473
        ]
      }
    },
    {
      "method": "SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.11410482555786,
      "wall_SE_Pa": 0.013120821441545343,
      "cpu_seconds_per_physical_second": 945871.6921861961,
      "cpu_range": [
        940500.9280111274,
        953676.8908560089
      ],
      "same_dt_reference_wall_bias_Pa": 0.2668433473808136,
      "kinetic_shear_profile_RMSE_Pa": 0.26760445084838025,
      "transverse_heat_normalized_RMSE": 0.0054439005789314,
      "streamwise_heat_normalized_RMSE": 0.006946740257708979,
      "case_indices": [
        2,
        3
      ],
      "same_step": {
        "reference": 9,
        "offset": 0.26684334738072124,
        "se": 0.016722659370964402,
        "se_paired": 0.015403782900805005,
        "se_independence": 0.016722659370964402,
        "seed_offsets": [
          0.27283158193994694,
          0.26085511282149554
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0.26684334738072124,
        "se": 0.016722659370964402,
        "se_paired": 0.015403782900805005,
        "se_independence": 0.016722659370964402,
        "seed_offsets": [
          0.27283158193994694,
          0.26085511282149554
        ]
      }
    },
    {
      "method": "P-SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.55768097676616,
      "wall_SE_Pa": 0.011265076564707155,
      "cpu_seconds_per_physical_second": 351921.92910934065,
      "cpu_range": [
        350044.56670305284,
        354443.11827509914
      ],
      "same_dt_reference_wall_bias_Pa": -0.0996739032797862,
      "kinetic_shear_profile_RMSE_Pa": 0.10108756007159861,
      "transverse_heat_normalized_RMSE": 0.002466489205815487,
      "streamwise_heat_normalized_RMSE": 0.00320537820868325,
      "case_indices": [
        4,
        5
      ],
      "same_step": {
        "reference": 8,
        "offset": -0.09967390327982528,
        "se": 0.01679447897971203,
        "se_paired": 0.01679447897971203,
        "se_independence": 0.016757821483560083,
        "seed_offsets": [
          -0.09343220718412226,
          -0.1059155993755283
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": -0.17673280382756218,
        "se": 0.018075012876017857,
        "se_paired": 0.018075012876017857,
        "se_independence": 0.016579415563169324,
        "seed_offsets": [
          -0.16467562606527508,
          -0.18878998158984928
        ]
      }
    },
    {
      "method": "P-SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.408261659736965,
      "wall_SE_Pa": 0.012047381826136593,
      "cpu_seconds_per_physical_second": 956046.3796441667,
      "cpu_range": [
        950578.2267615655,
        965897.0932678963
      ],
      "same_dt_reference_wall_bias_Pa": -0.02731348679829182,
      "kinetic_shear_profile_RMSE_Pa": 0.03134780159461381,
      "transverse_heat_normalized_RMSE": 0.0009549966282452047,
      "streamwise_heat_normalized_RMSE": 0.0025640674582270927,
      "case_indices": [
        6,
        7
      ],
      "same_step": {
        "reference": 9,
        "offset": -0.027313486798338005,
        "se": 0.01720537733390003,
        "se_paired": 0.016260981300258548,
        "se_independence": 0.01720537733390003,
        "seed_offsets": [
          -0.02086429139642121,
          -0.0337626822002548
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": -0.027313486798338005,
        "se": 0.01720537733390003,
        "se_paired": 0.016260981300258548,
        "se_independence": 0.01720537733390003,
        "seed_offsets": [
          -0.02086429139642121,
          -0.0337626822002548
        ]
      }
    },
    {
      "method": "Frozen-weighted-P-SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.44554201219724,
      "wall_SE_Pa": 0.014131687867777817,
      "cpu_seconds_per_physical_second": 359071.81595042854,
      "cpu_range": [
        350659.8891908052,
        362076.712825343
      ],
      "same_dt_reference_wall_bias_Pa": 0.012465061289134383,
      "kinetic_shear_profile_RMSE_Pa": 0.02091003654458087,
      "transverse_heat_normalized_RMSE": 0.0006650818432892091,
      "streamwise_heat_normalized_RMSE": 0.0026655520535415283,
      "case_indices": [
        8,
        9
      ],
      "same_step": {
        "reference": 8,
        "offset": 0.012465061289137935,
        "se": 0.018026661466686543,
        "se_paired": 0.018026661466686543,
        "se_independence": 0.017664737053460774,
        "seed_offsets": [
          0.024606928372769232,
          0.00032319420550663835
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": -0.06459383925859896,
        "se": 0.017957348750215374,
        "se_paired": 0.016286573923240507,
        "se_independence": 0.017495581576766842,
        "seed_offsets": [
          -0.04663649050838359,
          -0.08255118800881434
        ]
      }
    },
    {
      "method": "Frozen-weighted-P-SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.367649464323094,
      "wall_SE_Pa": 0.012731972672260127,
      "cpu_seconds_per_physical_second": 972470.9994092074,
      "cpu_range": [
        968054.6907179657,
        981366.7794281206
      ],
      "same_dt_reference_wall_bias_Pa": 0.013298708615579358,
      "kinetic_shear_profile_RMSE_Pa": 0.021234613430783665,
      "transverse_heat_normalized_RMSE": 0.0007780938106172415,
      "streamwise_heat_normalized_RMSE": 0.002363164377210332,
      "case_indices": [
        10,
        11
      ],
      "same_step": {
        "reference": 9,
        "offset": 0.013298708615518962,
        "se": 0.016810936978514664,
        "se_paired": 0.01597173935961065,
        "se_independence": 0.016810936978514664,
        "seed_offsets": [
          0.009912980231874258,
          0.016684436999163665
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0.013298708615518962,
        "se": 0.016810936978514664,
        "se_paired": 0.01597173935961065,
        "se_independence": 0.016810936978514664,
        "seed_offsets": [
          0.009912980231874258,
          0.016684436999163665
        ]
      }
    },
    {
      "method": "EA-P-SBT",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.44276620703798,
      "wall_SE_Pa": 0.01395654082659996,
      "cpu_seconds_per_physical_second": 360143.93550461496,
      "cpu_range": [
        356739.6209207512,
        363799.95536505664
      ],
      "same_dt_reference_wall_bias_Pa": 0.015240866448394286,
      "kinetic_shear_profile_RMSE_Pa": 0.022826666971926785,
      "transverse_heat_normalized_RMSE": 0.0008447426257655863,
      "streamwise_heat_normalized_RMSE": 0.002300588126688631,
      "case_indices": [
        12,
        13
      ],
      "same_step": {
        "reference": 8,
        "offset": 0.015240866448440471,
        "se": 0.01821463282948558,
        "se_paired": 0.01775460651544999,
        "se_independence": 0.01821463282948558,
        "seed_offsets": [
          0.008754961071801404,
          0.02172677182507954
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": -0.061818034099296426,
        "se": 0.020258730915368953,
        "se_paired": 0.020258730915368953,
        "se_independence": 0.018050631253625653,
        "seed_offsets": [
          -0.062488457809351416,
          -0.061147610389241436
        ]
      }
    },
    {
      "method": "EA-P-SBT",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.363470468603154,
      "wall_SE_Pa": 0.030695591968633806,
      "cpu_seconds_per_physical_second": 977533.4990011092,
      "cpu_range": [
        972019.9201080527,
        985806.3871172883
      ],
      "same_dt_reference_wall_bias_Pa": 0.017477704335519206,
      "kinetic_shear_profile_RMSE_Pa": 0.02428394376178193,
      "transverse_heat_normalized_RMSE": 0.0007944652444110299,
      "streamwise_heat_normalized_RMSE": 0.002621846642271005,
      "case_indices": [
        14,
        15
      ],
      "same_step": {
        "reference": 9,
        "offset": 0.017477704335416178,
        "se": 0.024717390746761936,
        "se_paired": 0.01685741445329771,
        "se_independence": 0.019094972642977336,
        "seed_offsets": [
          -0.007239686411345758,
          0.04219509508217811
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0.017477704335416178,
        "se": 0.024717390746761936,
        "se_paired": 0.01685741445329771,
        "se_independence": 0.019094972642977336,
        "seed_offsets": [
          -0.007239686411345758,
          0.04219509508217811
        ]
      }
    },
    {
      "method": "Exact-Poisson",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.45800707348637,
      "wall_SE_Pa": 0.012429086544452187,
      "cpu_seconds_per_physical_second": 338327.51730767393,
      "cpu_range": [
        336287.9726533803,
        341261.14398282894
      ],
      "same_dt_reference_wall_bias_Pa": 0.0,
      "kinetic_shear_profile_RMSE_Pa": 0.0,
      "transverse_heat_normalized_RMSE": 0.0,
      "streamwise_heat_normalized_RMSE": 0.0,
      "case_indices": [
        16,
        17
      ],
      "same_step": {
        "reference": 8,
        "offset": 0,
        "se": 0,
        "seed_offsets": [
          0,
          0
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": -0.0770589005477369,
        "se": 0.017352820954844382,
        "se_paired": 0.016840182067541454,
        "se_independence": 0.017352820954844382,
        "seed_offsets": [
          -0.07124341888115282,
          -0.08287438221432097
        ]
      }
    },
    {
      "method": "Exact-Poisson",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.38094817293867,
      "wall_SE_Pa": 0.011118825903033576,
      "cpu_seconds_per_physical_second": 912950.4250146381,
      "cpu_range": [
        909356.0585549173,
        921771.635750695
      ],
      "same_dt_reference_wall_bias_Pa": 0.0,
      "kinetic_shear_profile_RMSE_Pa": 0.0,
      "transverse_heat_normalized_RMSE": 0.0,
      "streamwise_heat_normalized_RMSE": 0.0,
      "case_indices": [
        18,
        19
      ],
      "same_step": {
        "reference": 9,
        "offset": 0,
        "se": 0,
        "seed_offsets": [
          0,
          0
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0,
        "se": 0,
        "seed_offsets": [
          0,
          0
        ]
      }
    },
    {
      "method": "NTC",
      "ppc": 2,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -47.53427125741801,
      "wall_SE_Pa": 0.009858746957821296,
      "cpu_seconds_per_physical_second": 334948.05145976297,
      "cpu_range": [
        333173.2050960963,
        337730.88591286214
      ],
      "same_dt_reference_wall_bias_Pa": 0.9237358160683584,
      "kinetic_shear_profile_RMSE_Pa": 0.9234178709360685,
      "transverse_heat_normalized_RMSE": 0.019127203792966556,
      "streamwise_heat_normalized_RMSE": 0.01973056170448807,
      "case_indices": [
        20,
        21
      ],
      "same_step": {
        "reference": 8,
        "offset": 0.9237358160683691,
        "se": 0.017243810781884628,
        "se_paired": 0.01628786202025837,
        "se_independence": 0.017243810781884628,
        "seed_offsets": [
          0.9337572825814675,
          0.9137143495552706
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0.8466769155206322,
        "se": 0.01707048475652739,
        "se_paired": 0.015044335383789078,
        "se_independence": 0.01707048475652739,
        "seed_offsets": [
          0.8625138637003147,
          0.8308399673409497
        ]
      }
    },
    {
      "method": "NTC",
      "ppc": 2,
      "dt_ns": 0.2521637532877135,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.06215185721506,
      "wall_SE_Pa": 0.011597111880454578,
      "cpu_seconds_per_physical_second": 904994.8318845769,
      "cpu_range": [
        899869.2129017208,
        911247.2133715758
      ],
      "same_dt_reference_wall_bias_Pa": 0.3187963157236098,
      "kinetic_shear_profile_RMSE_Pa": 0.31903919654706575,
      "transverse_heat_normalized_RMSE": 0.006503184364884907,
      "streamwise_heat_normalized_RMSE": 0.007263713485179066,
      "case_indices": [
        22,
        23
      ],
      "same_step": {
        "reference": 9,
        "offset": 0.318796315723489,
        "se": 0.017910583287472588,
        "se_paired": 0.017910583287472588,
        "se_independence": 0.01684552769884356,
        "seed_offsets": [
          0.31940869357210744,
          0.31818393787487054
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0.318796315723489,
        "se": 0.017910583287472588,
        "se_paired": 0.017910583287472588,
        "se_independence": 0.01684552769884356,
        "seed_offsets": [
          0.31940869357210744,
          0.31818393787487054
        ]
      }
    },
    {
      "method": "NTC",
      "ppc": 20,
      "dt_ns": 0.7564912598631406,
      "two_seeds": true,
      "sampling_ms": 185.91529202396543,
      "wall_shear_Pa": -48.13107705020363,
      "wall_SE_Pa": 0.004228669413113434,
      "cpu_seconds_per_physical_second": 2998802.6499623973,
      "cpu_range": [
        2957674.188786569,
        3035537.1645666105
      ],
      "same_dt_reference_wall_bias_Pa": 0.3269300232827419,
      "kinetic_shear_profile_RMSE_Pa": 0.3237965678173482,
      "transverse_heat_normalized_RMSE": 0.008733827487563267,
      "streamwise_heat_normalized_RMSE": 0.038856102284566034,
      "case_indices": [
        24,
        25
      ],
      "same_step": {
        "reference": 8,
        "offset": 0.3269300232827206,
        "se": 0.012914174273821688,
        "se_paired": 0.01251718593673601,
        "se_independence": 0.012914174273821688,
        "seed_offsets": [
          0.32596739070779535,
          0.3278926558576458
        ]
      },
      "common_fine": {
        "reference": 9,
        "offset": 0.24987112273498369,
        "se": 0.013118215637203648,
        "se_paired": 0.013118215637203648,
        "se_independence": 0.012681811255338541,
        "seed_offsets": [
          0.2547239718266425,
          0.24501827364332485
        ]
      }
    }
  ],
  "baseline_index": 9,
  "first": 102,
  "end_exclusive": 3174,
  "source": "stefan_sbt_subcell_dt_20261031",
  "sampling": "Matched seed-index and temporal-block contrasts estimate covariance. Report the maximum of paired block SE, independence-based block SE and between-realization half-range.",
  "block_group_lengths": [
    32,
    64,
    128,
    256
  ]
}

==> anc/evidence/WALL_INTERIOR_VALUES.json <==
{
  "blocks": 2816,
  "warm_blocks": 102,
  "results": [
    {
      "method": "BC \u00b7 transport then collision",
      "kinetic_mean": -48.04964307647777,
      "wall_left": -48.12016318404355,
      "wall_right": -48.12024765301672,
      "total_interior_mean": -48.120217989586514,
      "kinetic_minus_wall": 0.07056234205236223,
      "gap_SE": 0.00034353339639841445,
      "wall_SE": [
        0.012239435973756289,
        0.012213595209945752
      ]
    },
    {
      "method": "CB \u00b7 collision then transport",
      "kinetic_mean": -48.17526848382649,
      "wall_left": -48.123324909976716,
      "wall_right": -48.123398837177774,
      "total_interior_mean": -48.12337911659288,
      "kinetic_minus_wall": -0.051906610249247365,
      "gap_SE": 0.0002663935001753973,
      "wall_SE": [
        0.01567465629578072,
        0.015586493510382361
      ]
    },
    {
      "method": "CBC \u00b7 symmetric splitting",
      "kinetic_mean": -48.23777460471459,
      "wall_left": -48.2473856205691,
      "wall_right": -48.24723902682964,
      "total_interior_mean": -48.247267555974275,
      "kinetic_minus_wall": 0.009537718984780952,
      "gap_SE": 0.00030669283716296244,
      "wall_SE": [
        0.013864775035601897,
        0.014219105379771198
      ]
    },
    {
      "method": "Poisson numerical reference",
      "kinetic_mean": -48.311350841824165,
      "wall_left": -48.38192024799778,
      "wall_right": -48.381889647567924,
      "total_interior_mean": -48.38186958246462,
      "kinetic_minus_wall": 0.07055410595869205,
      "gap_SE": 0.0003046022321636464,
      "wall_SE": [
        0.011838175585045194,
        0.011681477165419455
      ]
    }
  ]
}

==> anc/evidence/common_moments.json <==
{
  "start_inclusive": 102,
  "end_exclusive": 566,
  "production_blocks": 464,
  "common_ms": 28.080955566119773,
  "groups": [
    {
      "label": "SBT 0.252",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        2,
        3
      ],
      "dt_ns": 0.2521637532877135,
      "Maxwellian_tau_ns_range": [
        57.00875875290369,
        88.21138679282986
      ],
      "local_dt_over_tau_range": [
        0.002858630415594036,
        0.004423245810011077
      ],
      "local_Maxwellian_courant_range": [
        0.09678209432588951,
        0.15675329845267189
      ],
      "temporal_half_shift_spatial_mean": [
        -6.0137080500529315e-18,
        -5.248936806607201e-07,
        0.0008266136040204756,
        0.00030043383354388676,
        0.0032423844377261852,
        -9.418294091216186e-05,
        -0.0012150212594110867,
        -0.0014505308853396597,
        -0.00021064491641137852,
        -0.0009306765307606178,
        -0.0027741417225280686,
        -0.005563728556958954,
        -0.002365806794782475,
        0.04751157325498369,
        -0.11966227292380402,
        0.0009867644735750357,
        0.00040571482121246717,
        6.663517185799073e-05,
        -0.0008434445967852564,
        0.09238307841643664
      ],
      "later_start218_shift_spatial_mean": [
        4.625929269271486e-19,
        -3.2393766267353474e-06,
        -0.0008430084816079088,
        0.00026146045157986544,
        0.0012320527772614323,
        -6.4244622403178376e-06,
        -0.00022555656067121052,
        -0.00033901601734880916,
        0.00021166248190327737,
        -0.0002995335518844441,
        -0.0025181600757462974,
        3.421076768741026e-05,
        -0.008020828073365046,
        0.016577999577298663,
        -0.02850762373091742,
        0.000537059113776766,
        -0.00013409011137926504,
        0.00030980248783810804,
        0.001846195709646156,
        0.05064380421393382
      ],
      "seed_half_gap_spatial_mean": [
        6.245004513516506e-18,
        2.157623285919456e-06,
        -0.0014266004513174026,
        -0.0007517774659998543,
        0.0004027677202169705,
        -7.624887827293568e-05,
        9.011646197474576e-05,
        -0.0009066002230580494,
        -0.0005696178818062575,
        0.0004252651218165599,
        -0.0024514586348564097,
        0.005613498595951142,
        -0.01856838207350575,
        -0.0029887147064622736,
        -0.08197292846313435,
        -0.001480752236255412,
        0.0005454454155993641,
        -0.001033269777879204,
        0.0023357761504494094,
        -0.1017245042467218
      ]
    },
    {
      "label": "SBT 0.126",
      "campaign": "couette_sbt_fine_dt_20261103",
      "cases": [
        0,
        1
      ],
      "dt_ns": 0.12608187664385676,
      "Maxwellian_tau_ns_range": [
        57.056676294209886,
        88.20223127772614
      ],
      "local_dt_over_tau_range": [
        0.001429463572716855,
        0.002209765531972488
      ],
      "local_Maxwellian_courant_range": [
        0.048412178866364855,
        0.07832598885614202
      ],
      "temporal_half_shift_spatial_mean": [
        -4.8572257327350596e-18,
        2.3751115609613484e-06,
        0.00039778570523888205,
        -0.0011069315857752972,
        0.003895779547737766,
        -0.0006166638584502302,
        -0.001184332278668824,
        -0.0002600582388764758,
        0.00046172886605773487,
        -0.0006130310434208933,
        0.007643330973798591,
        0.005396573774156423,
        -0.009876176678335598,
        0.0583176714843177,
        -0.010161017840285039,
        -0.003916718775118547,
        -0.0001723665272281095,
        -0.000659338502964285,
        0.0017661042949364163,
        -0.31581938937334886
      ],
      "later_start218_shift_spatial_mean": [
        -2.7755575615628915e-18,
        1.412816504857884e-06,
        0.000534789918772284,
        -0.0005641631134851112,
        -0.00015498996562231896,
        -0.00019423164829195173,
        3.4837652549748557e-06,
        0.0006863351903781088,
        0.00045709067583869507,
        -6.784721724857051e-05,
        0.002983163789754664,
        0.0024897643941952795,
        -0.0027216004519369378,
        -0.0015581042638127837,
        0.07799906434393515,
        -0.0005039880546398933,
        2.3015389235605407e-06,
        -0.0001387331927265526,
        -0.0012203911633073305,
        -0.03915522004764868
      ],
      "seed_half_gap_spatial_mean": [
        -6.938893903907229e-19,
        1.7745952949444176e-06,
        -0.0008295320401018019,
        0.0009439391261887338,
        0.0010496587396771262,
        -0.0007630532930945005,
        -3.7358188640728455e-05,
        0.00038556505187761645,
        0.0006700602529032838,
        -0.00023071127818235284,
        -0.0014137263084957614,
        -0.0003844796206037364,
        0.008530778787185249,
        0.00019943165315115344,
        0.08898584769413179,
        -0.0008489842075267924,
        -7.283200102819247e-05,
        -0.0004168400680530495,
        -0.0009732607270656636,
        -0.0947004054759852
      ]
    },
    {
      "label": "SBT 0.063",
      "campaign": "couette_sbt_fine_dt_20261103",
      "cases": [
        2,
        3
      ],
      "dt_ns": 0.06304093832192838,
      "Maxwellian_tau_ns_range": [
        57.034317249336326,
        88.15076607773894
      ],
      "local_dt_over_tau_range": [
        0.0007151490693380185,
        0.0011053159108810398
      ],
      "local_Maxwellian_courant_range": [
        0.02420638096567112,
        0.039163889913817425
      ],
      "temporal_half_shift_spatial_mean": [
        -5.551115123125783e-18,
        -6.374581461139875e-06,
        -0.0009219601644730165,
        0.0050071585144745865,
        0.0026560603103794405,
        6.044425159703161e-05,
        -0.00036280827845922015,
        -0.0010316889845694047,
        0.00030984738741825164,
        -8.81125130131837e-05,
        -0.002831516295200535,
        0.00854565064591353,
        -0.0015193873755408197,
        0.038070871511757226,
        -0.04732532839177898,
        -0.0009555660434433594,
        0.0007200276627063607,
        9.295574242732394e-06,
        -0.0018415773052456136,
        -0.045597189933043396
      ],
      "later_start218_shift_spatial_mean": [
        2.3129646346357427e-18,
        1.8124010085549216e-06,
        -0.0005537660612222447,
        0.0006474626104115952,
        0.0002560646643028408,
        -0.00010599421945521016,
        0.00011861156598882266,
        -0.00033935375427920623,
        -0.0001951483346087133,
        -0.00014985040785850477,
        0.0008612515839176942,
        5.222510550847212e-06,
        0.0016125067994482438,
        0.0024550124101551034,
        -0.045265101689377134,
        -0.0004392670287681919,
        0.00039499744921031815,
        -0.0004213024911613116,
        -0.001764569906575375,
        -0.022886735421416404
      ],
      "seed_half_gap_spatial_mean": [
        3.7007434154171884e-18,
        1.9579190677370086e-06,
        -0.0005954710036257577,
        -9.478560279778847e-05,
        0.00030248608238301705,
        -3.6708639016098795e-06,
        -7.006278347284795e-05,
        -0.0005251119950038523,
        -0.0004885573099857866,
        3.698165415912368e-05,
        -0.0018662270319140728,
        -0.004481173631764094,
        0.025680621959019673,
        0.007642372010621424,
        -0.03383704173924384,
        -0.0008913864711414319,
        0.0015075476105541534,
        8.229398925516518e-05,
        0.004366837646164282,
        -0.04657516140309621
      ]
    },
    {
      "label": "P-SBT 0.252",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        6,
        7
      ],
      "dt_ns": 0.2521637532877135,
      "Maxwellian_tau_ns_range": [
        56.9959358295731,
        88.16803829226969
      ],
      "local_dt_over_tau_range": [
        0.0028600358834321763,
        0.004424240950121832
      ],
      "local_Maxwellian_courant_range": [
        0.09685516579905588,
        0.1567976220367127
      ],
      "temporal_half_shift_spatial_mean": [
        -2.7755575615628915e-18,
        -5.29199680716371e-06,
        0.0019967825809582723,
        0.0014726028568789974,
        -0.0010795692546874353,
        0.000241432488337123,
        0.0001832001973254257,
        -4.631802289907459e-05,
        0.0002479980833142411,
        -0.0009880366405132042,
        -0.0009595664065864436,
        -0.0009306552275326459,
        -0.0004967923132337053,
        -0.01758984904839167,
        -0.015896255969598864,
        -0.002718472990560437,
        0.0005308152086155629,
        0.00014078303885444135,
        0.006603366379375876,
        -0.2293454538949756
      ],
      "later_start218_shift_spatial_mean": [
        3.23815048849004e-18,
        1.5963476918348676e-06,
        5.228115338408243e-05,
        -0.0004680972707911182,
        0.0005958880217910633,
        0.00011853892607500699,
        -0.00011750432141650358,
        0.00034143125142309345,
        -0.00019337559037080644,
        -0.00015059606458574064,
        0.0010770782800996143,
        0.0009320449371276318,
        -0.004618358005127401,
        0.010855749177427465,
        0.0040827872825328956,
        -0.00043693744538408837,
        -9.071152506381391e-05,
        0.0004008319716825032,
        0.0022140128522985672,
        -0.03718608692805054
      ],
      "seed_half_gap_spatial_mean": [
        3.0068540250264657e-18,
        3.7283288323888336e-08,
        0.002662080094788103,
        0.00021838785137145875,
        7.286360473570397e-05,
        0.00010387518861658474,
        -0.00019837904213882023,
        0.00011901922915447116,
        0.00012286062357914546,
        -0.0006642036512255572,
        -0.002884638070403535,
        -0.001978850580058291,
        0.00855180035389217,
        -3.390822762459426e-05,
        0.021651454939278572,
        -3.921512285347308e-05,
        0.00033907587868553486,
        0.0006775164926951478,
        0.005163855887233475,
        0.04340225833264068
      ]
    },
    {
      "label": "Weighted P-SBT 0.252",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        10,
        11
      ],
      "dt_ns": 0.2521637532877135,
      "Maxwellian_tau_ns_range": [
        57.022073590387144,
        88.176963249497
      ],
      "local_dt_over_tau_range": [
        0.0028597464008169042,
        0.00442221296789571
      ],
      "local_Maxwellian_courant_range": [
        0.09686528187672629,
        0.15671532412450917
      ],
      "temporal_half_shift_spatial_mean": [
        1.5959455978986624e-17,
        8.326243195339997e-07,
        -0.0028363947067775895,
        0.005498532160720906,
        -0.0036286121390679453,
        0.0012087114476952007,
        0.00023963251105846907,
        0.0004937252678529659,
        -0.0011609531063249243,
        -0.002223546294585362,
        -0.0037366002471395346,
        0.004278738380559301,
        -0.018036321498882183,
        -0.034794677579126396,
        0.0006283860124544294,
        0.0019502370127472924,
        0.00042186607754747497,
        0.001397007713986883,
        0.0014077345189938693,
        0.2061756883238472
      ],
      "later_start218_shift_spatial_mean": [
        1.8503717077085942e-18,
        1.384903627668469e-06,
        -0.00030339014786499413,
        0.0008497186074441394,
        -0.00030587777245427716,
        -3.337869771369888e-06,
        8.905433422098606e-05,
        0.0005185420663879525,
        -0.00010163764015354675,
        -0.00047914676214172127,
        -0.0011397264187510295,
        0.0001886137287093567,
        0.00456996989504192,
        -0.0054723697414885255,
        0.03435157746448937,
        0.0011524654266417923,
        7.335713226397164e-07,
        0.00019751056815351558,
        0.0013795646371524888,
        0.11352975225726544
      ],
      "seed_half_gap_spatial_mean": [
        1.1564823173178713e-18,
        -4.014945204577236e-06,
        0.0002269146823563416,
        -0.0004926253856270343,
        0.0008730403263800947,
        -0.00021801650567537854,
        -0.0003937870453153639,
        0.0011517268193699064,
        -2.4049701702499234e-05,
        0.0002948330865251157,
        -0.0013140119654770327,
        0.003913017537133064,
        0.012234439559373401,
        0.007165323550355318,
        0.131197153403827,
        -0.0004834865252330336,
        0.0001463517290185554,
        -0.00047271227034703303,
        -0.004198111899410441,
        -0.07557538708824169
      ]
    },
    {
      "label": "EA 0.252",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        14,
        15
      ],
      "dt_ns": 0.2521637532877135,
      "Maxwellian_tau_ns_range": [
        57.05420515983622,
        88.20161010576352
      ],
      "local_dt_over_tau_range": [
        0.0028589472798210957,
        0.0044197224828789
      ],
      "local_Maxwellian_courant_range": [
        0.09684251927198612,
        0.15666058981791894
      ],
      "temporal_half_shift_spatial_mean": [
        -3.0068540250264657e-18,
        2.380953543351661e-06,
        -0.0023933571139234232,
        0.0008033349081134177,
        0.0006371738885455803,
        9.069780901290201e-05,
        -0.00016320923026421098,
        -0.0006480841320482135,
        0.0009485618359975099,
        -0.0004603322609796663,
        0.0065701759581687285,
        0.00468396219369951,
        -0.0055661520616223465,
        0.014716610313782196,
        -0.14946102174721115,
        -0.0014728593146993987,
        0.0003983491047394196,
        -0.0007867695389375969,
        -0.0065044381910127295,
        -0.1748613955840046
      ],
      "later_start218_shift_spatial_mean": [
        9.251858538542971e-19,
        -2.6397355336289905e-06,
        0.00024163995528860352,
        -0.0007702199838045235,
        5.0394750104925296e-05,
        -0.00014816375332259586,
        -0.00010712403300538765,
        -0.00039405617160787103,
        0.0005234126558279702,
        -9.744193496888831e-05,
        0.002499522771910257,
        0.0006169664978264587,
        0.0028071814945201724,
        0.0017621112912395986,
        -0.052464527556693036,
        -2.707175678800756e-05,
        -0.00017915583322408436,
        -0.0004938825813603499,
        -0.0010605266363602794,
        -0.024165229087627842
      ],
      "seed_half_gap_spatial_mean": [
        9.251858538542971e-19,
        1.0836434825281632e-06,
        -0.0011631677505257066,
        0.00019399557620387455,
        0.0015335037111777485,
        0.00045324380743954994,
        -0.0005824633233338727,
        -6.399685905849281e-05,
        -0.0001299568345626574,
        0.00027872761245602973,
        -0.0023029214608873056,
        0.003167585853748811,
        0.011133006507393696,
        0.03223446663370486,
        -0.029719678503763478,
        0.0002625753244716811,
        -0.0010676520020400002,
        -0.00027692951399808783,
        0.004453288511795784,
        0.04105198785811088
      ]
    },
    {
      "label": "NTC2 0.252",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        22,
        23
      ],
      "dt_ns": 0.2521637532877135,
      "Maxwellian_tau_ns_range": [
        57.02550961140534,
        88.21272209998268
      ],
      "local_dt_over_tau_range": [
        0.002858587143495065,
        0.004421946511413196
      ],
      "local_Maxwellian_courant_range": [
        0.09678086564136901,
        0.1566129599968544
      ],
      "temporal_half_shift_spatial_mean": [
        9.251858538542971e-19,
        1.7526059452558842e-06,
        0.0009378692805727451,
        0.002243878448043849,
        -0.0005433062526871026,
        -0.00016452865354325182,
        -0.0003207742987007245,
        0.0003539898464436855,
        0.0005171830526011545,
        0.001397109336569182,
        0.003169372236129353,
        -0.0013686909282151565,
        -0.00497284862775081,
        -0.007116176557066486,
        -0.07882915745883132,
        0.0007331491381554828,
        0.00029665529971715626,
        -0.00038157956163534647,
        0.0085910732520072,
        0.11667329527803968
      ],
      "later_start218_shift_spatial_mean": [
        -6.0137080500529315e-18,
        -1.3811288228867748e-06,
        -0.00016147471319652234,
        -0.0007081800211319553,
        -0.0008357728615920472,
        1.9544957746436007e-05,
        0.00010859801959986042,
        -0.00011950544695326612,
        0.0006816526080436859,
        0.0002641197022532528,
        0.0009165679201610303,
        -0.0007618972975017522,
        -0.00025319537558255166,
        -0.010118058195925839,
        -0.03136700422511763,
        0.00021109165037777876,
        -0.0002096019398507577,
        4.473611853535872e-05,
        -0.0002715849661681841,
        0.031138430420186165
      ],
      "seed_half_gap_spatial_mean": [
        -9.714451465470119e-18,
        -2.88334800637526e-06,
        -0.0011268055813848348,
        -0.00028861345154072165,
        0.0024802878962979598,
        -0.0005177021122029486,
        -0.00021404570692542881,
        -0.0005130698265928672,
        -9.021060005204385e-05,
        0.0006681809477583016,
        0.0008871003532516101,
        0.004032159020877607,
        0.0038756210874906992,
        0.02876563792575048,
        -0.0023517535691294817,
        -0.00040142338819188357,
        -0.00010494607614575227,
        0.00013056356335189662,
        -0.003014659105823616,
        -0.0461724793886691
      ]
    },
    {
      "label": "NTC20 0.252",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        26,
        27
      ],
      "dt_ns": 0.2521637532877135,
      "Maxwellian_tau_ns_range": [
        56.2020383502252,
        88.07609132316318
      ],
      "local_dt_over_tau_range": [
        0.0028630216157355384,
        0.004486736792647007
      ],
      "local_Maxwellian_courant_range": [
        0.09679717886682723,
        0.1574663338910066
      ],
      "temporal_half_shift_spatial_mean": [
        3.23815048849004e-18,
        3.745687557728873e-06,
        -5.4499247046789406e-05,
        4.6899217702123994e-05,
        0.00027834095436490754,
        -1.5398700007036234e-05,
        -0.0004173491800135642,
        0.0011082989605681727,
        -2.162220770886604e-05,
        -0.0002806678756277455,
        0.0037882063409682,
        -0.0014291826602778853,
        -0.0006835571502408221,
        0.008198308671041491,
        0.10313094644551248,
        -0.00040905337490451915,
        0.000298962130481635,
        -0.0005142406262109997,
        -0.0033513499569050873,
        -0.03398456051047605
      ],
      "later_start218_shift_spatial_mean": [
        -3.23815048849004e-18,
        4.2821976729260346e-07,
        8.555662037747149e-05,
        1.6637597413933763e-05,
        -0.0003211901238417636,
        5.059479116916494e-05,
        2.306120621404136e-06,
        8.258705492601735e-05,
        6.190441850394791e-05,
        -2.9901424203079832e-05,
        0.0007142168434565636,
        -0.0007380651661532772,
        0.0007885598441825026,
        -0.0034667612779042695,
        0.0009880892965822045,
        5.989848179799551e-05,
        -2.1263815687104777e-05,
        -0.00010263371604678524,
        -0.00027902286213867005,
        0.00924193398972224
      ],
      "seed_half_gap_spatial_mean": [
        -5.782411586589357e-18,
        6.604158291919766e-07,
        0.0003654896798213472,
        -0.00034515614061388555,
        -0.0002743033605730402,
        -2.7881255727536328e-05,
        0.00021656258140161493,
        0.00031695418964938695,
        0.00019707001153690566,
        -0.00026725242864045483,
        -0.0011498534748503623,
        -0.0005224771812889899,
        0.0004999535199777331,
        -0.006668178607592993,
        0.011609353729785606,
        0.00045506461420884837,
        -0.00017138948642269025,
        0.00013930181934133492,
        0.000798626019686207,
        0.04335846164348026
      ]
    },
    {
      "label": "Poisson 0.252",
      "campaign": "stefan_sbt_subcell_dt_20261031",
      "cases": [
        18,
        19
      ],
      "dt_ns": 0.2521637532877135,
      "Maxwellian_tau_ns_range": [
        56.98856843880856,
        88.23657838379903
      ],
      "local_dt_over_tau_range": [
        0.002857814275060476,
        0.0044248129088989875
      ],
      "local_Maxwellian_courant_range": [
        0.09687029155120648,
        0.15678465570366498
      ],
      "temporal_half_shift_spatial_mean": [
        -2.3129646346357427e-18,
        7.296995168949656e-06,
        0.0015328671273231685,
        -0.0037309160289064223,
        0.002674261672197503,
        0.00048662954588277294,
        -0.0007804971047416393,
        -0.0018695598046581596,
        0.0011449761729582116,
        0.0005544931184027235,
        -0.009713667300152221,
        0.002720113975217591,
        -0.0038045050606683108,
        0.04451293390166001,
        -0.08434341761552519,
        0.0026917393111572227,
        -0.0021983215208914923,
        -0.00021863780773388028,
        0.010370517625581747,
        0.0981346466629056
      ],
      "later_start218_shift_spatial_mean": [
        1.7578531223231644e-17,
        3.6147386437868627e-06,
        -0.0002987423071556655,
        -0.0004926445344660607,
        0.0003124482191484756,
        -5.756211837688491e-06,
        2.672659217199322e-05,
        -0.0003199039898324488,
        -4.709929181097215e-05,
        0.00012535476715883696,
        -0.003783485653601553,
        0.0010299412631068572,
        -0.006340893339569959,
        0.0009742724680557554,
        -0.01157976030166218,
        0.00015794934611573682,
        -0.00017096650257521147,
        -5.2825329188519966e-05,
        0.0029926942594644254,
        -0.01728834773436217
      ],
      "seed_half_gap_spatial_mean": [
        -2.7755575615628915e-18,
        -3.182162419547788e-06,
        -0.0025179172422837653,
        -0.0010795632332766146,
        -0.0005372409150499048,
        -0.0002251901203334491,
        -2.039199216139186e-05,
        -0.0004882027460806479,
        -0.0006742785064178183,
        0.00015177966779360592,
        -0.0012281044511795846,
        -0.004802261069687325,
        0.025090939038138436,
        -0.009419561231353768,
        -0.09587762865262481,
        -0.0007661157403830656,
        0.0008161617684318404,
        -0.0002036656438933387,
        -0.0027321173501560748,
        -0.03565177500674183
      ]
    },
    {
      "label": "Poisson 0.126",
      "campaign": "couette_poisson_dt0126_20261107",
      "cases": [
        0,
        1
      ],
      "dt_ns": 0.12608187664385676,
      "Maxwellian_tau_ns_range": [
        56.97160040972179,
        88.08998478836195
      ],
      "local_dt_over_tau_range": [
        0.0014312850314002338,
        0.002213065382350428
      ],
      "local_Maxwellian_courant_range": [
        0.04842900098937822,
        0.0784106640769301
      ],
      "temporal_half_shift_spatial_mean": [
        1.1102230246251566e-17,
        5.9529631535624494e-06,
        -0.00044778193071741076,
        -0.0012894997579963228,
        -0.00197460585658603,
        -0.001036987398697292,
        1.0469552299914123e-05,
        -0.0025427472629035355,
        0.00043222239134998905,
        -0.0013405430236059052,
        0.01254394271900879,
        0.0034340097215954006,
        0.004257437329721983,
        -0.03062049656883788,
        -0.19281872471753983,
        -0.0006954107345783067,
        -0.001276223111995992,
        0.002066645355469864,
        -0.009551625234204216,
        -0.0007757114748726461
      ],
      "later_start218_shift_spatial_mean": [
        7.401486830834377e-18,
        4.982024342838933e-06,
        -0.0004067723028000167,
        -0.00020337652008216073,
        0.000337726578027762,
        -0.0004249861685891466,
        -3.654843701580586e-05,
        -0.0004279416525940829,
        0.0004067260788145369,
        -4.025958623786379e-05,
        0.0005465472752447935,
        -0.00028957311981867435,
        0.007762071029688132,
        0.0009494892997343814,
        0.0003283388535470518,
        0.00017378386624989056,
        -0.0003191228233918453,
        0.00045527798526566894,
        -0.001561983446751083,
        0.03134991643739783
      ],
      "seed_half_gap_spatial_mean": [
        -3.932039878880763e-18,
        -2.58076600139111e-08,
        0.0012467526008150653,
        0.0004703675787698823,
        -2.4954808755655682e-05,
        0.00029912024737437565,
        -0.0001869653464694238,
        0.0005033935524462828,
        0.00026664743273041607,
        -0.0006883636747987849,
        -0.001180320498168324,
        0.0026999084832419725,
        -0.005205080500029413,
        0.0018906824036996172,
        0.04871915643217194,
        -0.0020391035324527126,
        -8.687414018412122e-05,
        0.0003626535149298091,
        0.0017653498578678094,
        -0.22255553548362475
      ]
    }
  ]
}

==> anc/evidence/latest/OHWADA_2011_MARKER_PROVENANCE.json <==
{
  "source_1993": {
    "url": "https://www.kurims.kyoto-u.ac.jp/~kyodo/kokyuroku/contents/pdf/0824-20.pdf",
    "pages": "\u00a7II p256 and Eqs. (1)\u2013(4)",
    "sha256": "b8f4b650e31f6670cba1611cc199bf322719474cf35f5a104b8b73d01d33775f",
    "convention": "X=(sqrt(pi)/2)*lambda1*x; hard sphere diameter and geometric upstream mean free path"
  },
  "source_2004": {
    "url": "https://www.math.hkust.edu.hk/~makxu/PAPER/ohwada_xu.pdf",
    "page": "p328 Figure 1",
    "sha256": "e4117ad10472dded5fd8be0860f066579c82e0aa625fe3139b7e19e2825265d0",
    "printed_axis": "x/lambda1",
    "vector_marker_csv_sha256": "6da8dc596916ce1e5861491af53f38f4e5abbf9d09b19defd68dae834b88aad6"
  },
  "source_2011": {
    "url": "https://www.math.hkust.edu.hk/~makxu/PAPER/shock.pdf",
    "doi": "10.1093/imamat/hxr002",
    "pages": "\u00a74 pp706\u2013707 and Fig. 2 left panel",
    "quote": "x-coordinate is normalized by \u221a\u03c0 l\u2080/2 and l\u2080 is the mean free path of the gas molecules at the upstream condition.",
    "sha256": "009e05f1344eff3e9f4653c65d6a39292ed63e029452a8b2a1c5fa07170c462a",
    "printed_axis": "x/lambda1",
    "embedded_raster_sha256": "20dd8073106f072f2fe26768fbeea7e57c84464d5b0cf9190b2520a13be70b8b"
  },
  "calibration_2011": {
    "raster_size_px": [
      1092,
      462
    ],
    "u_plot_edges_px": [
      62,
      515
    ],
    "x_tick_values": [
      -10,
      10
    ],
    "v_plot_edges_px": [
      418,
      6
    ],
    "vertical_tick_values": [
      0.9,
      2.4
    ],
    "approximate_pixel_axis_uncertainty": 1,
    "one_pixel_in_display_units": {
      "x": 0.04415011037527594,
      "y": 0.0036407766990291263
    },
    "method": "Measure circular red density and square blue temperature marker centers by symmetric color-outline template with local subpixel search around 2004 marker prediction; reject weak shape score <8.",
    "caveat": "Low-confidence red circles near the two curves were rejected. Local template search is not a blind detection and raw calibrations depend on raster stroke positions. The 2011 width uses only accepted marker centers with independent pixel-axis normalization. Identification also uses the explicitly same Ohwada Mach-2 solution and common energy model. Approximate 2011 width uncertainty from pixel/ordinate calibration is ~0.06 displayed units; use 2004 vector markers for precision."
  },
  "results": {
    "density": {
      "matched": 19,
      "abscissa_affine_fit": {
        "shift": -0.024768726723931794,
        "slope": 0.9986823468011101
      },
      "ordinate_affine_fit": {
        "shift": -0.00022729092424781194,
        "slope": 1.0015418710209472
      },
      "rms_raw_differences_display_abscissa_and_ordinate": [
        0.026933072461392454,
        0.0026467152112804207
      ],
      "rms_after_x_translation_display_units": 0.00924318991248411,
      "width_10_90": {
        "levels": [
          1.1285714285714286,
          2.157142857142857
        ],
        "crossings_2011_display_units": [
          -2.8621608442248627,
          2.0420939766635136
        ],
        "crossings_2004_display_units": [
          -2.8242590662217033,
          2.114170782768298
        ],
        "2011_display_units": 4.904254820888376,
        "2004_display_units": 4.938429848990001,
        "2011_physical_lambda1": 4.346282671552771,
        "2004_physical_lambda1": 4.3765695016345365
      }
    },
    "temperature": {
      "matched": 21,
      "abscissa_affine_fit": {
        "shift": -0.02796849900892211,
        "slope": 0.9995802403207192
      },
      "ordinate_affine_fit": {
        "shift": 0.0016320180838630776,
        "slope": 1.000441518062407
      },
      "rms_raw_differences_display_abscissa_and_ordinate": [
        0.02861095220186048,
        0.002495376181257692
      ],
      "rms_after_x_translation_display_units": 0.00602987290062284
    }
  },
  "anchors": {
    "density": [
      {
        "marker": 0,
        "axis_2004_x": -8.833302877384348,
        "ordinate_2004": 1.0009988704625972,
        "axis_2011_x": -8.863134657836644,
        "ordinate_2011": 1.0337985436893204,
        "circle_similarity": 2.515112085584345,
        "center_px": [
          87.75,
          381.25
        ],
        "accepted": false
      },
      {
        "marker": 1,
        "axis_2004_x": -6.087417944645143,
        "ordinate_2004": 1.0070344508907942,
        "axis_2011_x": -6.103752759381898,
        "ordinate_2011": 1.006492718446602,
        "circle_similarity": 12.810373841471947,
        "center_px": [
          150.25,
          388.75
        ],
        "accepted": true
      },
      {
        "marker": 2,
        "axis_2004_x": -4.320949475923402,
        "ordinate_2004": 1.0340570929814654,
        "axis_2011_x": -4.3487858719646795,
        "ordinate_2011": 1.035618932038835,
        "circle_similarity": 21.02325228654746,
        "center_px": [
          190.0,
          380.75
        ],
        "accepted": true
      },
      {
        "marker": 3,
        "axis_2004_x": -3.241707782197796,
        "ordinate_2004": 1.0880063664835447,
        "axis_2011_x": -3.256070640176601,
        "ordinate_2011": 1.090230582524272,
        "circle_similarity": 18.1728462727025,
        "center_px": [
          214.75,
          365.75
        ],
        "accepted": true
      },
      {
        "marker": 4,
        "axis_2004_x": -2.5513885569971375,
        "ordinate_2004": 1.1550872824356933,
        "axis_2011_x": -2.5827814569536427,
        "ordinate_2011": 1.155764563106796,
        "circle_similarity": 29.042817754801042,
        "center_px": [
          230.0,
          347.75
        ],
        "accepted": true
      },
      {
        "marker": 5,
        "axis_2004_x": -2.04525754019014,
        "ordinate_2004": 1.2300236176002466,
        "axis_2011_x": -2.0640176600441498,
        "ordinate_2011": 1.2313106796116506,
        "circle_similarity": 18.97962449882582,
        "center_px": [
          241.75,
          327.0
        ],
        "accepted": true
      },
      {
        "marker": 6,
        "axis_2004_x": -1.6110728459444381,
        "ordinate_2004": 1.31405478256405,
        "axis_2011_x": -1.6225165562913908,
        "ordinate_2011": 1.3177791262135923,
        "circle_similarity": 14.250216343666374,
        "center_px": [
          251.75,
          303.25
        ],
        "accepted": true
      },
      {
        "marker": 7,
        "axis_2004_x": -1.2036659591515466,
        "ordinate_2004": 1.41006546182677,
        "axis_2011_x": -1.225165562913908,
        "ordinate_2011": 1.4124393203883496,
        "circle_similarity": 26.421333362174074,
        "center_px": [
          260.75,
          277.25
        ],
        "accepted": true
      },
      {
        "marker": 8,
        "axis_2004_x": -0.8004526222572093,
        "ordinate_2004": 1.5180600195101914,
        "axis_2011_x": -0.8167770419426041,
        "ordinate_2011": 1.5198422330097088,
        "circle_similarity": 18.61208262319127,
        "center_px": [
          270.0,
          247.75
        ],
        "accepted": true
      },
      {
        "marker": 9,
        "axis_2004_x": -0.40019116964900725,
        "ordinate_2004": 1.6330502644144378,
        "axis_2011_x": -0.4304635761589406,
        "ordinate_2011": 1.6363470873786408,
        "circle_similarity": 26.193621889396788,
        "center_px": [
          278.75,
          215.75
        ],
        "accepted": true
      },
      {
        "marker": 10,
        "axis_2004_x": -3.552713678800501e-15,
        "ordinate_2004": 1.7489962519895261,
        "axis_2011_x": -0.011037527593819263,
        "ordinate_2011": 1.7510315533980583,
        "circle_similarity": 17.821635893249017,
        "center_px": [
          288.25,
          184.25
        ],
        "accepted": true
      },
      {
        "marker": 11,
        "axis_2004_x": 0.39918378056723114,
        "ordinate_2004": 1.8750059044000618,
        "axis_2011_x": 0.37527593818984606,
        "ordinate_2011": 1.8784587378640776,
        "circle_similarity": 17.617247091845343,
        "center_px": [
          297.0,
          149.25
        ],
        "accepted": true
      },
      {
        "marker": 12,
        "axis_2004_x": 0.799445233175426,
        "ordinate_2004": 1.952045746264825,
        "axis_2011_x": 0.7726269315673289,
        "ordinate_2011": 1.9549150485436892,
        "circle_similarity": 17.908834410356604,
        "center_px": [
          306.0,
          128.25
        ],
        "accepted": true
      },
      {
        "marker": 13,
        "axis_2004_x": 1.2026819977228271,
        "ordinate_2004": 2.032061919186733,
        "axis_2011_x": 1.258278145695364,
        "ordinate_2011": 2.01498786407767,
        "circle_similarity": 3.012009568452048,
        "center_px": [
          317.0,
          111.75
        ],
        "accepted": false
      },
      {
        "marker": 14,
        "axis_2004_x": 1.610182595127986,
        "ordinate_2004": 2.0979863428659447,
        "axis_2011_x": 1.5783664459161155,
        "ordinate_2011": 2.1005461165048542,
        "circle_similarity": 27.09951693540467,
        "center_px": [
          324.25,
          88.25
        ],
        "accepted": true
      },
      {
        "marker": 15,
        "axis_2004_x": 2.0442501511083577,
        "ordinate_2004": 2.1510671561328745,
        "axis_2011_x": 1.9977924944812369,
        "ordinate_2011": 2.1533373786407766,
        "circle_similarity": 13.685178944120338,
        "center_px": [
          333.75,
          73.75
        ],
        "accepted": true
      },
      {
        "marker": 16,
        "axis_2004_x": 2.550451450874549,
        "ordinate_2004": 2.1950531396005553,
        "axis_2011_x": 2.5275938189845473,
        "ordinate_2011": 2.198847087378641,
        "circle_similarity": 18.120122247174493,
        "center_px": [
          345.75,
          61.25
        ],
        "accepted": true
      },
      {
        "marker": 17,
        "axis_2004_x": 3.240747248422146,
        "ordinate_2004": 2.2340596601119276,
        "axis_2011_x": 3.2008830022075063,
        "ordinate_2011": 2.2370752427184466,
        "circle_similarity": 24.72375600876649,
        "center_px": [
          361.0,
          50.75
        ],
        "accepted": true
      },
      {
        "marker": 18,
        "axis_2004_x": 4.320972903576463,
        "ordinate_2004": 2.2650100118088003,
        "axis_2011_x": 4.293598233995585,
        "ordinate_2011": 2.2680218446601943,
        "circle_similarity": 19.293720115051507,
        "center_px": [
          385.75,
          42.25
        ],
        "accepted": true
      },
      {
        "marker": 19,
        "axis_2004_x": 6.086457410869489,
        "ordinate_2004": 2.281008882271397,
        "axis_2011_x": 6.059602649006621,
        "ordinate_2011": 2.283495145631068,
        "circle_similarity": 29.843930934869885,
        "center_px": [
          425.75,
          38.0
        ],
        "accepted": true
      },
      {
        "marker": 20,
        "axis_2004_x": 8.832342343608701,
        "ordinate_2004": 2.2859927093494896,
        "axis_2011_x": 8.79690949227373,
        "ordinate_2011": 2.289866504854369,
        "circle_similarity": 31.41086559851818,
        "center_px": [
          487.75,
          36.25
        ],
        "accepted": true
      }
    ],
    "temperature": [
      {
        "marker": 0,
        "axis_2004_x": -8.833302877384348,
        "ordinate_2004": 1.0009988704625972,
        "axis_2011_x": -8.852097130242825,
        "ordinate_2011": 1.0028519417475728,
        "circle_similarity": 20.212042632616583,
        "center_px": [
          88.0,
          389.75
        ],
        "accepted": true
      },
      {
        "marker": 1,
        "axis_2004_x": -6.087417944645143,
        "ordinate_2004": 1.0210301894542282,
        "axis_2011_x": -6.103752759381898,
        "ordinate_2011": 1.0228762135922331,
        "circle_similarity": 10.932141579303538,
        "center_px": [
          150.25,
          384.25
        ],
        "accepted": true
      },
      {
        "marker": 2,
        "axis_2004_x": -4.320949475923402,
        "ordinate_2004": 1.0980743954407763,
        "axis_2011_x": -4.359823399558499,
        "ordinate_2011": 1.100242718446602,
        "circle_similarity": 30.438950411431513,
        "center_px": [
          189.75,
          363.0
        ],
        "accepted": true
      },
      {
        "marker": 3,
        "axis_2004_x": -3.241707782197796,
        "ordinate_2004": 1.2320311136211943,
        "axis_2011_x": -3.2781456953642385,
        "ordinate_2011": 1.2340412621359222,
        "circle_similarity": 15.44847490822181,
        "center_px": [
          214.25,
          326.25
        ],
        "accepted": true
      },
      {
        "marker": 4,
        "axis_2004_x": -2.5513885569971375,
        "ordinate_2004": 1.3710720336807518,
        "axis_2011_x": -2.5827814569536427,
        "ordinate_2011": 1.3742111650485438,
        "circle_similarity": 15.439230486519632,
        "center_px": [
          230.0,
          287.75
        ],
        "accepted": true
      },
      {
        "marker": 5,
        "axis_2004_x": -2.04525754019014,
        "ordinate_2004": 1.4960255686193973,
        "axis_2011_x": -2.0640176600441498,
        "ordinate_2011": 1.497997572815534,
        "circle_similarity": 19.948649585767935,
        "center_px": [
          241.75,
          253.75
        ],
        "accepted": true
      },
      {
        "marker": 6,
        "axis_2004_x": -1.6110728459444381,
        "ordinate_2004": 1.6089995892591262,
        "axis_2011_x": -1.6445916114790293,
        "ordinate_2011": 1.610861650485437,
        "circle_similarity": 18.594251929938338,
        "center_px": [
          251.25,
          222.75
        ],
        "accepted": true
      },
      {
        "marker": 7,
        "axis_2004_x": -1.2036659591515466,
        "ordinate_2004": 1.712005955742671,
        "axis_2011_x": -1.225165562913908,
        "ordinate_2011": 1.7155339805825243,
        "circle_similarity": 26.026269786159496,
        "center_px": [
          260.75,
          194.0
        ],
        "accepted": true
      },
      {
        "marker": 8,
        "axis_2004_x": -0.8004526222572093,
        "ordinate_2004": 1.801029676028136,
        "axis_2011_x": -0.8278145695364234,
        "ordinate_2011": 1.8029126213592233,
        "circle_similarity": 22.328901280775003,
        "center_px": [
          269.75,
          170.0
        ],
        "accepted": true
      },
      {
        "marker": 9,
        "axis_2004_x": -0.40019116964900725,
        "ordinate_2004": 1.8750059044000618,
        "axis_2011_x": -0.4304635761589406,
        "ordinate_2011": 1.8784587378640776,
        "circle_similarity": 23.46077206962301,
        "center_px": [
          278.75,
          149.25
        ],
        "accepted": true
      },
      {
        "marker": 10,
        "axis_2004_x": -3.552713678800501e-15,
        "ordinate_2004": 1.9330749088668688,
        "axis_2011_x": -0.03311258278145779,
        "ordinate_2011": 1.9348907766990293,
        "circle_similarity": 30.095922465777008,
        "center_px": [
          287.75,
          133.75
        ],
        "accepted": true
      },
      {
        "marker": 11,
        "axis_2004_x": 0.39918378056723114,
        "ordinate_2004": 1.9760004107408742,
        "axis_2011_x": 0.37527593818984606,
        "ordinate_2011": 1.9785800970873786,
        "circle_similarity": 30.46541831162615,
        "center_px": [
          297.0,
          121.75
        ],
        "accepted": true
      },
      {
        "marker": 12,
        "axis_2004_x": 0.799445233175426,
        "ordinate_2004": 2.0070511372387947,
        "axis_2011_x": 0.7726269315673289,
        "ordinate_2011": 2.0095266990291263,
        "circle_similarity": 13.429109499815556,
        "center_px": [
          306.0,
          113.25
        ],
        "accepted": true
      },
      {
        "marker": 13,
        "axis_2004_x": 1.2026819977228271,
        "ordinate_2004": 2.0289939415721108,
        "axis_2011_x": 1.1699779249448117,
        "ordinate_2011": 2.031371359223301,
        "circle_similarity": 14.977200341224576,
        "center_px": [
          315.0,
          107.25
        ],
        "accepted": true
      },
      {
        "marker": 14,
        "axis_2004_x": 1.610182595127986,
        "ordinate_2004": 2.0449928120347076,
        "axis_2011_x": 1.5783664459161155,
        "ordinate_2011": 2.047754854368932,
        "circle_similarity": 18.869141264337948,
        "center_px": [
          324.25,
          102.75
        ],
        "accepted": true
      },
      {
        "marker": 15,
        "axis_2004_x": 2.0442501511083577,
        "ordinate_2004": 2.0560165836627817,
        "axis_2011_x": 2.0198675496688736,
        "ordinate_2011": 2.0577669902912623,
        "circle_similarity": 27.726125889252657,
        "center_px": [
          334.25,
          100.0
        ],
        "accepted": true
      },
      {
        "marker": 16,
        "axis_2004_x": 2.550451450874549,
        "ordinate_2004": 2.065019766904554,
        "axis_2011_x": 2.5275938189845473,
        "ordinate_2011": 2.0677791262135923,
        "circle_similarity": 17.114597236413847,
        "center_px": [
          345.75,
          97.25
        ],
        "accepted": true
      },
      {
        "marker": 17,
        "axis_2004_x": 3.240747248422146,
        "ordinate_2004": 2.071059711454536,
        "axis_2011_x": 3.211920529801324,
        "ordinate_2011": 2.0723300970873786,
        "circle_similarity": 18.908477325229885,
        "center_px": [
          361.25,
          96.0
        ],
        "accepted": true
      },
      {
        "marker": 18,
        "axis_2004_x": 4.320972903576463,
        "ordinate_2004": 2.0749874210607384,
        "axis_2011_x": 4.293598233995585,
        "ordinate_2011": 2.076881067961165,
        "circle_similarity": 19.608578552556086,
        "center_px": [
          385.75,
          94.75
        ],
        "accepted": true
      },
      {
        "marker": 19,
        "axis_2004_x": 6.086457410869489,
        "ordinate_2004": 2.076999281203471,
        "axis_2011_x": 6.059602649006621,
        "ordinate_2011": 2.0805218446601943,
        "circle_similarity": 19.3244302363569,
        "center_px": [
          425.75,
          93.75
        ],
        "accepted": true
      },
      {
        "marker": 20,
        "axis_2004_x": 8.832342343608701,
        "ordinate_2004": 2.076999281203471,
        "axis_2011_x": 8.79690949227373,
        "ordinate_2011": 2.0805218446601943,
        "circle_similarity": 26.416972955351056,
        "center_px": [
          487.75,
          93.75
        ],
        "accepted": true
      }
    ]
  },
  "inference": "2004 and explicitly scaled 2011 figures reproduce the same Ohwada Mach-2 abscissae and ordinates to raster precision. Their x/lambda1 text shorthand therefore identifies the 1993 coordinate, numerically not the physical X/lambda1. Multiply digitized reference abscissae by sqrt(pi)/2 for the physical upstream mean free path. Retain published coordinates for provenance; no fitted scale or change to solver coordinates.",
  "code_sha256": "2accef9392ebf5f847a36ad48042140c01e9e9d0d4cd98977ea388ea41c2babd"
}


==> anc/evidence/latest/OHWADA_COORDINATE_RESOLUTION.json <==
{
  "valid": true,
  "method": "Published-coordinate conversion, not a fitted stretch",
  "factor_from_display_coordinate_to_physical_lambda": 0.8862269254527579,
  "formula": "X/lambda1 = (sqrt(pi)/2)*xi",
  "original_marker_csv_sha256": "6da8dc596916ce1e5861491af53f38f4e5abbf9d09b19defd68dae834b88aad6",
  "source_marker_provenance_sha256": "9f415774c78c942030aa9b707b9a6269af1bbb231ec59b401c27309cc8c74ea0",
  "source_2011_sha256": "009e05f1344eff3e9f4653c65d6a39292ed63e029452a8b2a1c5fa07170c462a",
  "source_2011_doi": "10.1093/imamat/hxr002",
  "phase_convention": "One density-integral translation per seed over +/-7 physical mean free paths; identical rule for reference and DSMC. All 21 markers retained.",
  "physics_or_raw_samples_changed": false,
  "reference_width_display_units": 4.938429848990001,
  "reference_width_physical_lambda": 4.3765695016345365,
  "source_files": [
    {
      "file": "evidence/latest/shock_aligned/000.npz",
      "sha256": "c182fcd142b0c21a1b49b84220e04f818383b2ecfee68e6d3f8732f761e67a10"
    },
    {
      "file": "evidence/latest/shock_aligned/001.npz",
      "sha256": "f22e9c0e818b2c791e6bd945b5de90fa081e31c08c1aa042fb9b10426c08a540"
    },
    {
      "file": "evidence/latest/shock_aligned/002.npz",
      "sha256": "14d30ff18394e1cab29046b16d8ed478800e778ff5a13f58b831b12a75745c5f"
    },
    {
      "file": "evidence/latest/shock_aligned/003.npz",
      "sha256": "c4a5518d36a9f33b18100ebe91ccc58c8c155a315c846931d11d2ce383ea58ce"
    },
    {
      "file": "evidence/latest/shock_aligned/004.npz",
      "sha256": "c65c38cf84a1d9fae4c6124941931d2bb48ff14b8f6809ed7da2570699a8ec84"
    },
    {
      "file": "evidence/latest/shock_aligned/005.npz",
      "sha256": "97aa1f967599c7e8c14d7f9e1edaa433e38ecf3a2e85c01c330968b8706cf720"
    },
    {
      "file": "evidence/latest/shock_aligned/006.npz",
      "sha256": "5c8de3391e8a94fed04a5d8c430e54467e754578d1735bc368856fb7171ba510"
    },
    {
      "file": "evidence/latest/shock_aligned/007.npz",
      "sha256": "dd873a1a2399c419c4d0197311790a5dcf031811dcacedb4b7c5c36fa2549886"
    },
    {
      "file": "evidence/latest/shock_aligned/008.npz",
      "sha256": "aca277886d57e16e4ac6ccdc9314eafdb1a8301589167afac59f5c60fe24ec47"
    },
    {
      "file": "evidence/latest/shock_aligned/009.npz",
      "sha256": "18e28955bf71c436596d7868e976892501f615c523ea6758c9459be29c4667aa"
    },
    {
      "file": "evidence/latest/shock_aligned/020.npz",
      "sha256": "98b49075efc2c5d64b20393733268b19b3556854a10f19f911214e22ba5db4f9"
    },
    {
      "file": "evidence/latest/shock_aligned/021.npz",
      "sha256": "14610a3c3b74002eb10aa6156bca90cdc9c85aae8696a464b82fa4c2ec5dcd1d"
    },
    {
      "file": "evidence/latest/shock_aligned/022.npz",
      "sha256": "7fcbfd436b817253d882194e78517bb3dda3c21ed6ef8806c6dc16d603014afe"
    },
    {
      "file": "evidence/latest/shock_aligned/023.npz",
      "sha256": "e8f42d2d62b00c5ba3c45e92ac96454b7cbd96ac46c87cce91b589c160de0f24"
    },
    {
      "file": "evidence/latest/shock_aligned/024.npz",
      "sha256": "56006629e9d69355597df17f93e957a33503ce2e0ec4bc1e89433156c1bc77b9"
    },
    {
      "file": "evidence/latest/shock_aligned/025.npz",
      "sha256": "5ceabb6ce69523a1cb0988dfc8bb45a2d0fbe927bbe986196c29f02c2c0b95bc"
    }
  ]
}


==> anc/evidence/latest/SBT_EXP_ANALYSIS.json <==
{
  "method_ids": {
    "0": "SBT",
    "1": "P-SBT",
    "2": "Weighted P-SBT",
    "3": "EA-P-SBT",
    "4": "Poisson",
    "5": "SBT-exp"
  },
  "seed_groups": 16,
  "replicas_per_group": 12000,
  "legacy_records_matched_by_task": 720,
  "conservation": {
    "SBT": {
      "max_relative_energy_error": 2.072416312633626e-15,
      "max_normalized_momentum_error": 5.995204332975845e-15
    },
    "P-SBT": {
      "max_relative_energy_error": 1.998401444325282e-15,
      "max_normalized_momentum_error": 5.939693181744587e-15
    },
    "Weighted P-SBT": {
      "max_relative_energy_error": 2.220446049250313e-15,
      "max_normalized_momentum_error": 5.995204332975845e-15
    },
    "EA-P-SBT": {
      "max_relative_energy_error": 2.072416312633626e-15,
      "max_normalized_momentum_error": 5.995204332975845e-15
    },
    "Poisson": {
      "max_relative_energy_error": 2.109423746787797e-15,
      "max_normalized_momentum_error": 5.88418203051333e-15
    },
    "SBT-exp": {
      "max_relative_energy_error": 1.998401444325282e-15,
      "max_normalized_momentum_error": 5.995204332975845e-15
    }
  },
  "sbt_exp_same_primary_multiple_events": 0,
  "fixed_cell_t0p8": [
    {
      "N": 2,
      "h": 0.1,
      "t": 0.8,
      "exp_minus_sbt": 0.007522684703433282,
      "exp_minus_sbt_se": 0.000799156238530369,
      "exp_minus_psbt": -0.000403001458241228,
      "exp_minus_psbt_se": 0.0010653677363125927,
      "sbt_minus_poisson": -0.008047988983636935,
      "sbt_minus_poisson_se": 0.0010842985988211873,
      "p_sbt_minus_poisson": -0.0001223028219624247,
      "p_sbt_minus_poisson_se": 0.0013601859115616344,
      "weighted_p_sbt_minus_poisson": -0.0008258667615343163,
      "weighted_p_sbt_minus_poisson_se": 0.0008937001832287661,
      "ea_p_sbt_minus_poisson": 0.0005491995546808865,
      "ea_p_sbt_minus_poisson_se": 0.0009522768042728429,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": -0.0005253042802036527,
      "sbt_exp_minus_poisson_se": 0.0010567320738789072
    },
    {
      "N": 2,
      "h": 0.2,
      "t": 0.8,
      "exp_minus_sbt": 0.01457666224682354,
      "exp_minus_sbt_se": 0.0012864489779247491,
      "exp_minus_psbt": 0.0008930832579242161,
      "exp_minus_psbt_se": 0.0011022264935604082,
      "sbt_minus_poisson": -0.015431620653009714,
      "sbt_minus_poisson_se": 0.0009605056866680005,
      "p_sbt_minus_poisson": -0.0017480416641103905,
      "p_sbt_minus_poisson_se": 0.0011283726956795523,
      "weighted_p_sbt_minus_poisson": 6.087569895396258e-05,
      "weighted_p_sbt_minus_poisson_se": 0.0009066317131349468,
      "ea_p_sbt_minus_poisson": -0.0009939071113485003,
      "ea_p_sbt_minus_poisson_se": 0.0013930709697135301,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": -0.0008549584061861744,
      "sbt_exp_minus_poisson_se": 0.0013550285046000565
    },
    {
      "N": 2,
      "h": 0.4,
      "t": 0.8,
      "exp_minus_sbt": 0.032882650573289665,
      "exp_minus_sbt_se": 0.001263492922150715,
      "exp_minus_psbt": 0.00022162907614982005,
      "exp_minus_psbt_se": 0.001255083819932681,
      "sbt_minus_poisson": -0.03307497867744939,
      "sbt_minus_poisson_se": 0.0012550042896733928,
      "p_sbt_minus_poisson": -0.00041395718030954286,
      "p_sbt_minus_poisson_se": 0.0009688826474853091,
      "weighted_p_sbt_minus_poisson": -0.00032888330578834113,
      "weighted_p_sbt_minus_poisson_se": 0.001054157524830551,
      "ea_p_sbt_minus_poisson": -0.0010923012045410425,
      "ea_p_sbt_minus_poisson_se": 0.0013177056729121385,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": -0.0001923281041597228,
      "sbt_exp_minus_poisson_se": 0.0011438773931121177
    },
    {
      "N": 3,
      "h": 0.1,
      "t": 0.8,
      "exp_minus_sbt": 0.008905009866424358,
      "exp_minus_sbt_se": 0.0009642852341494303,
      "exp_minus_psbt": 0.0006917435093639276,
      "exp_minus_psbt_se": 0.0009234547742288876,
      "sbt_minus_poisson": -0.005236188514399843,
      "sbt_minus_poisson_se": 0.0008174485002951495,
      "p_sbt_minus_poisson": 0.002977077842660587,
      "p_sbt_minus_poisson_se": 0.000984984481249573,
      "weighted_p_sbt_minus_poisson": 0.0025348632161449093,
      "weighted_p_sbt_minus_poisson_se": 0.0010120467248188095,
      "ea_p_sbt_minus_poisson": 0.0010345206844907529,
      "ea_p_sbt_minus_poisson_se": 0.0010882366590224068,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": 0.0036688213520245146,
      "sbt_exp_minus_poisson_se": 0.0012902634828242147
    },
    {
      "N": 3,
      "h": 0.2,
      "t": 0.8,
      "exp_minus_sbt": 0.020537529875469085,
      "exp_minus_sbt_se": 0.001222610423901073,
      "exp_minus_psbt": 0.002577620978717233,
      "exp_minus_psbt_se": 0.0008967577123130039,
      "sbt_minus_poisson": -0.013873676420150223,
      "sbt_minus_poisson_se": 0.0009642862680942905,
      "p_sbt_minus_poisson": 0.004086232476601625,
      "p_sbt_minus_poisson_se": 0.0007074671607831788,
      "weighted_p_sbt_minus_poisson": 0.0018904812171414292,
      "weighted_p_sbt_minus_poisson_se": 0.0008289155117822344,
      "ea_p_sbt_minus_poisson": 0.0006456739863387843,
      "ea_p_sbt_minus_poisson_se": 0.0009829612007463166,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": 0.006663853455318858,
      "sbt_exp_minus_poisson_se": 0.0008693678987461323
    },
    {
      "N": 3,
      "h": 0.4,
      "t": 0.8,
      "exp_minus_sbt": 0.04534699484285122,
      "exp_minus_sbt_se": 0.0009368365098525945,
      "exp_minus_psbt": 0.0057071069540706575,
      "exp_minus_psbt_se": 0.0009467330524313293,
      "sbt_minus_poisson": -0.03287909715945812,
      "sbt_minus_poisson_se": 0.0008372465930231661,
      "p_sbt_minus_poisson": 0.00676079072932243,
      "p_sbt_minus_poisson_se": 0.0009378437838090035,
      "weighted_p_sbt_minus_poisson": 0.0028850355932494645,
      "weighted_p_sbt_minus_poisson_se": 0.0010856856688614886,
      "ea_p_sbt_minus_poisson": 0.0015448446757702974,
      "ea_p_sbt_minus_poisson_se": 0.0007081853297663379,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": 0.012467897683393087,
      "sbt_exp_minus_poisson_se": 0.0006689177864556768
    },
    {
      "N": 4,
      "h": 0.1,
      "t": 0.8,
      "exp_minus_sbt": 0.011242902367005148,
      "exp_minus_sbt_se": 0.0008176710044604259,
      "exp_minus_psbt": 0.002136658770480653,
      "exp_minus_psbt_se": 0.0008127848687558532,
      "sbt_minus_poisson": -0.006237071137567631,
      "sbt_minus_poisson_se": 0.0008672370953694056,
      "p_sbt_minus_poisson": 0.0028691724589568635,
      "p_sbt_minus_poisson_se": 0.0009002046168510847,
      "weighted_p_sbt_minus_poisson": 0.0008425084996614898,
      "weighted_p_sbt_minus_poisson_se": 0.0007964587419476009,
      "ea_p_sbt_minus_poisson": 0.0010616482302044147,
      "ea_p_sbt_minus_poisson_se": 0.0007935670059089032,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": 0.005005831229437516,
      "sbt_exp_minus_poisson_se": 0.0008603233967863477
    },
    {
      "N": 4,
      "h": 0.2,
      "t": 0.8,
      "exp_minus_sbt": 0.023022430225037353,
      "exp_minus_sbt_se": 0.0009653815359777576,
      "exp_minus_psbt": 0.004646267569600959,
      "exp_minus_psbt_se": 0.0008560905588863218,
      "sbt_minus_poisson": -0.012701847355668108,
      "sbt_minus_poisson_se": 0.0008609295685054794,
      "p_sbt_minus_poisson": 0.005674315299768282,
      "p_sbt_minus_poisson_se": 0.0008117452678693464,
      "weighted_p_sbt_minus_poisson": 0.0006313020012001617,
      "weighted_p_sbt_minus_poisson_se": 0.000763594917490388,
      "ea_p_sbt_minus_poisson": 0.00035075052520872063,
      "ea_p_sbt_minus_poisson_se": 0.0008407485850504128,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": 0.010320582869369242,
      "sbt_exp_minus_poisson_se": 0.0007527985977499154
    },
    {
      "N": 4,
      "h": 0.4,
      "t": 0.8,
      "exp_minus_sbt": 0.049622433439683394,
      "exp_minus_sbt_se": 0.0008884509505501265,
      "exp_minus_psbt": 0.0077448461679401545,
      "exp_minus_psbt_se": 0.0011311507056010583,
      "sbt_minus_poisson": -0.030816526994777507,
      "sbt_minus_poisson_se": 0.0008464938549764558,
      "p_sbt_minus_poisson": 0.011061060276965738,
      "p_sbt_minus_poisson_se": 0.001031918922841707,
      "weighted_p_sbt_minus_poisson": 0.0021764506319410237,
      "weighted_p_sbt_minus_poisson_se": 0.0008362507424088056,
      "ea_p_sbt_minus_poisson": 0.00018416459148210516,
      "ea_p_sbt_minus_poisson_se": 0.0005947411855236642,
      "poisson_minus_poisson": 0.0,
      "poisson_minus_poisson_se": 0.0,
      "sbt_exp_minus_poisson": 0.018805906444905894,
      "sbt_exp_minus_poisson_se": 0.0006720011147358043
    }
  ],
  "N2_check_against_analytic": [
    {
      "h": 0.1,
      "method": "SBT",
      "t0p8_minus_analytic": -0.007274169255528281,
      "t0p8_minus_analytic_se": 0.0006263577025412022,
      "t0p8_sbt_predicted_minus_analytic": -0.006980122282461216,
      "max_abs_standardized_contrast": 11.61344264789301
    },
    {
      "h": 0.1,
      "method": "P-SBT",
      "t0p8_minus_analytic": 0.0006515169061462288,
      "t0p8_minus_analytic_se": 0.001003409840588539,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 0.8420452296028784
    },
    {
      "h": 0.1,
      "method": "Weighted P-SBT",
      "t0p8_minus_analytic": -5.204703342566279e-05,
      "t0p8_minus_analytic_se": 0.0006493324507006026,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 3.9123268234976907
    },
    {
      "h": 0.1,
      "method": "EA-P-SBT",
      "t0p8_minus_analytic": 0.00132301928278954,
      "t0p8_minus_analytic_se": 0.0006896364459089879,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 1.9184300520047346
    },
    {
      "h": 0.1,
      "method": "Poisson",
      "t0p8_minus_analytic": 0.0007738197281086535,
      "t0p8_minus_analytic_se": 0.0007800044178284147,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 1.86207369391821
    },
    {
      "h": 0.1,
      "method": "SBT-exp",
      "t0p8_minus_analytic": 0.0002485154479050008,
      "t0p8_minus_analytic_se": 0.00064118743200074,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 2.1892028966575836
    },
    {
      "h": 0.2,
      "method": "SBT",
      "t0p8_minus_analytic": -0.014898669202052538,
      "t0p8_minus_analytic_se": 0.0008019857401107549,
      "t0p8_sbt_predicted_minus_analytic": -0.014702398619464718,
      "max_abs_standardized_contrast": 18.577224577577926
    },
    {
      "h": 0.2,
      "method": "P-SBT",
      "t0p8_minus_analytic": -0.001215090213153214,
      "t0p8_minus_analytic_se": 0.0005882758833990506,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 3.342649150821408
    },
    {
      "h": 0.2,
      "method": "Weighted P-SBT",
      "t0p8_minus_analytic": 0.000593827149911139,
      "t0p8_minus_analytic_se": 0.0008751822263263427,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 1.550107491298598
    },
    {
      "h": 0.2,
      "method": "EA-P-SBT",
      "t0p8_minus_analytic": -0.00046095566039132396,
      "t0p8_minus_analytic_se": 0.000797616469554948,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 1.2824685194967247
    },
    {
      "h": 0.2,
      "method": "Poisson",
      "t0p8_minus_analytic": 0.0005329514509571764,
      "t0p8_minus_analytic_se": 0.0007767753307292893,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 1.649413161950005
    },
    {
      "h": 0.2,
      "method": "SBT-exp",
      "t0p8_minus_analytic": -0.000322006955228998,
      "t0p8_minus_analytic_se": 0.0009164560359605797,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 0.7506800033666964
    },
    {
      "h": 0.4,
      "method": "SBT",
      "t0p8_minus_analytic": -0.03281343859278774,
      "t0p8_minus_analytic_se": 0.001045745568557703,
      "t0p8_sbt_predicted_minus_analytic": -0.033057746857939045,
      "max_abs_standardized_contrast": 43.85504565123586
    },
    {
      "h": 0.4,
      "method": "P-SBT",
      "t0p8_minus_analytic": -0.00015241709564789777,
      "t0p8_minus_analytic_se": 0.0009044193748696237,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 2.4917030811068557
    },
    {
      "h": 0.4,
      "method": "Weighted P-SBT",
      "t0p8_minus_analytic": -6.734322112669604e-05,
      "t0p8_minus_analytic_se": 0.0005380614673830298,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 0.7251091061498127
    },
    {
      "h": 0.4,
      "method": "EA-P-SBT",
      "t0p8_minus_analytic": -0.0008307611198793974,
      "t0p8_minus_analytic_se": 0.0006518914530583184,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 2.019218364993846
    },
    {
      "h": 0.4,
      "method": "Poisson",
      "t0p8_minus_analytic": 0.0002615400846616451,
      "t0p8_minus_analytic_se": 0.0007924889827116517,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 2.234522815957342
    },
    {
      "h": 0.4,
      "method": "SBT-exp",
      "t0p8_minus_analytic": 6.921198050192229e-05,
      "t0p8_minus_analytic_se": 0.0006616477088333884,
      "t0p8_sbt_predicted_minus_analytic": null,
      "max_abs_standardized_contrast": 0.7783636516221507
    }
  ]
}


==> anc/evidence/latest/contrast_t0p8.csv <==
N,h,t,exp_minus_sbt,exp_minus_sbt_se,exp_minus_psbt,exp_minus_psbt_se,sbt_minus_poisson,sbt_minus_poisson_se,p_sbt_minus_poisson,p_sbt_minus_poisson_se,weighted_p_sbt_minus_poisson,weighted_p_sbt_minus_poisson_se,ea_p_sbt_minus_poisson,ea_p_sbt_minus_poisson_se,poisson_minus_poisson,poisson_minus_poisson_se,sbt_exp_minus_poisson,sbt_exp_minus_poisson_se
2,0.1,0.8,0.007522684703433282,0.000799156238530369,-0.000403001458241228,0.0010653677363125927,-0.008047988983636935,0.0010842985988211873,-0.0001223028219624247,0.0013601859115616344,-0.0008258667615343163,0.0008937001832287661,0.0005491995546808865,0.0009522768042728429,0.0,0.0,-0.0005253042802036527,0.0010567320738789072
2,0.2,0.8,0.01457666224682354,0.0012864489779247491,0.0008930832579242161,0.0011022264935604082,-0.015431620653009714,0.0009605056866680005,-0.0017480416641103905,0.0011283726956795523,6.087569895396258e-05,0.0009066317131349468,-0.0009939071113485003,0.0013930709697135301,0.0,0.0,-0.0008549584061861744,0.0013550285046000565
2,0.4,0.8,0.032882650573289665,0.001263492922150715,0.00022162907614982005,0.001255083819932681,-0.03307497867744939,0.0012550042896733928,-0.00041395718030954286,0.0009688826474853091,-0.00032888330578834113,0.001054157524830551,-0.0010923012045410425,0.0013177056729121385,0.0,0.0,-0.0001923281041597228,0.0011438773931121177
3,0.1,0.8,0.008905009866424358,0.0009642852341494303,0.0006917435093639276,0.0009234547742288876,-0.005236188514399843,0.0008174485002951495,0.002977077842660587,0.000984984481249573,0.0025348632161449093,0.0010120467248188095,0.0010345206844907529,0.0010882366590224068,0.0,0.0,0.0036688213520245146,0.0012902634828242147
3,0.2,0.8,0.020537529875469085,0.001222610423901073,0.002577620978717233,0.0008967577123130039,-0.013873676420150223,0.0009642862680942905,0.004086232476601625,0.0007074671607831788,0.0018904812171414292,0.0008289155117822344,0.0006456739863387843,0.0009829612007463166,0.0,0.0,0.006663853455318858,0.0008693678987461323
3,0.4,0.8,0.04534699484285122,0.0009368365098525945,0.0057071069540706575,0.0009467330524313293,-0.03287909715945812,0.0008372465930231661,0.00676079072932243,0.0009378437838090035,0.0028850355932494645,0.0010856856688614886,0.0015448446757702974,0.0007081853297663379,0.0,0.0,0.012467897683393087,0.0006689177864556768
4,0.1,0.8,0.011242902367005148,0.0008176710044604259,0.002136658770480653,0.0008127848687558532,-0.006237071137567631,0.0008672370953694056,0.0028691724589568635,0.0009002046168510847,0.0008425084996614898,0.0007964587419476009,0.0010616482302044147,0.0007935670059089032,0.0,0.0,0.005005831229437516,0.0008603233967863477
4,0.2,0.8,0.023022430225037353,0.0009653815359777576,0.004646267569600959,0.0008560905588863218,-0.012701847355668108,0.0008609295685054794,0.005674315299768282,0.0008117452678693464,0.0006313020012001617,0.000763594917490388,0.00035075052520872063,0.0008407485850504128,0.0,0.0,0.010320582869369242,0.0007527985977499154
4,0.4,0.8,0.049622433439683394,0.0008884509505501265,0.0077448461679401545,0.0011311507056010583,-0.030816526994777507,0.0008464938549764558,0.011061060276965738,0.001031918922841707,0.0021764506319410237,0.0008362507424088056,0.00018416459148210516,0.0005947411855236642,0.0,0.0,0.018805906444905894,0.0006720011147358043


==> anc/evidence/latest/cost_extended_analysis.json <==
{
  "valid": true,
  "settings": 390,
  "rounds": 3120,
  "initial_states_per_setting": 8,
  "source_sha256": "eca10fa19509a16864d5204607d903c43c419f3c9905ba971a5e6211da20d719",
  "N128": [
    {
      "h_over_tau": 0.01,
      "SBT-exp": 24.211315999999997,
      "P-SBT": 24.8669315,
      "Weighted P-SBT": 611.0525640000001,
      "EA-P-SBT": 615.4808805,
      "Poisson": 11.0820455,
      "NTC stochastic rounding": 10.8036435
    },
    {
      "h_over_tau": 0.04,
      "SBT-exp": 25.787166000000003,
      "P-SBT": 26.6336395,
      "Weighted P-SBT": 633.1970780000001,
      "EA-P-SBT": 632.6956845,
      "Poisson": 15.024198,
      "NTC stochastic rounding": 14.849609
    },
    {
      "h_over_tau": 0.1,
      "SBT-exp": 29.233607,
      "P-SBT": 30.062130000000003,
      "Weighted P-SBT": 658.9616185,
      "EA-P-SBT": 687.331619,
      "Poisson": 22.639067500000003,
      "NTC stochastic rounding": 22.9588495
    },
    {
      "h_over_tau": 0.2,
      "SBT-exp": 31.939871500000002,
      "P-SBT": 33.529011499999996,
      "Weighted P-SBT": 620.905215,
      "EA-P-SBT": 702.1900465,
      "Poisson": 34.406419,
      "NTC stochastic rounding": 34.734595
    },
    {
      "h_over_tau": 0.4,
      "SBT-exp": 39.775958,
      "P-SBT": 42.177962,
      "Weighted P-SBT": 633.1879245,
      "EA-P-SBT": 792.3147215,
      "Poisson": 59.110895500000005,
      "NTC stochastic rounding": 58.674150999999995
    }
  ],
  "paired_ratios": [
    {
      "h_over_tau": 0.01,
      "N": 2,
      "method": "SBT-exp",
      "paired_ratios": [
        0.8818700356089221,
        1.1372602784796844,
        1.1268938442383234,
        1.1354475875117276,
        1.1421494712928577,
        1.131257665210539,
        1.1271501854565649,
        1.147361556675795
      ],
      "q25_med_q75": [
        1.1270861001520045,
        1.1333526263611333,
        1.1384825766829776
      ],
      "rounds_below_one": 1
    },
    {
      "h_over_tau": 0.01,
      "N": 2,
      "method": "P-SBT",
      "paired_ratios": [
        0.884348750619075,
        1.1119302000299498,
        1.1566837075106233,
        1.1635282387729085,
        1.177732465654185,
        1.1594378002661634,
        1.15831071415253,
        1.13837286129766
      ],
      "q25_med_q75": [
        1.1317621959807325,
        1.1574972108315766,
        1.1604604098928497
      ],
      "rounds_below_one": 1
    },
    {
      "h_over_tau": 0.01,
      "N": 2,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        0.9005030323045892,
        1.2050542204974048,
        1.1895499520958046,
        1.1970912630094828,
        1.2044109566384924,
        1.1972716678832822,
        1.1885366981408356,
        1.2010392415519924
      ],
      "q25_med_q75": [
        1.1892966386070625,
        1.1971814654463824,
        1.2018821703236173
      ],
      "rounds_below_one": 1
    },
    {
      "h_over_tau": 0.01,
      "N": 2,
      "method": "EA-P-SBT",
      "paired_ratios": [
        0.9171477950111289,
        1.2063832929095482,
        1.2032935383996228,
        1.2073642998074747,
        1.2082889664571004,
        1.2021310246124512,
        1.2008365559882772,
        1.2111832289029396
      ],
      "q25_med_q75": [
        1.2018074074564078,
        1.2048384156545855,
        1.2075954664698811
      ],
      "rounds_below_one": 1
    },
    {
      "h_over_tau": 0.01,
      "N": 2,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 2,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.7496618573535304,
        0.96040723194856,
        0.9642121638281564,
        0.9686054177216767,
        0.9771195125439698,
        0.9659118999852275,
        0.9892812037296513,
        0.9811072104044557
      ],
      "q25_med_q75": [
        0.9632609308582574,
        0.9672586588534522,
        0.9781164370090912
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.01,
      "N": 3,
      "method": "SBT-exp",
      "paired_ratios": [
        1.2809269257014062,
        1.2452329217306692,
        1.2840648244771045,
        1.3026318524544047,
        1.2632677334694737,
        1.2604772577441925,
        1.2968784567955238,
        1.2532443445446588
      ],
      "q25_med_q75": [
        1.258669029444309,
        1.2720973295854399,
        1.2872682325567093
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 3,
      "method": "P-SBT",
      "paired_ratios": [
        1.291260784278964,
        1.2634447161716365,
        1.3083932375104925,
        1.2938523996668612,
        1.2877699229221455,
        1.2835636464821407,
        1.2945270778887223,
        1.2902339651288655
      ],
      "q25_med_q75": [
        1.2867183538121443,
        1.2907473747039147,
        1.2940210692223264
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 3,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.4444136227008397,
        1.4057891548098151,
        1.4442966387918772,
        1.4322376288938379,
        1.4234915594255153,
        1.4566421260420008,
        1.4365176203993488,
        1.435861896989168
      ],
      "q25_med_q75": [
        1.4300511115267573,
        1.4361897586942585,
        1.4443258847691178
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 3,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.4694689193421622,
        1.4341828708512352,
        1.4631169409149665,
        1.453004936109121,
        1.4467764053066645,
        1.465626918018601,
        1.4559960811795267,
        1.4559399809211058
      ],
      "q25_med_q75": [
        1.451447803408507,
        1.4559680310503162,
        1.463744435190875
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 3,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 3,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9702830305097024,
        0.9520013823974499,
        0.9761612937470445,
        0.9666941684069615,
        0.9633312321399273,
        0.9600614401089826,
        0.9649511576718879,
        0.9960428736323742
      ],
      "q25_med_q75": [
        0.9625137841321911,
        0.9658226630394247,
        0.971752596319038
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.01,
      "N": 4,
      "method": "SBT-exp",
      "paired_ratios": [
        1.4043866879155618,
        1.4049561578028409,
        1.398587352507891,
        1.3795594129048687,
        1.3919270339852876,
        1.4025171038441746,
        1.39908591336528,
        1.4014280055082908
      ],
      "q25_med_q75": [
        1.3969222728772401,
        1.4002569594367853,
        1.4029844998620213
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 4,
      "method": "P-SBT",
      "paired_ratios": [
        1.437905854633126,
        1.4351815437904842,
        1.4189084933743124,
        1.427989027800243,
        1.4261715945273412,
        1.4379252049999642,
        1.436148245975301,
        1.4343321826287625
      ],
      "q25_med_q75": [
        1.4275346694820175,
        1.4347568632096235,
        1.4365876481397573
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 4,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.7321674775626232,
        1.7382625990364764,
        1.7317404924376154,
        1.7230211130517827,
        1.717384096934985,
        1.7303200086884636,
        1.7289899102584214,
        1.7257684463811493
      ],
      "q25_med_q75": [
        1.7250816130488076,
        1.7296549594734425,
        1.7318472387188675
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 4,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.7710324499006502,
        1.772671461886136,
        1.7708291588586662,
        1.7595561569847336,
        1.7677048132628856,
        1.7603440221710518,
        1.7629669829164714,
        1.7633846434387832
      ],
      "q25_med_q75": [
        1.7623112427301164,
        1.7655447283508345,
        1.7708799816191623
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 4,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 4,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9750218439230447,
        0.9758720992078345,
        0.968584434806753,
        0.9712444289971912,
        0.970008675305284,
        0.969236024635013,
        0.9768812054343186,
        0.9598346464779847
      ],
      "q25_med_q75": [
        0.969073127177948,
        0.9706265521512376,
        0.9752344077442421
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.01,
      "N": 6,
      "method": "SBT-exp",
      "paired_ratios": [
        1.5438174719406312,
        1.533644554003534,
        1.561380843545935,
        1.598736445876328,
        1.5782202443591222,
        1.4966812127972517,
        1.5679856017136993,
        1.6011108037063937
      ],
      "q25_med_q75": [
        1.5412742424563568,
        1.5646832226298173,
        1.5833492947384236
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 6,
      "method": "P-SBT",
      "paired_ratios": [
        1.5566589893226677,
        1.567033656398648,
        1.604922450123275,
        1.620129946628878,
        1.6129878037910017,
        1.5948563230836683,
        1.6457397098736448,
        1.6694959851288107
      ],
      "q25_med_q75": [
        1.5879006564124132,
        1.6089551269571385,
        1.62653238744007
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 6,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.3669779750237465,
        2.3679558411388695,
        2.358802348587237,
        2.4042490279506423,
        2.3076854412077634,
        2.357942584956064,
        2.4111561177013776,
        2.4597145110072844
      ],
      "q25_med_q75": [
        2.358587407679444,
        2.367466908081308,
        2.405975800388326
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 6,
      "method": "EA-P-SBT",
      "paired_ratios": [
        2.4276888864886157,
        2.3894109892710325,
        2.4795242785768807,
        2.5281159628926617,
        2.4164354034348046,
        2.4662978337333965,
        2.432530968473972,
        2.4742203996794063
      ],
      "q25_med_q75": [
        2.424875515725163,
        2.4494144011036845,
        2.4755463694037747
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 6,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 6,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9377190981609319,
        0.9635338236804971,
        0.9535060168215099,
        1.010128809971309,
        0.9488612922562463,
        0.9568315776916104,
        1.006598258908262,
        0.9950898899627896
      ],
      "q25_med_q75": [
        0.952344835680194,
        0.9601827006860537,
        0.9979669821991577
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.01,
      "N": 8,
      "method": "SBT-exp",
      "paired_ratios": [
        1.7086778052945253,
        1.7077853993529677,
        1.7021863493012435,
        1.7024702531706375,
        1.7256988698703108,
        1.6969218203595815,
        1.7181078808225483,
        1.6628970178799085
      ],
      "q25_med_q75": [
        1.700870217065828,
        1.7051278262618026,
        1.711035324176531
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 8,
      "method": "P-SBT",
      "paired_ratios": [
        1.7526519879171998,
        1.7541352706809856,
        1.740399472018621,
        1.745548121171805,
        1.77256206184148,
        1.744893149092502,
        1.752249393286253,
        1.7151919774083133
      ],
      "q25_med_q75": [
        1.7437697298240318,
        1.7488987572290289,
        1.7530228086081463
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 8,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        3.1980326969136095,
        3.19890723110732,
        3.1868543728389,
        3.231480306649833,
        3.189553314883857,
        3.2392244414997755,
        3.212735360237322,
        3.123916021743382
      ],
      "q25_med_q75": [
        3.1888785793726178,
        3.1984699640104646,
        3.21742159684045
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 8,
      "method": "EA-P-SBT",
      "paired_ratios": [
        3.2810318543086145,
        3.2834722509887793,
        3.2539546198123084,
        3.2610884936080384,
        3.2505872995075284,
        3.2412647078130816,
        3.262403612802405,
        3.341511123966169
      ],
      "q25_med_q75": [
        3.2531127897361136,
        3.261746053205222,
        3.2816419534786556
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 8,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 8,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9848197038816929,
        1.007344294990693,
        0.9821373012374088,
        0.993719515649365,
        1.0046932675293185,
        0.9774160497211416,
        0.9857694587087014,
        0.95942956541545
      ],
      "q25_med_q75": [
        0.980956988358342,
        0.9852945812951972,
        0.9964629536193534
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.01,
      "N": 12,
      "method": "SBT-exp",
      "paired_ratios": [
        1.882809361548822,
        1.8588977849400132,
        1.8498606575997647,
        1.8756903669155958,
        1.8564260871592981,
        1.8646926796898666,
        1.8816790670657209,
        1.8494185861587022
      ],
      "q25_med_q75": [
        1.8547847297694147,
        1.86179523231494,
        1.877187541953127
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 12,
      "method": "P-SBT",
      "paired_ratios": [
        1.9090833207088693,
        1.9102184797020614,
        1.9089795905307771,
        1.9383984915450014,
        1.9261546490388797,
        1.7445198441017564,
        1.9428567247336554,
        1.8979819373476303
      ],
      "q25_med_q75": [
        1.9062301772349906,
        1.9096509002054654,
        1.92921560966541
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 12,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        4.85610993910863,
        4.817363566036629,
        4.791907506835371,
        4.796643589930507,
        4.809946677147293,
        4.799133785504993,
        4.789508541941217,
        4.805370149661442
      ],
      "q25_med_q75": [
        4.795459569156723,
        4.802251967583217,
        4.8118008993696275
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 12,
      "method": "EA-P-SBT",
      "paired_ratios": [
        4.884989248478846,
        4.904687355186978,
        4.87010337141417,
        4.884400695007564,
        4.909112680973357,
        4.4006170759999685,
        4.853553401016448,
        4.879920407579055
      ],
      "q25_med_q75": [
        4.865965878814739,
        4.8821605512933095,
        4.889913775155879
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 12,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 12,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9878987917445804,
        0.9865679715679433,
        0.9825437577672541,
        0.9857656093002353,
        0.9894639408187315,
        0.986017017109603,
        0.9834504579417089,
        0.9841391426695081
      ],
      "q25_med_q75": [
        0.9839669714875583,
        0.9858913132049192,
        0.9869006766121026
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.01,
      "N": 16,
      "method": "SBT-exp",
      "paired_ratios": [
        1.9456561336850384,
        1.9545064278401287,
        1.9593529032492119,
        1.9926762998054683,
        1.8949431140761017,
        1.9536246648274287,
        1.9521181537169492,
        1.9608709551790489
      ],
      "q25_med_q75": [
        1.9505026487089716,
        1.9540655463337786,
        1.9597324162316712
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 16,
      "method": "P-SBT",
      "paired_ratios": [
        2.0066981436321636,
        2.015977741578169,
        2.023132742107832,
        2.01954735719425,
        1.9516044409910855,
        2.059432976509639,
        2.0342110140876724,
        2.0535277374924696
      ],
      "q25_med_q75": [
        2.0136578420916678,
        2.021340049651041,
        2.0390401949388717
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 16,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        6.563560959438234,
        6.609567808482728,
        6.5783797722385655,
        6.607077793424679,
        6.4046510940767885,
        6.576456848070418,
        6.578843026245537,
        6.603576743735839
      ],
      "q25_med_q75": [
        6.573232875912372,
        6.578611399242051,
        6.6044520061580485
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 16,
      "method": "EA-P-SBT",
      "paired_ratios": [
        6.630896859939114,
        6.697541118534853,
        6.682952851470259,
        6.701341435476637,
        6.465795776059439,
        6.677605042718082,
        6.635728655868606,
        6.695817659212503
      ],
      "q25_med_q75": [
        6.634520706886233,
        6.680278947094171,
        6.6962485240430905
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 16,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 16,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9798774988187943,
        0.9944899211491564,
        0.9871906867142461,
        0.9852482792826645,
        0.957331364599363,
        0.9858624297021057,
        1.0007012260383683,
        0.9882077501480301
      ],
      "q25_med_q75": [
        0.9839055841666969,
        0.9865265582081759,
        0.9897782928983117
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.01,
      "N": 24,
      "method": "SBT-exp",
      "paired_ratios": [
        2.0832957515041146,
        2.049223914273303,
        2.036871980058731,
        2.055021672908319,
        2.0560796644554444,
        2.047627909099767,
        1.9780388129554876,
        2.039282801088824
      ],
      "q25_med_q75": [
        2.038680095831301,
        2.048425911686535,
        2.0552861707951005
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 24,
      "method": "P-SBT",
      "paired_ratios": [
        2.1168475790788284,
        2.11715814203381,
        2.106525194783152,
        2.1473749030997173,
        2.115770186758465,
        2.1150648641578895,
        2.0506751036276447,
        1.8955908270535806
      ],
      "q25_med_q75": [
        2.092562671994275,
        2.1154175254581773,
        2.1169252198175736
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 24,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        10.03499611154316,
        9.977844599023287,
        9.87761448984277,
        9.960227756608326,
        9.945412029169827,
        10.051721693744968,
        9.685064454024545,
        9.071365761977686
      ],
      "q25_med_q75": [
        9.829476980888213,
        9.952819892889076,
        9.992132477153255
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 24,
      "method": "EA-P-SBT",
      "paired_ratios": [
        10.131129259682607,
        10.094025152071222,
        10.021402699817973,
        10.099653888567405,
        10.08992036927247,
        10.090257911724352,
        9.763796065197365,
        9.10280881563542
      ],
      "q25_med_q75": [
        9.95700104116282,
        10.09008914049841,
        10.095432336195268
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 24,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 24,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.98982326513567,
        0.9959364512447465,
        0.9868358033247778,
        0.9854910524189585,
        0.9914985947067763,
        0.9965961568677708,
        0.9578798918344125,
        0.8915903265982016
      ],
      "q25_med_q75": [
        0.978588262272822,
        0.9883295342302238,
        0.9926080588412688
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.01,
      "N": 32,
      "method": "SBT-exp",
      "paired_ratios": [
        2.1504149288286243,
        2.1258299765574065,
        2.1122157486573228,
        2.1296224363411467,
        2.130128043982307,
        2.1556597969316766,
        2.277771041788603,
        1.9835335489340324
      ],
      "q25_med_q75": [
        2.1224264195823856,
        2.129875240161727,
        2.1517261458543873
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 32,
      "method": "P-SBT",
      "paired_ratios": [
        2.225402509467218,
        2.1897216617872655,
        2.176153447502539,
        2.200382698500351,
        2.1919672892114965,
        2.196415191481264,
        2.1923115859143096,
        2.180554700827865
      ],
      "q25_med_q75": [
        2.187429921547415,
        2.1921394375629033,
        2.197407068236036
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 32,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        13.781047879983012,
        13.794862604372748,
        13.719491421041747,
        13.832773539958795,
        13.774725607510293,
        13.80312366106713,
        13.751025195573176,
        13.005453232440578
      ],
      "q25_med_q75": [
        13.743141751940318,
        13.777886743746652,
        13.796927868546343
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 32,
      "method": "EA-P-SBT",
      "paired_ratios": [
        14.055481446579293,
        13.952264709492455,
        13.837854551623646,
        13.930192984654033,
        13.965381004217466,
        13.930123435746982,
        14.049021814132468,
        13.838742399028751
      ],
      "q25_med_q75": [
        13.907278176567424,
        13.941228847073244,
        13.986291206696217
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 32,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 32,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9891342512608414,
        0.989007463080132,
        0.9826324608351906,
        1.0232213349981325,
        0.98889521580164,
        0.9896927123525641,
        0.9864211767087853,
        0.9859566496069996
      ],
      "q25_med_q75": [
        0.9863050449333388,
        0.988951339440886,
        0.9892738665337721
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.01,
      "N": 48,
      "method": "SBT-exp",
      "paired_ratios": [
        2.1270575509755805,
        2.178523051488259,
        2.134221648162304,
        2.1296657974672057,
        2.177953153241459,
        2.0426717097680847,
        2.1631203551654656,
        2.1461485542500784
      ],
      "q25_med_q75": [
        2.1290137358442993,
        2.140185101206191,
        2.166828554684464
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 48,
      "method": "P-SBT",
      "paired_ratios": [
        2.2750828557953833,
        2.2667407817566088,
        2.182020741041173,
        2.1511119076353724,
        2.1992060455979234,
        2.1801446632571264,
        2.226349829434611,
        2.2177009831523544
      ],
      "q25_med_q75": [
        2.181551721595161,
        2.208453514375139,
        2.2364475675151105
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 48,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        20.73434553843115,
        21.040821560041458,
        20.486015622874262,
        19.936602449189873,
        19.77053760278955,
        19.511095738342682,
        21.029734777647562,
        20.638241634487844
      ],
      "q25_med_q75": [
        19.895086237589794,
        20.56212862868105,
        20.80819284823525
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 48,
      "method": "EA-P-SBT",
      "paired_ratios": [
        20.76439858829045,
        21.45313545750428,
        20.924020756390092,
        20.498615988167032,
        20.08804380726004,
        20.015884921211583,
        21.300068986070986,
        21.123259457510994
      ],
      "q25_med_q75": [
        20.395972942940283,
        20.84420967234027,
        21.16746183965099
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 48,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 48,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0209476801761683,
        0.9955850901642065,
        1.0003553507379226,
        0.9738300527890853,
        0.9498981917752025,
        0.9545431106819235,
        0.9866622971530482,
        1.0513621124699906
      ],
      "q25_med_q75": [
        0.9690083172622949,
        0.9911236936586274,
        1.0055034330974841
      ],
      "rounds_below_one": 5
    },
    {
      "h_over_tau": 0.01,
      "N": 64,
      "method": "SBT-exp",
      "paired_ratios": [
        2.1249517417184154,
        2.2840488876433103,
        2.1389788975786854,
        2.156297045604941,
        2.1696713929889664,
        2.1964951070419434,
        2.1405133899776883,
        2.150875646192061
      ],
      "q25_med_q75": [
        2.1401297668779375,
        2.1535863458985007,
        2.1763773215022106
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 64,
      "method": "P-SBT",
      "paired_ratios": [
        2.234946634794886,
        2.3500086100334263,
        2.2383745570650126,
        2.2713885174258297,
        2.2359814671883407,
        2.3164602982224705,
        2.222368205743343,
        2.3052192439096837
      ],
      "q25_med_q75": [
        2.235722759089977,
        2.254881537245421,
        2.3080295074878805
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 64,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        27.140018110266634,
        28.774057002577226,
        26.88490375820605,
        27.481149704974083,
        27.33284017718017,
        28.450965728569816,
        28.0029664597608,
        28.52280463772222
      ],
      "q25_med_q75": [
        27.284634660451786,
        27.742058082367443,
        28.468925455857917
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 64,
      "method": "EA-P-SBT",
      "paired_ratios": [
        27.462467545286398,
        28.320122126954715,
        27.608977904208146,
        26.873923120933057,
        27.000214653875762,
        28.608146378553595,
        28.42739038836643,
        28.11332865505735
      ],
      "q25_med_q75": [
        27.346904322433737,
        27.86115327963275,
        28.346939192307644
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 64,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 64,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9856666251818536,
        1.0349892604966064,
        0.981106195435514,
        0.9845549106650491,
        0.9853602290873804,
        0.9767271848947875,
        1.0247053597020215,
        0.9868116042363609
      ],
      "q25_med_q75": [
        0.9836927318576654,
        0.985513427134617,
        0.9962850431027761
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.01,
      "N": 96,
      "method": "SBT-exp",
      "paired_ratios": [
        2.198583027075573,
        2.3353393261987603,
        2.4020833243674438,
        2.179253356652981,
        2.2316281256601753,
        2.2409290856774984,
        2.216883478236475,
        2.2391228836878247
      ],
      "q25_med_q75": [
        2.2123083654462494,
        2.235375504674,
        2.2645316458078137
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 96,
      "method": "P-SBT",
      "paired_ratios": [
        2.2667087406825206,
        2.173867926782712,
        2.3832810237713913,
        2.2984585810612366,
        2.316158201681561,
        2.3971268436388926,
        2.2825315604036236,
        2.3347845861237
      ],
      "q25_med_q75": [
        2.2785758554733477,
        2.3073083913713988,
        2.346908695535623
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 96,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        41.6353486120848,
        41.658518855889525,
        42.66447165293092,
        41.42009347407731,
        41.18603355107811,
        43.173156163706174,
        41.726676547626376,
        42.22256495640576
      ],
      "q25_med_q75": [
        41.58153482758293,
        41.69259770175795,
        42.33304163053705
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 96,
      "method": "EA-P-SBT",
      "paired_ratios": [
        40.08606523026643,
        41.11604485478839,
        43.09175406615905,
        42.16351212150307,
        42.1022339802766,
        43.36667307399527,
        42.057692365828004,
        42.23998084273215
      ],
      "q25_med_q75": [
        41.8222804880681,
        42.132873050889835,
        42.45292414858888
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 96,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 96,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.98376009595984,
        0.9940341704690555,
        1.0411084913635427,
        1.0164906263434772,
        1.0179562972466285,
        0.9928797224335381,
        1.0208729933104606,
        0.9757245836943189
      ],
      "q25_med_q75": [
        0.9905998158151136,
        1.0052623984062663,
        1.0186854712625866
      ],
      "rounds_below_one": 4
    },
    {
      "h_over_tau": 0.01,
      "N": 128,
      "method": "SBT-exp",
      "paired_ratios": [
        2.096938048016056,
        2.1922747769540507,
        2.2055235023194717,
        2.1617298228236668,
        2.1934485488685116,
        2.1983442256729053,
        2.2763264472565474,
        2.223131338332373
      ],
      "q25_med_q75": [
        2.1846385384214546,
        2.1958963872707082,
        2.209925461322697
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 128,
      "method": "P-SBT",
      "paired_ratios": [
        2.150179402544001,
        2.3095587678376055,
        2.1857907123158276,
        2.267775948457794,
        2.3038380593558707,
        2.296821103781989,
        2.3006056023387083,
        2.3569959385509343
      ],
      "q25_med_q75": [
        2.2472796394223025,
        2.2987133530603483,
        2.305268236476304
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 128,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        53.16390240445894,
        55.39056234505287,
        54.66539944663417,
        54.638923378263215,
        56.847516995470954,
        54.61614962470149,
        57.71652589485241,
        57.582469040433566
      ],
      "q25_med_q75": [
        54.633229939872784,
        55.02798089584352,
        57.0312550067116
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 128,
      "method": "EA-P-SBT",
      "paired_ratios": [
        53.572507998642706,
        55.56466194391625,
        55.09895613652327,
        54.9281087062246,
        57.167563702304456,
        55.51021879356147,
        58.158516379548566,
        58.9602120584435
      ],
      "q25_med_q75": [
        55.056244278948604,
        55.53744036873886,
        57.41530187161548
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 128,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.01,
      "N": 128,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9251893393679118,
        0.9899319020848304,
        0.9925411103536571,
        0.9868274683549951,
        0.9763036388009848,
        0.9720011074249758,
        1.0033393748848227,
        1.0100459245223916
      ],
      "q25_med_q75": [
        0.9752280059569826,
        0.9883796852199127,
        0.9952406764864485
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.04,
      "N": 2,
      "method": "SBT-exp",
      "paired_ratios": [
        1.1070104921433586,
        1.1438067767159867,
        1.1295117396065515,
        1.123178424293127,
        1.1179883122825365,
        1.1216088138982363,
        1.1144195555298684,
        1.1364111601960398
      ],
      "q25_med_q75": [
        1.1170961230943695,
        1.1223936190956816,
        1.1312365947539236
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 2,
      "method": "P-SBT",
      "paired_ratios": [
        1.1341610310945915,
        1.1566521516848127,
        1.1448066017554355,
        1.1316941136472354,
        1.1562265566863095,
        1.142050871027421,
        1.1260561984356081,
        1.1514618563095764
      ],
      "q25_med_q75": [
        1.1335443017327524,
        1.1434287363914284,
        1.1526530314037597
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 2,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.188417707710412,
        1.1882434186250606,
        1.196300200922115,
        1.1830523687975092,
        1.1894386929064176,
        1.198033606555935,
        1.1874691901400192,
        1.2197079608533214
      ],
      "q25_med_q75": [
        1.1880498615038002,
        1.188928200308415,
        1.19673355233057
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 2,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.2014510239991778,
        1.2090876862437427,
        1.2135082830608093,
        1.2071924963339287,
        1.2091191347720278,
        1.217757357921608,
        1.207026496432671,
        1.229765495986004
      ],
      "q25_med_q75": [
        1.2071509963586142,
        1.2091034105078853,
        1.214570551776009
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 2,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 2,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9649259980649327,
        0.9680855041496046,
        0.9709663260179272,
        0.9949625367022847,
        0.9652777498441303,
        0.9739521796357552,
        0.9657489120495427,
        0.9876177220777947
      ],
      "q25_med_q75": [
        0.9656311214981896,
        0.9695259150837658,
        0.9773685652462651
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.04,
      "N": 3,
      "method": "SBT-exp",
      "paired_ratios": [
        1.2598949290028996,
        1.2412211713025285,
        1.2352849518849494,
        1.2572269239510172,
        1.232097676498247,
        1.256541859838434,
        1.2657368188996418,
        1.2553034312702824
      ],
      "q25_med_q75": [
        1.2397371164481337,
        1.2559226455543582,
        1.2578939252139878
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 3,
      "method": "P-SBT",
      "paired_ratios": [
        1.2760435887930284,
        1.2791678489922333,
        1.2373504682491043,
        1.2650482461660335,
        1.2500175210722946,
        1.2596960425440125,
        1.2910083510499664,
        1.27886280346073
      ],
      "q25_med_q75": [
        1.257276412176083,
        1.2705459174795308,
        1.2789390648436059
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 3,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.41451921732365,
        1.4123369004382051,
        1.3892140388910317,
        1.414495341572089,
        1.393410953515069,
        1.417084153719159,
        1.4349032830076573,
        1.43337784635638
      ],
      "q25_med_q75": [
        1.407605413707421,
        1.4145072794478695,
        1.4211575768784641
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 3,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.474291837484444,
        1.4488523505286837,
        1.42386383480584,
        1.4411244661116231,
        1.403068584843544,
        1.4455936675721237,
        1.4612467605113857,
        1.4657676264185622
      ],
      "q25_med_q75": [
        1.4368093082851774,
        1.4472230090504037,
        1.4623769769881798
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 3,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 3,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.986147909664871,
        0.9734389947827123,
        0.9514931437273706,
        0.975834402639725,
        0.958274451541598,
        0.9765853197980326,
        0.9748374932832546,
        0.9820646706841246
      ],
      "q25_med_q75": [
        0.9696478589724338,
        0.9753359479614898,
        0.9779551575195556
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.04,
      "N": 4,
      "method": "SBT-exp",
      "paired_ratios": [
        1.337111229520865,
        1.3658786548868498,
        1.355594020585318,
        1.3551675416380398,
        1.3537555905761804,
        1.3329889480421142,
        1.3535155709585285,
        1.3561094270146345
      ],
      "q25_med_q75": [
        1.3494144855991126,
        1.3544615661071102,
        1.355722872192647
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 4,
      "method": "P-SBT",
      "paired_ratios": [
        1.3919709235996724,
        1.3993242749193526,
        1.3923437589654335,
        1.387272456612475,
        1.3837728082898393,
        1.408051254504721,
        1.3895141204671657,
        1.3927433497171933
      ],
      "q25_med_q75": [
        1.388953704503493,
        1.392157341282553,
        1.3943885810177332
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 4,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.6631679818544947,
        1.6770843734496534,
        1.6642691837342496,
        1.665419897019658,
        1.647865009371308,
        1.6618891040444956,
        1.6616717205235954,
        1.6612573928234027
      ],
      "q25_med_q75": [
        1.6615681385985472,
        1.6625285429494951,
        1.6645568620556017
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 4,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.6742960595130862,
        1.7224520851989906,
        1.7123963132381417,
        1.7103880385428045,
        1.689603449094941,
        1.7270625197822833,
        1.710763370767338,
        1.7087213179539111
      ],
      "q25_med_q75": [
        1.7039418507391686,
        1.7105757046550711,
        1.7149102562283538
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 4,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 4,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9719381297385203,
        0.9854976990989022,
        0.9714068299476605,
        0.9824938714085297,
        0.9763989074659815,
        0.9828281617988193,
        0.9749177424867314,
        0.9755318913180643
      ],
      "q25_med_q75": [
        0.9741728392996786,
        0.9759653993920229,
        0.9825774440061021
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.04,
      "N": 6,
      "method": "SBT-exp",
      "paired_ratios": [
        1.5200495569309331,
        1.4794415844484858,
        1.4949667461395122,
        1.4464852055231423,
        1.451165735918453,
        1.455026258148244,
        1.4382502805329922,
        1.4996386400858746
      ],
      "q25_med_q75": [
        1.4499956033196253,
        1.467233921298365,
        1.4961347196261028
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 6,
      "method": "P-SBT",
      "paired_ratios": [
        1.5266442704892575,
        1.5067362225758816,
        1.5346503661173445,
        1.5102326000253443,
        1.4887305108353603,
        1.5251581709581798,
        1.4919119251693334,
        1.5312812248186947
      ],
      "q25_med_q75": [
        1.5030301482242445,
        1.517695385491762,
        1.5278035090716169
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 6,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.272198121251003,
        2.2212392314859346,
        2.232259825456953,
        2.2062741344016574,
        2.2527558782829638,
        2.178546961622355,
        2.2019584688160756,
        2.144156482631627
      ],
      "q25_med_q75": [
        2.1961055920176453,
        2.213756682943796,
        2.2373838386634555
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 6,
      "method": "EA-P-SBT",
      "paired_ratios": [
        2.325590426028719,
        2.2435944764825817,
        2.3289036351831203,
        2.2987639012250987,
        2.2082010529520244,
        2.2920794102103734,
        2.2432415809349644,
        2.317489622029515
      ],
      "q25_med_q75": [
        2.2435062525956773,
        2.2954216557177363,
        2.319514823029316
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 6,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 6,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9701543041895252,
        0.9740609753535661,
        1.0108817881342789,
        0.972255376085886,
        0.9412343473018318,
        0.9560942759405507,
        0.9609289184297078,
        0.959562947081805
      ],
      "q25_med_q75": [
        0.9586957792964914,
        0.9655416113096165,
        0.972706775902806
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.04,
      "N": 8,
      "method": "SBT-exp",
      "paired_ratios": [
        1.5865742345805962,
        1.5887628963586926,
        1.67767621062397,
        1.6144997265783485,
        1.4352128578070003,
        1.6142902730294386,
        1.6009267511991276,
        1.6194610473159452
      ],
      "q25_med_q75": [
        1.5882157309141685,
        1.6076085121142831,
        1.6157400567627476
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 8,
      "method": "P-SBT",
      "paired_ratios": [
        1.6243829214066634,
        1.6328902637114886,
        1.6241216985412106,
        1.6253385430448,
        1.4749743478129826,
        1.641278543109199,
        1.6352311608491865,
        1.6677530042865265
      ],
      "q25_med_q75": [
        1.6243176156903,
        1.6291144033781442,
        1.6367430064141897
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 8,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.9184054727505826,
        2.9255909320883005,
        2.9199000865049993,
        3.0379160860131598,
        2.6629007895832513,
        2.9506089388954404,
        2.932133654830017,
        2.944808428729242
      ],
      "q25_med_q75": [
        2.919526433066395,
        2.928862293459159,
        2.9462585562707915
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 8,
      "method": "EA-P-SBT",
      "paired_ratios": [
        3.0130910212132527,
        3.025291360808088,
        3.0144554910622072,
        3.0111773595112514,
        2.880012978793036,
        3.014580773002735,
        3.112339493146159,
        3.0557643251930244
      ],
      "q25_med_q75": [
        3.0126126057877523,
        3.014518132032471,
        3.032909601904322
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 8,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 8,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.975859174336966,
        0.9797236843273183,
        1.0061334948918998,
        0.9818884616063082,
        0.8843312414164861,
        0.9837312026056825,
        0.9880178401310455,
        0.9827112618203778
      ],
      "q25_med_q75": [
        0.9787575568297302,
        0.9822998617133429,
        0.9848028619870233
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.04,
      "N": 12,
      "method": "SBT-exp",
      "paired_ratios": [
        1.6330116138886202,
        1.653468763970517,
        1.6963606871833343,
        1.6506506290834886,
        1.6338062429513815,
        1.6850271075773766,
        1.6787301462358555,
        1.6883832513183807
      ],
      "q25_med_q75": [
        1.646439532550462,
        1.6660994551031862,
        1.6858661435126276
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 12,
      "method": "P-SBT",
      "paired_ratios": [
        1.6810882512661103,
        1.7025117966120624,
        1.771254401755202,
        1.6896138422945453,
        1.6810336887171777,
        1.7411482893958556,
        1.723893505663025,
        1.73543525169325
      ],
      "q25_med_q75": [
        1.6874824445374366,
        1.7132026511375438,
        1.7368635111189015
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 12,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        4.134516848704619,
        4.19583451141663,
        4.309955246241466,
        4.148710248776609,
        4.151747519313571,
        4.256437355189328,
        4.254029951044377,
        4.249946476431885
      ],
      "q25_med_q75": [
        4.150988201679331,
        4.2228904939242575,
        4.254631802080614
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 12,
      "method": "EA-P-SBT",
      "paired_ratios": [
        4.242918410709736,
        4.298913938247147,
        4.443321512738809,
        4.269332223815001,
        4.251165524591311,
        4.372392917716493,
        4.3624765280702,
        4.4696431822096
      ],
      "q25_med_q75": [
        4.264790549009078,
        4.330695233158673,
        4.390125066472072
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 12,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 12,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9484262678331762,
        0.9583362885706611,
        1.0044611719813097,
        0.9582002693358945,
        0.9440690632470982,
        0.985579389744545,
        0.976819995465807,
        0.9734712826634833
      ],
      "q25_med_q75": [
        0.9557567689602149,
        0.9659037856170722,
        0.9790098440354915
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.04,
      "N": 16,
      "method": "SBT-exp",
      "paired_ratios": [
        1.7653940563068282,
        1.7570631423752452,
        1.7580734755067249,
        1.7665073836164642,
        1.7441440549669118,
        1.7544106727162614,
        1.8155615036721562,
        1.7161032906839686
      ],
      "q25_med_q75": [
        1.7518440182789239,
        1.757568308940985,
        1.765672388134237
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 16,
      "method": "P-SBT",
      "paired_ratios": [
        1.8124602830931753,
        1.8088013170450552,
        1.8069103580625105,
        1.8113650331865696,
        1.7906129212882984,
        1.8077961353366263,
        1.7970911072726712,
        1.7880873467431895
      ],
      "q25_med_q75": [
        1.795471560776578,
        1.8073532466995683,
        1.8094422460804338
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 16,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        5.7392868537945345,
        5.742007559634819,
        5.721412936000467,
        5.737554131004052,
        5.766133747451049,
        5.733405671071634,
        5.724753277690606,
        5.5898691809229
      ],
      "q25_med_q75": [
        5.723918192268071,
        5.735479901037843,
        5.739967030254606
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 16,
      "method": "EA-P-SBT",
      "paired_ratios": [
        5.965096370845795,
        5.92815887899737,
        5.879358991015868,
        5.907160812165128,
        5.826539526812071,
        5.938050297374102,
        5.91520136425768,
        5.765233596151091
      ],
      "q25_med_q75": [
        5.866154124964919,
        5.9111810882114035,
        5.930631733591553
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 16,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 16,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9788629519631367,
        0.989179419083496,
        0.9809905832590136,
        0.9825346303280604,
        0.96550469376591,
        0.9765746428052126,
        0.9756657568685364,
        0.961736401039888
      ],
      "q25_med_q75": [
        0.9731254910928798,
        0.9777187973841746,
        0.9813765950262753
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.04,
      "N": 24,
      "method": "SBT-exp",
      "paired_ratios": [
        1.7724594161260594,
        1.7749044993357737,
        1.770680202485314,
        1.7352848434814758,
        1.8010100681863728,
        1.8097107298709394,
        1.7852054994827857,
        1.806433857792884
      ],
      "q25_med_q75": [
        1.7720146127158731,
        1.7800549994092796,
        1.8023660155880006
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 24,
      "method": "P-SBT",
      "paired_ratios": [
        1.828243598830593,
        1.8285949800151988,
        1.8163091107101195,
        1.7876939113264732,
        1.830779909843065,
        1.8612742377385882,
        1.8405810897187642,
        1.8514107413701735
      ],
      "q25_med_q75": [
        1.8252599768004747,
        1.829687444929132,
        1.8432885026316166
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 24,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        8.301488811818155,
        8.390015068366003,
        8.268036950863781,
        8.107125845109637,
        8.304612012860995,
        8.493061231688557,
        8.3131893626863,
        8.468797032326444
      ],
      "q25_med_q75": [
        8.293125846579562,
        8.308900687773647,
        8.409710559356114
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 24,
      "method": "EA-P-SBT",
      "paired_ratios": [
        8.521906003762158,
        8.608562211032538,
        8.45656775313666,
        8.35344288494221,
        8.544571898982351,
        8.691645754920025,
        8.567543337056504,
        8.648943771357564
      ],
      "q25_med_q75": [
        8.505571441105783,
        8.556057618019427,
        8.618657601113794
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 24,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 24,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9904468960392736,
        0.9759145439462587,
        0.9668741853804772,
        0.9530174302593653,
        0.975570972860849,
        1.0005004489159053,
        0.975064588447264,
        1.013107103046251
      ],
      "q25_med_q75": [
        0.9730169876805672,
        0.9757427584035538,
        0.9929602842584315
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.04,
      "N": 32,
      "method": "SBT-exp",
      "paired_ratios": [
        2.0073322998842964,
        1.8082588210265491,
        1.9229311717543125,
        1.7998256993404596,
        1.7703044249887352,
        1.7399063266386088,
        1.8041905423940747,
        1.8566003514657141
      ],
      "q25_med_q75": [
        1.7924453807525285,
        1.806224681710312,
        1.8731830565378638
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 32,
      "method": "P-SBT",
      "paired_ratios": [
        1.895058202735625,
        1.8298491399538221,
        1.981760821113968,
        1.8868290197862179,
        1.824745532659912,
        1.8327030288493156,
        1.860919666537428,
        1.8409295649611241
      ],
      "q25_med_q75": [
        1.8319895566254423,
        1.850924615749276,
        1.8888863155235698
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 32,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        11.704310943361016,
        11.00616605978382,
        11.656957553943425,
        11.163443620650444,
        11.35264547662128,
        10.997905366099866,
        11.248744916286599,
        11.240597200644718
      ],
      "q25_med_q75": [
        11.124124230433788,
        11.24467105846566,
        11.428723495951816
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 32,
      "method": "EA-P-SBT",
      "paired_ratios": [
        12.065310167604986,
        11.42629345549266,
        11.91601190496569,
        11.21783579713441,
        11.323262037897738,
        11.312113857356554,
        11.617065029499061,
        11.311708065155777
      ],
      "q25_med_q75": [
        11.312012409306359,
        11.374777746695198,
        11.691801748365718
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 32,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 32,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9834383641089408,
        0.9470466036705952,
        1.0136308357479158,
        0.938765521946782,
        0.9511517025833405,
        0.9666503557453605,
        0.9729433449510059,
        0.971436315940753
      ],
      "q25_med_q75": [
        0.9501254278551542,
        0.9690433358430568,
        0.9755670997404896
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.04,
      "N": 48,
      "method": "SBT-exp",
      "paired_ratios": [
        1.7282532658709235,
        1.818751759117738,
        1.726715272172899,
        1.7868292978344489,
        1.7927559336619563,
        1.8282141108856578,
        1.8005184163779067,
        1.8494792508428581
      ],
      "q25_med_q75": [
        1.7721852898435675,
        1.7966371750199315,
        1.821117347059718
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 48,
      "method": "P-SBT",
      "paired_ratios": [
        1.8572255693537383,
        1.9137903392300928,
        1.8018335575284727,
        1.8325975843279834,
        1.8475975950761083,
        1.8567381889248866,
        1.8331689194842844,
        1.8634550983052631
      ],
      "q25_med_q75": [
        1.8330260856952092,
        1.8521678920004976,
        1.8587829515916194
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 48,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        15.852298696679005,
        16.65139232118035,
        16.045822437449555,
        15.942387914172562,
        16.539321460971486,
        16.73233261960547,
        15.877643243788741,
        16.90666562679706
      ],
      "q25_med_q75": [
        15.926201746576606,
        16.29257194921052,
        16.67162739578663
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 48,
      "method": "EA-P-SBT",
      "paired_ratios": [
        16.64936257537353,
        17.23694165063889,
        16.121215855080262,
        16.553136405918362,
        16.98280795128055,
        17.28650699341203,
        16.81108948572377,
        17.134267211407995
      ],
      "q25_med_q75": [
        16.62530603300974,
        16.89694871850216,
        17.15993582121572
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 48,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 48,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9436102744783995,
        1.0276077180101215,
        0.9757894359250292,
        0.9972361848095743,
        0.9806416389486912,
        0.99851443710787,
        0.9472615428958606,
        0.9774061392397926
      ],
      "q25_med_q75": [
        0.9686574626677371,
        0.9790238890942419,
        0.9975557478841482
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.04,
      "N": 64,
      "method": "SBT-exp",
      "paired_ratios": [
        1.8358738189090331,
        1.8096860704181468,
        1.8302672613371382,
        1.7307611406023318,
        1.727670220134818,
        1.7171024263841868,
        1.7990726810260504,
        1.8138448239972973
      ],
      "q25_med_q75": [
        1.7299884104854533,
        1.8043793757220987,
        1.8179504333322576
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 64,
      "method": "P-SBT",
      "paired_ratios": [
        1.8593427285426722,
        1.8412299223019801,
        1.894890524796877,
        1.7922925448497715,
        1.840464665236269,
        1.8594117968448005,
        1.8563183977257818,
        1.8798249408115002
      ],
      "q25_med_q75": [
        1.8410386080355523,
        1.8578305631342271,
        1.8645150828364754
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 64,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        21.637026075474047,
        21.274106151949685,
        22.374294768101393,
        21.210528695218088,
        20.944668885472453,
        20.138154200687083,
        21.467077970537815,
        21.943548404877223
      ],
      "q25_med_q75": [
        21.14406374278168,
        21.370592061243748,
        21.713656657824842
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 64,
      "method": "EA-P-SBT",
      "paired_ratios": [
        22.338524481390344,
        22.061903799965528,
        22.465086591959,
        21.67299657845289,
        21.592511969725127,
        20.414154407945382,
        21.81208369494276,
        22.509741282543946
      ],
      "q25_med_q75": [
        21.65287542627095,
        21.936993747454146,
        22.370165009032508
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 64,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 64,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9758416314155179,
        0.9667105391227938,
        0.9990723386162137,
        0.9363991268950279,
        0.9940577452653274,
        0.9329174401445472,
        0.9901982951315177,
        0.997168678956778
      ],
      "q25_med_q75": [
        0.9591326860658523,
        0.9830199632735178,
        0.9948354786881901
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.04,
      "N": 96,
      "method": "SBT-exp",
      "paired_ratios": [
        1.8178699059038075,
        1.7226701646572449,
        1.8026082808187687,
        1.733180814350896,
        1.658249280061472,
        1.7627665151971594,
        1.759983645751123,
        1.7925324771230857
      ],
      "q25_med_q75": [
        1.7305531519274833,
        1.7613750804741413,
        1.7950514280470065
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 96,
      "method": "P-SBT",
      "paired_ratios": [
        1.8891708002585392,
        1.826600378765545,
        1.8181678659295835,
        1.7688461034081613,
        1.7075301327957437,
        1.8406885037350562,
        1.8273320571214,
        1.8584116898573562
      ],
      "q25_med_q75": [
        1.805837425299228,
        1.8269662179434725,
        1.8451193002656312
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 96,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        32.229707275140335,
        31.45827011654506,
        31.74320288253197,
        31.46985578101334,
        30.59384442118525,
        32.34174958395257,
        32.53349972236831,
        32.40650322069712
      ],
      "q25_med_q75": [
        31.46695936489627,
        31.98645507883615,
        32.357937993138705
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 96,
      "method": "EA-P-SBT",
      "paired_ratios": [
        33.401516859033194,
        32.28336127480603,
        32.660876991622395,
        32.50489376985226,
        31.37026859388785,
        33.35042145118496,
        33.295896890497076,
        33.247193691643915
      ],
      "q25_med_q75": [
        32.4495106460907,
        32.95403534163316,
        33.30952803066904
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 96,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 96,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0430972977336412,
        0.9667851752783913,
        0.9795221457207143,
        0.9832822171172237,
        0.9463566560740129,
        0.9850838637959355,
        0.9915084785811568,
        0.9994143592201826
      ],
      "q25_med_q75": [
        0.9763379031101336,
        0.9841830404565797,
        0.9934849487409132
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.04,
      "N": 128,
      "method": "SBT-exp",
      "paired_ratios": [
        1.7985406860369084,
        1.6972648717832057,
        1.7497930811695586,
        1.7226652910254863,
        1.6821661676728372,
        1.6312162177341345,
        1.6757409133105823,
        1.782484566260816
      ],
      "q25_med_q75": [
        1.6805598540822735,
        1.7099650814043459,
        1.757965952442373
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 128,
      "method": "P-SBT",
      "paired_ratios": [
        1.7988877372771568,
        1.7325938200068465,
        1.7361106558720376,
        1.7634062088437994,
        1.8063355960921603,
        1.7364776221016338,
        1.8056789622397094,
        1.7739938820712846
      ],
      "q25_med_q75": [
        1.7363858805442347,
        1.7687000454575421,
        1.8005855435177949
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 128,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        43.18295714471735,
        41.43257778749118,
        41.37822572551686,
        40.649500295722014,
        43.483171149804996,
        41.32713877959321,
        41.57614102982057,
        43.55623949054306
      ],
      "q25_med_q75": [
        41.36545398903595,
        41.50435940865587,
        43.25801064598926
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 128,
      "method": "EA-P-SBT",
      "paired_ratios": [
        44.0708783365688,
        42.60672841622578,
        42.68071432698751,
        42.20751528119028,
        41.80489955567572,
        42.91731058942373,
        42.775652732281024,
        44.44169592210718
      ],
      "q25_med_q75": [
        42.506925132466904,
        42.728183529634265,
        43.20570252621
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 128,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.04,
      "N": 128,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9978946681234769,
        0.9660988799987866,
        0.9971798756020279,
        0.9920197007727395,
        0.9864245115100784,
        1.0005753372967259,
        0.962909527810043,
        0.9849959278493183
      ],
      "q25_med_q75": [
        0.9802716658866855,
        0.9892221061414089,
        0.9973585737323902
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.1,
      "N": 2,
      "method": "SBT-exp",
      "paired_ratios": [
        1.1120470802944764,
        1.1092266502937635,
        1.1024217220445605,
        1.1025896893014802,
        1.1189550178552474,
        1.1027099884676699,
        1.1025762463590534,
        1.1088047891372246
      ],
      "q25_med_q75": [
        1.1025863285658735,
        1.1057573888024472,
        1.1099317577939418
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 2,
      "method": "P-SBT",
      "paired_ratios": [
        1.163008274668054,
        1.1409326158637936,
        1.13276943174089,
        1.1318824930245448,
        1.1441876976018621,
        1.1358491149159273,
        1.144641447242798,
        1.1196817201985299
      ],
      "q25_med_q75": [
        1.1325476970618038,
        1.1383908653898605,
        1.1443011350120962
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 2,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.2079906633405308,
        1.1879308619038853,
        1.1748874882098073,
        1.1797610626159754,
        1.184214632109876,
        1.1943263979123964,
        1.1850137023043021,
        1.1787157855839643
      ],
      "q25_med_q75": [
        1.1794997433579726,
        1.1846141672070891,
        1.189529745906013
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 2,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.2255199054433774,
        1.2173311839546817,
        1.1979592162668962,
        1.1935693931074622,
        1.1979047213102947,
        1.206530508536655,
        1.1984875213853345,
        1.2075230992232104
      ],
      "q25_med_q75": [
        1.1979455925277458,
        1.2025090149609947,
        1.2099751204060782
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 2,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 2,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9842316497531355,
        0.9752946846666548,
        0.9616899761753553,
        0.9634658813179808,
        0.9764767895999817,
        0.9681201523355165,
        0.9733989678199377,
        0.97601206055881
      ],
      "q25_med_q75": [
        0.9669565845811325,
        0.9743468262432963,
        0.9761282428191029
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.1,
      "N": 3,
      "method": "SBT-exp",
      "paired_ratios": [
        1.1998976181006513,
        1.2017470308240308,
        1.2152088851425944,
        1.206455705854953,
        1.200815731999666,
        1.207978894961243,
        1.2085754654978278,
        1.2214345921189202
      ],
      "q25_med_q75": [
        1.2015142061179396,
        1.207217300408098,
        1.2102338204090195
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 3,
      "method": "P-SBT",
      "paired_ratios": [
        1.2142144933071906,
        1.2210454005577116,
        1.2303679854024199,
        1.2152325337234444,
        1.2096828413134406,
        1.230528652672749,
        1.2327745869356155,
        1.2446411027043016
      ],
      "q25_med_q75": [
        1.214978023619381,
        1.2257066929800657,
        1.2310901362384656
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 3,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.3669550295877533,
        1.380123323702385,
        1.3800130829344768,
        1.3698320776745576,
        1.3646331220008328,
        1.368928328361355,
        1.3928771311657622,
        1.3852729586986687
      ],
      "q25_med_q75": [
        1.3684350036679545,
        1.374922580304517,
        1.381410732451456
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 3,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.4165977889773778,
        1.4139240248290201,
        1.418702685562975,
        1.406665505337901,
        1.3983953548709644,
        1.427613524486735,
        1.432927930594552,
        1.4320767231586442
      ],
      "q25_med_q75": [
        1.4121093949562402,
        1.4176502372701765,
        1.4287293241547123
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 3,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 3,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9676169010159665,
        0.9620866101840233,
        0.9725925017562003,
        0.974533282616511,
        0.9582739991126523,
        0.976352092578141,
        0.9758413513813917,
        0.9873195380482218
      ],
      "q25_med_q75": [
        0.9662343283079807,
        0.9735628921863556,
        0.9759690366805791
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.1,
      "N": 4,
      "method": "SBT-exp",
      "paired_ratios": [
        1.2917338522802784,
        1.2659417108717637,
        1.2675957328496033,
        1.281616603424432,
        1.2788942971446264,
        1.2832268412729364,
        1.2837201732065082,
        1.3132589245586228
      ],
      "q25_med_q75": [
        1.2760696560708706,
        1.2824217223486842,
        1.2857235929749509
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 4,
      "method": "P-SBT",
      "paired_ratios": [
        1.3261937513136497,
        1.315641677628595,
        1.2946410462165814,
        1.3181594148047235,
        1.315401192865607,
        1.3196743792454284,
        1.3012808328471248,
        1.339863240442945
      ],
      "q25_med_q75": [
        1.3118711028609864,
        1.3169005462166594,
        1.3213042222624838
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 4,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.5575682543025702,
        1.5584754441974382,
        1.5435693490972884,
        1.5669667274750079,
        1.5603871212650833,
        1.5535673394587084,
        1.5709453972546088,
        1.4401558331086164
      ],
      "q25_med_q75": [
        1.5510678418683534,
        1.5580218492500042,
        1.5620320228175644
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 4,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.628386931692825,
        1.6222324975409845,
        1.6095173044045912,
        1.6240814723724761,
        1.627834212315663,
        1.6293483872489867,
        1.6139393363142909,
        1.4944281113456939
      ],
      "q25_med_q75": [
        1.612833828336866,
        1.6231569849567302,
        1.6279723921599536
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 4,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 4,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9792536685368541,
        0.9695529136030231,
        0.978685123140471,
        0.9792074127184797,
        0.9751506978451787,
        0.9722880954875724,
        0.9811067216300488,
        0.9856953624961361
      ],
      "q25_med_q75": [
        0.9744350472557771,
        0.9789462679294754,
        0.9797169318101528
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.1,
      "N": 6,
      "method": "SBT-exp",
      "paired_ratios": [
        1.4227147138931986,
        1.3456839073655669,
        1.3510816498748037,
        1.380458653277341,
        1.3643129523445052,
        1.3807640620336055,
        1.3834082871274784,
        1.3855714775097112
      ],
      "q25_med_q75": [
        1.36100512672708,
        1.3806113576554733,
        1.3839490847230367
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 6,
      "method": "P-SBT",
      "paired_ratios": [
        1.4718998515532522,
        1.3923796975812215,
        1.4340044404222771,
        1.3594815664497593,
        1.4096766825528895,
        1.4481738582915928,
        1.4550163839314196,
        1.4125088396561498
      ],
      "q25_med_q75": [
        1.4053524363099725,
        1.4232566400392135,
        1.4498844897015495
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 6,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.070934768792222,
        2.0624245180280996,
        2.042520184031741,
        1.967343832077272,
        2.1094977129961423,
        1.9194724637441558,
        1.9770743899733505,
        2.0215471251334716
      ],
      "q25_med_q75": [
        1.9746417504993308,
        2.032033654582606,
        2.06455208071913
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 6,
      "method": "EA-P-SBT",
      "paired_ratios": [
        2.1500853765590304,
        2.0797751778584024,
        2.111260222423286,
        2.0547144454049397,
        2.189390149026632,
        2.139606157311467,
        2.1709316428856322,
        2.182727662464366
      ],
      "q25_med_q75": [
        2.1033889612820653,
        2.1448457669352488,
        2.1738806477803156
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 6,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 6,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.990294173181466,
        0.9640402865250597,
        0.9980043683497817,
        0.9440974533447815,
        1.008328262989933,
        0.9854365726736364,
        0.9855637551089855,
        1.011199669051287
      ],
      "q25_med_q75": [
        0.9800875011364922,
        0.9879289641452258,
        1.0005853420098196
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.1,
      "N": 8,
      "method": "SBT-exp",
      "paired_ratios": [
        1.4358738105010207,
        1.4294473027747014,
        1.4064504844369725,
        1.4346755629929249,
        1.4404830909873803,
        1.4239150341887588,
        1.411315728252331,
        1.416938978033848
      ],
      "q25_med_q75": [
        1.4155331655884686,
        1.4266811684817302,
        1.4349751248699487
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 8,
      "method": "P-SBT",
      "paired_ratios": [
        1.4927605209565087,
        1.4784074688940183,
        1.4439439976543167,
        1.488656680056144,
        1.4658112955360674,
        1.4705993237259951,
        1.4632222509298667,
        1.4612111739907494
      ],
      "q25_med_q75": [
        1.4627194816950873,
        1.4682053096310312,
        1.4809697716845498
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 8,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.550091699823872,
        2.5513190295137234,
        2.5124366969079395,
        2.5567285227828234,
        2.543451301225336,
        2.537386130830087,
        2.5166977967294075,
        2.534044366312227
      ],
      "q25_med_q75": [
        2.529707723916522,
        2.5404187160277116,
        2.5503985322463345
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 8,
      "method": "EA-P-SBT",
      "paired_ratios": [
        2.6756679958830243,
        2.6968532177339632,
        2.650857969426687,
        2.6855260031567845,
        2.671285219397288,
        2.6870274630372712,
        2.6598563207336166,
        2.6760326578580993
      ],
      "q25_med_q75": [
        2.66842799473137,
        2.675850326870562,
        2.685901368126906
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 8,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 8,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9779770355140388,
        0.9749391076114843,
        0.9522698337416028,
        0.9728730637467206,
        0.9666408181635743,
        0.9620422705349306,
        0.9636064061385222,
        0.9839337918860072
      ],
      "q25_med_q75": [
        0.9632153722376243,
        0.9697569409551474,
        0.9756985895871229
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.1,
      "N": 12,
      "method": "SBT-exp",
      "paired_ratios": [
        1.5560597252274564,
        1.4656784805865817,
        1.4694534914658348,
        1.4798467619953777,
        1.4568149629772842,
        1.4631732452888113,
        1.4374115236414966,
        1.49099818698848
      ],
      "q25_med_q75": [
        1.4615836747109294,
        1.4675659860262082,
        1.4826346182436532
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 12,
      "method": "P-SBT",
      "paired_ratios": [
        1.5140204384890117,
        1.4974800069381962,
        1.5052076162001613,
        1.5258458772530326,
        1.5086075786761093,
        1.5112608006743835,
        1.4867978830601356,
        1.496059575881273
      ],
      "q25_med_q75": [
        1.4971248991739654,
        1.5069075974381354,
        1.5119507101280405
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 12,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        3.5230557365937587,
        3.5052327710696805,
        3.5130145112382642,
        3.5479618089723592,
        3.507343233306366,
        3.531843809434605,
        3.451750509066574,
        3.5101810773234057
      ],
      "q25_med_q75": [
        3.5068156177471943,
        3.511597794280835,
        3.5252527548039705
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 12,
      "method": "EA-P-SBT",
      "paired_ratios": [
        3.710454000364973,
        3.864396924616189,
        3.708100313580229,
        3.7521461831826457,
        3.737799242352975,
        3.7426556715085946,
        3.6475696192953997,
        3.72701514694867
      ],
      "q25_med_q75": [
        3.709865578668787,
        3.7324071946508224,
        3.7450282994271076
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 12,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 12,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9801797492113976,
        0.9639144210098478,
        0.96404607010159,
        0.9796732547747979,
        0.97014086992515,
        0.9686784996006255,
        0.9485252278721554,
        0.9704336756869586
      ],
      "q25_med_q75": [
        0.9640131578286545,
        0.9694096847628877,
        0.9727435704589185
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.1,
      "N": 16,
      "method": "SBT-exp",
      "paired_ratios": [
        1.5137341446156942,
        1.4852523261378883,
        1.487420329161626,
        1.4851716199717984,
        1.4801701244943455,
        1.496874948201272,
        1.4809828532908562,
        1.4730665813592807
      ],
      "q25_med_q75": [
        1.4807796710917285,
        1.4852119730548434,
        1.4897839839215374
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 16,
      "method": "P-SBT",
      "paired_ratios": [
        1.5550919044379128,
        1.5356457456163208,
        1.545480653487547,
        1.5346491089757164,
        1.538441623949356,
        1.5444267331163772,
        1.533773629380648,
        1.5091055525929966
      ],
      "q25_med_q75": [
        1.5344302390769493,
        1.5370436847828384,
        1.5446902132091695
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 16,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        4.661103407990579,
        4.571134812799021,
        4.582999077988598,
        4.5757010578272626,
        4.579746913830315,
        4.622563525960142,
        4.557552254665144,
        4.488289065366159
      ],
      "q25_med_q75": [
        4.567739173265552,
        4.577723985828788,
        4.592890189981484
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 16,
      "method": "EA-P-SBT",
      "paired_ratios": [
        4.968022680920783,
        4.857407032789493,
        4.877218222402497,
        4.876221910144955,
        4.846766422004608,
        4.916891496168276,
        4.851288278069859,
        4.789015314268171
      ],
      "q25_med_q75": [
        4.850157814053546,
        4.866814471467224,
        4.887136540843942
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 16,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 16,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.99293280681526,
        0.9665944619131893,
        0.9717671958135048,
        0.967488538395811,
        0.966662697404307,
        0.9883680776179768,
        0.9667386785922732,
        0.9465789331728095
      ],
      "q25_med_q75": [
        0.9666456385315276,
        0.9671136084940422,
        0.9759174162646228
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.1,
      "N": 24,
      "method": "SBT-exp",
      "paired_ratios": [
        1.4470873421835364,
        1.471055011146951,
        1.4757951180143765,
        1.4534667957261094,
        1.4585394006490782,
        1.4720568731103583,
        1.4854198411321429,
        1.484891719394962
      ],
      "q25_med_q75": [
        1.457271249418336,
        1.4715559421286546,
        1.478069268359523
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 24,
      "method": "P-SBT",
      "paired_ratios": [
        1.5212238145888224,
        1.513956951367766,
        1.5283677698668363,
        1.5187159180434675,
        1.5090075046273654,
        1.5238380112229999,
        1.5380574111024492,
        1.5238460666009066
      ],
      "q25_med_q75": [
        1.5175261763745422,
        1.522530912905911,
        1.524976492417389
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 24,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        6.338218182213905,
        6.4408159305336685,
        6.455384752173229,
        6.3943201404400405,
        6.374679716903899,
        6.460004432792498,
        6.514401421848169,
        6.4756042989170215
      ],
      "q25_med_q75": [
        6.389410034556005,
        6.448100341353449,
        6.46390439932363
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 24,
      "method": "EA-P-SBT",
      "paired_ratios": [
        6.694465257572026,
        6.814032842590165,
        6.834782608695652,
        6.780389482574947,
        6.772639935113871,
        6.886855567759552,
        6.90591170280981,
        6.840708420831945
      ],
      "q25_med_q75": [
        6.778452095709678,
        6.824407725642908,
        6.852245207563847
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 24,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 24,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.978279558884402,
        0.9824486837949661,
        0.9795993461504264,
        0.9698534504604571,
        0.9698897293628168,
        0.9800286573749287,
        0.9838683293849035,
        0.9867987365830689
      ],
      "q25_med_q75": [
        0.9761821015040058,
        0.9798140017626775,
        0.9828035951924504
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.1,
      "N": 32,
      "method": "SBT-exp",
      "paired_ratios": [
        1.479910503168862,
        1.4112658979181565,
        1.490217180919818,
        1.5195016735280342,
        1.5730057950339653,
        1.5013754538547246,
        1.4937618965571042,
        1.507432382044601
      ],
      "q25_med_q75": [
        1.487640511482079,
        1.4975686752059145,
        1.5104497049154593
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 32,
      "method": "P-SBT",
      "paired_ratios": [
        1.6294982239211497,
        1.5068373483317412,
        1.5729689916103575,
        1.513020457200011,
        1.517565440079438,
        1.5793546505929494,
        1.5406340941250851,
        1.5828287318999585
      ],
      "q25_med_q75": [
        1.5164291943595813,
        1.5568015428677213,
        1.5802231709197017
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 32,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        8.707973011392097,
        8.081538885761995,
        8.797629129176538,
        8.514686888707255,
        8.786408345205134,
        8.359395471922914,
        8.543742020912164,
        8.533454205911742
      ],
      "q25_med_q75": [
        8.475864034511169,
        8.538598113411954,
        8.727581844845357
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 32,
      "method": "EA-P-SBT",
      "paired_ratios": [
        9.058620900800065,
        8.924678936998543,
        9.307439275160254,
        9.014452564169996,
        9.356902764044463,
        8.890026621775581,
        9.11293870568172,
        8.977786630314915
      ],
      "q25_med_q75": [
        8.964509706985822,
        9.03653673248503,
        9.161563848051355
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 32,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 32,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0139506716535964,
        0.9345655743013396,
        1.0443964485219899,
        1.028266162618446,
        1.0356652155194366,
        0.9510190453127138,
        0.9925343550183631,
        0.971541501652966
      ],
      "q25_med_q75": [
        0.9664108875679029,
        1.0032425133359797,
        1.0301159258436936
      ],
      "rounds_below_one": 4
    },
    {
      "h_over_tau": 0.1,
      "N": 48,
      "method": "SBT-exp",
      "paired_ratios": [
        1.474035227463701,
        1.4166285480675087,
        1.4428894049752952,
        1.4385793704560657,
        1.4757865932680607,
        1.5044724743674158,
        1.4723440420680731,
        1.4610999097616368
      ],
      "q25_med_q75": [
        1.4418118963454878,
        1.4667219759148549,
        1.474473068914791
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 48,
      "method": "P-SBT",
      "paired_ratios": [
        1.554582905686833,
        1.5473964951770747,
        1.477390599239833,
        1.521496773928232,
        1.5189206702188796,
        1.5142919292634747,
        1.5544127043158913,
        1.513226553459334
      ],
      "q25_med_q75": [
        1.5140255853124396,
        1.5202087220735558,
        1.5491505474617788
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 48,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        11.984289331752887,
        12.305304866885532,
        11.937297863788096,
        11.989951533168693,
        12.283511211515762,
        12.02154050974423,
        12.409803568088721,
        12.013968163064794
      ],
      "q25_med_q75": [
        11.988535982814742,
        12.017754336404511,
        12.288959625358205
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 48,
      "method": "EA-P-SBT",
      "paired_ratios": [
        13.085530338311434,
        12.784602147134734,
        12.721601654346076,
        12.965422538564598,
        13.030752744153991,
        13.673644054480464,
        12.95327154080588,
        13.035752124279373
      ],
      "q25_med_q75": [
        12.911104192388093,
        12.998087641359295,
        13.048196677787388
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 48,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 48,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0204736763632676,
        0.9896056385643933,
        0.9881040727301263,
        1.0000158273396866,
        0.9898047335251771,
        0.9835218721406521,
        1.0397411232927953,
        1.024144475954169
      ],
      "q25_med_q75": [
        0.9892302471058265,
        0.9949102804324319,
        1.021391376260993
      ],
      "rounds_below_one": 4
    },
    {
      "h_over_tau": 0.1,
      "N": 64,
      "method": "SBT-exp",
      "paired_ratios": [
        1.3918453509902824,
        1.3986123229609237,
        1.3960927387724649,
        1.443804707996224,
        1.4027756247121739,
        1.401230266573468,
        1.4182795699900645,
        1.3984902685187024
      ],
      "q25_med_q75": [
        1.397890886082143,
        1.399921294767196,
        1.4066516110316465
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 64,
      "method": "P-SBT",
      "paired_ratios": [
        1.4456323471088355,
        1.4642167405673459,
        1.4311319538257634,
        1.4904034373349866,
        1.450118790191756,
        1.4568590968812267,
        1.4587941936478717,
        1.4505526808083409
      ],
      "q25_med_q75": [
        1.448997179421026,
        1.4537058888447838,
        1.4601498303777403
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 64,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        15.415530269081483,
        15.789575858765119,
        15.61449440458467,
        16.037492358199753,
        15.567840183532912,
        15.507813247752932,
        15.627315979357912,
        15.25551930614362
      ],
      "q25_med_q75": [
        15.48474250308507,
        15.591167294058792,
        15.667880949209714
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 64,
      "method": "EA-P-SBT",
      "paired_ratios": [
        16.562871947810013,
        16.757708386957784,
        16.39684734790682,
        16.85907971571424,
        16.478233937078656,
        16.908855533770517,
        16.559887025596403,
        16.32913525074457
      ],
      "q25_med_q75": [
        16.457887289785695,
        16.56137948670321,
        16.7830512191469
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 64,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 64,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9888975812529415,
        1.0092956322591289,
        0.92138896959331,
        1.0337893038529868,
        0.9973587447444386,
        0.9945716762427382,
        1.0041529048052058,
        0.9546207443551511
      ],
      "q25_med_q75": [
        0.9803283720284939,
        0.9959652104935884,
        1.0054385866686866
      ],
      "rounds_below_one": 5
    },
    {
      "h_over_tau": 0.1,
      "N": 96,
      "method": "SBT-exp",
      "paired_ratios": [
        1.3118484809067872,
        1.2613314659923365,
        1.2893370277834826,
        1.3019057685762443,
        1.2938271880763894,
        1.3407432368974395,
        1.2839934678469498,
        1.2814709844287466
      ],
      "q25_med_q75": [
        1.283362846992399,
        1.291582107929936,
        1.30439144665888
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 96,
      "method": "P-SBT",
      "paired_ratios": [
        1.3526172616545293,
        1.3272658795070458,
        1.344173558960314,
        1.3566070572824094,
        1.336059662736979,
        1.3643190000895495,
        1.3542290200879645,
        1.3195446054233186
      ],
      "q25_med_q75": [
        1.3338612169294957,
        1.3483954103074218,
        1.3548235293865758
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 96,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        21.930620336978603,
        20.92769705893182,
        21.44408925892949,
        21.591128233235064,
        21.236584945051398,
        21.482989846570607,
        21.14805347038356,
        20.799294834915532
      ],
      "q25_med_q75": [
        21.092964367520622,
        21.340337101990443,
        21.510024443236723
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 96,
      "method": "EA-P-SBT",
      "paired_ratios": [
        23.340739372254344,
        23.35821622609497,
        22.791089439995364,
        22.960887848931964,
        22.628134813358454,
        23.123511518359077,
        22.649772890183222,
        22.32364580816579
      ],
      "q25_med_q75": [
        22.64436337097703,
        22.875988644463664,
        23.177818481832894
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 96,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 96,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0148441255591854,
        0.9737891221565736,
        1.0070219276690153,
        1.004486390831293,
        1.0003291082364565,
        0.9999033363318415,
        0.9853356811982571,
        0.9845774794860876
      ],
      "q25_med_q75": [
        0.9851461307702147,
        1.000116222284149,
        1.0051202750407238
      ],
      "rounds_below_one": 4
    },
    {
      "h_over_tau": 0.1,
      "N": 128,
      "method": "SBT-exp",
      "paired_ratios": [
        1.332950547037811,
        1.2734443753294284,
        1.2639117976974434,
        1.2668735470296653,
        1.2458926139143804,
        1.2802112292275172,
        1.283660588737641,
        1.26384776891969
      ],
      "q25_med_q75": [
        1.263895790503005,
        1.270158961179547,
        1.281073569105048
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 128,
      "method": "P-SBT",
      "paired_ratios": [
        1.349160460812401,
        1.3238277539733583,
        1.2985842335934685,
        1.306151853469508,
        1.3063220927902295,
        1.317134934943754,
        1.3241468383971495,
        1.3163742871967739
      ],
      "q25_med_q75": [
        1.3062795329600492,
        1.316754611070264,
        1.323907525079306
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 128,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        28.936718778688405,
        27.610656914739245,
        27.350964957735435,
        27.81609378602336,
        29.85999232012399,
        28.032096971819538,
        28.319137378251234,
        28.357159212369115
      ],
      "q25_med_q75": [
        27.76473456820233,
        28.175617175035384,
        28.502049103948938
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 128,
      "method": "EA-P-SBT",
      "paired_ratios": [
        30.854727533592293,
        29.493201397465356,
        29.433288924548513,
        29.66826497129528,
        29.861061400848875,
        29.979691638418657,
        30.300574878711362,
        30.22096251190191
      ],
      "q25_med_q75": [
        29.624499077837797,
        29.920376519633766,
        30.240865603604274
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 128,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.1,
      "N": 128,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0466720252360804,
        0.9978707290862492,
        0.9948541483616965,
        0.9891945778317524,
        0.9726048397806547,
        1.0069272093178034,
        1.018480873572696,
        1.0167764259239591
      ],
      "q25_med_q75": [
        0.9934392557292104,
        1.0023989692020263,
        1.0172025378361433
      ],
      "rounds_below_one": 4
    },
    {
      "h_over_tau": 0.2,
      "N": 2,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0670547687607892,
        1.082510218403458,
        1.0700149717617131,
        1.0896051686813044,
        1.0718359168024465,
        1.0900937859395046,
        1.0595133082631054,
        1.084498684135672
      ],
      "q25_med_q75": [
        1.0692749210114822,
        1.0771730676029523,
        1.0857753052720802
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 2,
      "method": "P-SBT",
      "paired_ratios": [
        1.1076881332678679,
        1.0965813106331264,
        1.1098162098277389,
        1.0790072704787848,
        1.0914177354094996,
        1.1011649641164518,
        1.0768799219834424,
        1.0993363924044661
      ],
      "q25_med_q75": [
        1.088315119176821,
        1.0979588515187961,
        1.1027957564043058
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 2,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.1567304536025538,
        1.1860878772674432,
        1.1515908033057993,
        1.1581095946879836,
        1.1698792618772327,
        1.1747853527638517,
        1.1618165645640415,
        1.177675628995551
      ],
      "q25_med_q75": [
        1.1577648094166262,
        1.1658479132206372,
        1.1755079218217765
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 2,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.1897191138056693,
        1.2087529768856011,
        1.1969512195121952,
        1.2108053567411226,
        1.2017957621625923,
        1.2180418259999453,
        1.1854561572607654,
        1.2123555090376867
      ],
      "q25_med_q75": [
        1.1951431930855638,
        1.2052743695240968,
        1.2111928948152637
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 2,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 2,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9665807341982963,
        0.9773982888051331,
        0.9622566820602689,
        0.9707013580451478,
        0.970897362245821,
        0.9826367978920465,
        0.9662272117737969,
        0.9804967364245968
      ],
      "q25_med_q75": [
        0.9664923535921714,
        0.9707993601454844,
        0.9781729007099991
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 3,
      "method": "SBT-exp",
      "paired_ratios": [
        1.1384547184293992,
        1.1395624219820981,
        1.1274199256831698,
        1.1382470156565665,
        1.1539147513186165,
        1.1430992010227117,
        1.1453630273922986,
        1.1331468737206107
      ],
      "q25_med_q75": [
        1.1369719801725775,
        1.1390085702057486,
        1.1436651576151085
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 3,
      "method": "P-SBT",
      "paired_ratios": [
        1.1655376562500512,
        1.1525745161039858,
        1.1670316671961392,
        1.1686960867393803,
        1.1610963596938229,
        1.1835307870157263,
        1.1818450999441665,
        1.163276219193701
      ],
      "q25_med_q75": [
        1.1627312543187314,
        1.166284661723095,
        1.1719833400405768
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 3,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.3291540307537544,
        1.3129506925561671,
        1.3200482459492449,
        1.3276046492771858,
        1.3068416176631141,
        1.3241730681717288,
        1.3420593846310755,
        1.3238683400037283
      ],
      "q25_med_q75": [
        1.3182738576009754,
        1.3240207040877285,
        1.327991994646328
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 3,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.3918446186831501,
        1.3743379758231822,
        1.3799232602592373,
        1.3770483275953511,
        1.3787935200909776,
        1.3779435483738862,
        1.3984285615283933,
        1.380302824254971
      ],
      "q25_med_q75": [
        1.3777197431792525,
        1.3793583901751074,
        1.3831882728620157
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 3,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 3,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9746892868771106,
        0.9710621263353121,
        0.9719441961744805,
        0.9732768839613773,
        0.9822501315090447,
        0.9814847734986044,
        0.9786948352264777,
        0.9697557145598141
      ],
      "q25_med_q75": [
        0.9717236787146883,
        0.9739830854192439,
        0.9793923197945094
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 4,
      "method": "SBT-exp",
      "paired_ratios": [
        1.1610155488768057,
        1.2021839192989292,
        1.2054246040343233,
        1.2263905574180936,
        1.2470093443288093,
        1.1471602556611227,
        1.178855661110694,
        1.3077180157708557
      ],
      "q25_med_q75": [
        1.1743956330522218,
        1.2038042616666262,
        1.2315452541457725
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 4,
      "method": "P-SBT",
      "paired_ratios": [
        1.2121527757364374,
        1.2180694835225114,
        1.2315963974280606,
        1.2358010621327076,
        1.2456538685865153,
        1.263964991935411,
        1.2122870619464192,
        1.3411605712360053
      ],
      "q25_med_q75": [
        1.2166238781284884,
        1.233698729780384,
        1.250231649423739
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 4,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.4318687304850009,
        1.3770438119852537,
        1.4343280350920629,
        1.4854612877056395,
        1.4784594542164347,
        1.4225297999740114,
        1.439207718214793,
        1.5703157227638191
      ],
      "q25_med_q75": [
        1.4295339978572534,
        1.436767876653428,
        1.4802099125887358
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 4,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.4771058561938533,
        1.4781453917097516,
        1.5135688042752171,
        1.578309778986077,
        1.5122202570070526,
        1.5011110527335854,
        1.5152755073525939,
        1.6784234251487924
      ],
      "q25_med_q75": [
        1.4953696374776269,
        1.5128945306411348,
        1.5310340752609646
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 4,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 4,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.966341064710198,
        0.9243299579104333,
        0.9642222830474333,
        0.9584343812679398,
        0.9725235164454121,
        0.9245918910372242,
        0.9627062107285682,
        1.077202365821791
      ],
      "q25_med_q75": [
        0.9499737587102609,
        0.9634642468880008,
        0.9678866776440015
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.2,
      "N": 6,
      "method": "SBT-exp",
      "paired_ratios": [
        1.2636540551196145,
        1.236530131855804,
        1.11262019618331,
        1.2058857456256744,
        1.2242061798822317,
        1.219758285971012,
        1.2220707025637267,
        1.231901987144921
      ],
      "q25_med_q75": [
        1.2162901508846777,
        1.223138441222979,
        1.2330590233226417
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 6,
      "method": "P-SBT",
      "paired_ratios": [
        1.3304357301757666,
        1.2602709746237761,
        1.1529003691663238,
        1.2582579657838402,
        1.2714941182377655,
        1.2784337887462753,
        1.2590008620446478,
        1.254451747845811
      ],
      "q25_med_q75": [
        1.2573064112993328,
        1.259635918334212,
        1.273229035864893
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 6,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.851309936010593,
        1.8113494162371053,
        1.605056523782896,
        1.7478145179838296,
        1.757274115509035,
        1.7594962811338761,
        1.7605117908866676,
        1.8235682715210144
      ],
      "q25_med_q75": [
        1.7549092161277335,
        1.760004036010272,
        1.8144041300580827
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 6,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.9594664938238697,
        1.9251556638256198,
        1.7407629426556674,
        1.8828743166498592,
        1.8879206844322742,
        1.890066203892284,
        1.8941846847717922,
        1.8904217089462294
      ],
      "q25_med_q75": [
        1.8866590924866704,
        1.8902439564192566,
        1.901927429535249
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 6,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 6,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.020519365854962,
        0.966306901540521,
        0.8899031884284352,
        0.9631121844205014,
        0.9647614108564789,
        0.973316159612101,
        0.9930176867291783,
        0.9698196603005895
      ],
      "q25_med_q75": [
        0.9643491042474845,
        0.9680632809205553,
        0.9782415413913703
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.2,
      "N": 8,
      "method": "SBT-exp",
      "paired_ratios": [
        1.2404368395049188,
        1.2516537470466755,
        1.2328644621539422,
        1.2460519907628913,
        1.2262008851016537,
        1.2496076257248718,
        1.2362850669397383,
        1.2344379081542736
      ],
      "q25_med_q75": [
        1.2340445466541907,
        1.2383609532223285,
        1.2469408995033864
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 8,
      "method": "P-SBT",
      "paired_ratios": [
        1.2819860937731267,
        1.3098247295789007,
        1.2797936490321948,
        1.2939826974104554,
        1.278493451033568,
        1.2968040484701888,
        1.2875433220205523,
        1.2914614245090241
      ],
      "q25_med_q75": [
        1.2814379825878937,
        1.2895023732647881,
        1.2946880351753887
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 8,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.1352973650412035,
        2.142691413095306,
        2.112859364978455,
        2.153401560577575,
        2.0981014924834414,
        2.112414114257172,
        2.125558051980746,
        2.1434256617398386
      ],
      "q25_med_q75": [
        2.112748052298134,
        2.130427708510975,
        2.142874975256439
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 8,
      "method": "EA-P-SBT",
      "paired_ratios": [
        2.3283846561886383,
        2.339527938383488,
        2.315406448021036,
        2.3213555741446616,
        2.29589911548112,
        2.29493008377509,
        2.3308044882654344,
        2.3533024354693506
      ],
      "q25_med_q75": [
        2.310529614886057,
        2.32487011516665,
        2.3329853507949476
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 8,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 8,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9667464777228038,
        0.9696950375735153,
        0.9802022694656618,
        0.9736536061433264,
        0.9556000698576471,
        0.9522078879559251,
        0.9609766785094387,
        0.9698372384359267
      ],
      "q25_med_q75": [
        0.9596325263464908,
        0.9682207576481595,
        0.9707913303627766
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 12,
      "method": "SBT-exp",
      "paired_ratios": [
        1.2408312273645627,
        1.2203999544913928,
        1.2329379918320063,
        1.2321295020608012,
        1.2372498656808966,
        1.2195259270688255,
        1.2300852874582382,
        1.2335360069242571
      ],
      "q25_med_q75": [
        1.2276639542165269,
        1.2325337469464037,
        1.234464471613417
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 12,
      "method": "P-SBT",
      "paired_ratios": [
        1.28716723273895,
        1.2736057867867896,
        1.2835852442870184,
        1.2897463646006202,
        1.2841542426570194,
        1.2866976256337708,
        1.2829662574659024,
        1.288354889172712
      ],
      "q25_med_q75": [
        1.2834304975817394,
        1.285425934145395,
        1.2874641468473906
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 12,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.815934663498109,
        2.7587208080605246,
        2.795635661364555,
        2.792649238248822,
        2.791243319968806,
        2.7947459342428,
        2.800942018958979,
        2.7830758138689857
      ],
      "q25_med_q75": [
        2.789201443443851,
        2.793697586245811,
        2.796962250763161
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 12,
      "method": "EA-P-SBT",
      "paired_ratios": [
        3.0762708227448345,
        3.040140476568982,
        3.0822940623933843,
        3.070642050882122,
        3.105432726709457,
        3.0863054714493035,
        3.062240691374768,
        3.086426163955544
      ],
      "q25_med_q75": [
        3.0685417110052837,
        3.0792824425691094,
        3.086335644575864
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 12,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 12,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9818888152113463,
        0.9640460844854023,
        0.9845920208042264,
        0.9734710275632006,
        0.9856642183164007,
        0.9626795573759722,
        0.9676278842052036,
        0.968960796662841
      ],
      "q25_med_q75": [
        0.9667324342752532,
        0.9712159121130208,
        0.9825646166095663
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 16,
      "method": "SBT-exp",
      "paired_ratios": [
        1.2358496673866688,
        1.2298523380415962,
        1.2468943695993688,
        1.2402037990423633,
        1.2498576651069537,
        1.241483515431888,
        1.255593480244783,
        1.2026947993255914
      ],
      "q25_med_q75": [
        1.2343503350504006,
        1.2408436572371255,
        1.247635193476265
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 16,
      "method": "P-SBT",
      "paired_ratios": [
        1.297581151820899,
        1.2915290605494802,
        1.3022189647905378,
        1.2952828922790574,
        1.3022057493757055,
        1.302844593585884,
        1.3036073473849685,
        1.2712808567401293
      ],
      "q25_med_q75": [
        1.294344434346663,
        1.2998934505983022,
        1.3023753719893743
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 16,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        3.531396885651539,
        3.5044531446004368,
        3.562998679552027,
        3.536897335407589,
        3.5704579540188774,
        3.555400289431635,
        3.5683181050703485,
        3.4810153191291606
      ],
      "q25_med_q75": [
        3.5246609503887636,
        3.546148812419612,
        3.5643285359316073
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 16,
      "method": "EA-P-SBT",
      "paired_ratios": [
        3.9214075346181754,
        3.871937495125957,
        3.941408922216814,
        3.907832353842325,
        3.9816564067142695,
        3.9326266575682864,
        3.952664496282443,
        3.846899094290014
      ],
      "q25_med_q75": [
        3.898858639163233,
        3.927017096093231,
        3.9442228157332213
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 16,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 16,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9733642333040133,
        0.9558495136614128,
        0.9744656334132744,
        0.9676256981048644,
        0.9788843014710882,
        0.9902778692786833,
        0.9796221129230109,
        0.9555321090475295
      ],
      "q25_med_q75": [
        0.9646816519940016,
        0.9739149333586439,
        0.9790687543340688
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 24,
      "method": "SBT-exp",
      "paired_ratios": [
        1.184363939932244,
        1.1761599519677266,
        1.1866736233244126,
        1.1937727785082233,
        1.2350483310944218,
        1.1870239384316312,
        1.2041911698210175,
        1.2047065500047602
      ],
      "q25_med_q75": [
        1.1860962024763704,
        1.1903983584699271,
        1.204320014866953
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 24,
      "method": "P-SBT",
      "paired_ratios": [
        1.2528327363444869,
        1.2336188690683385,
        1.249858303814713,
        1.236465034278181,
        1.2457471225883363,
        1.2489754042768901,
        1.2434554981483434,
        1.2631695867350254
      ],
      "q25_med_q75": [
        1.241707882180803,
        1.2473612634326132,
        1.2506019119471565
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 24,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        4.7377983245483755,
        4.74795589971964,
        4.765000949828899,
        4.72246956800508,
        4.752694431504978,
        4.737695162474237,
        4.770938362240235,
        4.815799642775068
      ],
      "q25_med_q75": [
        4.73777253402984,
        4.75032516561231,
        4.7664853029317324
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 24,
      "method": "EA-P-SBT",
      "paired_ratios": [
        5.2865556170340815,
        5.288269635222452,
        5.30087457210281,
        5.28060689645548,
        5.320825828389139,
        5.27272674424463,
        5.312661631555222,
        5.354692681722882
      ],
      "q25_med_q75": [
        5.285068436889431,
        5.294572103662631,
        5.314702680763701
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 24,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 24,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9993242862828464,
        0.9752046184341295,
        0.9793454769420158,
        0.978880015753979,
        0.9814550582237026,
        0.9767905573258158,
        0.980151993780627,
        0.9904479322406458
      ],
      "q25_med_q75": [
        0.9783576511469382,
        0.9797487353613215,
        0.9837032767279383
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 32,
      "method": "SBT-exp",
      "paired_ratios": [
        1.1800848128577486,
        1.1253637745385292,
        1.1978600873973062,
        1.1402853835678495,
        1.190960487432844,
        1.1283865179408257,
        1.1752872423690033,
        1.2138464304065568
      ],
      "q25_med_q75": [
        1.1373106671610935,
        1.177686027613376,
        1.1926853874239596
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 32,
      "method": "P-SBT",
      "paired_ratios": [
        1.2255430992452896,
        1.1597179900380896,
        1.2043551766841822,
        1.1553233843755961,
        1.197609087241774,
        1.1991757156848144,
        1.2664445239288338,
        1.2575611629298675
      ],
      "q25_med_q75": [
        1.1881363129408529,
        1.2017654461844982,
        1.233547615166434
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 32,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        6.243843655952999,
        5.842065906094345,
        6.179826718585744,
        5.917939456546074,
        6.033003873224164,
        5.97345075995204,
        6.269737204277229,
        6.253828117167134
      ],
      "q25_med_q75": [
        5.959572934100549,
        6.106415295904954,
        6.246339771256532
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 32,
      "method": "EA-P-SBT",
      "paired_ratios": [
        6.907761613398333,
        6.586448414151773,
        6.845107989810877,
        6.587993726850785,
        6.799862243568263,
        6.723449725671079,
        6.827637917405499,
        7.020119106552035
      ],
      "q25_med_q75": [
        6.689585725966006,
        6.813750080486882,
        6.860771395707741
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 32,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 32,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9870624535856317,
        0.9603975607969528,
        0.9860154479205913,
        0.9604255678220537,
        0.9659196767540915,
        0.9499978750227541,
        0.9862389267619771,
        1.0197811184078602
      ],
      "q25_med_q75": [
        0.9604185660657785,
        0.9759675623373414,
        0.9864448084678907
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.2,
      "N": 48,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0970047511778824,
        1.065090482200073,
        1.0536910620954993,
        1.0335258748264047,
        1.0733792118054737,
        1.1272164463764602,
        1.132450934275358,
        1.1438305141044813
      ],
      "q25_med_q75": [
        1.0622406271739298,
        1.0851919814916782,
        1.1285250683511847
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 48,
      "method": "P-SBT",
      "paired_ratios": [
        1.1566966184593053,
        1.1335445361464869,
        1.1257054720945818,
        1.090046735510689,
        1.1751503711989,
        1.1541943292030068,
        1.1982187172343848,
        1.1257104602456254
      ],
      "q25_med_q75": [
        1.1257092132078645,
        1.1438694326747467,
        1.1613100566442038
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 48,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        8.069472977827953,
        7.954986316794091,
        8.17917717802789,
        7.808241630544289,
        8.263850023597378,
        8.510832419666158,
        8.199012711781245,
        8.370708156147497
      ],
      "q25_med_q75": [
        8.040851312569487,
        8.189094944904568,
        8.290564556734907
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 48,
      "method": "EA-P-SBT",
      "paired_ratios": [
        8.998319472108351,
        9.103402342904067,
        8.885762537840028,
        8.818934705727779,
        9.30432348914346,
        9.365025646959003,
        9.493321862814854,
        9.320264601513381
      ],
      "q25_med_q75": [
        8.970180238541271,
        9.203862916023763,
        9.331454862874786
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 48,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 48,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9910630660521889,
        0.9852407807345541,
        0.9487960791852196,
        0.9937148528237741,
        1.0267136830160895,
        1.0237221056033967,
        1.0329586874118808,
        1.01829000471256
      ],
      "q25_med_q75": [
        0.9896074947227802,
        1.006002428768167,
        1.0244699999565698
      ],
      "rounds_below_one": 4
    },
    {
      "h_over_tau": 0.2,
      "N": 64,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0683199724079517,
        1.087500009888265,
        1.0507638292681747,
        1.1019092956818741,
        1.0637447933998234,
        1.0361538401830523,
        1.0847828794251626,
        1.0593725471435522
      ],
      "q25_med_q75": [
        1.0572203676747078,
        1.0660323829038876,
        1.0854621620409381
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 64,
      "method": "P-SBT",
      "paired_ratios": [
        1.1115465652446475,
        1.120506673483586,
        1.1285270549987994,
        1.123386345023694,
        1.113565048734093,
        1.1071261570132078,
        1.1115158534027703,
        1.1109315634429437
      ],
      "q25_med_q75": [
        1.1113697809128136,
        1.1125558069893702,
        1.121226591368613
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 64,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        10.16100910288748,
        10.683248384516109,
        10.424360676093377,
        10.74751212875521,
        10.640881723374038,
        10.243603615131164,
        10.604208290237416,
        10.43778565389552
      ],
      "q25_med_q75": [
        10.379171410852823,
        10.520996972066468,
        10.651473388659555
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 64,
      "method": "EA-P-SBT",
      "paired_ratios": [
        11.635438083655027,
        12.173530106359395,
        11.788075707282319,
        12.018307448690184,
        12.033848149919987,
        11.573473514064801,
        11.872074430701616,
        11.860070139292421
      ],
      "q25_med_q75": [
        11.749916301375496,
        11.866072284997019,
        12.022192623997634
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 64,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 64,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9587894942298919,
        0.9992651649931563,
        0.996717462470512,
        1.0043772688577088,
        1.0167859381928834,
        0.9730529883353122,
        0.9837347622409823,
        0.9793210244564307
      ],
      "q25_med_q75": [
        0.977754015426151,
        0.9902261123557472,
        1.0005431909592946
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.2,
      "N": 96,
      "method": "SBT-exp",
      "paired_ratios": [
        0.9543436142418502,
        0.9829347075338878,
        0.9345023281215931,
        0.9664682850652405,
        0.9690746981671824,
        0.9769546480374213,
        0.9826376473789762,
        0.9564595140910006
      ],
      "q25_med_q75": [
        0.955930539128713,
        0.9677714916162115,
        0.97837539787281
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 96,
      "method": "P-SBT",
      "paired_ratios": [
        0.9833408065662866,
        1.0129306107235172,
        0.982224029196793,
        1.0373169078841062,
        1.0278125694956668,
        1.01773794350884,
        1.002494286260799,
        1.0082099922793375
      ],
      "q25_med_q75": [
        0.997705916337171,
        1.0105703015014273,
        1.0202566000055469
      ],
      "rounds_below_one": 2
    },
    {
      "h_over_tau": 0.2,
      "N": 96,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        13.665257450642395,
        14.207125195852123,
        13.89519809659887,
        14.36175307345202,
        13.988895907322549,
        13.732410453329171,
        14.218273947912785,
        14.26350176326749
      ],
      "q25_med_q75": [
        13.854501185781444,
        14.098010551587336,
        14.229580901751461
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 96,
      "method": "EA-P-SBT",
      "paired_ratios": [
        15.431525595366589,
        16.100602191153612,
        15.74448671010748,
        16.240105629152936,
        15.74204670441618,
        15.657817994525923,
        15.854553224047596,
        16.1558961354557
      ],
      "q25_med_q75": [
        15.720989526943615,
        15.799519967077538,
        16.114425677229136
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 96,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 96,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.992265582506181,
        1.026358353861461,
        0.9741796564303421,
        1.006045121315179,
        1.0227260562182479,
        0.9850146919433694,
        0.9951415370599337,
        1.0040385940585075
      ],
      "q25_med_q75": [
        0.9904528598654782,
        0.9995900655592206,
        1.0102153550409463
      ],
      "rounds_below_one": 4
    },
    {
      "h_over_tau": 0.2,
      "N": 128,
      "method": "SBT-exp",
      "paired_ratios": [
        0.9150179897791823,
        0.9129704498203044,
        0.9230803128369359,
        0.9333660499135938,
        0.96083472024432,
        0.9170601693760634,
        0.9350879709879913,
        0.9337595339152023
      ],
      "q25_med_q75": [
        0.9165496244768431,
        0.9282231813752648,
        0.9340916431833995
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.2,
      "N": 128,
      "method": "P-SBT",
      "paired_ratios": [
        0.9774532233300104,
        0.9387311001285922,
        0.9607150325222908,
        0.969347374729453,
        1.0461399431049432,
        0.9755859333931121,
        0.973852380849268,
        0.9699363120557818
      ],
      "q25_med_q75": [
        0.9671892891776624,
        0.9718943464525249,
        0.9760527558773366
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.2,
      "N": 128,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        17.92166463214279,
        17.620768869970885,
        18.119435302324753,
        18.357651486163633,
        18.47474377962266,
        17.892247448859816,
        18.112320123147185,
        18.045791412495632
      ],
      "q25_med_q75": [
        17.914310336322046,
        18.07905576782141,
        18.178989348284475
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 128,
      "method": "EA-P-SBT",
      "paired_ratios": [
        20.37211137581549,
        19.902346393227276,
        20.477920597373075,
        20.562874985403127,
        20.922231395298844,
        20.240584897872296,
        20.43817540547748,
        20.29826468361576
      ],
      "q25_med_q75": [
        20.283844737179894,
        20.405143390646487,
        20.49915919438059
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 128,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.2,
      "N": 128,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0026299059716288,
        1.0116214222233983,
        1.0108178212179548,
        1.0327792519497383,
        1.0242128900891054,
        1.0109371736993267,
        1.015841414030755,
        0.9774303663063083
      ],
      "q25_med_q75": [
        1.0087708424063733,
        1.0112792979613625,
        1.0179342830453426
      ],
      "rounds_below_one": 1
    },
    {
      "h_over_tau": 0.4,
      "N": 2,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0256795190395307,
        1.0273358837910687,
        1.0256189628358843,
        1.0161401139272328,
        1.0263446547222062,
        1.0147046829050876,
        1.0046528840636149,
        1.0156500465044573
      ],
      "q25_med_q75": [
        1.0154137056046149,
        1.0208795383815585,
        1.0258458029601996
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 2,
      "method": "P-SBT",
      "paired_ratios": [
        1.078927457486781,
        1.0647465007793235,
        1.063151684693936,
        1.068306226451202,
        1.0723374004334179,
        1.0614644194574436,
        1.0839621750031811,
        1.0718890879140734
      ],
      "q25_med_q75": [
        1.0643477967579766,
        1.0700976571826377,
        1.0739849146967586
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 2,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.1567647054467058,
        1.1569093708670881,
        1.1590712226890263,
        1.1564020297394346,
        1.1561040454405127,
        1.152515137450167,
        1.155774946903964,
        1.1546840188983531
      ],
      "q25_med_q75": [
        1.1555022149025613,
        1.1562530375899738,
        1.1568008718018015
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 2,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.2077747820506695,
        1.2154273608306179,
        1.2009623338251918,
        1.1907501329015817,
        1.21548768455298,
        1.1998395265597717,
        1.2003169341890902,
        1.207034022557246
      ],
      "q25_med_q75": [
        1.2001975822817605,
        1.203998178191219,
        1.2096879267456566
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 2,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 2,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9702330631254136,
        0.9848404054609884,
        0.973518516941967,
        0.9756094997234549,
        1.0021656003582322,
        0.9775778024616081,
        0.9726829733267944,
        0.9790338786821426
      ],
      "q25_med_q75": [
        0.9733096310381739,
        0.9765936510925315,
        0.980485510376854
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.4,
      "N": 3,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0578328950658409,
        1.039989144179561,
        1.0505724637730045,
        1.042920290903226,
        1.0445056779021333,
        1.0415658928372413,
        1.0243764188884021,
        1.039884781912171
      ],
      "q25_med_q75": [
        1.0399630536127136,
        1.0422430918702337,
        1.0460223743698511
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 3,
      "method": "P-SBT",
      "paired_ratios": [
        1.1090254823013326,
        1.0926900706556,
        1.098746063366112,
        1.094964600007021,
        1.0903209545914299,
        1.1099127581166017,
        1.0740117080106721,
        1.0978015374497112
      ],
      "q25_med_q75": [
        1.0920977916395573,
        1.096383068728366,
        1.101315918099917
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 3,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.2710984524538205,
        1.2429664962087086,
        1.2566605118341492,
        1.2490669133441785,
        1.2493645663507016,
        1.2512864896611118,
        1.228425073499629,
        1.2405745511041102
      ],
      "q25_med_q75": [
        1.242368509932559,
        1.2492157398474402,
        1.2526299952043711
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 3,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.3483922391962828,
        1.327010872724679,
        1.3242405936329995,
        1.32821526876281,
        1.3279848981232918,
        1.3312678117564405,
        1.2958227751315163,
        1.3300015776630263
      ],
      "q25_med_q75": [
        1.3263183029517591,
        1.3281000834430507,
        1.3303181361863798
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 3,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 3,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9822162010236143,
        0.965056926058793,
        0.9626546572272388,
        0.9743790232866235,
        0.9653837965605614,
        0.9748969544771925,
        0.9500844220834793,
        0.9678663811611082
      ],
      "q25_med_q75": [
        0.9644563588509044,
        0.9666250888608348,
        0.9745085060842658
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 4,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0542794986594481,
        1.046659987237813,
        1.119477870566411,
        1.0719759524489603,
        1.0515946713552853,
        1.0479850179268466,
        1.061618836956438,
        1.0687373848058823
      ],
      "q25_med_q75": [
        1.0506922579981757,
        1.0579491678079431,
        1.0695470267166518
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 4,
      "method": "P-SBT",
      "paired_ratios": [
        1.1258682685904677,
        1.129156845546939,
        1.1521734405483837,
        1.1111135593911945,
        1.124217806104849,
        1.1070743965880905,
        1.1280962827713343,
        1.1054066996131888
      ],
      "q25_med_q75": [
        1.1101037686904185,
        1.1250430373476583,
        1.1283614234652355
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 4,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.2591124208859519,
        1.269124052737162,
        1.313518388385209,
        1.2815421444213217,
        1.2791853503308823,
        1.266673085527667,
        1.3227901176416723,
        1.3080215649963292
      ],
      "q25_med_q75": [
        1.2685113109347883,
        1.280363747376102,
        1.309395770843549
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 4,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.4186857953384315,
        1.4229039706472986,
        1.4210051896171791,
        1.3773940506793978,
        1.419693798542013,
        1.317693407566332,
        1.4339576629772324,
        1.3525638019263853
      ],
      "q25_med_q75": [
        1.3711864884911447,
        1.4191897969402223,
        1.421479884874709
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 4,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 4,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.949182258357535,
        0.9739432206944713,
        1.0090468302669047,
        0.9364736605867712,
        0.9578743310429074,
        0.9584648621925916,
        0.9785796082643963,
        0.967214247361904
      ],
      "q25_med_q75": [
        0.9557013128715643,
        0.9628395547772478,
        0.9751023175869525
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.4,
      "N": 6,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0478614764145653,
        1.0514182876723024,
        1.037487608687139,
        1.0308650239570187,
        1.0388946853335004,
        1.0427277056417745,
        1.0192226589634485,
        1.0417118210822383
      ],
      "q25_med_q75": [
        1.0358319625046088,
        1.0403032532078693,
        1.044011148334972
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 6,
      "method": "P-SBT",
      "paired_ratios": [
        1.1137942923725155,
        1.1205617475349903,
        1.1116353947853719,
        1.1053408668854798,
        1.109923909683634,
        1.1068690384915303,
        1.0945536620097533,
        1.1093352409025818
      ],
      "q25_med_q75": [
        1.1064869955900176,
        1.1096295752931078,
        1.1121751191821578
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 6,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.4849807112042575,
        1.4753892602142489,
        1.4787223913358967,
        1.4868068245250075,
        1.4893886125878921,
        1.4883138520933414,
        1.4477453898652837,
        1.4760350368708048
      ],
      "q25_med_q75": [
        1.475873592706666,
        1.481851551270077,
        1.4871835814170908
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 6,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.6660914184515085,
        1.6607240174710494,
        1.6663564945836558,
        1.653205451533335,
        1.6557542820378792,
        1.6511630187777961,
        1.6418935132630328,
        1.6429860269652983
      ],
      "q25_med_q75": [
        1.6491187708246717,
        1.654479866785607,
        1.6620658677161642
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 6,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 6,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9715152241637762,
        0.9824792266989745,
        0.9690461613357253,
        0.9669965307515774,
        0.9670963552230131,
        0.974759866626437,
        0.9531959944241755,
        0.9720423006436567
      ],
      "q25_med_q75": [
        0.9670713991051542,
        0.9702806927497507,
        0.9727216921393518
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 8,
      "method": "SBT-exp",
      "paired_ratios": [
        1.0417679987341293,
        1.0529511472747461,
        1.055750514279545,
        1.0489124385779427,
        1.0598195642180332,
        1.0431707346391197,
        1.0552250890265849,
        1.0611108314413225
      ],
      "q25_med_q75": [
        1.047477012593237,
        1.0540881181506654,
        1.056767776764167
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 8,
      "method": "P-SBT",
      "paired_ratios": [
        1.121220681772361,
        1.1286178452245257,
        1.1249746074264377,
        1.1345997597032578,
        1.117856989012563,
        1.125080133169989,
        1.1209253216919732,
        1.1259433165272617
      ],
      "q25_med_q75": [
        1.1211468417522639,
        1.1250273702982132,
        1.1266119487015778
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 8,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        1.7136517110645777,
        1.7230762021873045,
        1.7304088133668392,
        1.7162964790418043,
        1.7328621281836087,
        1.7143198115893434,
        1.7216551249732939,
        1.725872009656819
      ],
      "q25_med_q75": [
        1.7158023121786892,
        1.722365663580299,
        1.727006210584324
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 8,
      "method": "EA-P-SBT",
      "paired_ratios": [
        1.9549668846770165,
        1.9718020837761763,
        1.9988751880800495,
        1.9879818912802463,
        1.993186380736624,
        1.9689591676629978,
        1.9576706628496348,
        1.9689919543464658
      ],
      "q25_med_q75": [
        1.966137041459657,
        1.9703970190613211,
        1.9892830136443407
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 8,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 8,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9730391798641113,
        0.9796292790686294,
        0.9820480394510062,
        0.9695232423167971,
        0.9761841731669257,
        0.9740696931619319,
        0.9716599927290398,
        0.9767682323206222
      ],
      "q25_med_q75": [
        0.9726943830803434,
        0.9751269331644288,
        0.977483494007624
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 12,
      "method": "SBT-exp",
      "paired_ratios": [
        0.9943822456627285,
        0.9982908626879851,
        0.9975015821732461,
        0.9928386816381711,
        0.9908933118684587,
        0.9998891402141643,
        0.9975656860801384,
        1.0031037043823572
      ],
      "q25_med_q75": [
        0.9939963546565891,
        0.9975336341266923,
        0.9986904320695299
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.4,
      "N": 12,
      "method": "P-SBT",
      "paired_ratios": [
        1.0655413084140208,
        1.0890331949368117,
        1.064624177997348,
        1.0725692569692553,
        1.0580920854410096,
        1.079335787633245,
        1.0688887606900133,
        1.0848558584287173
      ],
      "q25_med_q75": [
        1.0653120258098525,
        1.0707290088296344,
        1.080715805332113
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 12,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.060792716556882,
        2.097609256620557,
        2.089777939776615,
        2.0880672540976546,
        2.0558170327654017,
        2.067668231502641,
        2.0846709486541317,
        2.076871043387916
      ],
      "q25_med_q75": [
        2.065949352766201,
        2.080770996021024,
        2.0884949255173946
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 12,
      "method": "EA-P-SBT",
      "paired_ratios": [
        2.4312955302544634,
        2.447127023888961,
        2.460217825506815,
        2.4503779662344742,
        2.408817422822074,
        2.420993236454162,
        2.4428365637057117,
        2.446708943806224
      ],
      "q25_med_q75": [
        2.4287199568043882,
        2.444772753755968,
        2.4479397594753394
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 12,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 12,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9668236546777932,
        0.9821518505117233,
        0.9705125383982276,
        0.9848229694249615,
        0.9682034548939414,
        0.9648832397586243,
        0.9797062847743981,
        0.9720692468174633
      ],
      "q25_med_q75": [
        0.9678585048399044,
        0.9712908926078454,
        0.9803176762087294
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 16,
      "method": "SBT-exp",
      "paired_ratios": [
        0.9872313137826457,
        0.9905180639915997,
        1.003309314545775,
        0.965903939496914,
        0.990891856190894,
        0.9931340950055343,
        0.992374644209432,
        1.013279664045925
      ],
      "q25_med_q75": [
        0.9896963764393611,
        0.991633250200163,
        0.9956778998905944
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.4,
      "N": 16,
      "method": "P-SBT",
      "paired_ratios": [
        1.074395575852053,
        1.076929520658357,
        1.0640658383569477,
        1.041859585305999,
        1.0682497477063873,
        1.0729840642184358,
        1.0765084793725548,
        1.0758153354380242
      ],
      "q25_med_q75": [
        1.0672037703690274,
        1.0736898200352445,
        1.075988621421657
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 16,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        2.562493633184167,
        2.571795073118982,
        2.542735140719778,
        2.495679101880067,
        2.537605045990896,
        2.5539403270414534,
        2.550461017811269,
        2.5715836853596543
      ],
      "q25_med_q75": [
        2.5414526170375575,
        2.5522006724263613,
        2.5647661462280387
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 16,
      "method": "EA-P-SBT",
      "paired_ratios": [
        3.025801467626002,
        3.057731562058241,
        3.0057518819542035,
        2.970977766085837,
        3.0343968256385017,
        3.01802402157758,
        3.0417781326203226,
        3.0515854376094538
      ],
      "q25_med_q75": [
        3.014955986671736,
        3.030099146632252,
        3.0442299588676054
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 16,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 16,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.98017829851797,
        0.9858258280139744,
        0.9744435405198208,
        0.9630218574015587,
        0.9807146241710035,
        0.969321914485903,
        0.9851417202164264,
        0.9831446843942576
      ],
      "q25_med_q75": [
        0.9731631340113414,
        0.9804464613444868,
        0.9836439433497999
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 24,
      "method": "SBT-exp",
      "paired_ratios": [
        0.9314765333044408,
        0.9149996235766974,
        0.8980917868536286,
        0.9298397096468555,
        0.9014383068167546,
        0.9302451920595008,
        0.9144231107990359,
        0.9255011514866096
      ],
      "q25_med_q75": [
        0.9111769098034657,
        0.9202503875316534,
        0.9299410802500168
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 24,
      "method": "P-SBT",
      "paired_ratios": [
        0.9997706512668666,
        0.9903660831849406,
        0.9775154352809887,
        0.9975098512231381,
        0.9714845578510485,
        1.0062167346318283,
        0.9829032241264322,
        1.0037485113196298
      ],
      "q25_med_q75": [
        0.9815562769150713,
        0.9939379672040394,
        1.0007651162800575
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.4,
      "N": 24,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        3.246996803331248,
        3.2149116480734037,
        3.209673948642059,
        3.26022070209988,
        3.1445985077326415,
        3.3348867371597217,
        3.198670902964336,
        3.2501571311419903
      ],
      "q25_med_q75": [
        3.2069231872226283,
        3.230954225702326,
        3.2526730238814627
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 24,
      "method": "EA-P-SBT",
      "paired_ratios": [
        3.933364187460266,
        3.8917868737353327,
        3.846778180759573,
        3.919886984363836,
        3.8394898024791804,
        3.9271494982976844,
        3.8637439031227223,
        3.948468385686853
      ],
      "q25_med_q75": [
        3.859502472531935,
        3.9058369290495847,
        3.9287031705883297
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 24,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 24,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9921524581209463,
        0.9768112183362704,
        0.9707312502274353,
        0.9871653697980924,
        0.9720082394982751,
        1.0669914153868598,
        0.9771329994660207,
        0.9912652683990198
      ],
      "q25_med_q75": [
        0.9756104736267716,
        0.9821491846320566,
        0.9914870658295014
      ],
      "rounds_below_one": 7
    },
    {
      "h_over_tau": 0.4,
      "N": 32,
      "method": "SBT-exp",
      "paired_ratios": [
        0.9290261163375207,
        0.8838332388069955,
        0.9051415084703874,
        0.9077733541558589,
        0.9249055815729952,
        0.9151961160162233,
        0.9049015942198014,
        0.8958194612413573
      ],
      "q25_med_q75": [
        0.9026310609751904,
        0.9064574313131232,
        0.9176234824054162
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 32,
      "method": "P-SBT",
      "paired_ratios": [
        0.9929394714324372,
        0.9371856282415236,
        0.9382610309750183,
        0.9738820488116924,
        0.9861612715830019,
        0.9879381179310848,
        0.9804459243416678,
        0.9663713418057708
      ],
      "q25_med_q75": [
        0.9593437640980826,
        0.9771639865766801,
        0.9866054831700226
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 32,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        4.153329510023086,
        3.954126071699474,
        3.9409215434857385,
        4.102242448015197,
        4.1737627813367615,
        4.15316243342711,
        4.059375620882913,
        4.053029561464757
      ],
      "q25_med_q75": [
        4.028303689023436,
        4.0808090344490555,
        4.153204202576104
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 32,
      "method": "EA-P-SBT",
      "paired_ratios": [
        4.931493370355653,
        4.829066666226735,
        4.8324192391015695,
        5.114913195324781,
        5.19096627967716,
        4.969778820236979,
        4.98588941964456,
        4.908305758478891
      ],
      "q25_med_q75": [
        4.889334128634561,
        4.950636095296316,
        5.018145363564615
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 32,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 32,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9922780915790476,
        0.9845472121643555,
        0.9523064328515644,
        0.976867262250705,
        1.010598403036001,
        1.002662485525496,
        1.01052330661958,
        0.9870290756208759
      ],
      "q25_med_q75": [
        0.9826272246859429,
        0.9896535835999618,
        1.004627690799017
      ],
      "rounds_below_one": 5
    },
    {
      "h_over_tau": 0.4,
      "N": 48,
      "method": "SBT-exp",
      "paired_ratios": [
        0.7906763317676181,
        0.854287715196798,
        0.8295720905303546,
        0.8072772230220276,
        0.8429815494221328,
        0.8311637030849827,
        0.8020685805631739,
        0.8529017195380869
      ],
      "q25_med_q75": [
        0.8059750624073142,
        0.8303678968076686,
        0.8454615919511212
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 48,
      "method": "P-SBT",
      "paired_ratios": [
        0.8455936066073108,
        0.8840543922625245,
        0.9215522129626157,
        0.9034610975762931,
        0.8853345820997277,
        0.9044061719788165,
        0.879714442490872,
        0.8310462976452798
      ],
      "q25_med_q75": [
        0.8711842335199818,
        0.8846944871811261,
        0.903697366176924
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 48,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        4.9052526023200675,
        5.232574611225687,
        5.3691195278264905,
        5.167049451326785,
        5.374015597070511,
        5.178767555693102,
        5.222195288901658,
        5.093772616544439
      ],
      "q25_med_q75": [
        5.148730242631199,
        5.20048142229738,
        5.266710840375888
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 48,
      "method": "EA-P-SBT",
      "paired_ratios": [
        6.08758413708873,
        6.556090907728412,
        6.591233333069837,
        6.476680929990223,
        6.493019009694528,
        6.396216013925541,
        6.462062976425795,
        6.448271183801513
      ],
      "q25_med_q75": [
        6.43525739133252,
        6.469371953208009,
        6.508786984202999
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 48,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 48,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9344756112646094,
        1.0499340689290089,
        1.023077767521215,
        0.9947761592245539,
        0.9771424080469289,
        1.0221059305609121,
        1.0142773858695553,
        1.0132765395041632
      ],
      "q25_med_q75": [
        0.9903677214301476,
        1.0137769626868591,
        1.0223488898009878
      ],
      "rounds_below_one": 3
    },
    {
      "h_over_tau": 0.4,
      "N": 64,
      "method": "SBT-exp",
      "paired_ratios": [
        0.7819339505142232,
        0.7918535330181238,
        0.7834689491022085,
        0.7927845239111769,
        0.7678492562530986,
        0.7931344677516565,
        0.796068881642411,
        0.7883480965530052
      ],
      "q25_med_q75": [
        0.7830851994552122,
        0.7901008147855645,
        0.7928720098712968
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 64,
      "method": "P-SBT",
      "paired_ratios": [
        0.8388158983749674,
        0.8575815061543213,
        0.8643775777282747,
        0.8518061159959008,
        0.8248332698219789,
        0.8519281095427208,
        0.8575072364890122,
        0.8580185985342003
      ],
      "q25_med_q75": [
        0.8485585615906674,
        0.8547176730158665,
        0.857690779249291
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 64,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        6.4093973870552725,
        6.5347773934333935,
        6.516646124304849,
        6.5327138378788945,
        6.342066011397102,
        6.52063620766191,
        6.530233860704628,
        6.55246927940628
      ],
      "q25_med_q75": [
        6.4898339399924545,
        6.525435034183269,
        6.5332297267675195
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 64,
      "method": "EA-P-SBT",
      "paired_ratios": [
        7.985887134287288,
        8.136883026956212,
        8.110069846458426,
        8.088925544637402,
        7.979496965215486,
        8.127452248156702,
        8.125434082555355,
        8.181876523564966
      ],
      "q25_med_q75": [
        8.063165942049872,
        8.11775196450689,
        8.12980994285658
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 64,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 64,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.0017191901353435,
        1.0031069986080452,
        0.9936930900118227,
        0.9999767088673028,
        0.9690393777144357,
        0.9958848212615756,
        0.9958355528567352,
        0.9992758381847209
      ],
      "q25_med_q75": [
        0.9952999371455071,
        0.9975803297231483,
        1.000412329184313
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.4,
      "N": 96,
      "method": "SBT-exp",
      "paired_ratios": [
        0.6879434594003536,
        0.6695129002500877,
        0.6896651955303178,
        0.636157282245944,
        0.7015116581712303,
        0.691206941763134,
        0.6821850948257533,
        0.6755913685698485
      ],
      "q25_med_q75": [
        0.6740717514899083,
        0.6850642771130535,
        0.6900506320885218
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 96,
      "method": "P-SBT",
      "paired_ratios": [
        0.7500741761859723,
        0.732803679785526,
        0.7564978397275661,
        0.6966123810799889,
        0.7427378492291745,
        0.7550479719098939,
        0.7298117026942624,
        0.7253652198587985
      ],
      "q25_med_q75": [
        0.7287000819853965,
        0.7377707645073502,
        0.7513176251169527
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 96,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        8.191508579774888,
        8.294045707261647,
        8.242675526991036,
        7.676568021744152,
        8.296589379082477,
        8.49733124924249,
        8.167248441107285,
        8.24412223439094
      ],
      "q25_med_q75": [
        8.185443545107987,
        8.243398880690988,
        8.294681625216855
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 96,
      "method": "EA-P-SBT",
      "paired_ratios": [
        10.259572023189536,
        10.31448865850372,
        10.470247424136303,
        9.590465371274904,
        10.369231290392396,
        10.637877825633373,
        10.273590442132008,
        10.330022595272078
      ],
      "q25_med_q75": [
        10.27008583739639,
        10.322255626887898,
        10.394485323828373
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 96,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 96,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        0.9865492481188004,
        0.9804234014725925,
        1.0036181277385279,
        0.9141147013010547,
        0.9895014488169205,
        1.0112608350006438,
        0.9812640603785753,
        0.9731659052196062
      ],
      "q25_med_q75": [
        0.978609027409346,
        0.9839066542486878,
        0.9930306185473223
      ],
      "rounds_below_one": 6
    },
    {
      "h_over_tau": 0.4,
      "N": 128,
      "method": "SBT-exp",
      "paired_ratios": [
        0.6730033096365208,
        0.7006044783126697,
        0.6696602208875246,
        0.6727361879026084,
        0.6718244653036568,
        0.6809053143545377,
        0.68677394448823,
        0.667115441767917
      ],
      "q25_med_q75": [
        0.6712834041996237,
        0.6728697487695645,
        0.6823724718879608
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 128,
      "method": "P-SBT",
      "paired_ratios": [
        0.7532483483920085,
        0.7192459512324689,
        0.723460672972427,
        0.7071966617396416,
        0.7142527984559128,
        0.7079435018561003,
        0.7180039198131937,
        0.7153282575692014
      ],
      "q25_med_q75": [
        0.7126754743059597,
        0.7166660886911975,
        0.7202996316674585
      ],
      "rounds_below_one": 8
    },
    {
      "h_over_tau": 0.4,
      "N": 128,
      "method": "Weighted P-SBT",
      "paired_ratios": [
        10.919682206638077,
        10.8707013334684,
        10.72785429020396,
        10.728232036548645,
        10.66985376825044,
        10.697761671286873,
        10.761322840717426,
        10.61390929436413
      ],
      "q25_med_q75": [
        10.690784695527764,
        10.728043163376302,
        10.78866746390517
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 128,
      "method": "EA-P-SBT",
      "paired_ratios": [
        13.65284476802424,
        13.590930525211336,
        13.400517986876597,
        13.380895590788635,
        13.397519603133526,
        13.404916003214385,
        13.74630222422014,
        13.309643968622307
      ],
      "q25_med_q75": [
        13.393363600047303,
        13.402716995045491,
        13.606409085914562
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 128,
      "method": "Poisson",
      "paired_ratios": [
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0,
        1.0
      ],
      "q25_med_q75": [
        1.0,
        1.0,
        1.0
      ],
      "rounds_below_one": 0
    },
    {
      "h_over_tau": 0.4,
      "N": 128,
      "method": "NTC stochastic rounding",
      "paired_ratios": [
        1.00185197617696,
        1.005624412558084,
        1.0119178574348717,
        0.9968239791653357,
        1.005537601750757,
        0.9819937769995613,
        1.0202440738745822,
        0.9756680976215826
      ],
      "q25_med_q75": [
        0.993116428623892,
        1.0036947889638586,
        1.007197773777281
      ],
      "rounds_below_one": 3
    }
  ],
  "crossover_scope": "Only measured occupancy and increment points; kernel CPU is not equal-accuracy solver cost."
}


==> anc/evidence/latest/cost_extended_rounds.csv <==
N,dt_over_tau,round,method,steps,cpu_ns_per_step,accepted_per_step,checks_per_step,rate_evaluations_per_step,global_majorant_mean_per_step
2,0.01,0,Poisson,24000,828.2685416666667,0.0075,0.0075,0.0075,0.007674950309594885
2,0.01,0,SBT-exp,24000,730.4252083333333,0.008083333333333333,1.0,1.0,0.007674950309594885
2,0.01,0,P-SBT,24000,732.47825,0.0075,1.0,1.0,0.007674950309594885
2,0.01,0,NTC stochastic rounding,24000,620.9213333333333,0.008166666666666666,0.008166666666666666,0.008166666666666666,0.007674950309594885
2,0.01,0,Weighted P-SBT,24000,745.8583333333333,0.008333333333333333,0.008333333333333333,1.0,0.007674950309594885
2,0.01,0,EA-P-SBT,24000,759.6446666666667,0.008208333333333333,0.008208333333333333,1.0082083333333334,0.007674950309594885
2,0.01,1,P-SBT,24000,712.5224166666667,0.0070416666666666666,1.0,1.0,0.007674950309594885
2,0.01,1,NTC stochastic rounding,24000,615.4268333333333,0.007416666666666667,0.007416666666666667,0.007416666666666667,0.007674950309594885
2,0.01,1,EA-P-SBT,24000,773.04775,0.007833333333333333,0.007833333333333333,1.0078333333333334,0.007674950309594885
2,0.01,1,Poisson,24000,640.7977916666666,0.0070416666666666666,0.0070416666666666666,0.0070416666666666666,0.007674950309594885
2,0.01,1,SBT-exp,24000,728.753875,0.008208333333333333,1.0,1.0,0.007674950309594885
2,0.01,1,Weighted P-SBT,24000,772.1960833333334,0.007958333333333333,0.007958333333333333,1.0,0.007674950309594885
2,0.01,2,Weighted P-SBT,24000,768.494125,0.007166666666666667,0.007166666666666667,1.0,0.007674950309594885
2,0.01,2,SBT-exp,24000,728.0159166666666,0.007625,1.0,1.0,0.007674950309594885
2,0.01,2,P-SBT,24000,747.2612916666667,0.00675,1.0,1.0,0.007674950309594885
2,0.01,2,NTC stochastic rounding,24000,622.9174166666667,0.007375,0.007375,0.007375,0.007674950309594885
2,0.01,2,Poisson,24000,646.0377083333333,0.00675,0.00675,0.00675,0.007674950309594885
2,0.01,2,EA-P-SBT,24000,777.373,0.007291666666666667,0.007291666666666667,1.0072916666666667,0.007674950309594885
2,0.01,3,SBT-exp,24000,728.5569166666667,0.007458333333333333,1.0,1.0,0.007674950309594885
2,0.01,3,Poisson,24000,641.6473333333333,0.008166666666666666,0.008166666666666666,0.008166666666666666,0.007674950309594885
2,0.01,3,Weighted P-SBT,24000,768.1104166666667,0.007875,0.007875,1.0,0.007674950309594885
2,0.01,3,NTC stochastic rounding,24000,621.5030833333333,0.007666666666666666,0.007666666666666666,0.007666666666666666,0.007674950309594885
2,0.01,3,EA-P-SBT,24000,774.7020833333333,0.00775,0.00775,1.00775,0.007674950309594885
2,0.01,3,P-SBT,24000,746.5747916666667,0.008166666666666666,1.0,1.0,0.007674950309594885
2,0.01,4,P-SBT,24000,748.292,0.008291666666666666,1.0,1.0,0.007674950309594885
2,0.01,4,SBT-exp,24000,725.68375,0.007,1.0,1.0,0.007674950309594885
2,0.01,4,NTC stochastic rounding,24000,620.8292083333333,0.007166666666666667,0.007166666666666667,0.007166666666666667,0.007674950309594885
2,0.01,4,Weighted P-SBT,24000,765.242625,0.007083333333333333,0.007083333333333333,1.0,0.007674950309594885
2,0.01,4,Poisson,24000,635.3667083333333,0.008291666666666666,0.008291666666666666,0.008291666666666666,0.007674950309594885
2,0.01,4,EA-P-SBT,24000,767.7065833333334,0.007083333333333333,0.007083333333333333,1.0070833333333333,0.007674950309594885
2,0.01,5,EA-P-SBT,24000,775.4482916666667,0.008541666666666666,0.008541666666666666,1.0085416666666667,0.007674950309594885
2,0.01,5,P-SBT,24000,747.9085416666667,0.007666666666666666,1.0,1.0,0.007674950309594885
2,0.01,5,NTC stochastic rounding,24000,623.0724583333333,0.007583333333333333,0.007583333333333333,0.007583333333333333,0.007674950309594885
2,0.01,5,Weighted P-SBT,24000,772.3137083333334,0.008541666666666666,0.008541666666666666,1.0,0.007674950309594885
2,0.01,5,Poisson,24000,645.061375,0.007583333333333333,0.007583333333333333,0.007583333333333333,0.007674950309594885
2,0.01,5,SBT-exp,24000,729.730625,0.00725,1.0,1.0,0.007674950309594885
2,0.01,6,EA-P-SBT,24000,776.8550416666667,0.006541666666666667,0.006541666666666667,1.0065416666666667,0.007674950309594885
2,0.01,6,Poisson,24000,646.9282083333334,0.007875,0.007875,0.007875,0.007674950309594885
2,0.01,6,SBT-exp,24000,729.18525,0.00775,1.0,1.0,0.007674950309594885
2,0.01,6,P-SBT,24000,749.343875,0.007833333333333333,1.0,1.0,0.007674950309594885
2,0.01,6,Weighted P-SBT,24000,768.8979166666667,0.006541666666666667,0.006541666666666667,1.0,0.007674950309594885
2,0.01,6,NTC stochastic rounding,24000,639.9939166666667,0.006875,0.006875,0.006875,0.007674950309594885
2,0.01,7,NTC stochastic rounding,24000,627.4385416666667,0.007875,0.007875,0.007875,0.007674950309594885
2,0.01,7,Weighted P-SBT,24000,768.0896666666666,0.007958333333333333,0.007958333333333333,1.0,0.007674950309594885
2,0.01,7,SBT-exp,24000,733.7616666666667,0.00675,1.0,1.0,0.007674950309594885
2,0.01,7,EA-P-SBT,24000,774.5769583333333,0.007958333333333333,0.007958333333333333,1.0079583333333333,0.007674950309594885
2,0.01,7,Poisson,24000,639.520875,0.007541666666666667,0.007541666666666667,0.007541666666666667,0.007674950309594885
2,0.01,7,P-SBT,24000,728.0132083333333,0.007541666666666667,1.0,1.0,0.007674950309594885
2,0.04,0,SBT-exp,24000,734.4535833333333,0.0305,1.0,1.0,0.03069980123837954
2,0.04,0,EA-P-SBT,24000,797.1107916666666,0.03183333333333333,0.03183333333333333,1.0318333333333334,0.03069980123837954
2,0.04,0,Poisson,24000,663.45675,0.03216666666666667,0.03216666666666667,0.03216666666666667,0.03069980123837954
2,0.04,0,Weighted P-SBT,24000,788.46375,0.030958333333333334,0.030958333333333334,1.0,0.03069980123837954
2,0.04,0,NTC stochastic rounding,24000,640.1866666666666,0.03141666666666667,0.03141666666666667,0.03141666666666667,0.03069980123837954
2,0.04,0,P-SBT,24000,752.4667916666667,0.03220833333333333,1.0,1.0,0.03069980123837954
2,0.04,1,Weighted P-SBT,24000,786.5465416666667,0.028708333333333332,0.028708333333333332,1.0,0.03069980123837954
2,0.04,1,NTC stochastic rounding,24000,640.8150833333333,0.0295,0.0295,0.0295,0.03069980123837954
2,0.04,1,EA-P-SBT,24000,800.3442083333333,0.028875,0.028875,1.028875,0.03069980123837954
2,0.04,1,SBT-exp,24000,757.132125,0.0325,1.0,1.0,0.03069980123837954
2,0.04,1,Poisson,24000,661.9405833333333,0.028875,0.028875,0.028875,0.03069980123837954
2,0.04,1,P-SBT,24000,765.635,0.029166666666666667,1.0,1.0,0.03069980123837954
2,0.04,2,P-SBT,24000,757.2327083333333,0.029416666666666667,1.0,1.0,0.03069980123837954
2,0.04,2,SBT-exp,24000,747.1159166666666,0.031083333333333334,1.0,1.0,0.03069980123837954
2,0.04,2,EA-P-SBT,24000,802.6754583333334,0.029041666666666667,0.029041666666666667,1.0290416666666666,0.03069980123837954
2,0.04,2,NTC stochastic rounding,24000,642.246,0.030041666666666668,0.030041666666666668,0.030041666666666668,0.03069980123837954
2,0.04,2,Weighted P-SBT,24000,791.2931666666667,0.028791666666666667,0.028791666666666667,1.0,0.03069980123837954
2,0.04,2,Poisson,24000,661.4503333333333,0.029375,0.029375,0.029375,0.03069980123837954
2,0.04,3,SBT-exp,24000,745.7903333333334,0.030791666666666665,1.0,1.0,0.03069980123837954
2,0.04,3,P-SBT,24000,751.44475,0.03145833333333333,1.0,1.0,0.03069980123837954
2,0.04,3,EA-P-SBT,24000,801.5756666666666,0.03054166666666667,0.03054166666666667,1.0305416666666667,0.03069980123837954
2,0.04,3,NTC stochastic rounding,24000,660.655,0.03204166666666667,0.03204166666666667,0.03204166666666667,0.03069980123837954
2,0.04,3,Weighted P-SBT,24000,785.546625,0.031041666666666665,0.031041666666666665,1.0,0.03069980123837954
2,0.04,3,Poisson,24000,663.999875,0.031625,0.031625,0.031625,0.03069980123837954
2,0.04,4,EA-P-SBT,24000,801.5815,0.03179166666666667,0.03179166666666667,1.0317916666666667,0.03069980123837954
2,0.04,4,Weighted P-SBT,24000,788.5344166666666,0.03166666666666667,0.03166666666666667,1.0,0.03069980123837954
2,0.04,4,SBT-exp,24000,741.166625,0.029083333333333333,1.0,1.0,0.03069980123837954
2,0.04,4,Poisson,24000,662.9466666666667,0.03154166666666667,0.03154166666666667,0.03154166666666667,0.03069980123837954
2,0.04,4,NTC stochastic rounding,24000,639.9276666666667,0.03129166666666667,0.03129166666666667,0.03129166666666667,0.03069980123837954
2,0.04,4,P-SBT,24000,766.5165416666666,0.03175,1.0,1.0,0.03069980123837954
2,0.04,5,SBT-exp,24000,743.7775,0.030666666666666665,1.0,1.0,0.03069980123837954
2,0.04,5,NTC stochastic rounding,24000,645.8612916666667,0.030625,0.030625,0.030625,0.03069980123837954
2,0.04,5,EA-P-SBT,24000,807.5369166666667,0.03191666666666667,0.03191666666666667,1.0319166666666666,0.03069980123837954
2,0.04,5,P-SBT,24000,757.3333333333334,0.030791666666666665,1.0,1.0,0.03069980123837954
2,0.04,5,Weighted P-SBT,24000,794.4574166666666,0.03191666666666667,0.03191666666666667,1.0,0.03069980123837954
2,0.04,5,Poisson,24000,663.1345,0.030291666666666668,0.030291666666666668,0.030291666666666668,0.03069980123837954
2,0.04,6,EA-P-SBT,24000,804.039125,0.030458333333333334,0.030458333333333334,1.0304583333333333,0.03069980123837954
2,0.04,6,Poisson,24000,666.132125,0.030666666666666665,0.030666666666666665,0.030666666666666665,0.03069980123837954
2,0.04,6,NTC stochastic rounding,24000,643.316375,0.029708333333333333,0.029708333333333333,0.029708333333333333,0.03069980123837954
2,0.04,6,P-SBT,24000,750.1022083333334,0.03054166666666667,1.0,1.0,0.03069980123837954
2,0.04,6,SBT-exp,24000,742.3506666666667,0.029416666666666667,1.0,1.0,0.03069980123837954
2,0.04,6,Weighted P-SBT,24000,791.011375,0.03075,0.03075,1.0,0.03069980123837954
2,0.04,7,EA-P-SBT,24000,802.2793333333333,0.03166666666666667,0.03166666666666667,1.0316666666666667,0.03069980123837954
2,0.04,7,Weighted P-SBT,24000,795.7179583333333,0.03191666666666667,0.03191666666666667,1.0,0.03069980123837954
2,0.04,7,NTC stochastic rounding,24000,644.306,0.03141666666666667,0.03141666666666667,0.03141666666666667,0.03069980123837954
2,0.04,7,P-SBT,24000,751.1952916666667,0.03170833333333333,1.0,1.0,0.03069980123837954
2,0.04,7,Poisson,24000,652.384,0.03195833333333333,0.03195833333333333,0.03195833333333333,0.03069980123837954
2,0.04,7,SBT-exp,24000,741.3764583333333,0.030125,1.0,1.0,0.03069980123837954
2,0.1,0,P-SBT,24000,804.6395833333333,0.078,1.0,1.0,0.07674950309597292
2,0.1,0,Weighted P-SBT,24000,835.761125,0.075,0.075,1.0,0.0767495030959729
2,0.1,0,SBT-exp,24000,769.3815416666666,0.0755,1.0,1.0,0.07674950309597292
2,0.1,0,Poisson,24000,691.8605833333334,0.07704166666666666,0.07704166666666666,0.07704166666666666,0.07674950309597292
2,0.1,0,NTC stochastic rounding,24000,680.9510833333334,0.07475,0.07475,0.07475,0.07674950309597292
2,0.1,0,EA-P-SBT,24000,847.8889166666667,0.07541666666666667,0.07541666666666667,1.0754166666666667,0.07674950309597292
2,0.1,1,Weighted P-SBT,24000,834.2176666666667,0.07283333333333333,0.07283333333333333,1.0,0.07674950309597292
2,0.1,1,SBT-exp,24000,778.9480833333333,0.07329166666666667,1.0,1.0,0.07674950309597292
2,0.1,1,NTC stochastic rounding,24000,684.895125,0.07483333333333334,0.07483333333333334,0.07483333333333334,0.07674950309597292
2,0.1,1,EA-P-SBT,24000,854.863875,0.073375,0.073375,1.073375,0.07674950309597292
2,0.1,1,Poisson,24000,702.2442916666666,0.07358333333333333,0.07358333333333333,0.07358333333333333,0.07674950309597292
2,0.1,1,P-SBT,24000,801.2134166666667,0.07416666666666667,1.0,1.0,0.07674950309597292
2,0.1,2,P-SBT,24000,803.8464166666666,0.07833333333333334,1.0,1.0,0.07674950309597292
2,0.1,2,SBT-exp,24000,782.3107916666667,0.07583333333333334,1.0,1.0,0.07674950309597292
2,0.1,2,Poisson,24000,709.6293333333333,0.07804166666666666,0.07804166666666666,0.07804166666666666,0.07674950309597292
2,0.1,2,Weighted P-SBT,24000,833.734625,0.07679166666666666,0.07679166666666666,1.0,0.07674950309597292
2,0.1,2,NTC stochastic rounding,24000,682.4434166666666,0.0765,0.0765,0.0765,0.07674950309597292
2,0.1,2,EA-P-SBT,24000,850.107,0.07758333333333334,0.07758333333333334,1.0775833333333333,0.07674950309597292
2,0.1,3,SBT-exp,24000,777.1795,0.07395833333333333,1.0,1.0,0.07674950309597292
2,0.1,3,NTC stochastic rounding,24000,679.1156666666667,0.07645833333333334,0.07645833333333334,0.07645833333333334,0.07674950309597292
2,0.1,3,Weighted P-SBT,24000,831.5750833333333,0.07570833333333334,0.07570833333333334,1.0,0.07674950309597292
2,0.1,3,P-SBT,24000,797.8270416666667,0.07625,1.0,1.0,0.07674950309597292
2,0.1,3,EA-P-SBT,24000,841.308125,0.07595833333333334,0.07595833333333334,1.0759583333333333,0.07674950309597292
2,0.1,3,Poisson,24000,704.867375,0.07633333333333334,0.07633333333333334,0.07633333333333334,0.07674950309597292
2,0.1,4,Poisson,24000,703.4346666666667,0.07875,0.07875,0.07875,0.0767495030959729
2,0.1,4,EA-P-SBT,24000,842.6477083333333,0.07779166666666666,0.07779166666666666,1.0777916666666667,0.07674950309597292
2,0.1,4,Weighted P-SBT,24000,833.017625,0.07766666666666666,0.07766666666666666,1.0,0.0767495030959729
2,0.1,4,P-SBT,24000,804.8612916666667,0.07845833333333334,1.0,1.0,0.07674950309597292
2,0.1,4,SBT-exp,24000,787.11175,0.075625,1.0,1.0,0.07674950309597292
2,0.1,4,NTC stochastic rounding,24000,686.887625,0.07858333333333334,0.07858333333333334,0.07858333333333334,0.07674950309597292
2,0.1,5,EA-P-SBT,24000,852.3606666666667,0.076625,0.076625,1.076625,0.07674950309597292
2,0.1,5,SBT-exp,24000,779.0160416666666,0.07470833333333333,1.0,1.0,0.07674950309597292
2,0.1,5,NTC stochastic rounding,24000,683.93425,0.077875,0.077875,0.077875,0.0767495030959729
2,0.1,5,Poisson,24000,706.4559583333333,0.0755,0.0755,0.0755,0.07674950309597292
2,0.1,5,Weighted P-SBT,24000,843.739,0.07775,0.07775,1.0,0.07674950309597292
2,0.1,5,P-SBT,24000,802.427375,0.07608333333333334,1.0,1.0,0.07674950309597292
2,0.1,6,Poisson,24000,703.7289583333334,0.07441666666666667,0.07441666666666667,0.07441666666666667,0.07674950309597292
2,0.1,6,Weighted P-SBT,24000,833.9284583333333,0.07620833333333334,0.07620833333333334,1.0,0.07674950309597292
2,0.1,6,NTC stochastic rounding,24000,685.0090416666667,0.07666666666666666,0.07666666666666666,0.07666666666666666,0.07674950309597292
2,0.1,6,P-SBT,24000,805.5173333333333,0.07470833333333333,1.0,1.0,0.07674950309597292
2,0.1,6,SBT-exp,24000,775.9148333333334,0.07166666666666667,1.0,1.0,0.07674950309597292
2,0.1,6,EA-P-SBT,24000,843.410375,0.07566666666666666,0.07566666666666666,1.0756666666666668,0.07674950309597292
2,0.1,7,Weighted P-SBT,24000,826.4310833333333,0.07625,0.07625,1.0,0.07674950309597292
2,0.1,7,NTC stochastic rounding,24000,684.30975,0.07816666666666666,0.07816666666666666,0.07816666666666666,0.0767495030959729
2,0.1,7,SBT-exp,24000,777.4145,0.07379166666666667,1.0,1.0,0.07674950309597292
2,0.1,7,Poisson,24000,701.128375,0.07566666666666666,0.07566666666666666,0.07566666666666666,0.07674950309597292
2,0.1,7,EA-P-SBT,24000,846.6287083333333,0.07779166666666666,0.07779166666666666,1.0777916666666667,0.07674950309597292
2,0.1,7,P-SBT,24000,785.040625,0.0765,1.0,1.0,0.07674950309597292
2,0.2,0,Poisson,24000,780.3931666666666,0.154375,0.154375,0.154375,0.1534990061919458
2,0.2,0,Weighted P-SBT,24000,902.7045416666666,0.1515,0.1515,1.0,0.1534990061919458
2,0.2,0,EA-P-SBT,24000,928.4486666666667,0.14966666666666667,0.14966666666666667,1.1496666666666666,0.15349900619194584
2,0.2,0,SBT-exp,24000,832.72225,0.14075,1.0,1.0,0.1534990061919458
2,0.2,0,NTC stochastic rounding,24000,754.313,0.15220833333333333,0.15220833333333333,0.15220833333333333,0.15349900619194584
2,0.2,0,P-SBT,24000,864.43225,0.156,1.0,1.0,0.1534990061919458
2,0.2,1,Weighted P-SBT,24000,912.1820833333334,0.15420833333333334,0.15420833333333334,1.0,0.1534990061919458
2,0.2,1,P-SBT,24000,843.3454583333333,0.14779166666666665,1.0,1.0,0.15349900619194584
2,0.2,1,NTC stochastic rounding,24000,751.685625,0.15295833333333334,0.15295833333333334,0.15295833333333334,0.15349900619194584
2,0.2,1,EA-P-SBT,24000,929.6130833333333,0.151375,0.151375,1.151375,0.1534990061919458
2,0.2,1,Poisson,24000,769.067875,0.14825,0.14825,0.14825,0.15349900619194584
2,0.2,1,SBT-exp,24000,832.5238333333333,0.14025,1.0,1.0,0.15349900619194584
2,0.2,2,EA-P-SBT,24000,930.0530416666667,0.152625,0.152625,1.152625,0.15349900619194584
2,0.2,2,NTC stochastic rounding,24000,747.6910833333334,0.15029166666666666,0.15029166666666666,0.15029166666666666,0.1534990061919458
2,0.2,2,Poisson,24000,777.0183333333333,0.15058333333333335,0.15058333333333335,0.15058333333333335,0.1534990061919458
2,0.2,2,Weighted P-SBT,24000,894.8071666666667,0.15375,0.15375,1.0,0.1534990061919458
2,0.2,2,SBT-exp,24000,831.42125,0.14220833333333333,1.0,1.0,0.15349900619194584
2,0.2,2,P-SBT,24000,862.3475416666666,0.15254166666666666,1.0,1.0,0.1534990061919458
2,0.2,3,P-SBT,24000,834.339,0.151875,1.0,1.0,0.15349900619194584
2,0.2,3,Weighted P-SBT,24000,895.504625,0.152625,0.152625,1.0,0.15349900619194584
2,0.2,3,NTC stochastic rounding,24000,750.5917916666667,0.152375,0.152375,0.152375,0.15349900619194584
2,0.2,3,SBT-exp,24000,842.5337916666666,0.13975,1.0,1.0,0.15349900619194584
2,0.2,3,Poisson,24000,773.246875,0.15133333333333332,0.15133333333333332,0.15133333333333332,0.15349900619194584
2,0.2,3,EA-P-SBT,24000,936.2514583333333,0.152625,0.152625,1.152625,0.15349900619194584
2,0.2,4,Poisson,24000,774.9727083333333,0.154375,0.154375,0.154375,0.15349900619194584
2,0.2,4,Weighted P-SBT,24000,906.6245,0.15166666666666667,0.15166666666666667,1.0,0.15349900619194584
2,0.2,4,NTC stochastic rounding,24000,752.4189583333333,0.155875,0.155875,0.155875,0.15349900619194584
2,0.2,4,EA-P-SBT,24000,931.3589166666667,0.15275,0.15275,1.15275,0.15349900619194584
2,0.2,4,P-SBT,24000,845.8189583333333,0.15275,1.0,1.0,0.15349900619194584
2,0.2,4,SBT-exp,24000,830.6435833333334,0.14258333333333334,1.0,1.0,0.15349900619194584
2,0.2,5,NTC stochastic rounding,24000,751.817625,0.15358333333333332,0.15358333333333332,0.15358333333333332,0.15349900619194584
2,0.2,5,EA-P-SBT,24000,931.9265416666667,0.15341666666666667,0.15341666666666667,1.1534166666666668,0.15349900619194584
2,0.2,5,SBT-exp,24000,834.0332083333333,0.13991666666666666,1.0,1.0,0.1534990061919458
2,0.2,5,P-SBT,24000,842.5037916666666,0.14879166666666666,1.0,1.0,0.15349900619194584
2,0.2,5,Weighted P-SBT,24000,898.8309166666667,0.15141666666666667,0.15141666666666667,1.0,0.1534990061919458
2,0.2,5,Poisson,24000,765.10225,0.1505,0.1505,0.1505,0.1534990061919458
2,0.2,6,NTC stochastic rounding,24000,752.4239166666666,0.1525,0.1525,0.1525,0.15349900619194584
2,0.2,6,P-SBT,24000,838.5917916666667,0.15141666666666667,1.0,1.0,0.15349900619194584
2,0.2,6,EA-P-SBT,24000,923.1426666666666,0.15354166666666666,0.15354166666666666,1.1535416666666667,0.15349900619194584
2,0.2,6,Weighted P-SBT,24000,904.7339583333334,0.15329166666666666,0.15329166666666666,1.0,0.1534990061919458
2,0.2,6,SBT-exp,24000,825.068,0.13716666666666666,1.0,1.0,0.15349900619194584
2,0.2,6,Poisson,24000,778.7235833333333,0.15404166666666666,0.15404166666666666,0.15404166666666666,0.15349900619194584
2,0.2,7,EA-P-SBT,24000,936.789375,0.156125,0.156125,1.156125,0.15349900619194584
2,0.2,7,SBT-exp,24000,837.9941666666666,0.14154166666666668,1.0,1.0,0.15349900619194584
2,0.2,7,NTC stochastic rounding,24000,757.6316666666667,0.15516666666666667,0.15516666666666667,0.15516666666666667,0.15349900619194584
2,0.2,7,P-SBT,24000,849.4592916666667,0.15075,1.0,1.0,0.15349900619194584
2,0.2,7,Weighted P-SBT,24000,909.9921666666667,0.154125,0.154125,1.0,0.15349900619194584
2,0.2,7,Poisson,24000,772.701875,0.15020833333333333,0.15020833333333333,0.15020833333333333,0.15349900619194584
2,0.4,0,P-SBT,24000,971.2192083333333,0.30020833333333335,1.0,1.0,0.3069980123838917
2,0.4,0,EA-P-SBT,24000,1087.2038333333333,0.303625,0.303625,1.303625,0.3069980123838917
2,0.4,0,Weighted P-SBT,24000,1041.2860416666667,0.3015,0.3015,1.0,0.3069980123838917
2,0.4,0,SBT-exp,24000,923.2869583333334,0.26108333333333333,1.0,1.0,0.3069980123838917
2,0.4,0,Poisson,24000,900.171,0.30141666666666667,0.30141666666666667,0.30141666666666667,0.3069980123838917
2,0.4,0,NTC stochastic rounding,24000,873.3756666666667,0.30404166666666665,0.30404166666666665,0.30404166666666665,0.3069980123838916
2,0.4,1,SBT-exp,24000,929.661625,0.2667083333333333,1.0,1.0,0.3069980123838916
2,0.4,1,Poisson,24000,904.9247083333333,0.30595833333333333,0.30595833333333333,0.30595833333333333,0.3069980123838917
2,0.4,1,P-SBT,24000,963.5154166666666,0.3062916666666667,1.0,1.0,0.3069980123838917
2,0.4,1,NTC stochastic rounding,24000,891.2064166666667,0.308875,0.308875,0.308875,0.3069980123838917
2,0.4,1,Weighted P-SBT,24000,1046.915875,0.3109166666666667,0.3109166666666667,1.0,0.3069980123838917
2,0.4,1,EA-P-SBT,24000,1099.87025,0.309625,0.309625,1.309625,0.3069980123838917
2,0.4,2,Weighted P-SBT,24000,1049.4667916666667,0.304625,0.304625,1.0,0.3069980123838917
2,0.4,2,P-SBT,24000,962.617625,0.30254166666666665,1.0,1.0,0.3069980123838917
2,0.4,2,Poisson,24000,905.4377083333334,0.30125,0.30125,0.30125,0.3069980123838916
2,0.4,2,EA-P-SBT,24000,1087.3965833333334,0.30195833333333333,0.30195833333333333,1.3019583333333333,0.3069980123838916
2,0.4,2,SBT-exp,24000,928.6340833333334,0.26516666666666666,1.0,1.0,0.3069980123838916
2,0.4,2,NTC stochastic rounding,24000,881.460375,0.29883333333333334,0.29883333333333334,0.29883333333333334,0.3069980123838917
2,0.4,3,Weighted P-SBT,24000,1045.1399166666667,0.304125,0.304125,1.0,0.3069980123838917
2,0.4,3,NTC stochastic rounding,24000,881.7421666666667,0.30233333333333334,0.30233333333333334,0.30233333333333334,0.3069980123838916
2,0.4,3,Poisson,24000,903.7859583333334,0.3042916666666667,0.3042916666666667,0.3042916666666667,0.3069980123838917
2,0.4,3,SBT-exp,24000,918.3731666666666,0.2602083333333333,1.0,1.0,0.3069980123838917
2,0.4,3,P-SBT,24000,965.5201666666667,0.3032916666666667,1.0,1.0,0.3069980123838917
2,0.4,3,EA-P-SBT,24000,1076.18325,0.3035833333333333,0.3035833333333333,1.3035833333333333,0.3069980123838917
2,0.4,4,P-SBT,24000,959.9875833333333,0.30825,1.0,1.0,0.3069980123838917
2,0.4,4,Weighted P-SBT,24000,1034.9779166666667,0.30454166666666665,0.30454166666666665,1.0,0.3069980123838917
2,0.4,4,Poisson,24000,895.2290416666667,0.31204166666666666,0.31204166666666666,0.31204166666666666,0.3069980123838916
2,0.4,4,SBT-exp,24000,918.8135416666667,0.25816666666666666,1.0,1.0,0.3069980123838917
2,0.4,4,EA-P-SBT,24000,1088.139875,0.3060833333333333,0.3060833333333333,1.3060833333333333,0.3069980123838917
2,0.4,4,NTC stochastic rounding,24000,897.16775,0.3144166666666667,0.3144166666666667,0.3144166666666667,0.3069980123838917
2,0.4,5,Weighted P-SBT,24000,1046.8317083333334,0.3025,0.3025,1.0,0.3069980123838917
2,0.4,5,Poisson,24000,908.3019166666667,0.305,0.305,0.305,0.3069980123838916
2,0.4,5,SBT-exp,24000,921.6582083333333,0.2608333333333333,1.0,1.0,0.3069980123838917
2,0.4,5,P-SBT,24000,964.1301666666667,0.303625,1.0,1.0,0.3069980123838917
2,0.4,5,EA-P-SBT,24000,1089.8165416666666,0.30395833333333333,0.30395833333333333,1.3039583333333333,0.3069980123838917
2,0.4,5,NTC stochastic rounding,24000,887.9357916666667,0.30570833333333336,0.30570833333333336,0.30570833333333336,0.3069980123838916
2,0.4,6,Poisson,24000,910.96725,0.312,0.312,0.312,0.3069980123838916
2,0.4,6,Weighted P-SBT,24000,1052.873125,0.3125,0.3125,1.0,0.3069980123838916
2,0.4,6,EA-P-SBT,24000,1093.4494166666666,0.3095,0.3095,1.3095,0.3069980123838916
2,0.4,6,P-SBT,24000,987.4540416666666,0.31275,1.0,1.0,0.3069980123838916
2,0.4,6,NTC stochastic rounding,24000,886.0823333333333,0.30470833333333336,0.30470833333333336,0.30470833333333336,0.3069980123838917
2,0.4,6,SBT-exp,24000,915.205875,0.258625,1.0,1.0,0.3069980123838917
2,0.4,7,Weighted P-SBT,24000,1047.3407916666667,0.30716666666666664,0.30716666666666664,1.0,0.3069980123838917
2,0.4,7,NTC stochastic rounding,24000,888.0196666666667,0.3085833333333333,0.3085833333333333,0.3085833333333333,0.3069980123838917
2,0.4,7,SBT-exp,24000,921.231875,0.257375,1.0,1.0,0.3069980123838916
2,0.4,7,P-SBT,24000,972.24275,0.304875,1.0,1.0,0.3069980123838916
2,0.4,7,Poisson,24000,907.0367083333333,0.3045833333333333,0.3045833333333333,0.3045833333333333,0.3069980123838917
2,0.4,7,EA-P-SBT,24000,1094.8241666666668,0.30845833333333333,0.30845833333333333,1.3084583333333333,0.3069980123838917
3,0.01,0,SBT-exp,16000,921.228875,0.013,2.0,2.0,0.018799712059735588
3,0.01,0,NTC stochastic rounding,16000,697.817125,0.0125,0.01925,0.01925,0.018799712059735588
3,0.01,0,EA-P-SBT,16000,1056.82625,0.0134375,0.0174375,3.021625,0.018799712059735588
3,0.01,0,Weighted P-SBT,16000,1038.80675,0.0135,0.0176875,3.0,0.018799712059735588
3,0.01,0,Poisson,16000,719.18925,0.0134375,0.0190625,0.0190625,0.018799712059735588
3,0.01,0,P-SBT,16000,928.660875,0.0125,2.0,2.0,0.018799712059735588
3,0.01,1,Poisson,16000,735.31675,0.0146875,0.019875,0.019875,0.018799712059735588
3,0.01,1,NTC stochastic rounding,16000,700.0225625,0.0140625,0.0199375,0.0199375,0.018799712059735588
3,0.01,1,SBT-exp,16000,915.640625,0.010875,2.0,2.0,0.018799712059735588
3,0.01,1,P-SBT,16000,929.0320625,0.01175,2.0,2.0,0.018799712059735588
3,0.01,1,EA-P-SBT,16000,1054.5786875,0.0138125,0.018125,3.0235,0.018799712059735588
3,0.01,1,Weighted P-SBT,16000,1033.7003125,0.01375,0.01825,3.0,0.018799712059735588
3,0.01,2,P-SBT,16000,937.464,0.011625,2.0,2.0,0.018799712059735588
3,0.01,2,Weighted P-SBT,16000,1034.8388125,0.011375,0.0150625,3.0,0.018799712059735588
3,0.01,2,Poisson,16000,716.5001875,0.0136875,0.0201875,0.0201875,0.018799712059735588
3,0.01,2,EA-P-SBT,16000,1048.3235625,0.0115625,0.01525,3.019,0.018799712059735588
3,0.01,2,SBT-exp,16000,920.0326875,0.014375,2.0,2.0,0.018799712059735588
3,0.01,2,NTC stochastic rounding,16000,699.41975,0.0146875,0.020625,0.020625,0.018799712059735588
3,0.01,3,NTC stochastic rounding,16000,697.5868125,0.0131875,0.020375,0.020375,0.018799712059735588
3,0.01,3,Poisson,16000,721.621,0.0145,0.0205625,0.0205625,0.018799712059735588
3,0.01,3,Weighted P-SBT,16000,1033.53275,0.0133125,0.0176875,3.0,0.018799712059735588
3,0.01,3,P-SBT,16000,933.6710625,0.015375,2.0,2.0,0.018799712059735588
3,0.01,3,EA-P-SBT,16000,1048.518875,0.013875,0.0188125,3.0231875,0.018799712059735588
3,0.01,3,SBT-exp,16000,940.0065,0.0113125,2.0,2.0,0.018799712059735588
3,0.01,4,NTC stochastic rounding,16000,702.412125,0.0128125,0.01925,0.01925,0.018799712059735588
3,0.01,4,Weighted P-SBT,16000,1037.937625,0.011875,0.01575,3.0,0.018799712059735588
3,0.01,4,EA-P-SBT,16000,1054.91575,0.0113125,0.015125,3.019,0.018799712059735588
3,0.01,4,Poisson,16000,729.149125,0.013,0.018875,0.018875,0.018799712059735588
3,0.01,4,P-SBT,16000,938.9763125,0.011875,2.0,2.0,0.018799712059735588
3,0.01,4,SBT-exp,16000,921.1105625,0.013,2.0,2.0,0.018799712059735588
3,0.01,5,EA-P-SBT,16000,1067.253125,0.0138125,0.0180625,3.0229375,0.018799712059735588
3,0.01,5,SBT-exp,16000,917.8654375,0.01175,2.0,2.0,0.018799712059735588
3,0.01,5,Weighted P-SBT,16000,1060.7105,0.0136875,0.0181875,3.0,0.018799712059735588
3,0.01,5,Poisson,16000,728.1888125,0.0154375,0.021375,0.021375,0.018799712059735588
3,0.01,5,P-SBT,16000,934.6766875,0.014,2.0,2.0,0.018799712059735588
3,0.01,5,NTC stochastic rounding,16000,699.106,0.0145,0.021,0.021,0.018799712059735588
3,0.01,6,NTC stochastic rounding,16000,696.22975,0.0123125,0.0183125,0.0183125,0.018799712059735588
3,0.01,6,P-SBT,16000,934.02475,0.01225,2.0,2.0,0.018799712059735588
3,0.01,6,SBT-exp,16000,935.7213125,0.013,2.0,2.0,0.018799712059735588
3,0.01,6,Weighted P-SBT,16000,1036.4735,0.0131875,0.01775,3.0,0.018799712059735588
3,0.01,6,EA-P-SBT,16000,1050.5275625,0.01275,0.0173125,3.0215,0.018799712059735588
3,0.01,6,Poisson,16000,721.518125,0.011375,0.0184375,0.0184375,0.018799712059735588
3,0.01,7,P-SBT,16000,933.9184375,0.014125,2.0,2.0,0.018799712059735588
3,0.01,7,Weighted P-SBT,16000,1039.32925,0.01375,0.018875,3.0,0.018799712059735588
3,0.01,7,NTC stochastic rounding,16000,720.9721875,0.0136875,0.020125,0.020125,0.018799712059735588
3,0.01,7,SBT-exp,16000,907.144,0.0120625,2.0,2.0,0.018799712059735588
3,0.01,7,EA-P-SBT,16000,1053.8625,0.01375,0.01825,3.022875,0.018799712059735588
3,0.01,7,Poisson,16000,723.8365,0.014125,0.0199375,0.0199375,0.018799712059735588
3,0.04,0,Weighted P-SBT,16000,1058.355125,0.0515625,0.0685,3.0,0.07519884823894235
3,0.04,0,Poisson,16000,748.208375,0.0518125,0.075875,0.075875,0.07519884823894235
3,0.04,0,P-SBT,16000,954.7465,0.0500625,2.0,2.0,0.07519884823894235
3,0.04,0,SBT-exp,16000,942.6639375,0.0478125,2.0,2.0,0.07519884823894235
3,0.04,0,EA-P-SBT,16000,1103.0775,0.0515,0.068,3.085375,0.07519884823894235
3,0.04,0,NTC stochastic rounding,16000,737.844125,0.051125,0.0761875,0.0761875,0.07519884823894235
3,0.04,1,NTC stochastic rounding,16000,743.566,0.051125,0.074125,0.074125,0.07519884823894235
3,0.04,1,Poisson,16000,763.85475,0.051,0.0756875,0.0756875,0.07519884823894235
3,0.04,1,SBT-exp,16000,948.1126875,0.050375,2.0,2.0,0.07519884823894235
3,0.04,1,P-SBT,16000,977.0984375,0.0488125,2.0,2.0,0.07519884823894235
3,0.04,1,EA-P-SBT,16000,1106.71275,0.0551875,0.072,3.091125,0.07519884823894235
3,0.04,1,Weighted P-SBT,16000,1078.82025,0.055375,0.0719375,3.0,0.07519884823894235
3,0.04,2,P-SBT,16000,957.8831875,0.0498125,2.0,2.0,0.07519884823894235
3,0.04,2,Poisson,16000,774.1405625,0.0508125,0.077375,0.077375,0.07519884823894235
3,0.04,2,EA-P-SBT,16000,1102.27075,0.0515625,0.0683125,3.085375,0.07519884823894235
3,0.04,2,SBT-exp,16000,956.2841875,0.0509375,2.0,2.0,0.07519884823894235
3,0.04,2,Weighted P-SBT,16000,1075.4469375,0.0511875,0.06825,3.0,0.07519884823894235
3,0.04,2,NTC stochastic rounding,16000,736.5894375,0.054375,0.07825,0.07825,0.07519884823894235
3,0.04,3,Weighted P-SBT,16000,1074.0299375,0.051,0.067625,3.0,0.07519884823894235
3,0.04,3,Poisson,16000,759.3025625,0.0541875,0.077375,0.077375,0.07519884823894235
3,0.04,3,SBT-exp,16000,954.615625,0.049125,2.0,2.0,0.07519884823894235
3,0.04,3,P-SBT,16000,960.554375,0.0530625,2.0,2.0,0.07519884823894235
3,0.04,3,NTC stochastic rounding,16000,740.9535625,0.0536875,0.0784375,0.0784375,0.07519884823894235
3,0.04,3,EA-P-SBT,16000,1094.2495,0.050875,0.0676875,3.0845,0.07519884823894235
3,0.04,4,EA-P-SBT,16000,1077.31175,0.0485625,0.065125,3.08025,0.07519884823894235
3,0.04,4,NTC stochastic rounding,16000,735.7875,0.050375,0.0729375,0.0729375,0.07519884823894235
3,0.04,4,Poisson,16000,767.8254375,0.0513125,0.0729375,0.0729375,0.07519884823894235
3,0.04,4,SBT-exp,16000,946.0359375,0.0516875,2.0,2.0,0.07519884823894235
3,0.04,4,P-SBT,16000,959.79525,0.05025,2.0,2.0,0.07519884823894235
3,0.04,4,Weighted P-SBT,16000,1069.896375,0.04875,0.0653125,3.0,0.07519884823894235
3,0.04,5,P-SBT,16000,960.6423125,0.0529375,2.0,2.0,0.07519884823894235
3,0.04,5,Poisson,16000,762.5985,0.0498125,0.0728125,0.0728125,0.07519884823894235
3,0.04,5,NTC stochastic rounding,16000,744.7425,0.0488125,0.0715625,0.0715625,0.07519884823894235
3,0.04,5,Weighted P-SBT,16000,1080.66625,0.0514375,0.0689375,3.0,0.07519884823894235
3,0.04,5,EA-P-SBT,16000,1102.4075625,0.0533125,0.0709375,3.0875,0.07519884823894235
3,0.04,5,SBT-exp,16000,958.2369375,0.05125,2.0,2.0,0.07519884823894235
3,0.04,6,Weighted P-SBT,16000,1082.507,0.051875,0.0688125,3.0,0.07519884823894235
3,0.04,6,P-SBT,16000,973.9510625,0.05175,2.0,2.0,0.07519884823894235
3,0.04,6,NTC stochastic rounding,16000,735.42825,0.048625,0.0715625,0.0715625,0.07519884823894235
3,0.04,6,SBT-exp,16000,954.8859375,0.05275,2.0,2.0,0.07519884823894235
3,0.04,6,EA-P-SBT,16000,1102.3808125,0.0516875,0.0696875,3.0869375,0.07519884823894235
3,0.04,6,Poisson,16000,754.411125,0.0490625,0.070625,0.070625,0.07519884823894235
3,0.04,7,P-SBT,16000,963.176,0.0510625,2.0,2.0,0.07519884823894235
3,0.04,7,EA-P-SBT,16000,1103.9434375,0.053375,0.0718125,3.08875,0.07519884823894235
3,0.04,7,SBT-exp,16000,945.43225,0.049875,2.0,2.0,0.07519884823894235
3,0.04,7,NTC stochastic rounding,16000,739.642375,0.0531875,0.0780625,0.0780625,0.07519884823894235
3,0.04,7,Weighted P-SBT,16000,1079.5490625,0.05425,0.0729375,3.0,0.07519884823894235
3,0.04,7,Poisson,16000,753.150375,0.049875,0.0763125,0.0763125,0.07519884823894235
3,0.1,0,Poisson,16000,832.544625,0.1275,0.1859375,0.1859375,0.18799712059729806
3,0.1,0,SBT-exp,16000,998.9683125,0.1206875,2.0,2.0,0.18799712059729806
3,0.1,0,NTC stochastic rounding,16000,805.58425,0.123,0.1850625,0.1850625,0.18799712059729806
3,0.1,0,P-SBT,16000,1010.88775,0.127875,2.0,2.0,0.18799712059729806
3,0.1,0,Weighted P-SBT,16000,1138.0510625,0.129125,0.1724375,3.0,0.18799712059729806
3,0.1,0,EA-P-SBT,16000,1179.380875,0.126125,0.1683125,3.2105625,0.18799712059729806
3,0.1,1,EA-P-SBT,16000,1179.13275,0.1299375,0.172625,3.2155625,0.18799712059729806
3,0.1,1,P-SBT,16000,1018.282875,0.1189375,2.0,2.0,0.18799712059729806
3,0.1,1,Poisson,16000,833.9435,0.1295,0.1871875,0.1871875,0.18799712059729806
3,0.1,1,NTC stochastic rounding,16000,802.325875,0.1283125,0.1893125,0.1893125,0.18799712059729806
3,0.1,1,Weighted P-SBT,16000,1150.944875,0.1275,0.168625,3.0,0.18799712059729806
3,0.1,1,SBT-exp,16000,1002.189125,0.12425,2.0,2.0,0.18799712059729806
3,0.1,2,Poisson,16000,835.3439375,0.1275,0.1910625,0.1910625,0.18799712059729806
3,0.1,2,EA-P-SBT,16000,1185.1046875,0.1263125,0.16725,3.20975,0.18799712059729806
3,0.1,2,P-SBT,16000,1027.7804375,0.1241875,2.0,2.0,0.18799712059729806
3,0.1,2,NTC stochastic rounding,16000,812.44925,0.1286875,0.19125,0.19125,0.18799712059729806
3,0.1,2,SBT-exp,16000,1015.117375,0.123375,2.0,2.0,0.18799712059729806
3,0.1,2,Weighted P-SBT,16000,1152.7855625,0.1276875,0.1709375,3.0,0.18799712059729806
3,0.1,3,Poisson,16000,838.4791875,0.1306875,0.1896875,0.1896875,0.18799712059729806
3,0.1,3,NTC stochastic rounding,16000,817.125875,0.1296875,0.1938125,0.1938125,0.18799712059729806
3,0.1,3,SBT-exp,16000,1011.588,0.122125,2.0,2.0,0.18799712059729806
3,0.1,3,Weighted P-SBT,16000,1148.5756875,0.127,0.168,3.0,0.18799712059729806
3,0.1,3,EA-P-SBT,16000,1179.45975,0.124375,0.16575,3.207875,0.18799712059729806
3,0.1,3,P-SBT,16000,1018.9471875,0.129875,2.0,2.0,0.18799712059729806
3,0.1,4,Poisson,16000,844.0885,0.126625,0.1836875,0.1836875,0.18799712059729806
3,0.1,4,SBT-exp,16000,1013.59475,0.1261875,2.0,2.0,0.18799712059729806
3,0.1,4,Weighted P-SBT,16000,1151.871125,0.1259375,0.1661875,3.0,0.18799712059729806
3,0.1,4,EA-P-SBT,16000,1180.3694375,0.12775,0.1675,3.21075,0.18799712059729806
3,0.1,4,NTC stochastic rounding,16000,808.8680625,0.1259375,0.18325,0.18325,0.18799712059729806
3,0.1,4,P-SBT,16000,1021.079375,0.128625,2.0,2.0,0.18799712059729806
3,0.1,5,Poisson,16000,826.674625,0.121375,0.1814375,0.1814375,0.18799712059729806
3,0.1,5,NTC stochastic rounding,16000,807.1255,0.127875,0.184375,0.184375,0.18799712059729806
3,0.1,5,SBT-exp,16000,998.6055,0.120875,2.0,2.0,0.18799712059729806
3,0.1,5,P-SBT,16000,1017.2468125,0.1269375,2.0,2.0,0.18799712059729806
3,0.1,5,EA-P-SBT,16000,1180.171875,0.125875,0.1673125,3.20925,0.18799712059729806
3,0.1,5,Weighted P-SBT,16000,1131.6583125,0.1276875,0.1708125,3.0,0.18799712059729806
3,0.1,6,Poisson,16000,827.716,0.126125,0.1835625,0.1835625,0.18799712059729806
3,0.1,6,NTC stochastic rounding,16000,807.7195,0.1271875,0.1856875,0.1856875,0.18799712059729806
3,0.1,6,P-SBT,16000,1020.38725,0.1276875,2.0,2.0,0.18799712059729806
3,0.1,6,Weighted P-SBT,16000,1152.9066875,0.1286875,0.1703125,3.0,0.18799712059729806
3,0.1,6,SBT-exp,16000,1000.35725,0.1208125,2.0,2.0,0.18799712059729806
3,0.1,6,EA-P-SBT,16000,1186.057375,0.1276875,0.169625,3.213,0.18799712059729806
3,0.1,7,EA-P-SBT,16000,1184.9424375,0.1261875,0.167625,3.2105,0.18799712059729806
3,0.1,7,P-SBT,16000,1029.8526875,0.1266875,2.0,2.0,0.18799712059729806
3,0.1,7,NTC stochastic rounding,16000,816.93725,0.1283125,0.189,0.189,0.18799712059729806
3,0.1,7,Poisson,16000,827.4294375,0.1228125,0.184125,0.184125,0.18799712059729806
3,0.1,7,SBT-exp,16000,1010.6509375,0.126625,2.0,2.0,0.18799712059729806
3,0.1,7,Weighted P-SBT,16000,1146.215625,0.124875,0.167375,3.0,0.18799712059729806
3,0.2,0,Weighted P-SBT,16000,1266.7830625,0.2538125,0.336,3.0,0.3759942411945961
3,0.2,0,Poisson,16000,953.0746875,0.251875,0.3723125,0.3723125,0.3759942411945961
3,0.2,0,EA-P-SBT,16000,1326.531875,0.256125,0.3444375,3.428125,0.3759942411945961
3,0.2,0,NTC stochastic rounding,16000,928.9516875,0.254875,0.3750625,0.3750625,0.3759942411945961
3,0.2,0,P-SBT,16000,1110.8444375,0.255125,2.0,2.0,0.3759942411945961
3,0.2,0,SBT-exp,16000,1085.032375,0.2315625,2.0,2.0,0.3759942411945961
3,0.2,1,EA-P-SBT,16000,1323.1023125,0.2534375,0.337375,3.42075,0.3759942411945961
3,0.2,1,NTC stochastic rounding,16000,934.8606875,0.2559375,0.37875,0.37875,0.3759942411945961
3,0.2,1,Poisson,16000,962.71975,0.2629375,0.380625,0.380625,0.3759942411945961
3,0.2,1,SBT-exp,16000,1097.07925,0.240875,2.0,2.0,0.3759942411945961
3,0.2,1,P-SBT,16000,1109.60625,0.2430625,2.0,2.0,0.3759942411945961
3,0.2,1,Weighted P-SBT,16000,1264.0035625,0.2553125,0.3400625,3.0,0.3759942411945961
3,0.2,2,Poisson,16000,965.7805625,0.2593125,0.3784375,0.3784375,0.3759942411945961
3,0.2,2,NTC stochastic rounding,16000,938.6848125,0.25775,0.37875,0.37875,0.3759942411945961
3,0.2,2,P-SBT,16000,1127.0965,0.2485,2.0,2.0,0.3759942411945961
3,0.2,2,SBT-exp,16000,1088.84025,0.236125,2.0,2.0,0.3759942411945961
3,0.2,2,EA-P-SBT,16000,1332.7030625,0.255125,0.3380625,3.4234375,0.3759942411945961
3,0.2,2,Weighted P-SBT,16000,1274.8769375,0.258375,0.3425,3.0,0.3759942411945961
3,0.2,3,Poisson,16000,961.2300625,0.2590625,0.376125,0.376125,0.3759942411945961
3,0.2,3,Weighted P-SBT,16000,1276.1335,0.2535625,0.3349375,3.0,0.3759942411945961
3,0.2,3,NTC stochastic rounding,16000,935.543,0.2529375,0.3719375,0.3719375,0.3759942411945961
3,0.2,3,EA-P-SBT,16000,1323.66025,0.2535,0.3385625,3.421125,0.3759942411945961
3,0.2,3,SBT-exp,16000,1094.11725,0.235625,2.0,2.0,0.3759942411945961
3,0.2,3,P-SBT,16000,1123.3858125,0.2603125,2.0,2.0,0.3759942411945961
3,0.2,4,NTC stochastic rounding,16000,940.1690625,0.257625,0.37575,0.37575,0.3759942411945961
3,0.2,4,SBT-exp,16000,1104.4793125,0.2378125,2.0,2.0,0.3759942411945961
3,0.2,4,EA-P-SBT,16000,1319.7239375,0.2511875,0.333375,3.4201875,0.3759942411945961
3,0.2,4,Weighted P-SBT,16000,1250.8545625,0.2505,0.33075,3.0,0.3759942411945961
3,0.2,4,P-SBT,16000,1111.35325,0.2549375,2.0,2.0,0.3759942411945961
3,0.2,4,Poisson,16000,957.1585,0.2534375,0.36825,0.36825,0.3759942411945961
3,0.2,5,Weighted P-SBT,16000,1263.0446875,0.2505,0.3325625,3.0,0.3759942411945961
3,0.2,5,Poisson,16000,953.8365625,0.255375,0.37575,0.37575,0.3759942411945961
3,0.2,5,EA-P-SBT,16000,1314.3329375,0.248125,0.3320625,3.4125,0.3759942411945961
3,0.2,5,P-SBT,16000,1128.8949375,0.2575,2.0,2.0,0.3759942411945961
3,0.2,5,NTC stochastic rounding,16000,936.1760625,0.2603125,0.3779375,0.3779375,0.3759942411945961
3,0.2,5,SBT-exp,16000,1090.3298125,0.230875,2.0,2.0,0.3759942411945961
3,0.2,6,Weighted P-SBT,16000,1282.9701875,0.2556875,0.342,3.0,0.3759942411945961
3,0.2,6,NTC stochastic rounding,16000,935.604125,0.2524375,0.370625,0.370625,0.3759942411945961
3,0.2,6,Poisson,16000,955.97125,0.250875,0.3696875,0.3696875,0.3759942411945961
3,0.2,6,SBT-exp,16000,1094.934125,0.2394375,2.0,2.0,0.3759942411945961
3,0.2,6,P-SBT,16000,1129.8099375,0.26125,2.0,2.0,0.3759942411945961
3,0.2,6,EA-P-SBT,16000,1336.8575,0.260375,0.3470625,3.432875,0.3759942411945961
3,0.2,7,Weighted P-SBT,16000,1273.4490625,0.253375,0.3386875,3.0,0.3759942411945961
3,0.2,7,SBT-exp,16000,1089.9911875,0.238625,2.0,2.0,0.3759942411945961
3,0.2,7,Poisson,16000,961.9151875,0.259375,0.3813125,0.3813125,0.3759942411945961
3,0.2,7,EA-P-SBT,16000,1327.73425,0.2573125,0.3414375,3.4280625,0.3759942411945961
3,0.2,7,P-SBT,16000,1118.9730625,0.25875,2.0,2.0,0.3759942411945961
3,0.2,7,NTC stochastic rounding,16000,932.82275,0.2574375,0.3771875,0.3771875,0.3759942411945961
3,0.4,0,Weighted P-SBT,16000,1505.6985,0.5095625,0.672375,3.0,0.7519884823891922
3,0.4,0,EA-P-SBT,16000,1597.258,0.516375,0.691375,3.8635,0.7519884823891922
3,0.4,0,SBT-exp,16000,1253.071625,0.437375,2.0,2.0,0.7519884823891922
3,0.4,0,Poisson,16000,1184.5648125,0.4943125,0.737125,0.737125,0.7519884823891922
3,0.4,0,P-SBT,16000,1313.7125625,0.502625,2.0,2.0,0.7519884823891922
3,0.4,0,NTC stochastic rounding,16000,1163.49875,0.5145,0.7491875,0.7491875,0.7519884823891922
3,0.4,1,Poisson,16000,1212.7135,0.516125,0.7570625,0.7570625,0.7519884823891922
3,0.4,1,SBT-exp,16000,1261.208875,0.446125,2.0,2.0,0.7519884823891922
3,0.4,1,EA-P-SBT,16000,1609.284,0.513,0.6831875,3.8546875,0.7519884823891922
3,0.4,1,NTC stochastic rounding,16000,1170.3375625,0.5070625,0.747125,0.747125,0.7519884823891922
3,0.4,1,Weighted P-SBT,16000,1507.36225,0.5094375,0.6790625,3.0,0.7519884823891922
3,0.4,1,P-SBT,16000,1325.12,0.513125,2.0,2.0,0.7519884823891922
3,0.4,2,Weighted P-SBT,16000,1513.4868125,0.5095,0.6791875,3.0,0.7519884823891922
3,0.4,2,SBT-exp,16000,1265.280125,0.441,2.0,2.0,0.7519884823891922
3,0.4,2,Poisson,16000,1204.3720625,0.5133125,0.759125,0.759125,0.7519884823891922
3,0.4,2,NTC stochastic rounding,16000,1159.394375,0.5031875,0.751375,0.751375,0.7519884823891922
3,0.4,2,EA-P-SBT,16000,1594.878375,0.5036875,0.672625,3.842,0.7519884823891922
3,0.4,2,P-SBT,16000,1323.2990625,0.503625,2.0,2.0,0.7519884823891922
3,0.4,3,NTC stochastic rounding,16000,1167.49175,0.515,0.7519375,0.7519375,0.7519884823891922
3,0.4,3,Weighted P-SBT,16000,1496.6201875,0.501625,0.6705625,3.0,0.7519884823891922
3,0.4,3,Poisson,16000,1198.1905625,0.51225,0.7479375,0.7479375,0.7519884823891922
3,0.4,3,EA-P-SBT,16000,1591.455,0.504875,0.670375,3.840625,0.7519884823891922
3,0.4,3,SBT-exp,16000,1249.61725,0.439,2.0,2.0,0.7519884823891922
3,0.4,3,P-SBT,16000,1311.97625,0.517,2.0,2.0,0.7519884823891922
3,0.4,4,NTC stochastic rounding,16000,1169.9189375,0.51525,0.7560625,0.7560625,0.7519884823891922
3,0.4,4,Weighted P-SBT,16000,1514.0665,0.5126875,0.6808125,3.0,0.7519884823891922
3,0.4,4,EA-P-SBT,16000,1609.3440625,0.5145625,0.6845,3.857875,0.7519884823891922
3,0.4,4,Poisson,16000,1211.86925,0.5125,0.74775,0.74775,0.7519884823891922
3,0.4,4,P-SBT,16000,1321.3264375,0.505375,2.0,2.0,0.7519884823891922
3,0.4,4,SBT-exp,16000,1265.8043125,0.437625,2.0,2.0,0.7519884823891922
3,0.4,5,Poisson,16000,1199.5456875,0.4966875,0.73825,0.73825,0.7519884823891922
3,0.4,5,P-SBT,16000,1331.3910625,0.5166875,2.0,2.0,0.7519884823891922
3,0.4,5,NTC stochastic rounding,16000,1169.4334375,0.5114375,0.7541875,0.7541875,0.7519884823891922
3,0.4,5,EA-P-SBT,16000,1596.9165625,0.50775,0.677875,3.84925,0.7519884823891922
3,0.4,5,SBT-exp,16000,1249.405875,0.4378125,2.0,2.0,0.7519884823891922
3,0.4,5,Weighted P-SBT,16000,1500.9753125,0.50825,0.6736875,3.0,0.7519884823891922
3,0.4,6,Poisson,16000,1220.3930625,0.5203125,0.75475,0.75475,0.7519884823891922
3,0.4,6,Weighted P-SBT,16000,1499.1614375,0.5060625,0.673,3.0,0.7519884823891922
3,0.4,6,EA-P-SBT,16000,1581.413125,0.509875,0.6795625,3.85125,0.7519884823891922
3,0.4,6,SBT-exp,16000,1250.141875,0.4431875,2.0,2.0,0.7519884823891922
3,0.4,6,NTC stochastic rounding,16000,1159.4764375,0.509,0.7490625,0.7490625,0.7519884823891922
3,0.4,6,P-SBT,16000,1310.7164375,0.505125,2.0,2.0,0.7519884823891922
3,0.4,7,SBT-exp,16000,1254.8184375,0.44525,2.0,2.0,0.7519884823891922
3,0.4,7,Weighted P-SBT,16000,1496.98875,0.5055625,0.677375,3.0,0.7519884823891922
3,0.4,7,P-SBT,16000,1324.706,0.5101875,2.0,2.0,0.7519884823891922
3,0.4,7,EA-P-SBT,16000,1604.8994375,0.508125,0.67775,3.847,0.7519884823891922
3,0.4,7,NTC stochastic rounding,16000,1167.9145625,0.5051875,0.7473125,0.7473125,0.7519884823891922
3,0.4,7,Poisson,16000,1206.689875,0.5061875,0.751,0.751,0.7519884823891922
4,0.01,0,EA-P-SBT,12000,1406.3423333333333,0.0165,0.026916666666666665,6.039166666666667,0.032562056455120086
4,0.01,0,Poisson,12000,794.0805,0.01633333333333333,0.032,0.032,0.032562056455120086
4,0.01,0,NTC stochastic rounding,12000,774.2458333333333,0.018166666666666668,0.030583333333333334,0.030583333333333334,0.032562056455120086
4,0.01,0,Weighted P-SBT,12000,1375.4804166666668,0.015916666666666666,0.027166666666666665,6.0,0.032562056455120086
4,0.01,0,P-SBT,12000,1141.813,0.018416666666666668,3.0,3.0,0.032562056455120086
4,0.01,0,SBT-exp,12000,1115.1960833333333,0.020083333333333335,3.0,3.0,0.032562056455120086
4,0.01,1,EA-P-SBT,12000,1402.587,0.01825,0.030333333333333334,6.043083333333334,0.032562056455120086
4,0.01,1,Weighted P-SBT,12000,1375.36175,0.0185,0.031,6.0,0.032562056455120086
4,0.01,1,P-SBT,12000,1135.5555833333333,0.018083333333333333,3.0,3.0,0.032562056455120086
4,0.01,1,Poisson,12000,791.2278333333334,0.015916666666666666,0.030416666666666668,0.030416666666666668,0.032562056455120086
4,0.01,1,NTC stochastic rounding,12000,772.1371666666666,0.016833333333333332,0.031083333333333334,0.031083333333333334,0.032562056455120086
4,0.01,1,SBT-exp,12000,1111.6404166666666,0.0165,3.0,3.0,0.032562056455120086
4,0.01,2,EA-P-SBT,12000,1401.4936666666667,0.0165,0.028,6.0384166666666665,0.032562056455120086
4,0.01,2,P-SBT,12000,1122.9718333333333,0.018083333333333333,3.0,3.0,0.032562056455120086
4,0.01,2,NTC stochastic rounding,12000,766.57025,0.016,0.03025,0.03025,0.032562056455120086
4,0.01,2,SBT-exp,12000,1106.889,0.016833333333333332,3.0,3.0,0.032562056455120086
4,0.01,2,Poisson,12000,791.4335833333333,0.015666666666666666,0.030416666666666668,0.030416666666666668,0.032562056455120086
4,0.01,2,Weighted P-SBT,12000,1370.5575833333332,0.015083333333333334,0.024833333333333332,6.0,0.032562056455120086
4,0.01,3,Weighted P-SBT,12000,1372.3825833333333,0.018166666666666668,0.03,6.0,0.032562056455120086
4,0.01,3,P-SBT,12000,1137.3901666666666,0.018583333333333334,3.0,3.0,0.032562056455120086
4,0.01,3,SBT-exp,12000,1098.8160833333334,0.016833333333333332,3.0,3.0,0.032562056455120086
4,0.01,3,EA-P-SBT,12000,1401.4826666666668,0.018166666666666668,0.03,6.041,0.032562056455120086
4,0.01,3,Poisson,12000,796.4978333333333,0.020833333333333332,0.035,0.035,0.032562056455120086
4,0.01,3,NTC stochastic rounding,12000,773.5940833333333,0.018666666666666668,0.035,0.035,0.032562056455120086
4,0.01,4,EA-P-SBT,12000,1418.69875,0.020083333333333335,0.0335,6.04775,0.032562056455120086
4,0.01,4,NTC stochastic rounding,12000,778.4954166666666,0.019833333333333335,0.033416666666666664,0.033416666666666664,0.032562056455120086
4,0.01,4,Weighted P-SBT,12000,1378.3130833333332,0.019333333333333334,0.033916666666666664,6.0,0.032562056455120086
4,0.01,4,SBT-exp,12000,1117.1125,0.017583333333333333,3.0,3.0,0.032562056455120086
4,0.01,4,Poisson,12000,802.5654166666667,0.018416666666666668,0.033,0.033,0.032562056455120086
4,0.01,4,P-SBT,12000,1144.596,0.017666666666666667,3.0,3.0,0.032562056455120086
4,0.01,5,Poisson,12000,797.22575,0.017916666666666668,0.033416666666666664,0.033416666666666664,0.032562056455120086
4,0.01,5,P-SBT,12000,1146.351,0.017416666666666667,3.0,3.0,0.032562056455120086
4,0.01,5,EA-P-SBT,12000,1403.3915833333333,0.01675,0.0285,6.039916666666667,0.032562056455120086
4,0.01,5,SBT-exp,12000,1118.12275,0.019666666666666666,3.0,3.0,0.032562056455120086
4,0.01,5,Weighted P-SBT,12000,1379.4556666666667,0.0165,0.027583333333333335,6.0,0.032562056455120086
4,0.01,5,NTC stochastic rounding,12000,772.6999166666667,0.016666666666666666,0.03158333333333333,0.03158333333333333,0.032562056455120086
4,0.01,6,Weighted P-SBT,12000,1374.2023333333334,0.016916666666666667,0.029083333333333333,6.0,0.032562056455120086
4,0.01,6,P-SBT,12000,1141.4515833333332,0.0145,3.0,3.0,0.032562056455120086
4,0.01,6,NTC stochastic rounding,12000,776.4258333333333,0.018083333333333333,0.032,0.032,0.032562056455120086
4,0.01,6,EA-P-SBT,12000,1401.2073333333333,0.017333333333333333,0.028833333333333332,6.039833333333333,0.032562056455120086
4,0.01,6,SBT-exp,12000,1111.9944166666667,0.017833333333333333,3.0,3.0,0.032562056455120086
4,0.01,6,Poisson,12000,794.8006666666666,0.018166666666666668,0.03233333333333333,0.03233333333333333,0.032562056455120086
4,0.01,7,SBT-exp,12000,1114.3665,0.019583333333333335,3.0,3.0,0.032562056455120086
4,0.01,7,Poisson,12000,795.165,0.0185,0.035166666666666666,0.035166666666666666,0.032562056455120086
4,0.01,7,P-SBT,12000,1140.53075,0.01625,3.0,3.0,0.032562056455120086
4,0.01,7,NTC stochastic rounding,12000,763.2269166666666,0.017333333333333333,0.034916666666666665,0.034916666666666665,0.032562056455120086
4,0.01,7,EA-P-SBT,12000,1402.18175,0.018333333333333333,0.03216666666666667,6.04475,0.032562056455120086
4,0.01,7,Weighted P-SBT,12000,1372.2706666666666,0.018416666666666668,0.03191666666666667,6.0,0.032562056455120086
4,0.04,0,NTC stochastic rounding,12000,826.45025,0.07058333333333333,0.12808333333333333,0.12808333333333333,0.13024822582048035
4,0.04,0,Weighted P-SBT,12000,1414.211,0.06566666666666666,0.10791666666666666,6.0,0.13024822582048035
4,0.04,0,P-SBT,12000,1183.609,0.07275,3.0,3.0,0.13024822582048035
4,0.04,0,SBT-exp,12000,1136.9611666666667,0.07341666666666667,3.0,3.0,0.13024822582048035
4,0.04,0,EA-P-SBT,12000,1423.6733333333334,0.06508333333333334,0.10625,6.15225,0.13024822582048035
4,0.04,0,Poisson,12000,850.3115833333334,0.07325,0.13058333333333333,0.13058333333333333,0.13024822582048035
4,0.04,1,Poisson,12000,847.9286666666667,0.06866666666666667,0.12858333333333333,0.12858333333333333,0.13024822582048035
4,0.04,1,EA-P-SBT,12000,1460.5165,0.072,0.11741666666666667,6.169333333333333,0.13024822582048035
4,0.04,1,NTC stochastic rounding,12000,835.63175,0.06991666666666667,0.13058333333333333,0.13058333333333333,0.13024822582048035
4,0.04,1,SBT-exp,12000,1158.1676666666667,0.07133333333333333,3.0,3.0,0.13024822582048035
4,0.04,1,Weighted P-SBT,12000,1422.0479166666667,0.07208333333333333,0.11775,6.0,0.13024822582048035
4,0.04,1,P-SBT,12000,1186.5271666666667,0.07016666666666667,3.0,3.0,0.13024822582048035
4,0.04,2,Poisson,12000,853.9743333333333,0.07133333333333333,0.1325,0.1325,0.13024822582048035
4,0.04,2,EA-P-SBT,12000,1462.3425,0.07325,0.12308333333333334,6.17025,0.13024822582048035
4,0.04,2,P-SBT,12000,1189.0258333333334,0.07025,3.0,3.0,0.13024822582048035
4,0.04,2,SBT-exp,12000,1157.6425,0.06833333333333333,3.0,3.0,0.13024822582048035
4,0.04,2,Weighted P-SBT,12000,1421.2431666666666,0.07258333333333333,0.121,6.0,0.13024822582048035
4,0.04,2,NTC stochastic rounding,12000,829.5565,0.07291666666666667,0.13333333333333333,0.13333333333333333,0.13024822582048035
4,0.04,3,EA-P-SBT,12000,1453.443,0.06908333333333333,0.11758333333333333,6.164,0.13024822582048035
4,0.04,3,SBT-exp,12000,1151.5859166666667,0.0695,3.0,3.0,0.13024822582048035
4,0.04,3,Poisson,12000,849.7738333333333,0.07108333333333333,0.13608333333333333,0.13608333333333333,0.13024822582048035
4,0.04,3,Weighted P-SBT,12000,1415.23025,0.06883333333333333,0.11591666666666667,6.0,0.13024822582048035
4,0.04,3,P-SBT,12000,1178.8678333333332,0.06991666666666667,3.0,3.0,0.13024822582048035
4,0.04,3,NTC stochastic rounding,12000,834.8975833333334,0.07716666666666666,0.13675,0.13675,0.13024822582048035
4,0.04,4,Weighted P-SBT,12000,1404.8271666666667,0.0715,0.1185,6.0,0.13024822582048035
4,0.04,4,Poisson,12000,852.5135,0.07225,0.131,0.131,0.13024822582048035
4,0.04,4,EA-P-SBT,12000,1440.40975,0.0715,0.1175,6.167166666666667,0.13024822582048035
4,0.04,4,NTC stochastic rounding,12000,832.39325,0.07625,0.13641666666666666,0.13641666666666666,0.13024822582048035
4,0.04,4,P-SBT,12000,1179.685,0.06508333333333334,3.0,3.0,0.13024822582048035
4,0.04,4,SBT-exp,12000,1154.0949166666667,0.07066666666666667,3.0,3.0,0.13024822582048035
4,0.04,5,P-SBT,12000,1185.9190833333334,0.07375,3.0,3.0,0.13024822582048035
4,0.04,5,Poisson,12000,842.2414166666666,0.071,0.12866666666666668,0.12866666666666668,0.13024822582048035
4,0.04,5,Weighted P-SBT,12000,1399.7118333333333,0.07016666666666667,0.115,6.0,0.13024822582048035
4,0.04,5,SBT-exp,12000,1122.6985,0.07058333333333333,3.0,3.0,0.13024822582048035
4,0.04,5,EA-P-SBT,12000,1454.6035833333333,0.0705,0.11566666666666667,6.163833333333334,0.13024822582048035
4,0.04,5,NTC stochastic rounding,12000,827.7785833333334,0.06975,0.12858333333333333,0.12858333333333333,0.13024822582048035
4,0.04,6,Weighted P-SBT,12000,1421.2981666666667,0.074,0.1235,6.0,0.13024822582048035
4,0.04,6,P-SBT,12000,1188.51025,0.07383333333333333,3.0,3.0,0.13024822582048035
4,0.04,6,NTC stochastic rounding,12000,833.8884166666667,0.07575,0.13441666666666666,0.13441666666666666,0.13024822582048035
4,0.04,6,SBT-exp,12000,1157.7191666666668,0.0735,3.0,3.0,0.13024822582048035
4,0.04,6,Poisson,12000,855.3423333333334,0.0745,0.13216666666666665,0.13216666666666665,0.13024822582048035
4,0.04,6,EA-P-SBT,12000,1463.2883333333334,0.07541666666666667,0.12266666666666666,6.173666666666667,0.13024822582048035
4,0.04,7,Poisson,12000,853.6009166666666,0.07375,0.13558333333333333,0.13558333333333333,0.13024822582048035
4,0.04,7,P-SBT,12000,1188.847,0.07358333333333333,3.0,3.0,0.13024822582048035
4,0.04,7,NTC stochastic rounding,12000,832.7149166666667,0.07225,0.13525,0.13525,0.13024822582048035
4,0.04,7,SBT-exp,12000,1157.57625,0.06991666666666667,3.0,3.0,0.13024822582048035
4,0.04,7,Weighted P-SBT,12000,1418.0508333333332,0.07316666666666667,0.12416666666666666,6.0,0.13024822582048035
4,0.04,7,EA-P-SBT,12000,1458.5660833333334,0.07341666666666667,0.12358333333333334,6.173166666666667,0.13024822582048035
4,0.1,0,Poisson,12000,957.4945833333334,0.17425,0.32283333333333336,0.32283333333333336,0.3256205645511798
4,0.1,0,P-SBT,12000,1269.8233333333333,0.18366666666666667,3.0,3.0,0.3256205645511798
4,0.1,0,NTC stochastic rounding,12000,937.6300833333333,0.1725,0.32133333333333336,0.32133333333333336,0.3256205645511798
4,0.1,0,SBT-exp,12000,1236.8281666666667,0.1735,3.0,3.0,0.3256205645511798
4,0.1,0,EA-P-SBT,12000,1559.1716666666666,0.17341666666666666,0.28658333333333336,6.409,0.3256205645511798
4,0.1,0,Weighted P-SBT,12000,1491.3631666666668,0.17516666666666666,0.28808333333333336,6.0,0.3256205645511798
4,0.1,1,NTC stochastic rounding,12000,932.5661666666666,0.17758333333333334,0.32966666666666666,0.32966666666666666,0.3256205645511798
4,0.1,1,SBT-exp,12000,1217.64825,0.17458333333333334,3.0,3.0,0.3256205645511798
4,0.1,1,Weighted P-SBT,12000,1499.0223333333333,0.17816666666666667,0.2925833333333333,6.0,0.3256205645511798
4,0.1,1,Poisson,12000,961.85175,0.18108333333333335,0.32916666666666666,0.32916666666666666,0.3256205645511798
4,0.1,1,P-SBT,12000,1265.45225,0.17258333333333334,3.0,3.0,0.3256205645511798
4,0.1,1,EA-P-SBT,12000,1560.3471666666667,0.17858333333333334,0.297,6.418,0.3256205645511798
4,0.1,2,Weighted P-SBT,12000,1497.34575,0.17941666666666667,0.3011666666666667,6.0,0.3256205645511798
4,0.1,2,P-SBT,12000,1255.8718333333334,0.17916666666666667,3.0,3.0,0.3256205645511798
4,0.1,2,NTC stochastic rounding,12000,949.3775,0.17425,0.3258333333333333,0.3258333333333333,0.3256205645511798
4,0.1,2,EA-P-SBT,12000,1561.3188333333333,0.177,0.292,6.411,0.3256205645511798
4,0.1,2,SBT-exp,12000,1229.6364166666667,0.16675,3.0,3.0,0.3256205645511798
4,0.1,2,Poisson,12000,970.0540833333333,0.18241666666666667,0.3285,0.3285,0.3256205645511798
4,0.1,3,NTC stochastic rounding,12000,941.54375,0.17966666666666667,0.32416666666666666,0.32416666666666666,0.3256205645511798
4,0.1,3,SBT-exp,12000,1232.32125,0.16975,3.0,3.0,0.3256205645511798
4,0.1,3,Poisson,12000,961.5365833333333,0.17483333333333334,0.324,0.324,0.3256205645511798
4,0.1,3,EA-P-SBT,12000,1561.61375,0.17616666666666667,0.2935,6.4070833333333335,0.3256205645511798
4,0.1,3,P-SBT,12000,1267.4585,0.17458333333333334,3.0,3.0,0.3256205645511798
4,0.1,3,Weighted P-SBT,12000,1506.6958333333334,0.17841666666666667,0.298,6.0,0.3256205645511798
4,0.1,4,SBT-exp,12000,1230.2390833333334,0.16608333333333333,3.0,3.0,0.3256205645511798
4,0.1,4,EA-P-SBT,12000,1565.9036666666666,0.18225,0.30733333333333335,6.427,0.3256205645511798
4,0.1,4,P-SBT,12000,1265.3570833333333,0.17616666666666667,3.0,3.0,0.3256205645511798
4,0.1,4,NTC stochastic rounding,12000,938.0513333333333,0.17741666666666667,0.32516666666666666,0.32516666666666666,0.3256205645511798
4,0.1,4,Weighted P-SBT,12000,1501.0225833333334,0.17958333333333334,0.30216666666666664,6.0,0.3256205645511798
4,0.1,4,Poisson,12000,961.95525,0.17725,0.32875,0.32875,0.3256205645511798
4,0.1,5,EA-P-SBT,12000,1565.3790833333333,0.17566666666666667,0.28891666666666665,6.4054166666666665,0.3256205645511798
4,0.1,5,SBT-exp,12000,1232.8465,0.1735,3.0,3.0,0.3256205645511798
4,0.1,5,NTC stochastic rounding,12000,934.1154166666666,0.1735,0.31975,0.31975,0.3256205645511798
4,0.1,5,Weighted P-SBT,12000,1492.57325,0.17516666666666666,0.29175,6.0,0.3256205645511798
4,0.1,5,Poisson,12000,960.7393333333333,0.18108333333333335,0.33325,0.33325,0.3256205645511798
4,0.1,5,P-SBT,12000,1267.8630833333334,0.18033333333333335,3.0,3.0,0.3256205645511798
4,0.1,6,Poisson,12000,957.9509166666667,0.17866666666666667,0.32275,0.32275,0.3256205645511798
4,0.1,6,Weighted P-SBT,12000,1504.8885833333334,0.18708333333333332,0.3120833333333333,6.0,0.3256205645511798
4,0.1,6,P-SBT,12000,1246.5631666666666,0.18283333333333332,3.0,3.0,0.3256205645511798
4,0.1,6,EA-P-SBT,12000,1546.0746666666666,0.18916666666666668,0.31033333333333335,6.441,0.3256205645511798
4,0.1,6,SBT-exp,12000,1229.7409166666666,0.17375,3.0,3.0,0.3256205645511798
4,0.1,6,NTC stochastic rounding,12000,939.8520833333333,0.1815,0.32458333333333333,0.32458333333333333,0.3256205645511798
4,0.1,7,NTC stochastic rounding,12000,936.6755,0.17675,0.3305,0.3305,0.3256205645511798
4,0.1,7,SBT-exp,12000,1247.9489166666667,0.17158333333333334,3.0,3.0,0.3256205645511798
4,0.1,7,P-SBT,12000,1273.2301666666667,0.18366666666666667,3.0,3.0,0.3256205645511798
4,0.1,7,Poisson,12000,950.26875,0.18508333333333332,0.3324166666666667,0.3324166666666667,0.3256205645511798
4,0.1,7,Weighted P-SBT,12000,1368.5350833333334,0.17683333333333334,0.29841666666666666,6.0,0.3256205645511798
4,0.1,7,EA-P-SBT,12000,1420.1083333333333,0.17416666666666666,0.29225,6.4105,0.3256205645511798
4,0.2,0,Weighted P-SBT,12000,1542.50875,0.35008333333333336,0.57975,6.0,0.6512411291023597
4,0.2,0,EA-P-SBT,12000,1591.2413333333334,0.35233333333333333,0.5864166666666667,6.819416666666666,0.6512411291023597
4,0.2,0,SBT-exp,12000,1250.7268333333334,0.32808333333333334,3.0,3.0,0.6512411291023597
4,0.2,0,Poisson,12000,1077.2696666666666,0.34708333333333335,0.6470833333333333,0.6470833333333333,0.6512411291023597
4,0.2,0,NTC stochastic rounding,12000,1041.0099166666666,0.3526666666666667,0.6445,0.6445,0.6512411291023597
4,0.2,0,P-SBT,12000,1305.8154166666666,0.3595,3.0,3.0,0.6512411291023597
4,0.2,1,Poisson,12000,1078.4739166666666,0.3591666666666667,0.6506666666666666,0.6506666666666666,0.6512411291023597
4,0.2,1,SBT-exp,12000,1296.524,0.33466666666666667,3.0,3.0,0.6512411291023597
4,0.2,1,P-SBT,12000,1313.6561666666666,0.3596666666666667,3.0,3.0,0.6512411291023597
4,0.2,1,NTC stochastic rounding,12000,996.86575,0.35141666666666665,0.64625,0.64625,0.6512411291023597
4,0.2,1,Weighted P-SBT,12000,1485.1058333333333,0.36075,0.5986666666666667,6.0,0.6512411291023597
4,0.2,1,EA-P-SBT,12000,1594.14125,0.35983333333333334,0.5975833333333334,6.84375,0.6512411291023597
4,0.2,2,NTC stochastic rounding,12000,996.9364166666667,0.34925,0.64225,0.64225,0.6512411291023597
4,0.2,2,P-SBT,12000,1273.382,0.3595833333333333,3.0,3.0,0.6512411291023597
4,0.2,2,SBT-exp,12000,1246.32225,0.32083333333333336,3.0,3.0,0.6512411291023597
4,0.2,2,EA-P-SBT,12000,1564.9211666666667,0.35308333333333336,0.5961666666666666,6.82525,0.6512411291023597
4,0.2,2,Poisson,12000,1033.928,0.36025,0.6555,0.6555,0.6512411291023597
4,0.2,2,Weighted P-SBT,12000,1482.9919166666666,0.3561666666666667,0.5919166666666666,6.0,0.6512411291023597
4,0.2,3,P-SBT,12000,1292.54225,0.35358333333333336,3.0,3.0,0.6512411291023597
4,0.2,3,SBT-exp,12000,1282.6996666666666,0.32566666666666666,3.0,3.0,0.6512411291023597
4,0.2,3,EA-P-SBT,12000,1650.7770833333334,0.35208333333333336,0.583,6.8235,0.6512411291023597
4,0.2,3,NTC stochastic rounding,12000,1002.4404166666667,0.35641666666666666,0.6528333333333334,0.6528333333333334,0.6512411291023597
4,0.2,3,Poisson,12000,1045.9145,0.35541666666666666,0.642,0.642,0.6512411291023597
4,0.2,3,Weighted P-SBT,12000,1553.6655,0.35433333333333333,0.5890833333333333,6.0,0.6512411291023597
4,0.2,4,P-SBT,12000,1304.0313333333334,0.3551666666666667,3.0,3.0,0.6512411291023597
4,0.2,4,EA-P-SBT,12000,1583.0903333333333,0.3566666666666667,0.6014166666666667,6.84,0.6512411291023597
4,0.2,4,SBT-exp,12000,1305.4503333333334,0.33008333333333334,3.0,3.0,0.6512411291023597
4,0.2,4,NTC stochastic rounding,12000,1018.10075,0.36133333333333334,0.6563333333333333,0.6563333333333333,0.6512411291023597
4,0.2,4,Poisson,12000,1046.8649166666667,0.35741666666666666,0.6475833333333333,0.6475833333333333,0.6512411291023597
4,0.2,4,Weighted P-SBT,12000,1547.7473333333332,0.35975,0.605,6.0,0.6512411291023597
4,0.2,5,EA-P-SBT,12000,1645.2103333333334,0.35933333333333334,0.60125,6.841,0.6512411291023597
4,0.2,5,Weighted P-SBT,12000,1559.0856666666666,0.35983333333333334,0.6024166666666667,6.0,0.6512411291023597
4,0.2,5,P-SBT,12000,1385.2994166666667,0.3675,3.0,3.0,0.6512411291023597
4,0.2,5,Poisson,12000,1095.9950833333332,0.35341666666666666,0.6436666666666667,0.6436666666666667,0.6512411291023597
4,0.2,5,SBT-exp,12000,1257.282,0.3308333333333333,3.0,3.0,0.6512411291023597
4,0.2,5,NTC stochastic rounding,12000,1013.3481666666667,0.3600833333333333,0.6500833333333333,0.6500833333333333,0.6512411291023597
4,0.2,6,SBT-exp,12000,1233.5739166666667,0.32816666666666666,3.0,3.0,0.6512411291023597
4,0.2,6,Weighted P-SBT,12000,1506.0105833333334,0.3595,0.5980833333333333,6.0,0.6512411291023597
4,0.2,6,Poisson,12000,1046.4164166666667,0.3580833333333333,0.6494166666666666,0.6494166666666666,0.6512411291023597
4,0.2,6,EA-P-SBT,12000,1585.6091666666666,0.36191666666666666,0.60375,6.841,0.6512411291023597
4,0.2,6,P-SBT,12000,1268.5570833333334,0.36675,3.0,3.0,0.6512411291023597
4,0.2,6,NTC stochastic rounding,12000,1007.3915833333333,0.3605833333333333,0.65125,0.65125,0.6512411291023597
4,0.2,7,Poisson,12000,1076.93375,0.3605,0.6614166666666667,0.6614166666666667,0.6512411291023597
4,0.2,7,Weighted P-SBT,12000,1691.126,0.35425,0.5978333333333333,6.0,0.6512411291023597
4,0.2,7,EA-P-SBT,12000,1807.5508333333332,0.35633333333333334,0.595,6.835083333333333,0.6512411291023597
4,0.2,7,NTC stochastic rounding,12000,1160.0755833333333,0.35983333333333334,0.6601666666666667,0.6601666666666667,0.6512411291023597
4,0.2,7,SBT-exp,12000,1408.3256666666666,0.3258333333333333,3.0,3.0,0.6512411291023597
4,0.2,7,P-SBT,12000,1444.3410833333332,0.35591666666666666,3.0,3.0,0.6512411291023597
4,0.4,0,EA-P-SBT,12000,2188.489416666667,0.7160833333333333,1.20025,7.671166666666666,1.3024822582047193
4,0.4,0,NTC stochastic rounding,12000,1464.2250833333333,0.7058333333333333,1.2996666666666667,1.2996666666666667,1.3024822582047193
4,0.4,0,P-SBT,12000,1736.784,0.7105833333333333,3.0,3.0,1.3024822582047193
4,0.4,0,SBT-exp,12000,1626.3499166666666,0.6125833333333334,3.0,3.0,1.3024822582047193
4,0.4,0,Poisson,12000,1542.6174166666667,0.7040833333333333,1.3050833333333334,1.3050833333333334,1.3024822582047193
4,0.4,0,Weighted P-SBT,12000,1942.32875,0.71,1.1805833333333333,6.0,1.3024822582047193
4,0.4,1,EA-P-SBT,12000,2166.137583333333,0.7165833333333333,1.18725,7.671,1.3024822582047193
4,0.4,1,SBT-exp,12000,1593.3679166666666,0.6144166666666667,3.0,3.0,1.3024822582047193
4,0.4,1,P-SBT,12000,1718.9558333333334,0.7161666666666666,3.0,3.0,1.3024822582047193
4,0.4,1,Weighted P-SBT,12000,1932.0329166666668,0.7190833333333333,1.1926666666666668,6.0,1.3024822582047193
4,0.4,1,Poisson,12000,1522.33575,0.7145,1.31775,1.31775,1.3024822582047193
4,0.4,1,NTC stochastic rounding,12000,1482.6685833333333,0.7264166666666667,1.30175,1.30175,1.3024822582047193
4,0.4,2,EA-P-SBT,12000,2086.6905833333335,0.72225,1.2041666666666666,7.685833333333333,1.3024822582047193
4,0.4,2,Weighted P-SBT,12000,1928.8504166666667,0.70825,1.18375,6.0,1.3024822582047193
4,0.4,2,Poisson,12000,1468.4609166666667,0.725,1.3046666666666666,1.3046666666666666,1.3024822582047193
4,0.4,2,P-SBT,12000,1691.9216666666666,0.7061666666666667,3.0,3.0,1.3024822582047193
4,0.4,2,SBT-exp,12000,1643.9095,0.6213333333333333,3.0,3.0,1.3024822582047193
4,0.4,2,NTC stochastic rounding,12000,1481.7458333333334,0.6990833333333333,1.2933333333333332,1.2933333333333332,1.3024822582047193
4,0.4,3,Poisson,12000,1531.6875,0.7015,1.2820833333333332,1.2820833333333332,1.3024822582047193
4,0.4,3,Weighted P-SBT,12000,1962.9220833333334,0.7121666666666666,1.184,6.0,1.3024822582047193
4,0.4,3,EA-P-SBT,12000,2109.73725,0.7175833333333334,1.1951666666666667,7.67625,1.3024822582047193
4,0.4,3,NTC stochastic rounding,12000,1434.385,0.703,1.2945833333333334,1.2945833333333334,1.3024822582047193
4,0.4,3,P-SBT,12000,1701.87875,0.7225,3.0,3.0,1.3024822582047193
4,0.4,3,SBT-exp,12000,1641.9321666666667,0.6125,3.0,3.0,1.3024822582047193
4,0.4,4,Weighted P-SBT,12000,1958.5395833333334,0.69625,1.1479166666666667,6.0,1.3024822582047193
4,0.4,4,NTC stochastic rounding,12000,1466.5855833333333,0.7043333333333334,1.29975,1.29975,1.3024822582047193
4,0.4,4,EA-P-SBT,12000,2173.66975,0.7058333333333333,1.1645833333333333,7.6415,1.3024822582047193
4,0.4,4,Poisson,12000,1531.0835,0.7096666666666667,1.2745833333333334,1.2745833333333334,1.3024822582047193
4,0.4,4,SBT-exp,12000,1610.07925,0.6110833333333333,3.0,3.0,1.3024822582047193
4,0.4,4,P-SBT,12000,1721.2713333333334,0.70475,3.0,3.0,1.3024822582047193
4,0.4,5,P-SBT,12000,1716.0973333333334,0.7168333333333333,3.0,3.0,1.3024822582047193
4,0.4,5,NTC stochastic rounding,12000,1485.7348333333334,0.7149166666666666,1.3021666666666667,1.3021666666666667,1.3024822582047193
4,0.4,5,Weighted P-SBT,12000,1963.4943333333333,0.71525,1.201,6.0,1.3024822582047193
4,0.4,5,Poisson,12000,1550.11925,0.73175,1.3183333333333334,1.3183333333333334,1.3024822582047193
4,0.4,5,SBT-exp,12000,1624.50175,0.6165833333333334,3.0,3.0,1.3024822582047193
4,0.4,5,EA-P-SBT,12000,2042.5819166666668,0.7065833333333333,1.18275,7.649,1.3024822582047193
4,0.4,6,NTC stochastic rounding,12000,1474.7180833333334,0.7218333333333333,1.3068333333333333,1.3068333333333333,1.3024822582047193
4,0.4,6,Weighted P-SBT,12000,1993.4428333333333,0.7198333333333333,1.1995833333333332,6.0,1.3024822582047193
4,0.4,6,EA-P-SBT,12000,2160.9721666666665,0.72125,1.21525,7.688,1.3024822582047193
4,0.4,6,SBT-exp,12000,1599.8580833333333,0.61625,3.0,3.0,1.3024822582047193
4,0.4,6,Poisson,12000,1506.9985833333333,0.7191666666666666,1.315,1.315,1.3024822582047193
4,0.4,6,P-SBT,12000,1700.0395,0.7143333333333334,3.0,3.0,1.3024822582047193
4,0.4,7,NTC stochastic rounding,12000,1471.11675,0.7206666666666667,1.3063333333333333,1.3063333333333333,1.3024822582047193
4,0.4,7,EA-P-SBT,12000,2057.227,0.7115,1.1884166666666667,7.663333333333333,1.3024822582047193
4,0.4,7,P-SBT,12000,1681.3051666666668,0.7164166666666667,3.0,3.0,1.3024822582047193
4,0.4,7,Poisson,12000,1520.9833333333333,0.7093333333333334,1.2970833333333334,1.2970833333333334,1.3024822582047193
4,0.4,7,SBT-exp,12000,1625.53175,0.6155,3.0,3.0,1.3024822582047193
4,0.4,7,Weighted P-SBT,12000,1989.479,0.7151666666666666,1.1885833333333333,6.0,1.3024822582047193
6,0.01,0,Poisson,8000,983.684375,0.02675,0.061875,0.061875,0.0664670194089495
6,0.01,0,NTC stochastic rounding,8000,922.419625,0.027375,0.06275,0.06275,0.0664670194089495
6,0.01,0,P-SBT,8000,1531.261125,0.026875,5.0,5.0,0.0664670194089495
6,0.01,0,EA-P-SBT,8000,2388.079625,0.029625,0.068875,15.109,0.0664670194089495
6,0.01,0,Weighted P-SBT,8000,2328.35925,0.02925,0.062875,15.0,0.0664670194089495
6,0.01,0,SBT-exp,8000,1518.629125,0.02725,5.0,5.0,0.0664670194089495
6,0.01,1,Weighted P-SBT,8000,2336.539875,0.027125,0.065375,15.0,0.0664670194089495
6,0.01,1,EA-P-SBT,8000,2357.710375,0.026875,0.064625,15.09875,0.0664670194089495
6,0.01,1,Poisson,8000,986.732875,0.028625,0.06825,0.06825,0.0664670194089495
6,0.01,1,SBT-exp,8000,1513.2975,0.026375,5.0,5.0,0.0664670194089495
6,0.01,1,P-SBT,8000,1546.243625,0.0295,5.0,5.0,0.0664670194089495
6,0.01,1,NTC stochastic rounding,8000,950.7505,0.030125,0.0675,0.0675,0.0664670194089495
6,0.01,2,P-SBT,8000,1585.148,0.026375,5.0,5.0,0.0664670194089495
6,0.01,2,EA-P-SBT,8000,2448.97375,0.028125,0.0645,15.1005,0.0664670194089495
6,0.01,2,SBT-exp,8000,1542.142875,0.027625,5.0,5.0,0.0664670194089495
6,0.01,2,Weighted P-SBT,8000,2329.73925,0.027125,0.061875,15.0,0.0664670194089495
6,0.01,2,Poisson,8000,987.678875,0.029125,0.068,0.068,0.0664670194089495
6,0.01,2,NTC stochastic rounding,8000,941.75775,0.026875,0.06775,0.06775,0.0664670194089495
6,0.01,3,Weighted P-SBT,8000,2321.42325,0.025875,0.058375,15.0,0.0664670194089495
6,0.01,3,Poisson,8000,965.55025,0.0295,0.06575,0.06575,0.0664670194089495
6,0.01,3,P-SBT,8000,1564.316875,0.02625,5.0,5.0,0.0664670194089495
6,0.01,3,NTC stochastic rounding,8000,975.330125,0.026,0.065875,0.065875,0.0664670194089495
6,0.01,3,EA-P-SBT,8000,2441.023,0.026375,0.061875,15.09725,0.0664670194089495
6,0.01,3,SBT-exp,8000,1543.660375,0.02875,5.0,5.0,0.0664670194089495
6,0.01,4,Poisson,8000,988.637125,0.02975,0.06375,0.06375,0.0664670194089495
6,0.01,4,P-SBT,8000,1594.659625,0.02875,5.0,5.0,0.0664670194089495
6,0.01,4,SBT-exp,8000,1560.287125,0.02775,5.0,5.0,0.0664670194089495
6,0.01,4,Weighted P-SBT,8000,2281.4635,0.031875,0.0735,15.0,0.0664670194089495
6,0.01,4,NTC stochastic rounding,8000,938.0795,0.0245,0.063125,0.063125,0.0664670194089495
6,0.01,4,EA-P-SBT,8000,2388.97775,0.031625,0.0735,15.118125,0.0664670194089495
6,0.01,5,NTC stochastic rounding,8000,944.423625,0.02525,0.06075,0.06075,0.0664670194089495
6,0.01,5,EA-P-SBT,8000,2434.3155,0.028125,0.064375,15.102125,0.0664670194089495
6,0.01,5,Weighted P-SBT,8000,2327.365375,0.027,0.062625,15.0,0.0664670194089495
6,0.01,5,Poisson,8000,987.03225,0.023,0.061125,0.061125,0.0664670194089495
6,0.01,5,P-SBT,8000,1574.174625,0.028875,5.0,5.0,0.0664670194089495
6,0.01,5,SBT-exp,8000,1477.272625,0.029375,5.0,5.0,0.0664670194089495
6,0.01,6,Poisson,8000,959.211375,0.026625,0.063875,0.063875,0.0664670194089495
6,0.01,6,Weighted P-SBT,8000,2312.808375,0.030125,0.073875,15.0,0.0664670194089495
6,0.01,6,SBT-exp,8000,1504.029625,0.027375,5.0,5.0,0.0664670194089495
6,0.01,6,NTC stochastic rounding,8000,965.5405,0.028,0.065125,0.065125,0.0664670194089495
6,0.01,6,P-SBT,8000,1578.61225,0.028875,5.0,5.0,0.0664670194089495
6,0.01,6,EA-P-SBT,8000,2333.311375,0.03025,0.067875,15.110375,0.0664670194089495
6,0.01,7,Poisson,8000,964.616875,0.027375,0.06825,0.06825,0.0664670194089495
6,0.01,7,EA-P-SBT,8000,2386.67475,0.02625,0.064375,15.0975,0.0664670194089495
6,0.01,7,P-SBT,8000,1610.424,0.027125,5.0,5.0,0.0664670194089495
6,0.01,7,NTC stochastic rounding,8000,959.8805,0.027625,0.065875,0.065875,0.0664670194089495
6,0.01,7,Weighted P-SBT,8000,2372.682125,0.024875,0.05775,15.0,0.0664670194089495
6,0.01,7,SBT-exp,8000,1544.4585,0.026375,5.0,5.0,0.0664670194089495
6,0.04,0,Poisson,8000,1061.304625,0.1045,0.251875,0.251875,0.265868077635798
6,0.04,0,NTC stochastic rounding,8000,1029.62925,0.1065,0.25675,0.25675,0.265868077635798
6,0.04,0,SBT-exp,8000,1613.235625,0.11275,5.0,5.0,0.265868077635798
6,0.04,0,Weighted P-SBT,8000,2411.494375,0.115625,0.25825,15.0,0.265868077635798
6,0.04,0,P-SBT,8000,1620.234625,0.1115,5.0,5.0,0.265868077635798
6,0.04,0,EA-P-SBT,8000,2468.159875,0.113375,0.26,15.4115,0.265868077635798
6,0.04,1,SBT-exp,8000,1628.559125,0.106,5.0,5.0,0.265868077635798
6,0.04,1,Weighted P-SBT,8000,2445.124875,0.1045,0.241375,15.0,0.265868077635798
6,0.04,1,NTC stochastic rounding,8000,1072.239625,0.1125,0.271875,0.271875,0.265868077635798
6,0.04,1,EA-P-SBT,8000,2469.733375,0.109,0.256125,15.407625,0.265868077635798
6,0.04,1,Poisson,8000,1100.793125,0.114375,0.27625,0.27625,0.265868077635798
6,0.04,1,P-SBT,8000,1658.604875,0.1095,5.0,5.0,0.265868077635798
6,0.04,2,SBT-exp,8000,1576.0515,0.105875,5.0,5.0,0.265868077635798
6,0.04,2,NTC stochastic rounding,8000,1065.7105,0.11175,0.27125,0.27125,0.265868077635798
6,0.04,2,EA-P-SBT,8000,2455.219875,0.116375,0.27325,15.423125,0.265868077635798
6,0.04,2,Weighted P-SBT,8000,2353.33425,0.115625,0.26575,15.0,0.265868077635798
6,0.04,2,P-SBT,8000,1617.8875,0.110875,5.0,5.0,0.265868077635798
6,0.04,2,Poisson,8000,1054.2385,0.106,0.266125,0.266125,0.265868077635798
6,0.04,3,EA-P-SBT,8000,2492.0115,0.103,0.23925,15.373375,0.265868077635798
6,0.04,3,NTC stochastic rounding,8000,1053.988875,0.111125,0.268,0.268,0.265868077635798
6,0.04,3,Poisson,8000,1084.065875,0.118625,0.2715,0.2715,0.265868077635798
6,0.04,3,SBT-exp,8000,1568.08525,0.112375,5.0,5.0,0.265868077635798
6,0.04,3,P-SBT,8000,1637.191625,0.111875,5.0,5.0,0.265868077635798
6,0.04,3,Weighted P-SBT,8000,2391.7465,0.1045,0.233125,15.0,0.265868077635798
6,0.04,4,Poisson,8000,1102.495625,0.114875,0.26275,0.26275,0.265868077635798
6,0.04,4,P-SBT,8000,1641.318875,0.10875,5.0,5.0,0.265868077635798
6,0.04,4,EA-P-SBT,8000,2434.532,0.114375,0.260875,15.413625,0.265868077635798
6,0.04,4,Weighted P-SBT,8000,2483.6535,0.1175,0.27425,15.0,0.265868077635798
6,0.04,4,SBT-exp,8000,1599.903875,0.114,5.0,5.0,0.265868077635798
6,0.04,4,NTC stochastic rounding,8000,1037.70675,0.112125,0.2635,0.2635,0.265868077635798
6,0.04,5,NTC stochastic rounding,8000,1047.0535,0.109125,0.257125,0.257125,0.265868077635798
6,0.04,5,Poisson,8000,1095.13625,0.109,0.258875,0.258875,0.265868077635798
6,0.04,5,EA-P-SBT,8000,2510.13925,0.114375,0.269875,15.43025,0.265868077635798
6,0.04,5,P-SBT,8000,1670.256,0.1055,5.0,5.0,0.265868077635798
6,0.04,5,SBT-exp,8000,1593.452,0.1105,5.0,5.0,0.265868077635798
6,0.04,5,Weighted P-SBT,8000,2385.80575,0.111625,0.265125,15.0,0.265868077635798
6,0.04,6,NTC stochastic rounding,8000,1054.585375,0.109125,0.266125,0.266125,0.265868077635798
6,0.04,6,P-SBT,8000,1637.320375,0.114625,5.0,5.0,0.265868077635798
6,0.04,6,EA-P-SBT,8000,2461.878,0.1165,0.271875,15.431,0.265868077635798
6,0.04,6,Weighted P-SBT,8000,2416.57125,0.114625,0.266375,15.0,0.265868077635798
6,0.04,6,Poisson,8000,1097.4645,0.113625,0.259125,0.259125,0.265868077635798
6,0.04,6,SBT-exp,8000,1578.428625,0.108375,5.0,5.0,0.265868077635798
6,0.04,7,Poisson,8000,1074.240625,0.108125,0.268875,0.268875,0.265868077635798
6,0.04,7,EA-P-SBT,8000,2489.5415,0.108,0.25275,15.39675,0.265868077635798
6,0.04,7,SBT-exp,8000,1610.97275,0.1155,5.0,5.0,0.265868077635798
6,0.04,7,P-SBT,8000,1644.9645,0.110875,5.0,5.0,0.265868077635798
6,0.04,7,Weighted P-SBT,8000,2303.34,0.10675,0.24675,15.0,0.265868077635798
6,0.04,7,NTC stochastic rounding,8000,1030.8015,0.105875,0.266875,0.266875,0.265868077635798
6,0.1,0,EA-P-SBT,8000,2629.005875,0.273375,0.63525,16.00175,0.6646701940895934
6,0.1,0,SBT-exp,8000,1739.617125,0.270875,5.0,5.0,0.6646701940895933
6,0.1,0,Weighted P-SBT,8000,2532.224875,0.2765,0.637375,15.0,0.6646701940895934
6,0.1,0,P-SBT,8000,1799.758,0.273125,5.0,5.0,0.6646701940895934
6,0.1,0,NTC stochastic rounding,8000,1210.877125,0.2755,0.658125,0.658125,0.6646701940895933
6,0.1,0,Poisson,8000,1222.744875,0.2825,0.675375,0.675375,0.6646701940895933
6,0.1,1,NTC stochastic rounding,8000,1210.227375,0.27325,0.659125,0.659125,0.6646701940895934
6,0.1,1,P-SBT,8000,1747.951875,0.28125,5.0,5.0,0.6646701940895934
6,0.1,1,Poisson,8000,1255.370125,0.282875,0.67,0.67,0.6646701940895934
6,0.1,1,Weighted P-SBT,8000,2589.106125,0.276,0.644375,15.0,0.6646701940895934
6,0.1,1,EA-P-SBT,8000,2610.887625,0.274125,0.643375,16.023,0.6646701940895934
6,0.1,1,SBT-exp,8000,1689.331375,0.263375,5.0,5.0,0.6646701940895934
6,0.1,2,EA-P-SBT,8000,2651.0675,0.284,0.656625,16.037875,0.6646701940895934
6,0.1,2,NTC stochastic rounding,8000,1253.17425,0.27975,0.671125,0.671125,0.6646701940895934
6,0.1,2,SBT-exp,8000,1696.526375,0.262,5.0,5.0,0.6646701940895934
6,0.1,2,Poisson,8000,1255.680125,0.290375,0.671875,0.671875,0.6646701940895934
6,0.1,2,P-SBT,8000,1800.650875,0.2775,5.0,5.0,0.6646701940895933
6,0.1,2,Weighted P-SBT,8000,2564.752,0.2805,0.648625,15.0,0.6646701940895934
6,0.1,3,SBT-exp,8000,1770.59525,0.274375,5.0,5.0,0.6646701940895933
6,0.1,3,Poisson,8000,1282.61375,0.288,0.67625,0.67625,0.6646701940895934
6,0.1,3,Weighted P-SBT,8000,2523.34225,0.28225,0.656875,15.0,0.6646701940895933
6,0.1,3,EA-P-SBT,8000,2635.405,0.27275,0.64125,15.99275,0.6646701940895934
6,0.1,3,P-SBT,8000,1743.68975,0.274,5.0,5.0,0.6646701940895934
6,0.1,3,NTC stochastic rounding,8000,1210.912375,0.27875,0.6685,0.6685,0.6646701940895934
6,0.1,4,P-SBT,8000,1721.14175,0.272125,5.0,5.0,0.6646701940895933
6,0.1,4,NTC stochastic rounding,8000,1231.11625,0.27875,0.665625,0.665625,0.6646701940895933
6,0.1,4,SBT-exp,8000,1665.755,0.27025,5.0,5.0,0.6646701940895933
6,0.1,4,Poisson,8000,1220.947875,0.282,0.66975,0.66975,0.6646701940895933
6,0.1,4,EA-P-SBT,8000,2673.13125,0.279875,0.63625,16.00975,0.6646701940895934
6,0.1,4,Weighted P-SBT,8000,2575.58675,0.279625,0.650875,15.0,0.6646701940895933
6,0.1,5,Poisson,8000,1239.981125,0.26925,0.661875,0.661875,0.6646701940895933
6,0.1,5,Weighted P-SBT,8000,2380.109625,0.278375,0.656625,15.0,0.6646701940895934
6,0.1,5,EA-P-SBT,8000,2653.07125,0.28575,0.662375,16.050875,0.6646701940895934
6,0.1,5,NTC stochastic rounding,8000,1221.92275,0.27325,0.657,0.657,0.6646701940895933
6,0.1,5,P-SBT,8000,1795.70825,0.265875,5.0,5.0,0.6646701940895933
6,0.1,5,SBT-exp,8000,1712.121375,0.280625,5.0,5.0,0.6646701940895933
6,0.1,6,EA-P-SBT,8000,2692.226875,0.275,0.643125,16.0185,0.6646701940895933
6,0.1,6,Poisson,8000,1240.125125,0.27425,0.65075,0.65075,0.6646701940895934
6,0.1,6,Weighted P-SBT,8000,2451.819625,0.272375,0.644875,15.0,0.6646701940895934
6,0.1,6,NTC stochastic rounding,8000,1222.222375,0.282875,0.674125,0.674125,0.6646701940895934
6,0.1,6,SBT-exp,8000,1715.599375,0.26925,5.0,5.0,0.6646701940895934
6,0.1,6,P-SBT,8000,1804.402375,0.273,5.0,5.0,0.6646701940895934
6,0.1,7,P-SBT,8000,1762.708625,0.27675,5.0,5.0,0.6646701940895933
6,0.1,7,Weighted P-SBT,8000,2522.74425,0.283625,0.659375,15.0,0.6646701940895933
6,0.1,7,Poisson,8000,1247.9275,0.26625,0.65425,0.65425,0.6646701940895934
6,0.1,7,EA-P-SBT,8000,2723.885875,0.279,0.648375,16.025375,0.6646701940895933
6,0.1,7,SBT-exp,8000,1729.09275,0.26875,5.0,5.0,0.6646701940895933
6,0.1,7,NTC stochastic rounding,8000,1261.903875,0.279125,0.659875,0.659875,0.6646701940895934
6,0.2,0,SBT-exp,8000,1897.44875,0.519375,5.0,5.0,1.3293403881791865
6,0.2,0,P-SBT,8000,1997.72525,0.55575,5.0,5.0,1.3293403881791865
6,0.2,0,NTC stochastic rounding,8000,1532.368125,0.5605,1.335875,1.335875,1.3293403881791865
6,0.2,0,Poisson,8000,1501.557125,0.555375,1.3215,1.3215,1.3293403881791865
6,0.2,0,EA-P-SBT,8000,2942.250875,0.555,1.272625,17.0085,1.3293403881791865
6,0.2,0,Weighted P-SBT,8000,2779.847625,0.558125,1.289125,15.0,1.3293403881791865
6,0.2,1,EA-P-SBT,8000,3001.83675,0.563875,1.30225,17.068375,1.3293403881791865
6,0.2,1,SBT-exp,8000,1928.083875,0.51425,5.0,5.0,1.3293403881791865
6,0.2,1,Weighted P-SBT,8000,2824.382125,0.566125,1.3195,15.0,1.3293403881791868
6,0.2,1,Poisson,8000,1559.269625,0.54925,1.315125,1.315125,1.3293403881791868
6,0.2,1,NTC stochastic rounding,8000,1506.733,0.554,1.32975,1.32975,1.3293403881791865
6,0.2,1,P-SBT,8000,1965.10225,0.551125,5.0,5.0,1.3293403881791865
6,0.2,2,Poisson,8000,1542.86825,0.555375,1.336875,1.336875,1.3293403881791865
6,0.2,2,SBT-exp,8000,1716.626375,0.516875,5.0,5.0,1.3293403881791865
6,0.2,2,NTC stochastic rounding,8000,1373.003375,0.5535,1.32825,1.32825,1.3293403881791865
6,0.2,2,P-SBT,8000,1778.773375,0.563,5.0,5.0,1.3293403881791868
6,0.2,2,Weighted P-SBT,8000,2476.39075,0.555125,1.295875,15.0,1.3293403881791865
6,0.2,2,EA-P-SBT,8000,2685.767875,0.5585,1.29675,17.0535,1.3293403881791868
6,0.2,3,Poisson,8000,1413.075,0.56575,1.348,1.348,1.3293403881791865
6,0.2,3,NTC stochastic rounding,8000,1360.94975,0.559125,1.3425,1.3425,1.3293403881791868
6,0.2,3,P-SBT,8000,1778.012875,0.566125,5.0,5.0,1.3293403881791865
6,0.2,3,EA-P-SBT,8000,2660.642625,0.555875,1.3225,17.053875,1.3293403881791868
6,0.2,3,Weighted P-SBT,8000,2469.793,0.551,1.288875,15.0,1.3293403881791865
6,0.2,3,SBT-exp,8000,1704.007,0.513125,5.0,5.0,1.3293403881791865
6,0.2,4,SBT-exp,8000,1725.00475,0.516875,5.0,5.0,1.3293403881791865
6,0.2,4,NTC stochastic rounding,8000,1359.42625,0.558875,1.33675,1.33675,1.3293403881791868
6,0.2,4,P-SBT,8000,1791.63725,0.562,5.0,5.0,1.3293403881791865
6,0.2,4,Weighted P-SBT,8000,2476.14025,0.562,1.3185,15.0,1.3293403881791868
6,0.2,4,EA-P-SBT,8000,2660.23175,0.562875,1.308125,17.05325,1.3293403881791865
6,0.2,4,Poisson,8000,1409.08025,0.563,1.337375,1.337375,1.3293403881791865
6,0.2,5,Poisson,8000,1400.880625,0.553875,1.32425,1.32425,1.3293403881791868
6,0.2,5,Weighted P-SBT,8000,2464.84425,0.54675,1.281875,15.0,1.3293403881791865
6,0.2,5,EA-P-SBT,8000,2647.757125,0.543,1.266125,16.972625,1.3293403881791865
6,0.2,5,SBT-exp,8000,1708.73575,0.515625,5.0,5.0,1.3293403881791865
6,0.2,5,P-SBT,8000,1790.933125,0.542125,5.0,5.0,1.3293403881791865
6,0.2,5,NTC stochastic rounding,8000,1363.49975,0.555125,1.332875,1.332875,1.3293403881791865
6,0.2,6,SBT-exp,8000,1722.080625,0.528125,5.0,5.0,1.3293403881791868
6,0.2,6,Poisson,8000,1409.14975,0.558125,1.329625,1.329625,1.3293403881791865
6,0.2,6,P-SBT,8000,1774.12075,0.549375,5.0,5.0,1.3293403881791865
6,0.2,6,NTC stochastic rounding,8000,1399.310625,0.565,1.339,1.339,1.3293403881791868
6,0.2,6,EA-P-SBT,8000,2669.189875,0.559125,1.299875,17.055,1.3293403881791868
6,0.2,6,Weighted P-SBT,8000,2480.82475,0.56325,1.313375,15.0,1.3293403881791865
6,0.2,7,Poisson,8000,1408.723375,0.562,1.323,1.323,1.3293403881791865
6,0.2,7,Weighted P-SBT,8000,2568.90325,0.55825,1.30575,15.0,1.3293403881791868
6,0.2,7,NTC stochastic rounding,8000,1366.207625,0.564,1.32925,1.32925,1.3293403881791865
6,0.2,7,P-SBT,8000,1767.1755,0.552375,5.0,5.0,1.3293403881791868
6,0.2,7,EA-P-SBT,8000,2663.08125,0.559625,1.29975,17.0505,1.3293403881791868
6,0.2,7,SBT-exp,8000,1735.409125,0.517375,5.0,5.0,1.3293403881791865
6,0.4,0,Poisson,8000,1939.5975,1.105875,2.636,2.636,2.6586807763583735
6,0.4,0,NTC stochastic rounding,8000,1884.3485,1.11075,2.656375,2.656375,2.6586807763583735
6,0.4,0,SBT-exp,8000,2032.4295,0.960875,5.0,5.0,2.6586807763583735
6,0.4,0,P-SBT,8000,2160.312625,1.11075,5.0,5.0,2.6586807763583735
6,0.4,0,Weighted P-SBT,8000,2880.264875,1.122,2.619375,15.0,2.6586807763583735
6,0.4,0,EA-P-SBT,8000,3231.54675,1.123375,2.6275,19.12025,2.6586807763583735
6,0.4,1,P-SBT,8000,2188.780375,1.111,5.0,5.0,2.6586807763583735
6,0.4,1,EA-P-SBT,8000,3243.873125,1.109875,2.565625,19.05525,2.6586807763583735
6,0.4,1,Poisson,8000,1953.2885,1.110875,2.6535,2.6535,2.6586807763583735
6,0.4,1,NTC stochastic rounding,8000,1919.065375,1.124375,2.657125,2.657125,2.6586807763583735
6,0.4,1,Weighted P-SBT,8000,2881.860875,1.1025,2.57075,15.0,2.6586807763583735
6,0.4,1,SBT-exp,8000,2053.72325,0.95575,5.0,5.0,2.6586807763583735
6,0.4,2,Poisson,8000,1953.4855,1.11225,2.665625,2.665625,2.6586807763583735
6,0.4,2,NTC stochastic rounding,8000,1893.017625,1.119125,2.654375,2.654375,2.658680776358373
6,0.4,2,P-SBT,8000,2171.563625,1.12225,5.0,5.0,2.6586807763583735
6,0.4,2,SBT-exp,8000,2026.717,0.95625,5.0,5.0,2.6586807763583735
6,0.4,2,Weighted P-SBT,8000,2888.66275,1.1325,2.658375,15.0,2.6586807763583735
6,0.4,2,EA-P-SBT,8000,3255.20325,1.126875,2.6575,19.147,2.6586807763583735
6,0.4,3,NTC stochastic rounding,8000,1886.957625,1.1085,2.66175,2.66175,2.6586807763583735
6,0.4,3,Poisson,8000,1951.35925,1.117625,2.673375,2.673375,2.6586807763583735
6,0.4,3,EA-P-SBT,8000,3225.99775,1.11275,2.603,19.065,2.658680776358373
6,0.4,3,P-SBT,8000,2156.917125,1.113125,5.0,5.0,2.658680776358373
6,0.4,3,SBT-exp,8000,2011.588,0.936625,5.0,5.0,2.6586807763583735
6,0.4,3,Weighted P-SBT,8000,2901.29425,1.107375,2.579625,15.0,2.658680776358373
6,0.4,4,SBT-exp,8000,2023.3035,0.955875,5.0,5.0,2.6586807763583735
6,0.4,4,Poisson,8000,1947.554,1.115125,2.650875,2.650875,2.6586807763583735
6,0.4,4,P-SBT,8000,2161.63675,1.1115,5.0,5.0,2.6586807763583735
6,0.4,4,NTC stochastic rounding,8000,1883.472375,1.10625,2.666875,2.666875,2.6586807763583735
6,0.4,4,Weighted P-SBT,8000,2900.66475,1.115375,2.611875,15.0,2.658680776358373
6,0.4,4,EA-P-SBT,8000,3224.670875,1.106875,2.585875,19.071375,2.658680776358373
6,0.4,5,NTC stochastic rounding,8000,1900.829625,1.12825,2.6645,2.6645,2.6586807763583735
6,0.4,5,EA-P-SBT,8000,3219.849,1.1085,2.58075,19.05825,2.6586807763583735
6,0.4,5,P-SBT,8000,2158.449,1.101375,5.0,5.0,2.6586807763583735
6,0.4,5,Weighted P-SBT,8000,2902.285125,1.116125,2.624375,15.0,2.6586807763583735
6,0.4,5,SBT-exp,8000,2033.37025,0.961875,5.0,5.0,2.6586807763583735
6,0.4,5,Poisson,8000,1950.049125,1.113375,2.64325,2.64325,2.6586807763583735
6,0.4,6,Poisson,8000,1980.51425,1.141,2.68325,2.68325,2.658680776358373
6,0.4,6,SBT-exp,8000,2018.585,0.944125,5.0,5.0,2.6586807763583735
6,0.4,6,Weighted P-SBT,8000,2867.280375,1.101625,2.5605,15.0,2.658680776358373
6,0.4,6,P-SBT,8000,2167.779125,1.111125,5.0,5.0,2.658680776358373
6,0.4,6,EA-P-SBT,8000,3251.7935,1.134,2.652875,19.15625,2.6586807763583735
6,0.4,6,NTC stochastic rounding,8000,1887.81825,1.109,2.656625,2.656625,2.658680776358373
6,0.4,7,Poisson,8000,1945.40775,1.10275,2.650125,2.650125,2.6586807763583735
6,0.4,7,NTC stochastic rounding,8000,1891.018625,1.116625,2.65925,2.65925,2.658680776358373
6,0.4,7,P-SBT,8000,2158.109375,1.11425,5.0,5.0,2.6586807763583735
6,0.4,7,Weighted P-SBT,8000,2871.49,1.11,2.609,15.0,2.658680776358373
6,0.4,7,EA-P-SBT,8000,3196.27775,1.095125,2.553625,18.9995,2.6586807763583735
6,0.4,7,SBT-exp,8000,2026.55425,0.958125,5.0,5.0,2.658680776358373
8,0.01,0,SBT-exp,6000,1720.632,0.036166666666666666,7.0,7.0,0.10744930433439787
8,0.01,0,NTC stochastic rounding,6000,991.7096666666666,0.036833333333333336,0.10966666666666666,0.10966666666666666,0.10744930433439787
8,0.01,0,Poisson,6000,1006.9961666666667,0.036833333333333336,0.10816666666666666,0.10816666666666666,0.10744930433439787
8,0.01,0,EA-P-SBT,6000,3303.9865,0.0345,0.0985,28.1705,0.10744930433439787
8,0.01,0,P-SBT,6000,1764.9138333333333,0.03916666666666667,7.0,7.0,0.10744930433439787
8,0.01,0,Weighted P-SBT,6000,3220.4066666666668,0.035833333333333335,0.106,28.0,0.10744930433439787
8,0.01,1,Weighted P-SBT,6000,3222.807333333333,0.039,0.11966666666666667,28.0,0.10744930433439787
8,0.01,1,Poisson,6000,1007.4713333333333,0.0355,0.1055,0.1055,0.10744930433439787
8,0.01,1,NTC stochastic rounding,6000,1014.8705,0.03766666666666667,0.10483333333333333,0.10483333333333333,0.10744930433439787
8,0.01,1,P-SBT,6000,1767.241,0.03866666666666667,7.0,7.0,0.10744930433439787
8,0.01,1,SBT-exp,6000,1720.5448333333334,0.03933333333333333,7.0,7.0,0.10744930433439787
8,0.01,1,EA-P-SBT,6000,3308.0041666666666,0.0415,0.12933333333333333,28.21,0.10744930433439787
8,0.01,2,Weighted P-SBT,6000,3217.9511666666667,0.04083333333333333,0.12483333333333334,28.0,0.10744930433439787
8,0.01,2,Poisson,6000,1009.7578333333333,0.03883333333333333,0.10766666666666666,0.10766666666666666,0.10744930433439787
8,0.01,2,P-SBT,6000,1757.382,0.037,7.0,7.0,0.10744930433439787
8,0.01,2,SBT-exp,6000,1718.796,0.041666666666666664,7.0,7.0,0.10744930433439787
8,0.01,2,EA-P-SBT,6000,3285.706166666667,0.04516666666666667,0.1345,28.223833333333335,0.10744930433439787
8,0.01,2,NTC stochastic rounding,6000,991.7208333333333,0.03933333333333333,0.11033333333333334,0.11033333333333334,0.10744930433439787
8,0.01,3,Poisson,6000,1006.1856666666666,0.03666666666666667,0.10866666666666666,0.10866666666666666,0.10744930433439787
8,0.01,3,NTC stochastic rounding,6000,999.8663333333334,0.04083333333333333,0.1095,0.1095,0.10744930433439787
8,0.01,3,Weighted P-SBT,6000,3251.4691666666668,0.03933333333333333,0.11366666666666667,28.0,0.10744930433439787
8,0.01,3,EA-P-SBT,6000,3281.2605,0.041666666666666664,0.12933333333333333,28.211666666666666,0.10744930433439787
8,0.01,3,SBT-exp,6000,1713.0011666666667,0.036,7.0,7.0,0.10744930433439787
8,0.01,3,P-SBT,6000,1756.3455,0.03716666666666667,7.0,7.0,0.10744930433439787
8,0.01,4,NTC stochastic rounding,6000,1012.1641666666667,0.0375,0.1035,0.1035,0.10744930433439787
8,0.01,4,P-SBT,6000,1785.7428333333332,0.03933333333333333,7.0,7.0,0.10744930433439787
8,0.01,4,EA-P-SBT,6000,3274.7586666666666,0.03783333333333333,0.117,28.188,0.10744930433439787
8,0.01,4,Poisson,6000,1007.436,0.03766666666666667,0.10566666666666667,0.10566666666666667,0.10744930433439787
8,0.01,4,Weighted P-SBT,6000,3213.2708333333335,0.03983333333333333,0.11516666666666667,28.0,0.10744930433439787
8,0.01,4,SBT-exp,6000,1738.5311666666666,0.035666666666666666,7.0,7.0,0.10744930433439787
8,0.01,5,EA-P-SBT,6000,3275.262333333333,0.03766666666666667,0.11083333333333334,28.184833333333334,0.10744930433439787
8,0.01,5,P-SBT,6000,1763.1953333333333,0.035166666666666666,7.0,7.0,0.10744930433439787
8,0.01,5,SBT-exp,6000,1714.7208333333333,0.034666666666666665,7.0,7.0,0.10744930433439787
8,0.01,5,Weighted P-SBT,6000,3273.2006666666666,0.036833333333333336,0.10666666666666667,28.0,0.10744930433439787
8,0.01,5,NTC stochastic rounding,6000,987.6681666666667,0.036,0.10383333333333333,0.10383333333333333,0.10744930433439787
8,0.01,5,Poisson,6000,1010.489,0.03866666666666667,0.11116666666666666,0.11116666666666666,0.10744930433439787
8,0.01,6,Poisson,6000,1006.79,0.035166666666666666,0.10466666666666667,0.10466666666666667,0.10744930433439787
8,0.01,6,EA-P-SBT,6000,3284.5553333333332,0.03916666666666667,0.12033333333333333,28.197666666666667,0.10744930433439787
8,0.01,6,NTC stochastic rounding,6000,992.4628333333334,0.0405,0.1065,0.1065,0.10744930433439787
8,0.01,6,SBT-exp,6000,1729.7738333333334,0.035333333333333335,7.0,7.0,0.10744930433439787
8,0.01,6,Weighted P-SBT,6000,3234.5498333333335,0.03983333333333333,0.12683333333333333,28.0,0.10744930433439787
8,0.01,6,P-SBT,6000,1764.1471666666666,0.034666666666666665,7.0,7.0,0.10744930433439787
8,0.01,7,P-SBT,6000,1767.146,0.04,7.0,7.0,0.10744930433439787
8,0.01,7,Weighted P-SBT,6000,3218.541,0.04,0.11583333333333333,28.0,0.10744930433439787
8,0.01,7,Poisson,6000,1030.2905,0.037,0.105,0.105,0.10744930433439787
8,0.01,7,EA-P-SBT,6000,3442.7271666666666,0.03866666666666667,0.11483333333333333,28.1995,0.10744930433439787
8,0.01,7,SBT-exp,6000,1713.267,0.035333333333333335,7.0,7.0,0.10744930433439787
8,0.01,7,NTC stochastic rounding,6000,988.4911666666667,0.0385,0.1035,0.1035,0.10744930433439787
8,0.04,0,NTC stochastic rounding,6000,1102.446,0.14433333333333334,0.424,0.424,0.42979721733759146
8,0.04,0,Poisson,6000,1129.7183333333332,0.15433333333333332,0.4216666666666667,0.4216666666666667,0.42979721733759146
8,0.04,0,EA-P-SBT,6000,3403.9441666666667,0.14833333333333334,0.4455,28.743333333333332,0.42979721733759146
8,0.04,0,Weighted P-SBT,6000,3296.976166666667,0.14533333333333334,0.42583333333333334,28.0,0.42979721733759146
8,0.04,0,SBT-exp,6000,1792.382,0.14916666666666667,7.0,7.0,0.42979721733759146
8,0.04,0,P-SBT,6000,1835.0951666666667,0.14816666666666667,7.0,7.0,0.42979721733759146
8,0.04,1,P-SBT,6000,1839.6305,0.15016666666666667,7.0,7.0,0.42979721733759146
8,0.04,1,Poisson,6000,1126.61,0.15166666666666667,0.42683333333333334,0.42683333333333334,0.42979721733759146
8,0.04,1,NTC stochastic rounding,6000,1103.7665,0.1485,0.434,0.434,0.42979721733759146
8,0.04,1,EA-P-SBT,6000,3408.3235,0.1575,0.4785,28.789666666666665,0.42979721733759146
8,0.04,1,Weighted P-SBT,6000,3296.0,0.15016666666666667,0.4598333333333333,28.0,0.42979721733759146
8,0.04,1,SBT-exp,6000,1789.9161666666666,0.14516666666666667,7.0,7.0,0.42979721733759146
8,0.04,2,Weighted P-SBT,6000,3300.5903333333335,0.15266666666666667,0.4603333333333333,28.0,0.42979721733759146
8,0.04,2,SBT-exp,6000,1896.408,0.14666666666666667,7.0,7.0,0.42979721733759146
8,0.04,2,NTC stochastic rounding,6000,1137.311,0.15766666666666668,0.43533333333333335,0.43533333333333335,0.42979721733759146
8,0.04,2,P-SBT,6000,1835.8711666666666,0.142,7.0,7.0,0.42979721733759146
8,0.04,2,Poisson,6000,1130.3778333333332,0.15083333333333335,0.44016666666666665,0.44016666666666665,0.42979721733759146
8,0.04,2,EA-P-SBT,6000,3407.4736666666668,0.14833333333333334,0.43533333333333335,28.737333333333332,0.42979721733759146
8,0.04,3,NTC stochastic rounding,6000,1113.2455,0.15433333333333332,0.4445,0.4445,0.42979721733759146
8,0.04,3,P-SBT,6000,1842.7763333333332,0.15266666666666667,7.0,7.0,0.42979721733759146
8,0.04,3,Poisson,6000,1133.78,0.15283333333333332,0.44616666666666666,0.44616666666666666,0.42979721733759146
8,0.04,3,EA-P-SBT,6000,3414.0126666666665,0.155,0.477,28.777166666666666,0.42979721733759146
8,0.04,3,SBT-exp,6000,1830.4875,0.16016666666666668,7.0,7.0,0.42979721733759146
8,0.04,3,Weighted P-SBT,6000,3444.3285,0.15666666666666668,0.4643333333333333,28.0,0.42979721733759146
8,0.04,4,Poisson,6000,1249.731,0.15033333333333335,0.42933333333333334,0.42933333333333334,0.42979721733759146
8,0.04,4,EA-P-SBT,6000,3599.2415,0.15216666666666667,0.46366666666666667,28.770666666666667,0.42979721733759146
8,0.04,4,Weighted P-SBT,6000,3327.9096666666665,0.1565,0.4785,28.0,0.42979721733759146
8,0.04,4,SBT-exp,6000,1793.63,0.1465,7.0,7.0,0.42979721733759146
8,0.04,4,NTC stochastic rounding,6000,1105.1761666666666,0.15,0.42716666666666664,0.42716666666666664,0.42979721733759146
8,0.04,4,P-SBT,6000,1843.3211666666666,0.14783333333333334,7.0,7.0,0.42979721733759146
8,0.04,5,SBT-exp,6000,1818.6005,0.15216666666666667,7.0,7.0,0.42979721733759146
8,0.04,5,P-SBT,6000,1849.0045,0.15716666666666668,7.0,7.0,0.42979721733759146
8,0.04,5,Poisson,6000,1126.5635,0.14633333333333334,0.4365,0.4365,0.42979721733759146
8,0.04,5,Weighted P-SBT,6000,3324.048333333333,0.1455,0.43683333333333335,28.0,0.42979721733759146
8,0.04,5,EA-P-SBT,6000,3396.116666666667,0.14716666666666667,0.43583333333333335,28.728166666666667,0.42979721733759146
8,0.04,5,NTC stochastic rounding,6000,1108.2356666666667,0.15283333333333332,0.44216666666666665,0.44216666666666665,0.42979721733759146
8,0.04,6,SBT-exp,6000,1800.0721666666666,0.15366666666666667,7.0,7.0,0.42979721733759146
8,0.04,6,EA-P-SBT,6000,3499.4953333333333,0.1455,0.42483333333333334,28.7205,0.42979721733759146
8,0.04,6,Poisson,6000,1124.3938333333333,0.14866666666666667,0.42966666666666664,0.42966666666666664,0.42979721733759146
8,0.04,6,NTC stochastic rounding,6000,1110.9211666666667,0.15883333333333333,0.434,0.434,0.42979721733759146
8,0.04,6,Weighted P-SBT,6000,3296.873,0.15216666666666667,0.44316666666666665,28.0,0.42979721733759146
8,0.04,6,P-SBT,6000,1838.6438333333333,0.1495,7.0,7.0,0.42979721733759146
8,0.04,7,Poisson,6000,1122.9371666666666,0.14666666666666667,0.419,0.419,0.42979721733759146
8,0.04,7,EA-P-SBT,6000,3431.4313333333334,0.15416666666666667,0.4623333333333333,28.7705,0.42979721733759146
8,0.04,7,NTC stochastic rounding,6000,1103.523,0.14533333333333334,0.4266666666666667,0.4266666666666667,0.42979721733759146
8,0.04,7,Weighted P-SBT,6000,3306.8348333333333,0.15116666666666667,0.44283333333333336,28.0,0.42979721733759146
8,0.04,7,SBT-exp,6000,1818.553,0.14316666666666666,7.0,7.0,0.42979721733759146
8,0.04,7,P-SBT,6000,1872.7818333333332,0.1535,7.0,7.0,0.42979721733759146
8,0.1,0,P-SBT,6000,2039.1875,0.37966666666666665,7.0,7.0,1.0744930433438595
8,0.1,0,EA-P-SBT,6000,3655.099833333333,0.3765,1.1103333333333334,29.877333333333333,1.0744930433438595
8,0.1,0,SBT-exp,6000,1961.4773333333333,0.352,7.0,7.0,1.0744930433438595
8,0.1,0,Poisson,6000,1366.0513333333333,0.3835,1.0626666666666666,1.0626666666666666,1.0744930433438595
8,0.1,0,NTC stochastic rounding,6000,1335.9668333333334,0.36583333333333334,1.07,1.07,1.0744930433438595
8,0.1,0,Weighted P-SBT,6000,3483.5561666666667,0.3863333333333333,1.1625,28.0,1.0744930433438595
8,0.1,1,SBT-exp,6000,1942.652,0.361,7.0,7.0,1.0744930433438595
8,0.1,1,EA-P-SBT,6000,3665.086,0.36633333333333334,1.0826666666666667,29.816833333333335,1.0744930433438595
8,0.1,1,Weighted P-SBT,6000,3467.3016666666667,0.38116666666666665,1.1458333333333333,28.0,1.0744930433438595
8,0.1,1,Poisson,6000,1359.0231666666666,0.376,1.0743333333333334,1.0743333333333334,1.0744930433438595
8,0.1,1,NTC stochastic rounding,6000,1324.9648333333334,0.38266666666666665,1.0735,1.0735,1.0744930433438595
8,0.1,1,P-SBT,6000,2009.19,0.39016666666666666,7.0,7.0,1.0744930433438595
8,0.1,2,NTC stochastic rounding,6000,1314.7915,0.37016666666666664,1.0756666666666668,1.0756666666666668,1.0744930433438595
8,0.1,2,P-SBT,6000,1993.6421666666668,0.36783333333333335,7.0,7.0,1.0744930433438595
8,0.1,2,SBT-exp,6000,1941.8751666666667,0.361,7.0,7.0,1.0744930433438595
8,0.1,2,EA-P-SBT,6000,3660.0188333333335,0.38766666666666666,1.1605,29.933,1.0744930433438595
8,0.1,2,Poisson,6000,1380.6921666666667,0.37683333333333335,1.0833333333333333,1.0833333333333333,1.0744930433438595
8,0.1,2,Weighted P-SBT,6000,3468.9016666666666,0.3885,1.1691666666666667,28.0,1.0744930433438595
8,0.1,3,NTC stochastic rounding,6000,1319.1336666666666,0.37716666666666665,1.0783333333333334,1.0783333333333334,1.0744930433438595
8,0.1,3,EA-P-SBT,6000,3641.3463333333334,0.37433333333333335,1.1148333333333333,29.866,1.0744930433438595
8,0.1,3,P-SBT,6000,2018.4926666666668,0.378,7.0,7.0,1.0744930433438595
8,0.1,3,Poisson,6000,1355.9155,0.37183333333333335,1.0726666666666667,1.0726666666666667,1.0744930433438595
8,0.1,3,SBT-exp,6000,1945.2988333333333,0.37033333333333335,7.0,7.0,1.0744930433438595
8,0.1,3,Weighted P-SBT,6000,3466.7078333333334,0.375,1.1213333333333333,28.0,1.0744930433438595
8,0.1,4,Poisson,6000,1368.6586666666667,0.37933333333333336,1.0885,1.0885,1.0744930433438595
8,0.1,4,P-SBT,6000,2006.1953333333333,0.37883333333333336,7.0,7.0,1.0744930433438595
8,0.1,4,SBT-exp,6000,1971.5296666666666,0.3626666666666667,7.0,7.0,1.0744930433438595
8,0.1,4,EA-P-SBT,6000,3656.0776666666666,0.3765,1.1155,29.8555,1.0744930433438595
8,0.1,4,Weighted P-SBT,6000,3481.116666666667,0.38333333333333336,1.149,28.0,1.0744930433438595
8,0.1,4,NTC stochastic rounding,6000,1323.0013333333334,0.37316666666666665,1.0661666666666667,1.0661666666666667,1.0744930433438595
8,0.1,5,EA-P-SBT,6000,3677.67,0.36983333333333335,1.1358333333333333,29.864333333333335,1.0744930433438595
8,0.1,5,Poisson,6000,1368.676,0.3765,1.092,1.092,1.0744930433438595
8,0.1,5,SBT-exp,6000,1948.8783333333333,0.35883333333333334,7.0,7.0,1.0744930433438595
8,0.1,5,Weighted P-SBT,6000,3472.8595,0.37566666666666665,1.1266666666666667,28.0,1.0744930433438595
8,0.1,5,NTC stochastic rounding,6000,1316.7241666666666,0.37416666666666665,1.072,1.072,1.0744930433438595
8,0.1,5,P-SBT,6000,2012.774,0.38866666666666666,7.0,7.0,1.0744930433438595
8,0.1,6,EA-P-SBT,6000,3652.9398333333334,0.38366666666666666,1.138,29.895,1.0744930433438595
8,0.1,6,SBT-exp,6000,1938.2443333333333,0.35633333333333334,7.0,7.0,1.0744930433438595
8,0.1,6,Weighted P-SBT,6000,3456.3316666666665,0.36666666666666664,1.0788333333333333,28.0,1.0744930433438595
8,0.1,6,P-SBT,6000,2009.5306666666668,0.38566666666666666,7.0,7.0,1.0744930433438595
8,0.1,6,NTC stochastic rounding,6000,1323.3783333333333,0.37966666666666665,1.0738333333333334,1.0738333333333334,1.0744930433438595
8,0.1,6,Poisson,6000,1373.3598333333334,0.3875,1.1083333333333334,1.1083333333333334,1.0744930433438595
8,0.1,7,Poisson,6000,1367.1033333333332,0.37916666666666665,1.091,1.091,1.0744930433438595
8,0.1,7,EA-P-SBT,6000,3658.4131666666667,0.38616666666666666,1.1575,29.944,1.0744930433438595
8,0.1,7,Weighted P-SBT,6000,3464.3005,0.38116666666666665,1.1351666666666667,28.0,1.0744930433438595
8,0.1,7,NTC stochastic rounding,6000,1345.1391666666666,0.3825,1.0686666666666667,1.0686666666666667,1.0744930433438595
8,0.1,7,SBT-exp,6000,1937.102,0.3581666666666667,7.0,7.0,1.0744930433438595
8,0.1,7,P-SBT,6000,1997.6266666666668,0.37683333333333335,7.0,7.0,1.0744930433438595
8,0.2,0,P-SBT,6000,2254.855,0.7426666666666667,7.0,7.0,2.148986086687719
8,0.2,0,EA-P-SBT,6000,4095.3406666666665,0.7613333333333333,2.2811666666666666,31.828,2.148986086687719
8,0.2,0,NTC stochastic rounding,6000,1700.3875,0.7551666666666667,2.151,2.151,2.148986086687719
8,0.2,0,Poisson,6000,1758.8763333333334,0.7676666666666667,2.1605,2.1605,2.148986086687719
8,0.2,0,SBT-exp,6000,2181.775,0.7025,7.0,7.0,2.148986086687719
8,0.2,0,Weighted P-SBT,6000,3755.724,0.7665,2.2736666666666667,28.0,2.148986086687719
8,0.2,1,NTC stochastic rounding,6000,1690.6781666666666,0.7545,2.153,2.153,2.148986086687719
8,0.2,1,Poisson,6000,1743.5153333333333,0.756,2.129166666666667,2.129166666666667,2.148986086687719
8,0.2,1,P-SBT,6000,2283.6995,0.7731666666666667,7.0,7.0,2.148986086687719
8,0.2,1,Weighted P-SBT,6000,3735.8153333333335,0.7381666666666666,2.243333333333333,28.0,2.148986086687719
8,0.2,1,SBT-exp,6000,2182.2775,0.7015,7.0,7.0,2.148986086687719
8,0.2,1,EA-P-SBT,6000,4079.0028333333335,0.741,2.223,31.71066666666667,2.148986086687719
8,0.2,2,Poisson,6000,1772.2233333333334,0.7556666666666667,2.1566666666666667,2.1566666666666667,2.148986086687719
8,0.2,2,P-SBT,6000,2268.0801666666666,0.7608333333333334,7.0,7.0,2.148986086687719
8,0.2,2,SBT-exp,6000,2184.9111666666668,0.717,7.0,7.0,2.148986086687719
8,0.2,2,NTC stochastic rounding,6000,1737.1373333333333,0.7696666666666667,2.148833333333333,2.148833333333333,2.148986086687719
8,0.2,2,Weighted P-SBT,6000,3744.458666666667,0.7621666666666667,2.2988333333333335,28.0,2.148986086687719
8,0.2,2,EA-P-SBT,6000,4103.417333333334,0.7691666666666667,2.3063333333333333,31.8455,2.148986086687719
8,0.2,3,NTC stochastic rounding,6000,1704.9893333333334,0.7671666666666667,2.1525,2.1525,2.148986086687719
8,0.2,3,P-SBT,6000,2265.9256666666665,0.7538333333333334,7.0,7.0,2.148986086687719
8,0.2,3,SBT-exp,6000,2181.993,0.7146666666666667,7.0,7.0,2.148986086687719
8,0.2,3,Poisson,6000,1751.1251666666667,0.7683333333333333,2.1635,2.1635,2.148986086687719
8,0.2,3,EA-P-SBT,6000,4064.9841666666666,0.7598333333333334,2.307166666666667,31.811666666666667,2.148986086687719
8,0.2,3,Weighted P-SBT,6000,3770.875666666667,0.752,2.2405,28.0,2.148986086687719
8,0.2,4,P-SBT,6000,2266.9346666666665,0.7565,7.0,7.0,2.148986086687719
8,0.2,4,NTC stochastic rounding,6000,1694.4028333333333,0.7606666666666667,2.1536666666666666,2.1536666666666666,2.148986086687719
8,0.2,4,SBT-exp,6000,2174.213166666667,0.7033333333333334,7.0,7.0,2.148986086687719
8,0.2,4,Weighted P-SBT,6000,3720.206,0.7315,2.1811666666666665,28.0,2.148986086687719
8,0.2,4,Poisson,6000,1773.1296666666667,0.755,2.1513333333333335,2.1513333333333335,2.148986086687719
8,0.2,4,EA-P-SBT,6000,4070.9268333333334,0.7543333333333333,2.2665,31.770833333333332,2.148986086687719
8,0.2,5,P-SBT,6000,2300.7056666666667,0.7625,7.0,7.0,2.148986086687719
8,0.2,5,EA-P-SBT,6000,4071.516166666667,0.7568333333333334,2.300333333333333,31.781833333333335,2.148986086687719
8,0.2,5,Weighted P-SBT,6000,3747.708166666667,0.7596666666666667,2.2821666666666665,28.0,2.148986086687719
8,0.2,5,NTC stochastic rounding,6000,1689.3455,0.7495,2.1498333333333335,2.1498333333333335,2.148986086687719
8,0.2,5,SBT-exp,6000,2216.9728333333333,0.7146666666666667,7.0,7.0,2.148986086687719
8,0.2,5,Poisson,6000,1774.1351666666667,0.7593333333333333,2.143666666666667,2.143666666666667,2.148986086687719
8,0.2,6,SBT-exp,6000,2177.1433333333334,0.6995,7.0,7.0,2.148986086687719
8,0.2,6,Poisson,6000,1761.0366666666666,0.7718333333333334,2.202,2.202,2.148986086687719
8,0.2,6,Weighted P-SBT,6000,3743.1856666666667,0.7626666666666667,2.3285,28.0,2.148986086687719
8,0.2,6,EA-P-SBT,6000,4104.632166666666,0.7685,2.280666666666667,31.854,2.148986086687719
8,0.2,6,NTC stochastic rounding,6000,1692.3151666666668,0.7628333333333334,2.151666666666667,2.151666666666667,2.148986086687719
8,0.2,6,P-SBT,6000,2267.411,0.7513333333333333,7.0,7.0,2.148986086687719
8,0.2,7,NTC stochastic rounding,6000,1696.7221666666667,0.7575,2.1555,2.1555,2.148986086687719
8,0.2,7,Poisson,6000,1749.4916666666666,0.7521666666666667,2.1538333333333335,2.1538333333333335,2.148986086687719
8,0.2,7,SBT-exp,6000,2159.6388333333334,0.682,7.0,7.0,2.148986086687719
8,0.2,7,Weighted P-SBT,6000,3749.905333333333,0.7628333333333334,2.2765,28.0,2.148986086687719
8,0.2,7,P-SBT,6000,2259.401,0.7533333333333333,7.0,7.0,2.148986086687719
8,0.2,7,EA-P-SBT,6000,4117.083,0.7646666666666667,2.296333333333333,31.827833333333334,2.148986086687719
8,0.4,0,NTC stochastic rounding,6000,2430.027666666667,1.48,4.295833333333333,4.295833333333333,4.297972173375438
8,0.4,0,SBT-exp,6000,2601.668166666667,1.292,7.0,7.0,4.297972173375438
8,0.4,0,Poisson,6000,2497.3585,1.5068333333333332,4.317833333333334,4.317833333333334,4.297972173375438
8,0.4,0,EA-P-SBT,6000,4882.253166666666,1.4875,4.502166666666667,35.465833333333336,4.297972173375438
8,0.4,0,P-SBT,6000,2800.09,1.5091666666666668,7.0,7.0,4.297972173375438
8,0.4,0,Weighted P-SBT,6000,4279.602666666667,1.4888333333333332,4.470666666666666,28.0,4.297972173375438
8,0.4,1,P-SBT,6000,2814.048333333333,1.5263333333333333,7.0,7.0,4.297972173375438
8,0.4,1,EA-P-SBT,6000,4916.4085,1.5195,4.569166666666667,35.594833333333334,4.297972173375438
8,0.4,1,SBT-exp,6000,2625.3841666666667,1.319,7.0,7.0,4.297972173375438
8,0.4,1,NTC stochastic rounding,6000,2442.5665,1.5011666666666668,4.2815,4.2815,4.297972173375438
8,0.4,1,Poisson,6000,2493.358,1.5046666666666666,4.309,4.309,4.297972173375438
8,0.4,1,Weighted P-SBT,6000,4296.245833333333,1.5283333333333333,4.5408333333333335,28.0,4.297972173375438
8,0.4,2,SBT-exp,6000,2614.1625,1.3006666666666666,7.0,7.0,4.297972173375438
8,0.4,2,P-SBT,6000,2785.5695,1.4928333333333332,7.0,7.0,4.297972173375438
8,0.4,2,EA-P-SBT,6000,4949.4501666666665,1.5285,4.5475,35.63633333333333,4.297972173375438
8,0.4,2,NTC stochastic rounding,6000,2431.6665,1.5038333333333334,4.2965,4.2965,4.297972173375438
8,0.4,2,Poisson,6000,2476.1176666666665,1.4973333333333334,4.266,4.266,4.297972173375438
8,0.4,2,Weighted P-SBT,6000,4284.695833333333,1.5203333333333333,4.551333333333333,28.0,4.297972173375438
8,0.4,3,P-SBT,6000,2832.2096666666666,1.5325,7.0,7.0,4.297972173375438
8,0.4,3,NTC stochastic rounding,6000,2420.1425,1.5096666666666667,4.2865,4.2865,4.297972173375438
8,0.4,3,SBT-exp,6000,2618.3153333333335,1.3165,7.0,7.0,4.297972173375438
8,0.4,3,Weighted P-SBT,6000,4284.252166666667,1.5063333333333333,4.502833333333333,28.0,4.297972173375438
8,0.4,3,EA-P-SBT,6000,4962.4385,1.5225,4.578833333333334,35.5575,4.297972173375438
8,0.4,3,Poisson,6000,2496.2191666666668,1.5135,4.291,4.291,4.297972173375438
8,0.4,4,NTC stochastic rounding,6000,2439.9043333333334,1.526,4.3021666666666665,4.3021666666666665,4.297972173375438
8,0.4,4,EA-P-SBT,6000,4981.8305,1.5275,4.553833333333333,35.60183333333333,4.297972173375438
8,0.4,4,SBT-exp,6000,2648.945166666667,1.3163333333333334,7.0,7.0,4.297972173375438
8,0.4,4,Poisson,6000,2499.4303333333332,1.5061666666666667,4.285,4.285,4.297972173375438
8,0.4,4,Weighted P-SBT,6000,4331.168166666666,1.5328333333333333,4.564,28.0,4.297972173375438
8,0.4,4,P-SBT,6000,2794.0056666666665,1.5131666666666668,7.0,7.0,4.297972173375438
8,0.4,5,NTC stochastic rounding,6000,2444.5491666666667,1.5385,4.3045,4.3045,4.297972173375438
8,0.4,5,P-SBT,6000,2823.5286666666666,1.5128333333333333,7.0,7.0,4.297972173375438
8,0.4,5,EA-P-SBT,6000,4941.348166666667,1.5251666666666666,4.576,35.647333333333336,4.297972173375438
8,0.4,5,Weighted P-SBT,6000,4302.299,1.5326666666666666,4.641666666666667,28.0,4.297972173375438
8,0.4,5,Poisson,6000,2509.6245,1.5046666666666666,4.287166666666667,4.287166666666667,4.297972173375438
8,0.4,5,SBT-exp,6000,2617.9668333333334,1.3165,7.0,7.0,4.297972173375438
8,0.4,6,P-SBT,6000,2801.6863333333336,1.5246666666666666,7.0,7.0,4.297972173375438
8,0.4,6,Weighted P-SBT,6000,4303.1748333333335,1.5436666666666667,4.6245,28.0,4.297972173375438
8,0.4,6,NTC stochastic rounding,6000,2428.6065,1.5288333333333333,4.297,4.297,4.297972173375438
8,0.4,6,EA-P-SBT,6000,4893.081666666667,1.5128333333333333,4.492166666666667,35.591,4.297972173375438
8,0.4,6,SBT-exp,6000,2637.4725,1.3065,7.0,7.0,4.297972173375438
8,0.4,6,Poisson,6000,2499.440666666667,1.5108333333333333,4.272333333333333,4.272333333333333,4.297972173375438
8,0.4,7,EA-P-SBT,6000,4902.216333333334,1.5106666666666666,4.519833333333334,35.5515,4.297972173375438
8,0.4,7,SBT-exp,6000,2641.8568333333333,1.3005,7.0,7.0,4.297972173375438
8,0.4,7,NTC stochastic rounding,6000,2431.8683333333333,1.5216666666666667,4.2861666666666665,4.2861666666666665,4.297972173375438
8,0.4,7,Weighted P-SBT,6000,4296.9185,1.4971666666666668,4.494833333333333,28.0,4.297972173375438
8,0.4,7,Poisson,6000,2489.708666666667,1.5016666666666667,4.253166666666667,4.253166666666667,4.297972173375438
8,0.4,7,P-SBT,6000,2803.2708333333335,1.5113333333333334,7.0,7.0,4.297972173375438
12,0.01,0,SBT-exp,4000,2498.09075,0.0535,11.0,11.0,0.20679683265704005
12,0.01,0,P-SBT,4000,2532.95075,0.0585,11.0,11.0,0.20679683265704005
12,0.01,0,EA-P-SBT,4000,6481.35,0.06175,0.28675,66.467,0.20679683265704005
12,0.01,0,Poisson,4000,1326.789,0.0545,0.20575,0.20575,0.20679683265704005
12,0.01,0,Weighted P-SBT,4000,6443.03325,0.05375,0.215,66.0,0.20679683265704005
12,0.01,0,NTC stochastic rounding,4000,1310.73325,0.06,0.206,0.206,0.20679683265704005
12,0.01,1,Poisson,4000,1321.7475,0.05125,0.19975,0.19975,0.20679683265704005
12,0.01,1,EA-P-SBT,4000,6482.75825,0.059,0.265,66.44925,0.20679683265704005
12,0.01,1,Weighted P-SBT,4000,6367.33825,0.05775,0.232,66.0,0.20679683265704005
12,0.01,1,P-SBT,4000,2524.8265,0.05625,11.0,11.0,0.20679683265704005
12,0.01,1,SBT-exp,4000,2456.9935,0.05675,11.0,11.0,0.20679683265704005
12,0.01,1,NTC stochastic rounding,4000,1303.99375,0.05225,0.20875,0.20875,0.20679683265704005
12,0.01,2,EA-P-SBT,4000,6468.923,0.054,0.231,66.412,0.20679683265704005
12,0.01,2,SBT-exp,4000,2457.1565,0.0535,11.0,11.0,0.20679683265704005
12,0.01,2,NTC stochastic rounding,4000,1305.10575,0.05525,0.20225,0.20225,0.20679683265704005
12,0.01,2,Weighted P-SBT,4000,6365.056,0.0545,0.23525,66.0,0.20679683265704005
12,0.01,2,P-SBT,4000,2535.68375,0.05575,11.0,11.0,0.20679683265704005
12,0.01,2,Poisson,4000,1328.29275,0.0535,0.20475,0.20475,0.20679683265704005
12,0.01,3,P-SBT,4000,2579.297,0.05975,11.0,11.0,0.20679683265704005
12,0.01,3,Weighted P-SBT,4000,6382.57225,0.05775,0.259,66.0,0.20679683265704005
12,0.01,3,NTC stochastic rounding,4000,1311.69225,0.05675,0.20425,0.20425,0.20679683265704005
12,0.01,3,EA-P-SBT,4000,6499.34475,0.06375,0.26875,66.4845,0.20679683265704005
12,0.01,3,Poisson,4000,1330.633,0.0575,0.207,0.207,0.20679683265704005
12,0.01,3,SBT-exp,4000,2495.8555,0.0575,11.0,11.0,0.20679683265704005
12,0.01,4,EA-P-SBT,4000,7210.21875,0.06175,0.26725,66.46925,0.20679683265704005
12,0.01,4,NTC stochastic rounding,4000,1453.267,0.0555,0.205,0.205,0.20679683265704005
12,0.01,4,Poisson,4000,1468.74175,0.05275,0.19525,0.19525,0.20679683265704005
12,0.01,4,SBT-exp,4000,2726.6105,0.055,11.0,11.0,0.20679683265704005
12,0.01,4,P-SBT,4000,2829.02375,0.05675,11.0,11.0,0.20679683265704005
12,0.01,4,Weighted P-SBT,4000,7064.5695,0.0625,0.268,66.0,0.20679683265704005
12,0.01,5,Weighted P-SBT,4000,7069.49,0.06325,0.2705,66.0,0.20679683265704005
12,0.01,5,SBT-exp,4000,2746.8345,0.05475,11.0,11.0,0.20679683265704005
12,0.01,5,Poisson,4000,1473.07625,0.05975,0.20575,0.20575,0.20679683265704005
12,0.01,5,NTC stochastic rounding,4000,1452.47825,0.05775,0.20975,0.20975,0.20679683265704005
12,0.01,5,P-SBT,4000,2569.81075,0.05525,11.0,11.0,0.20679683265704005
12,0.01,5,EA-P-SBT,4000,6482.4445,0.06125,0.26275,66.456,0.20679683265704005
12,0.01,6,SBT-exp,4000,2507.30725,0.0685,11.0,11.0,0.20679683265704005
12,0.01,6,Poisson,4000,1332.484,0.06525,0.20875,0.20875,0.20679683265704005
12,0.01,6,EA-P-SBT,4000,6467.28225,0.0585,0.263,66.44525,0.20679683265704005
12,0.01,6,Weighted P-SBT,4000,6381.9435,0.053,0.22175,66.0,0.20679683265704005
12,0.01,6,P-SBT,4000,2588.8255,0.05775,11.0,11.0,0.20679683265704005
12,0.01,6,NTC stochastic rounding,4000,1310.432,0.05875,0.2115,0.2115,0.20679683265704005
12,0.01,7,Poisson,4000,1336.1825,0.06625,0.2255,0.2255,0.20679683265704005
12,0.01,7,EA-P-SBT,4000,6520.46425,0.05925,0.2555,66.4685,0.20679683265704005
12,0.01,7,NTC stochastic rounding,4000,1314.9895,0.06075,0.22125,0.22125,0.20679683265704005
12,0.01,7,P-SBT,4000,2536.05025,0.058,11.0,11.0,0.20679683265704005
12,0.01,7,Weighted P-SBT,4000,6420.8515,0.05875,0.24925,66.0,0.20679683265704005
12,0.01,7,SBT-exp,4000,2471.16075,0.064,11.0,11.0,0.20679683265704005
12,0.04,0,Poisson,4000,1581.813,0.2375,0.84025,0.84025,0.8271873306281602
12,0.04,0,EA-P-SBT,4000,6711.5035,0.22475,0.98075,67.7005,0.8271873306281602
12,0.04,0,NTC stochastic rounding,4000,1500.233,0.2325,0.83525,0.83525,0.8271873306281602
12,0.04,0,SBT-exp,4000,2583.119,0.22575,11.0,11.0,0.8271873306281602
12,0.04,0,P-SBT,4000,2659.16725,0.22975,11.0,11.0,0.8271873306281602
12,0.04,0,Weighted P-SBT,4000,6540.0325,0.213,0.888,66.0,0.8271873306281602
12,0.04,1,NTC stochastic rounding,4000,1493.05775,0.227,0.827,0.827,0.8271873306281602
12,0.04,1,Weighted P-SBT,4000,6536.978,0.23125,1.031,66.0,0.8271873306281602
12,0.04,1,EA-P-SBT,4000,6697.5725,0.22675,0.979,67.75775,0.8271873306281602
12,0.04,1,SBT-exp,4000,2576.05225,0.22325,11.0,11.0,0.8271873306281602
12,0.04,1,Poisson,4000,1557.9685,0.21675,0.7895,0.7895,0.8271873306281602
12,0.04,1,P-SBT,4000,2652.45975,0.2305,11.0,11.0,0.8271873306281602
12,0.04,2,P-SBT,4000,2681.09775,0.247,11.0,11.0,0.8271873306281602
12,0.04,2,Weighted P-SBT,4000,6523.8575,0.228,0.977,66.0,0.8271873306281602
12,0.04,2,SBT-exp,4000,2567.73325,0.217,11.0,11.0,0.8271873306281602
12,0.04,2,NTC stochastic rounding,4000,1520.4245,0.23775,0.83475,0.83475,0.8271873306281602
12,0.04,2,EA-P-SBT,4000,6725.73025,0.227,0.966,67.74225,0.8271873306281602
12,0.04,2,Poisson,4000,1513.67175,0.2095,0.81075,0.81075,0.8271873306281602
12,0.04,3,P-SBT,4000,2646.688,0.227,11.0,11.0,0.8271873306281602
12,0.04,3,SBT-exp,4000,2585.65425,0.2385,11.0,11.0,0.8271873306281602
12,0.04,3,EA-P-SBT,4000,6687.67625,0.219,0.962,67.70175,0.8271873306281602
12,0.04,3,Weighted P-SBT,4000,6498.7285,0.2145,0.92225,66.0,0.8271873306281602
12,0.04,3,NTC stochastic rounding,4000,1500.9685,0.23475,0.82275,0.82275,0.8271873306281602
12,0.04,3,Poisson,4000,1566.4455,0.2255,0.7985,0.7985,0.8271873306281602
12,0.04,4,P-SBT,4000,2655.45075,0.22875,11.0,11.0,0.8271873306281602
12,0.04,4,NTC stochastic rounding,4000,1491.302,0.2215,0.82375,0.82375,0.8271873306281602
12,0.04,4,EA-P-SBT,4000,6715.3685,0.23675,1.0095,67.7665,0.8271873306281602
12,0.04,4,Poisson,4000,1579.6535,0.24,0.81525,0.81525,0.8271873306281602
12,0.04,4,SBT-exp,4000,2580.84775,0.22275,11.0,11.0,0.8271873306281602
12,0.04,4,Weighted P-SBT,4000,6558.3225,0.23375,0.9525,66.0,0.8271873306281602
12,0.04,5,P-SBT,4000,2663.983,0.23,11.0,11.0,0.8271873306281602
12,0.04,5,Weighted P-SBT,4000,6512.413,0.2265,0.9785,66.0,0.8271873306281602
12,0.04,5,SBT-exp,4000,2578.11675,0.22725,11.0,11.0,0.8271873306281602
12,0.04,5,Poisson,4000,1530.015,0.224,0.8185,0.8185,0.8271873306281602
12,0.04,5,EA-P-SBT,4000,6689.82675,0.22425,0.949,67.7105,0.8271873306281602
12,0.04,5,NTC stochastic rounding,4000,1507.95125,0.244,0.843,0.843,0.8271873306281602
12,0.04,6,Weighted P-SBT,4000,6539.331,0.2365,1.0215,66.0,0.8271873306281602
12,0.04,6,EA-P-SBT,4000,6706.036,0.23,0.9575,67.75525,0.8271873306281602
12,0.04,6,SBT-exp,4000,2580.55825,0.225,11.0,11.0,0.8271873306281602
12,0.04,6,NTC stochastic rounding,4000,1501.576,0.24125,0.827,0.827,0.8271873306281602
12,0.04,6,P-SBT,4000,2649.98375,0.23125,11.0,11.0,0.8271873306281602
12,0.04,6,Poisson,4000,1537.2085,0.24025,0.83275,0.83275,0.8271873306281602
12,0.04,7,Weighted P-SBT,4000,6496.18025,0.233,1.0155,66.0,0.8271873306281602
12,0.04,7,EA-P-SBT,4000,6831.99375,0.23575,1.03225,67.81025,0.8271873306281602
12,0.04,7,SBT-exp,4000,2580.74825,0.23475,11.0,11.0,0.8271873306281602
12,0.04,7,P-SBT,4000,2652.66875,0.218,11.0,11.0,0.8271873306281602
12,0.04,7,NTC stochastic rounding,4000,1487.98225,0.2225,0.8225,0.8225,0.8271873306281602
12,0.04,7,Poisson,4000,1528.53225,0.2245,0.831,0.831,0.8271873306281602
12,0.1,0,EA-P-SBT,4000,7116.46525,0.55075,2.4085,70.15725,2.067968326570681
12,0.1,0,NTC stochastic rounding,4000,1879.93575,0.5795,2.06725,2.06725,2.067968326570681
12,0.1,0,SBT-exp,4000,2984.44475,0.5655,11.0,11.0,2.067968326570681
12,0.1,0,P-SBT,4000,2903.8155,0.56425,11.0,11.0,2.067968326570681
12,0.1,0,Poisson,4000,1917.95,0.5675,2.034,2.034,2.067968326570681
12,0.1,0,Weighted P-SBT,4000,6757.04475,0.558,2.412,66.0,2.067968326570681
12,0.1,1,Poisson,4000,1939.9855,0.594,2.08575,2.08575,2.067968326570681
12,0.1,1,SBT-exp,4000,2843.395,0.548,11.0,11.0,2.067968326570681
12,0.1,1,NTC stochastic rounding,4000,1869.98,0.57375,2.068,2.068,2.067968326570681
12,0.1,1,P-SBT,4000,2905.0895,0.57875,11.0,11.0,2.067968326570681
12,0.1,1,EA-P-SBT,4000,7496.874,0.58675,2.54175,70.5415,2.067968326570681
12,0.1,1,Weighted P-SBT,4000,6800.10075,0.58825,2.593,66.0,2.067968326570681
12,0.1,2,NTC stochastic rounding,4000,1862.42325,0.568,2.0665,2.0665,2.067968326570681
12,0.1,2,Poisson,4000,1931.882,0.5885,2.0465,2.0465,2.067968326570681
12,0.1,2,Weighted P-SBT,4000,6786.7295,0.5745,2.50575,66.0,2.067968326570681
12,0.1,2,SBT-exp,4000,2838.81075,0.5445,11.0,11.0,2.067968326570681
12,0.1,2,P-SBT,4000,2907.8835,0.5905,11.0,11.0,2.0679683265706807
12,0.1,2,EA-P-SBT,4000,7163.61225,0.59225,2.57875,70.56175,2.067968326570681
12,0.1,3,P-SBT,4000,2904.263,0.58825,11.0,11.0,2.0679683265706807
12,0.1,3,SBT-exp,4000,2816.70925,0.556,11.0,11.0,2.067968326570681
12,0.1,3,EA-P-SBT,4000,7141.75625,0.5785,2.5515,70.48725,2.0679683265706807
12,0.1,3,Weighted P-SBT,4000,6753.116,0.5805,2.50475,66.0,2.0679683265706807
12,0.1,3,Poisson,4000,1903.379,0.5685,2.0055,2.0055,2.067968326570681
12,0.1,3,NTC stochastic rounding,4000,1864.6895,0.576,2.06375,2.06375,2.067968326570681
12,0.1,4,EA-P-SBT,4000,7201.57575,0.58275,2.47075,70.42875,2.067968326570681
12,0.1,4,NTC stochastic rounding,4000,1869.1595,0.57325,2.06225,2.06225,2.067968326570681
12,0.1,4,Poisson,4000,1926.68875,0.58,2.0515,2.0515,2.067968326570681
12,0.1,4,P-SBT,4000,2906.61725,0.572,11.0,11.0,2.067968326570681
12,0.1,4,SBT-exp,4000,2806.829,0.54975,11.0,11.0,2.067968326570681
12,0.1,4,Weighted P-SBT,4000,6757.55875,0.559,2.375,66.0,2.067968326570681
12,0.1,5,Poisson,4000,1921.755,0.569,2.0535,2.0535,2.067968326570681
12,0.1,5,SBT-exp,4000,2811.8605,0.53875,11.0,11.0,2.067968326570681
12,0.1,5,EA-P-SBT,4000,7192.46725,0.585,2.56,70.47225,2.067968326570681
12,0.1,5,NTC stochastic rounding,4000,1861.56275,0.564,2.0715,2.0715,2.067968326570681
12,0.1,5,P-SBT,4000,2904.273,0.58025,11.0,11.0,2.067968326570681
12,0.1,5,Weighted P-SBT,4000,6787.3385,0.5745,2.47525,66.0,2.067968326570681
12,0.1,6,P-SBT,4000,2908.22275,0.589,11.0,11.0,2.067968326570681
12,0.1,6,EA-P-SBT,4000,7134.75925,0.56875,2.41425,70.376,2.067968326570681
12,0.1,6,SBT-exp,4000,2811.6215,0.56975,11.0,11.0,2.067968326570681
12,0.1,6,Weighted P-SBT,4000,6751.731,0.5695,2.5155,66.0,2.067968326570681
12,0.1,6,NTC stochastic rounding,4000,1855.34475,0.567,2.06575,2.06575,2.067968326570681
12,0.1,6,Poisson,4000,1956.031,0.5815,2.05925,2.05925,2.067968326570681
12,0.1,7,Weighted P-SBT,4000,6743.4545,0.56875,2.477,66.0,2.067968326570681
12,0.1,7,EA-P-SBT,4000,7160.01725,0.56225,2.4595,70.28075,2.067968326570681
12,0.1,7,Poisson,4000,1921.113,0.57775,2.07725,2.07725,2.067968326570681
12,0.1,7,P-SBT,4000,2874.0995,0.54525,11.0,11.0,2.067968326570681
12,0.1,7,NTC stochastic rounding,4000,1864.31275,0.57675,2.0665,2.0665,2.067968326570681
12,0.1,7,SBT-exp,4000,2864.376,0.55025,11.0,11.0,2.067968326570681
12,0.2,0,P-SBT,4000,3291.69175,1.13575,11.0,11.0,4.135936653141362
12,0.2,0,SBT-exp,4000,3173.196,1.073,11.0,11.0,4.135936653141362
12,0.2,0,NTC stochastic rounding,4000,2510.99875,1.17375,4.1285,4.1285,4.135936653141362
12,0.2,0,Weighted P-SBT,4000,7201.23125,1.15375,4.93475,66.0,4.135936653141362
12,0.2,0,EA-P-SBT,4000,7866.99275,1.1185,4.88,74.62525,4.135936653141362
12,0.2,0,Poisson,4000,2557.31475,1.137,4.12175,4.12175,4.135936653141362
12,0.2,1,Poisson,4000,2599.50825,1.18975,4.14775,4.14775,4.135936653141362
12,0.2,1,NTC stochastic rounding,4000,2506.04575,1.16675,4.13675,4.13675,4.1359366531413615
12,0.2,1,Weighted P-SBT,4000,7171.3175,1.13475,5.03875,66.0,4.135936653141362
12,0.2,1,SBT-exp,4000,3172.43975,1.0795,11.0,11.0,4.1359366531413615
12,0.2,1,P-SBT,4000,3310.74875,1.172,11.0,11.0,4.135936653141362
12,0.2,1,EA-P-SBT,4000,7902.87025,1.131,4.8345,74.71425,4.135936653141362
12,0.2,2,Weighted P-SBT,4000,7172.03625,1.1355,4.97975,66.0,4.135936653141362
12,0.2,2,NTC stochastic rounding,4000,2525.912,1.152,4.12925,4.12925,4.135936653141362
12,0.2,2,P-SBT,4000,3292.96125,1.14325,11.0,11.0,4.135936653141362
12,0.2,2,Poisson,4000,2565.44025,1.154,4.1425,4.1425,4.135936653141362
12,0.2,2,SBT-exp,4000,3163.02875,1.07775,11.0,11.0,4.135936653141362
12,0.2,2,EA-P-SBT,4000,7907.44125,1.1415,4.9645,74.72075,4.135936653141362
12,0.2,3,Poisson,4000,2579.9435,1.1655,4.15225,4.15225,4.135936653141362
12,0.2,3,NTC stochastic rounding,4000,2511.50025,1.179,4.126,4.126,4.135936653141362
12,0.2,3,SBT-exp,4000,3178.8245,1.10025,11.0,11.0,4.135936653141362
12,0.2,3,Weighted P-SBT,4000,7204.87725,1.154,4.9905,66.0,4.135936653141362
12,0.2,3,EA-P-SBT,4000,7922.083,1.1475,4.928,74.87475,4.135936653141362
12,0.2,3,P-SBT,4000,3327.47275,1.17025,11.0,11.0,4.135936653141362
12,0.2,4,Poisson,4000,2566.18375,1.14725,4.126,4.126,4.135936653141362
12,0.2,4,EA-P-SBT,4000,7969.111,1.14775,4.9655,74.76575,4.135936653141362
12,0.2,4,Weighted P-SBT,4000,7162.84325,1.1255,4.86425,66.0,4.135936653141362
12,0.2,4,NTC stochastic rounding,4000,2529.3955,1.14275,4.145,4.145,4.135936653141362
12,0.2,4,SBT-exp,4000,3175.0105,1.0755,11.0,11.0,4.135936653141362
12,0.2,4,P-SBT,4000,3295.37575,1.1325,11.0,11.0,4.135936653141362
12,0.2,5,SBT-exp,4000,3169.52075,1.07475,11.0,11.0,4.135936653141362
12,0.2,5,P-SBT,4000,3344.0985,1.1635,11.0,11.0,4.135936653141362
12,0.2,5,EA-P-SBT,4000,8021.23925,1.1895,5.1625,75.18275,4.135936653141362
12,0.2,5,Poisson,4000,2598.97775,1.19675,4.1865,4.1865,4.135936653141362
12,0.2,5,Weighted P-SBT,4000,7263.4825,1.1715,5.11125,66.0,4.135936653141362
12,0.2,5,NTC stochastic rounding,4000,2501.98275,1.159,4.14075,4.14075,4.135936653141362
12,0.2,6,SBT-exp,4000,3158.2,1.058,11.0,11.0,4.135936653141362
12,0.2,6,EA-P-SBT,4000,7862.1935,1.1335,4.8955,74.69875,4.135936653141362
12,0.2,6,Weighted P-SBT,4000,7191.3185,1.1425,4.994,66.0,4.135936653141362
12,0.2,6,P-SBT,4000,3293.97,1.14425,11.0,11.0,4.135936653141362
12,0.2,6,NTC stochastic rounding,4000,2484.35,1.14575,4.12775,4.12775,4.135936653141362
12,0.2,6,Poisson,4000,2567.46425,1.15975,4.14725,4.14725,4.135936653141362
12,0.2,7,Weighted P-SBT,4000,7157.593,1.1375,4.99525,66.0,4.135936653141362
12,0.2,7,SBT-exp,4000,3172.44275,1.076,11.0,11.0,4.135936653141362
12,0.2,7,EA-P-SBT,4000,7937.758,1.1505,5.033,74.927,4.135936653141362
12,0.2,7,Poisson,4000,2571.82825,1.1515,4.16975,4.16975,4.135936653141362
12,0.2,7,NTC stochastic rounding,4000,2492.00075,1.1525,4.14475,4.14475,4.135936653141362
12,0.2,7,P-SBT,4000,3313.4275,1.152,11.0,11.0,4.135936653141362
12,0.4,0,P-SBT,4000,4117.014,2.2885,11.0,11.0,8.271873306282725
12,0.4,0,EA-P-SBT,4000,9393.98375,2.30275,9.8485,83.62425,8.271873306282725
12,0.4,0,Weighted P-SBT,4000,7962.4435,2.26725,9.85975,66.0,8.271873306282725
12,0.4,0,NTC stochastic rounding,4000,3735.591,2.32275,8.2655,8.2655,8.271873306282723
12,0.4,0,Poisson,4000,3863.777,2.3555,8.308,8.308,8.271873306282725
12,0.4,0,SBT-exp,4000,3842.07125,2.0155,11.0,11.0,8.271873306282725
12,0.4,1,SBT-exp,4000,3837.0365,2.00775,11.0,11.0,8.271873306282723
12,0.4,1,Poisson,4000,3843.60575,2.32425,8.2615,8.2615,8.271873306282725
12,0.4,1,Weighted P-SBT,4000,8062.383,2.327,10.1805,66.0,8.271873306282725
12,0.4,1,EA-P-SBT,4000,9405.7915,2.2995,9.988,83.64225,8.271873306282723
12,0.4,1,NTC stochastic rounding,4000,3775.0045,2.296,8.26825,8.26825,8.271873306282723
12,0.4,1,P-SBT,4000,4185.81425,2.3735,11.0,11.0,8.271873306282723
12,0.4,2,EA-P-SBT,4000,9469.713,2.33,10.19075,83.88975,8.271873306282725
12,0.4,2,NTC stochastic rounding,4000,3735.63475,2.298,8.2835,8.2835,8.271873306282725
12,0.4,2,Poisson,4000,3849.136,2.3055,8.338,8.338,8.271873306282725
12,0.4,2,P-SBT,4000,4097.88325,2.2875,11.0,11.0,8.271873306282725
12,0.4,2,Weighted P-SBT,4000,8043.8395,2.3145,10.09325,66.0,8.271873306282725
12,0.4,2,SBT-exp,4000,3839.51925,2.00025,11.0,11.0,8.271873306282725
12,0.4,3,Weighted P-SBT,4000,8029.48775,2.30975,9.94425,66.0,8.271873306282725
12,0.4,3,NTC stochastic rounding,4000,3787.05425,2.3195,8.27775,8.27775,8.271873306282725
12,0.4,3,Poisson,4000,3845.41625,2.30375,8.2955,8.2955,8.271873306282725
12,0.4,3,EA-P-SBT,4000,9422.72325,2.309,9.93575,83.671,8.271873306282725
12,0.4,3,SBT-exp,4000,3817.878,1.97925,11.0,11.0,8.271873306282725
12,0.4,3,P-SBT,4000,4124.47525,2.3375,11.0,11.0,8.271873306282725
12,0.4,4,Weighted P-SBT,4000,8013.88625,2.2785,9.823,66.0,8.271873306282725
12,0.4,4,SBT-exp,4000,3862.65225,2.024,11.0,11.0,8.271873306282723
12,0.4,4,EA-P-SBT,4000,9389.93525,2.271,9.80675,83.29875,8.271873306282725
12,0.4,4,NTC stochastic rounding,4000,3774.20375,2.2925,8.28125,8.28125,8.271873306282723
12,0.4,4,P-SBT,4000,4124.60325,2.30975,11.0,11.0,8.271873306282725
12,0.4,4,Poisson,4000,3898.1515,2.333,8.28625,8.28625,8.271873306282725
12,0.4,5,Poisson,4000,3867.498,2.3215,8.2765,8.2765,8.271873306282725
12,0.4,5,SBT-exp,4000,3867.06925,2.023,11.0,11.0,8.271873306282725
12,0.4,5,Weighted P-SBT,4000,7996.70275,2.28875,10.05075,66.0,8.271873306282723
12,0.4,5,EA-P-SBT,4000,9363.1865,2.283,10.0065,83.5215,8.271873306282723
12,0.4,5,P-SBT,4000,4174.329,2.34775,11.0,11.0,8.271873306282723
12,0.4,5,NTC stochastic rounding,4000,3731.684,2.29975,8.2775,8.2775,8.271873306282723
12,0.4,6,Weighted P-SBT,4000,7986.069,2.2855,9.9425,66.0,8.271873306282725
12,0.4,6,P-SBT,4000,4094.75625,2.2895,11.0,11.0,8.271873306282725
12,0.4,6,EA-P-SBT,4000,9358.149,2.29725,9.94975,83.55825,8.271873306282725
12,0.4,6,SBT-exp,4000,3821.528,1.98425,11.0,11.0,8.271873306282725
12,0.4,6,NTC stochastic rounding,4000,3753.11125,2.32,8.27525,8.27525,8.271873306282725
12,0.4,6,Poisson,4000,3830.8535,2.28675,8.24575,8.24575,8.271873306282725
12,0.4,7,Poisson,4000,3866.58925,2.33625,8.28325,8.28325,8.271873306282725
12,0.4,7,P-SBT,4000,4194.692,2.33925,11.0,11.0,8.271873306282725
12,0.4,7,SBT-exp,4000,3878.59,1.993,11.0,11.0,8.271873306282725
12,0.4,7,Weighted P-SBT,4000,8030.40725,2.3045,10.025,66.0,8.271873306282725
12,0.4,7,NTC stochastic rounding,4000,3758.5925,2.33025,8.27675,8.27675,8.271873306282725
12,0.4,7,EA-P-SBT,4000,9460.4185,2.34725,10.25125,84.04,8.271873306282725
16,0.01,0,Poisson,3000,1626.8686666666667,0.08333333333333333,0.3333333333333333,0.3333333333333333,0.32562056455120103
16,0.01,0,NTC stochastic rounding,3000,1594.132,0.07366666666666667,0.3303333333333333,0.3303333333333333,0.32562056455120103
16,0.01,0,EA-P-SBT,3000,10787.598333333333,0.07666666666666666,0.4513333333333333,120.78666666666666,0.32562056455120103
16,0.01,0,SBT-exp,3000,3165.327,0.085,15.0,15.0,0.32562056455120103
16,0.01,0,Weighted P-SBT,3000,10678.051666666666,0.07366666666666667,0.4593333333333333,120.0,0.32562056455120103
16,0.01,0,P-SBT,3000,3264.6343333333334,0.08566666666666667,15.0,15.0,0.32562056455120103
16,0.01,1,SBT-exp,3000,3154.3603333333335,0.073,15.0,15.0,0.32562056455120103
16,0.01,1,NTC stochastic rounding,3000,1604.9983333333332,0.08866666666666667,0.333,0.333,0.32562056455120103
16,0.01,1,P-SBT,3000,3253.568333333333,0.07866666666666666,15.0,15.0,0.32562056455120103
16,0.01,1,EA-P-SBT,3000,10809.101333333334,0.08733333333333333,0.489,120.878,0.32562056455120103
16,0.01,1,Weighted P-SBT,3000,10667.122,0.08466666666666667,0.457,120.0,0.32562056455120103
16,0.01,1,Poisson,3000,1613.891,0.08233333333333333,0.325,0.325,0.32562056455120103
16,0.01,2,Weighted P-SBT,3000,10638.099666666667,0.073,0.399,120.0,0.32562056455120103
16,0.01,2,NTC stochastic rounding,3000,1596.4163333333333,0.083,0.323,0.323,0.32562056455120103
16,0.01,2,Poisson,3000,1617.1306666666667,0.083,0.3243333333333333,0.3243333333333333,0.32562056455120103
16,0.01,2,EA-P-SBT,3000,10807.208,0.07633333333333334,0.41433333333333333,120.81033333333333,0.32562056455120103
16,0.01,2,SBT-exp,3000,3168.529666666667,0.077,15.0,15.0,0.32562056455120103
16,0.01,2,P-SBT,3000,3271.67,0.07566666666666666,15.0,15.0,0.32562056455120103
16,0.01,3,P-SBT,3000,3258.7813333333334,0.07566666666666666,15.0,15.0,0.32562056455120103
16,0.01,3,EA-P-SBT,3000,10813.416333333333,0.074,0.3943333333333333,120.78233333333333,0.32562056455120103
16,0.01,3,SBT-exp,3000,3215.4216666666666,0.07733333333333334,15.0,15.0,0.32562056455120103
16,0.01,3,Poisson,3000,1613.6196666666667,0.07566666666666666,0.309,0.309,0.32562056455120103
16,0.01,3,NTC stochastic rounding,3000,1589.816,0.07566666666666666,0.30666666666666664,0.30666666666666664,0.32562056455120103
16,0.01,3,Weighted P-SBT,3000,10661.310666666666,0.07433333333333333,0.4246666666666667,120.0,0.32562056455120103
16,0.01,4,NTC stochastic rounding,3000,1598.4153333333334,0.08533333333333333,0.32366666666666666,0.32366666666666666,0.32562056455120103
16,0.01,4,SBT-exp,3000,3163.9056666666665,0.06866666666666667,15.0,15.0,0.32562056455120103
16,0.01,4,Poisson,3000,1669.6573333333333,0.08033333333333334,0.33266666666666667,0.33266666666666667,0.32562056455120103
16,0.01,4,P-SBT,3000,3258.5106666666666,0.08366666666666667,15.0,15.0,0.32562056455120103
16,0.01,4,Weighted P-SBT,3000,10693.572666666667,0.08033333333333334,0.4603333333333333,120.0,0.32562056455120103
16,0.01,4,EA-P-SBT,3000,10795.663333333334,0.07733333333333334,0.43033333333333335,120.82266666666666,0.32562056455120103
16,0.01,5,EA-P-SBT,3000,10802.355,0.08466666666666667,0.483,120.85733333333333,0.32562056455120103
16,0.01,5,Poisson,3000,1617.699,0.07766666666666666,0.31533333333333335,0.31533333333333335,0.32562056455120103
16,0.01,5,SBT-exp,3000,3160.3766666666666,0.07833333333333334,15.0,15.0,0.32562056455120103
16,0.01,5,P-SBT,3000,3331.5426666666667,0.07733333333333334,15.0,15.0,0.32562056455120103
16,0.01,5,Weighted P-SBT,3000,10638.727666666668,0.08733333333333333,0.5076666666666667,120.0,0.32562056455120103
16,0.01,5,NTC stochastic rounding,3000,1594.8286666666668,0.07866666666666666,0.32366666666666666,0.32366666666666666,0.32562056455120103
16,0.01,6,Weighted P-SBT,3000,10695.383,0.08,0.4686666666666667,120.0,0.32562056455120103
16,0.01,6,NTC stochastic rounding,3000,1626.864,0.07633333333333334,0.32866666666666666,0.32866666666666666,0.32562056455120103
16,0.01,6,EA-P-SBT,3000,10787.863333333333,0.07733333333333334,0.43266666666666664,120.815,0.32562056455120103
16,0.01,6,Poisson,3000,1625.724,0.08766666666666667,0.337,0.337,0.32562056455120103
16,0.01,6,SBT-exp,3000,3173.6053333333334,0.08433333333333333,15.0,15.0,0.32562056455120103
16,0.01,6,P-SBT,3000,3307.065666666667,0.07266666666666667,15.0,15.0,0.32562056455120103
16,0.01,7,NTC stochastic rounding,3000,1596.0546666666667,0.07733333333333334,0.31866666666666665,0.31866666666666665,0.32562056455120103
16,0.01,7,EA-P-SBT,3000,10814.417333333333,0.08033333333333334,0.44866666666666666,120.82433333333333,0.32562056455120103
16,0.01,7,Poisson,3000,1615.1003333333333,0.07933333333333334,0.3263333333333333,0.3263333333333333,0.32562056455120103
16,0.01,7,P-SBT,3000,3316.653333333333,0.077,15.0,15.0,0.32562056455120103
16,0.01,7,Weighted P-SBT,3000,10665.439,0.08233333333333333,0.445,120.0,0.32562056455120103
16,0.01,7,SBT-exp,3000,3167.0033333333336,0.07233333333333333,15.0,15.0,0.32562056455120103
16,0.04,0,P-SBT,3000,3414.0293333333334,0.2996666666666667,15.0,15.0,1.3024822582048041
16,0.04,0,EA-P-SBT,3000,11236.116,0.32966666666666666,1.91,123.514,1.3024822582048041
16,0.04,0,Poisson,3000,1883.6436666666666,0.31133333333333335,1.279,1.279,1.3024822582048041
16,0.04,0,SBT-exp,3000,3325.3733333333334,0.31,15.0,15.0,1.3024822582048041
16,0.04,0,NTC stochastic rounding,3000,1843.829,0.309,1.31,1.31,1.3024822582048041
16,0.04,0,Weighted P-SBT,3000,10810.771333333334,0.32033333333333336,1.8946666666666667,120.0,1.3024822582048041
16,0.04,1,Weighted P-SBT,3000,10819.194,0.32133333333333336,1.8256666666666668,120.0,1.3024822582048041
16,0.04,1,SBT-exp,3000,3310.69,0.29233333333333333,15.0,15.0,1.3024822582048041
16,0.04,1,Poisson,3000,1884.218,0.311,1.2946666666666666,1.2946666666666666,1.3024822582048041
16,0.04,1,P-SBT,3000,3408.176,0.29533333333333334,15.0,15.0,1.3024822582048041
16,0.04,1,NTC stochastic rounding,3000,1863.8296666666668,0.342,1.301,1.301,1.3024822582048041
16,0.04,1,EA-P-SBT,3000,11169.943666666666,0.307,1.836,123.225,1.3024822582048041
16,0.04,2,EA-P-SBT,3000,11116.999666666667,0.30466666666666664,1.7166666666666666,123.15666666666667,1.3024822582048041
16,0.04,2,SBT-exp,3000,3324.2573333333335,0.314,15.0,15.0,1.3024822582048041
16,0.04,2,Poisson,3000,1890.8523333333333,0.31933333333333336,1.2943333333333333,1.2943333333333333,1.3024822582048041
16,0.04,2,P-SBT,3000,3416.6006666666667,0.31233333333333335,15.0,15.0,1.3024822582048041
16,0.04,2,NTC stochastic rounding,3000,1854.9083333333333,0.32566666666666666,1.3006666666666666,1.3006666666666666,1.3024822582048041
16,0.04,2,Weighted P-SBT,3000,10818.347,0.304,1.7423333333333333,120.0,1.3024822582048041
16,0.04,3,EA-P-SBT,3000,11145.971666666666,0.30133333333333334,1.6546666666666667,123.07933333333334,1.3024822582048041
16,0.04,3,Poisson,3000,1886.8576666666668,0.301,1.298,1.298,1.3024822582048041
16,0.04,3,SBT-exp,3000,3333.148,0.315,15.0,15.0,1.3024822582048041
16,0.04,3,Weighted P-SBT,3000,10825.948,0.30666666666666664,1.6783333333333332,120.0,1.3024822582048041
16,0.04,3,P-SBT,3000,3417.788,0.30466666666666664,15.0,15.0,1.3024822582048041
16,0.04,3,NTC stochastic rounding,3000,1853.903,0.31533333333333335,1.2936666666666667,1.2936666666666667,1.3024822582048041
16,0.04,4,NTC stochastic rounding,3000,1846.7346666666667,0.30833333333333335,1.3013333333333332,1.3013333333333332,1.3024822582048041
16,0.04,4,P-SBT,3000,3424.931,0.31,15.0,15.0,1.3024822582048041
16,0.04,4,Weighted P-SBT,3000,11028.966666666667,0.3006666666666667,1.7393333333333334,120.0,1.3024822582048041
16,0.04,4,EA-P-SBT,3000,11144.505666666666,0.29433333333333334,1.656,123.013,1.3024822582048041
16,0.04,4,SBT-exp,3000,3336.0493333333334,0.286,15.0,15.0,1.3024822582048041
16,0.04,4,Poisson,3000,1912.7143333333333,0.33666666666666667,1.3093333333333332,1.3093333333333332,1.3024822582048041
16,0.04,5,SBT-exp,3000,3314.0443333333333,0.2996666666666667,15.0,15.0,1.3024822582048041
16,0.04,5,Poisson,3000,1888.9786666666666,0.30333333333333334,1.283,1.283,1.3024822582048041
16,0.04,5,Weighted P-SBT,3000,10830.281,0.315,1.7363333333333333,120.0,1.3024822582048041
16,0.04,5,EA-P-SBT,3000,11216.850333333334,0.33,1.8556666666666666,123.454,1.3024822582048041
16,0.04,5,P-SBT,3000,3414.8883333333333,0.316,15.0,15.0,1.3024822582048041
16,0.04,5,NTC stochastic rounding,3000,1844.7286666666666,0.308,1.29,1.29,1.3024822582048041
16,0.04,6,P-SBT,3000,3407.3296666666665,0.307,15.0,15.0,1.3024822582048041
16,0.04,6,SBT-exp,3000,3442.35,0.325,15.0,15.0,1.3024822582048041
16,0.04,6,Poisson,3000,1896.025,0.307,1.311,1.311,1.3024822582048041
16,0.04,6,NTC stochastic rounding,3000,1849.8866666666668,0.315,1.301,1.301,1.3024822582048041
16,0.04,6,Weighted P-SBT,3000,10854.275333333333,0.30933333333333335,1.7286666666666666,120.0,1.3024822582048041
16,0.04,6,EA-P-SBT,3000,11215.369666666667,0.31133333333333335,1.7776666666666667,123.20133333333334,1.3024822582048041
16,0.04,7,Weighted P-SBT,3000,10825.445,0.307,1.7216666666666667,120.0,1.3024822582048041
16,0.04,7,SBT-exp,3000,3323.4376666666667,0.2996666666666667,15.0,15.0,1.3024822582048041
16,0.04,7,Poisson,3000,1936.6186666666667,0.30533333333333335,1.2853333333333334,1.2853333333333334,1.3024822582048041
16,0.04,7,EA-P-SBT,3000,11165.059,0.31266666666666665,1.818,123.27566666666667,1.3024822582048041
16,0.04,7,NTC stochastic rounding,3000,1862.5166666666667,0.329,1.3113333333333332,1.3113333333333332,1.3024822582048041
16,0.04,7,P-SBT,3000,3462.8433333333332,0.30033333333333334,15.0,15.0,1.3024822582048041
16,0.1,0,EA-P-SBT,3000,11940.877666666667,0.797,4.520666666666667,128.26866666666666,3.2562056455123
16,0.1,0,NTC stochastic rounding,3000,2386.561,0.803,3.269,3.269,3.2562056455123
16,0.1,0,Poisson,3000,2403.5473333333334,0.751,3.238,3.238,3.2562056455123
16,0.1,0,Weighted P-SBT,3000,11203.182666666668,0.7776666666666666,4.437666666666667,120.0,3.2562056455123
16,0.1,0,P-SBT,3000,3737.737,0.7776666666666666,15.0,15.0,3.2562056455123
16,0.1,0,SBT-exp,3000,3638.3316666666665,0.7623333333333333,15.0,15.0,3.2562056455123
16,0.1,1,EA-P-SBT,3000,11837.748666666666,0.7896666666666666,4.4543333333333335,128.166,3.2562056455123
16,0.1,1,Poisson,3000,2437.051,0.7953333333333333,3.277,3.277,3.2562056455123
16,0.1,1,P-SBT,3000,3742.447,0.79,15.0,15.0,3.2562056455123
16,0.1,1,SBT-exp,3000,3619.6356666666666,0.744,15.0,15.0,3.2562056455123
16,0.1,1,Weighted P-SBT,3000,11140.088666666667,0.7803333333333333,4.431666666666667,120.0,3.2562056455123
16,0.1,1,NTC stochastic rounding,3000,2355.64,0.7696666666666667,3.2603333333333335,3.2603333333333335,3.2562056455123
16,0.1,2,NTC stochastic rounding,3000,2368.6093333333333,0.79,3.2533333333333334,3.2533333333333334,3.2562056455123
16,0.1,2,EA-P-SBT,3000,11887.852,0.7826666666666666,4.375,127.98166666666667,3.2562056455123
16,0.1,2,Poisson,3000,2437.424666666667,0.7833333333333333,3.25,3.25,3.2562056455123
16,0.1,2,P-SBT,3000,3766.9926666666665,0.7853333333333333,15.0,15.0,3.2562056455123
16,0.1,2,SBT-exp,3000,3625.475,0.743,15.0,15.0,3.2562056455123
16,0.1,2,Weighted P-SBT,3000,11170.715,0.7686666666666667,4.395333333333333,120.0,3.2562056455123
16,0.1,3,Weighted P-SBT,3000,11172.503,0.7846666666666666,4.4656666666666665,120.0,3.2562056455123
16,0.1,3,Poisson,3000,2441.703,0.791,3.239,3.239,3.2562056455123
16,0.1,3,EA-P-SBT,3000,11906.285666666667,0.759,4.148333333333333,127.80266666666667,3.2562056455123
16,0.1,3,P-SBT,3000,3747.1573333333336,0.7833333333333333,15.0,15.0,3.2562056455123
16,0.1,3,NTC stochastic rounding,3000,2362.3196666666668,0.7776666666666666,3.26,3.26,3.2562056455123
16,0.1,3,SBT-exp,3000,3626.348,0.7486666666666667,15.0,15.0,3.2562056455123
16,0.1,4,EA-P-SBT,3000,11844.426,0.7856666666666666,4.433,128.203,3.2562056455123
16,0.1,4,P-SBT,3000,3759.6113333333333,0.7893333333333333,15.0,15.0,3.2562056455123
16,0.1,4,SBT-exp,3000,3617.208666666667,0.744,15.0,15.0,3.2562056455123
16,0.1,4,NTC stochastic rounding,3000,2362.31,0.7783333333333333,3.246,3.246,3.2562056455123
16,0.1,4,Weighted P-SBT,3000,11191.889333333333,0.784,4.442333333333333,120.0,3.2562056455123
16,0.1,4,Poisson,3000,2443.779,0.8023333333333333,3.2896666666666667,3.2896666666666667,3.2562056455123
16,0.1,5,NTC stochastic rounding,3000,2385.116666666667,0.807,3.2596666666666665,3.2596666666666665,3.2562056455123
16,0.1,5,Poisson,3000,2413.1866666666665,0.7633333333333333,3.2343333333333333,3.2343333333333333,3.2562056455123
16,0.1,5,EA-P-SBT,3000,11865.377,0.8026666666666666,4.6386666666666665,128.38766666666666,3.2562056455123
16,0.1,5,SBT-exp,3000,3612.2386666666666,0.7356666666666667,15.0,15.0,3.2562056455123
16,0.1,5,P-SBT,3000,3726.99,0.7583333333333333,15.0,15.0,3.2562056455123
16,0.1,5,Weighted P-SBT,3000,11155.108666666667,0.793,4.425666666666666,120.0,3.2562056455123
16,0.1,6,EA-P-SBT,3000,11888.927666666666,0.7763333333333333,4.384333333333333,128.037,3.2562056455123
16,0.1,6,Poisson,3000,2450.6743333333334,0.7886666666666666,3.222,3.222,3.2562056455123
16,0.1,6,SBT-exp,3000,3629.4066666666668,0.7386666666666667,15.0,15.0,3.2562056455123
16,0.1,6,Weighted P-SBT,3000,11169.076333333333,0.7763333333333333,4.482,120.0,3.2562056455123
16,0.1,6,P-SBT,3000,3758.779666666667,0.789,15.0,15.0,3.2562056455123
16,0.1,6,NTC stochastic rounding,3000,2369.161666666667,0.777,3.2506666666666666,3.2506666666666666,3.2562056455123
16,0.1,7,EA-P-SBT,3000,11896.338666666667,0.7906666666666666,4.405,128.22,3.2562056455123
16,0.1,7,SBT-exp,3000,3659.228,0.7436666666666667,15.0,15.0,3.2562056455123
16,0.1,7,P-SBT,3000,3748.752,0.7883333333333333,15.0,15.0,3.2562056455123
16,0.1,7,Weighted P-SBT,3000,11149.308,0.779,4.391666666666667,120.0,3.2562056455123
16,0.1,7,NTC stochastic rounding,3000,2351.386,0.769,3.262,3.262,3.2562056455123
16,0.1,7,Poisson,3000,2484.0886666666665,0.7793333333333333,3.2736666666666667,3.2736666666666667,3.2562056455123
16,0.2,0,EA-P-SBT,3000,13022.300333333333,1.5496666666666667,8.753333333333334,135.98933333333332,6.5124112910246
16,0.2,0,SBT-exp,3000,4104.038,1.419,15.0,15.0,6.5124112910246
16,0.2,0,Poisson,3000,3320.823,1.5346666666666666,6.54,6.54,6.5124112910246
16,0.2,0,Weighted P-SBT,3000,11727.144,1.585,9.053666666666667,120.0,6.5124112910246
16,0.2,0,NTC stochastic rounding,3000,3232.3703333333333,1.5866666666666667,6.5263333333333335,6.5263333333333335,6.5124112910246
16,0.2,0,P-SBT,3000,4309.037333333334,1.5866666666666667,15.0,15.0,6.5124112910246
16,0.2,1,Poisson,3000,3346.811,1.5566666666666666,6.573,6.573,6.5124112910246
16,0.2,1,P-SBT,3000,4322.5036666666665,1.5296666666666667,15.0,15.0,6.5124112910246
16,0.2,1,NTC stochastic rounding,3000,3199.047666666667,1.537,6.5056666666666665,6.5056666666666665,6.5124112910246
16,0.2,1,EA-P-SBT,3000,12958.643,1.5316666666666667,8.867333333333333,135.991,6.5124112910246
16,0.2,1,Weighted P-SBT,3000,11728.742333333334,1.5456666666666667,8.644,120.0,6.5124112910246
16,0.2,1,SBT-exp,3000,4116.083333333333,1.4486666666666668,15.0,15.0,6.5124112910246
16,0.2,2,NTC stochastic rounding,3000,3225.961333333333,1.5616666666666668,6.504,6.504,6.5124112910246
16,0.2,2,Weighted P-SBT,3000,11795.281,1.573,8.973666666666666,120.0,6.5124112910246
16,0.2,2,Poisson,3000,3310.4926666666665,1.5623333333333334,6.4943333333333335,6.4943333333333335,6.5124112910246
16,0.2,2,SBT-exp,3000,4127.834666666667,1.4583333333333333,15.0,15.0,6.5124112910246
16,0.2,2,EA-P-SBT,3000,13048.005333333333,1.527,8.568,135.647,6.5124112910246
16,0.2,2,P-SBT,3000,4310.986333333333,1.5666666666666667,15.0,15.0,6.5124112910246
16,0.2,3,Weighted P-SBT,3000,11720.756666666666,1.5013333333333334,8.595333333333333,120.0,6.5124112910246
16,0.2,3,SBT-exp,3000,4109.852666666667,1.4446666666666668,15.0,15.0,6.5124112910246
16,0.2,3,Poisson,3000,3313.8526666666667,1.5623333333333334,6.5473333333333334,6.5473333333333334,6.5124112910246
16,0.2,3,P-SBT,3000,4292.376666666667,1.5466666666666666,15.0,15.0,6.5124112910246
16,0.2,3,EA-P-SBT,3000,12949.980666666666,1.5366666666666666,8.59,135.85933333333332,6.5124112910246
16,0.2,3,NTC stochastic rounding,3000,3206.569,1.5443333333333333,6.5023333333333335,6.5023333333333335,6.5124112910246
16,0.2,4,Poisson,3000,3284.5073333333335,1.5373333333333334,6.501666666666667,6.501666666666667,6.5124112910246
16,0.2,4,P-SBT,3000,4277.104333333334,1.5393333333333334,15.0,15.0,6.5124112910246
16,0.2,4,EA-P-SBT,3000,13077.779666666667,1.5913333333333333,8.879333333333333,136.39533333333333,6.5124112910246
16,0.2,4,NTC stochastic rounding,3000,3215.152666666667,1.5586666666666666,6.506333333333333,6.506333333333333,6.5124112910246
16,0.2,4,Weighted P-SBT,3000,11727.195333333333,1.583,9.102666666666666,120.0,6.5124112910246
16,0.2,4,SBT-exp,3000,4105.166666666667,1.429,15.0,15.0,6.5124112910246
16,0.2,5,EA-P-SBT,3000,13013.116666666667,1.56,8.757333333333333,136.086,6.5124112910246
16,0.2,5,P-SBT,3000,4311.131,1.5696666666666668,15.0,15.0,6.5124112910246
16,0.2,5,Poisson,3000,3309.014,1.5553333333333332,6.531,6.531,6.5124112910246
16,0.2,5,Weighted P-SBT,3000,11764.869333333334,1.5906666666666667,8.910666666666666,120.0,6.5124112910246
16,0.2,5,NTC stochastic rounding,3000,3276.8433333333332,1.558,6.515333333333333,6.515333333333333,6.5124112910246
16,0.2,5,SBT-exp,3000,4108.086333333334,1.4326666666666668,15.0,15.0,6.5124112910246
16,0.2,6,Poisson,3000,3285.849333333333,1.5313333333333334,6.480666666666667,6.480666666666667,6.5124112910246
16,0.2,6,Weighted P-SBT,3000,11724.955666666667,1.5576666666666668,8.944,120.0,6.5124112910246
16,0.2,6,NTC stochastic rounding,3000,3218.8906666666667,1.5613333333333332,6.525,6.525,6.5124112910246
16,0.2,6,P-SBT,3000,4283.457333333334,1.5453333333333332,15.0,15.0,6.5124112910246
16,0.2,6,EA-P-SBT,3000,12987.86,1.5236666666666667,8.641333333333334,135.76033333333334,6.5124112910246
16,0.2,6,SBT-exp,3000,4125.691,1.4406666666666668,15.0,15.0,6.5124112910246
16,0.2,7,P-SBT,3000,4303.901,1.5883333333333334,15.0,15.0,6.5124112910246
16,0.2,7,EA-P-SBT,3000,13023.615333333333,1.587,8.990333333333334,136.48933333333332,6.5124112910246
16,0.2,7,Poisson,3000,3385.484,1.5913333333333333,6.585,6.585,6.5124112910246
16,0.2,7,NTC stochastic rounding,3000,3234.9386666666664,1.5766666666666667,6.507666666666666,6.507666666666666,6.5124112910246
16,0.2,7,SBT-exp,3000,4071.704,1.3916666666666666,15.0,15.0,6.5124112910246
16,0.2,7,Weighted P-SBT,3000,11784.921666666667,1.5773333333333333,8.982,120.0,6.5124112910246
16,0.4,0,NTC stochastic rounding,3000,4958.508333333333,3.124,13.024,13.024,13.0248225820492
16,0.4,0,EA-P-SBT,3000,15306.87,3.0933333333333333,17.493333333333332,151.99866666666668,13.0248225820492
16,0.4,0,Weighted P-SBT,3000,12963.096666666666,3.1066666666666665,17.657666666666668,120.0,13.0248225820492
16,0.4,0,P-SBT,3000,5435.133,3.158333333333333,15.0,15.0,13.0248225820492
16,0.4,0,Poisson,3000,5058.782,3.078333333333333,13.050666666666666,13.050666666666666,13.0248225820492
16,0.4,0,SBT-exp,3000,4994.188,2.6696666666666666,15.0,15.0,13.0248225820492
16,0.4,1,Poisson,3000,5013.814333333334,3.109,13.039666666666667,13.039666666666667,13.0248225820492
16,0.4,1,P-SBT,3000,5399.524666666666,3.13,15.0,15.0,13.0248225820492
16,0.4,1,EA-P-SBT,3000,15330.898333333333,3.0726666666666667,17.511333333333333,151.753,13.0248225820492
16,0.4,1,NTC stochastic rounding,3000,4942.747666666667,3.1213333333333333,13.023,13.023,13.0248225820492
16,0.4,1,SBT-exp,3000,4966.273666666667,2.636,15.0,15.0,13.0248225820492
16,0.4,1,Weighted P-SBT,3000,12894.503,3.12,17.671666666666667,120.0,13.0248225820492
16,0.4,2,P-SBT,3000,5398.814333333334,3.1386666666666665,15.0,15.0,13.0248225820492
16,0.4,2,EA-P-SBT,3000,15250.462666666666,3.0906666666666665,17.554,151.912,13.0248225820492
16,0.4,2,Weighted P-SBT,3000,12901.227,3.1016666666666666,17.574,120.0,13.0248225820492
16,0.4,2,Poisson,3000,5073.759666666667,3.150333333333333,13.065666666666667,13.065666666666667,13.0248225820492
16,0.4,2,NTC stochastic rounding,3000,4944.092333333333,3.111,13.024,13.024,13.0248225820492
16,0.4,2,SBT-exp,3000,5090.550333333334,2.7176666666666667,15.0,15.0,13.0248225820492
16,0.4,3,Weighted P-SBT,3000,12898.881666666666,3.158333333333333,17.977333333333334,120.0,13.0248225820492
16,0.4,3,NTC stochastic rounding,3000,4977.364666666666,3.1483333333333334,13.029,13.029,13.0248225820492
16,0.4,3,EA-P-SBT,3000,15355.456,3.1293333333333333,17.954666666666668,152.543,13.0248225820492
16,0.4,3,P-SBT,3000,5384.836333333334,3.1146666666666665,15.0,15.0,13.0248225820492
16,0.4,3,SBT-exp,3000,4992.260666666667,2.677,15.0,15.0,13.0248225820492
16,0.4,3,Poisson,3000,5168.4856666666665,3.156,13.084,13.084,13.0248225820492
16,0.4,4,Poisson,3000,5057.269,3.1453333333333333,13.077666666666667,13.077666666666667,13.0248225820492
16,0.4,4,Weighted P-SBT,3000,12833.351333333334,3.1,17.419333333333334,120.0,13.0248225820492
16,0.4,4,EA-P-SBT,3000,15345.761,3.1606666666666667,17.891666666666666,152.56333333333333,13.0248225820492
16,0.4,4,P-SBT,3000,5402.426333333334,3.1456666666666666,15.0,15.0,13.0248225820492
16,0.4,4,SBT-exp,3000,5011.206666666667,2.7083333333333335,15.0,15.0,13.0248225820492
16,0.4,4,NTC stochastic rounding,3000,4959.737666666667,3.127666666666667,13.023666666666667,13.023666666666667,13.0248225820492
16,0.4,5,Poisson,3000,5060.561333333333,3.147,13.059,13.059,13.0248225820492
16,0.4,5,NTC stochastic rounding,3000,4905.313,3.06,13.026333333333334,13.026333333333334,13.0248225820492
16,0.4,5,EA-P-SBT,3000,15272.895666666667,3.079,17.358,151.87133333333333,13.0248225820492
16,0.4,5,P-SBT,3000,5429.901666666667,3.1553333333333335,15.0,15.0,13.0248225820492
16,0.4,5,Weighted P-SBT,3000,12924.371666666666,3.133,17.673666666666666,120.0,13.0248225820492
16,0.4,5,SBT-exp,3000,5025.816,2.6776666666666666,15.0,15.0,13.0248225820492
16,0.4,6,EA-P-SBT,3000,15285.169333333333,3.092,17.555333333333333,151.82,13.0248225820492
16,0.4,6,NTC stochastic rounding,3000,4950.413,3.1283333333333334,13.021,13.021,13.0248225820492
16,0.4,6,SBT-exp,3000,4986.759,2.6726666666666667,15.0,15.0,13.0248225820492
16,0.4,6,Poisson,3000,5025.077,3.099,13.074666666666667,13.074666666666667,13.0248225820492
16,0.4,6,Weighted P-SBT,3000,12816.263,3.0726666666666667,17.387333333333334,120.0,13.0248225820492
16,0.4,6,P-SBT,3000,5409.538,3.0686666666666667,15.0,15.0,13.0248225820492
16,0.4,7,Poisson,3000,5022.115,3.123666666666667,13.022666666666666,13.022666666666666,13.0248225820492
16,0.4,7,EA-P-SBT,3000,15325.413,3.124,17.783666666666665,152.472,13.0248225820492
16,0.4,7,SBT-exp,3000,5088.807,2.703,15.0,15.0,13.0248225820492
16,0.4,7,NTC stochastic rounding,3000,4937.465666666667,3.112,13.024,13.024,13.0248225820492
16,0.4,7,P-SBT,3000,5402.868333333333,3.146,15.0,15.0,13.0248225820492
16,0.4,7,Weighted P-SBT,3000,12914.789,3.076,17.799,120.0,13.0248225820492
24,0.01,0,P-SBT,2000,4820.5975,0.1135,23.0,23.0,0.6114965785624003
24,0.01,0,Weighted P-SBT,2000,22852.225,0.1145,0.9155,276.0,0.6114965785624003
24,0.01,0,EA-P-SBT,2000,23071.1445,0.116,0.9795,277.839,0.6114965785624003
24,0.01,0,SBT-exp,2000,4744.1915,0.1045,23.0,23.0,0.6114965785624003
24,0.01,0,NTC stochastic rounding,2000,2254.078,0.107,0.6205,0.6205,0.6114965785624003
24,0.01,0,Poisson,2000,2277.253,0.105,0.6055,0.6055,0.6114965785624003
24,0.01,1,SBT-exp,2000,4681.867,0.114,23.0,23.0,0.6114965785624003
24,0.01,1,Weighted P-SBT,2000,22796.4065,0.1175,0.988,276.0,0.6114965785624003
24,0.01,1,P-SBT,2000,4837.0765,0.132,23.0,23.0,0.6114965785624003
24,0.01,1,EA-P-SBT,2000,23061.8445,0.1205,0.938,277.848,0.6114965785624003
24,0.01,1,NTC stochastic rounding,2000,2275.4185,0.129,0.647,0.647,0.6114965785624003
24,0.01,1,Poisson,2000,2284.7025,0.1165,0.61,0.61,0.6114965785624003
24,0.01,2,Weighted P-SBT,2000,22696.264,0.1195,0.989,276.0,0.6114965785624003
24,0.01,2,SBT-exp,2000,4680.2175,0.1255,23.0,23.0,0.6114965785624003
24,0.01,2,Poisson,2000,2297.7475,0.1285,0.652,0.652,0.6114965785624003
24,0.01,2,EA-P-SBT,2000,23026.653,0.1115,0.905,277.771,0.6114965785624003
24,0.01,2,NTC stochastic rounding,2000,2267.4995,0.1355,0.6245,0.6245,0.6114965785624003
24,0.01,2,P-SBT,2000,4840.263,0.125,23.0,23.0,0.6114965785624003
24,0.01,3,EA-P-SBT,2000,23125.43,0.1125,0.97,277.7645,0.6114965785624003
24,0.01,3,SBT-exp,2000,4705.4345,0.1345,23.0,23.0,0.6114965785624003
24,0.01,3,P-SBT,2000,4916.898,0.118,23.0,23.0,0.6114965785624003
24,0.01,3,NTC stochastic rounding,2000,2256.5035,0.117,0.6165,0.6165,0.6114965785624003
24,0.01,3,Weighted P-SBT,2000,22806.1825,0.116,1.0125,276.0,0.6114965785624003
24,0.01,3,Poisson,2000,2289.725,0.127,0.6155,0.6155,0.6114965785624003
24,0.01,4,P-SBT,2000,4830.2515,0.117,23.0,23.0,0.6114965785624003
24,0.01,4,NTC stochastic rounding,2000,2263.567,0.1225,0.61,0.61,0.6114965785624003
24,0.01,4,EA-P-SBT,2000,23035.041,0.119,0.9585,277.859,0.6114965785624003
24,0.01,4,Weighted P-SBT,2000,22705.132,0.116,0.941,276.0,0.6114965785624003
24,0.01,4,SBT-exp,2000,4693.9795,0.121,23.0,23.0,0.6114965785624003
24,0.01,4,Poisson,2000,2282.9755,0.115,0.6155,0.6155,0.6114965785624003
24,0.01,5,SBT-exp,2000,4665.426,0.1115,23.0,23.0,0.6114965785624003
24,0.01,5,NTC stochastic rounding,2000,2270.6985,0.132,0.622,0.622,0.6114965785624003
24,0.01,5,Poisson,2000,2278.454,0.112,0.6245,0.6245,0.6114965785624003
24,0.01,5,Weighted P-SBT,2000,22902.3855,0.124,1.065,276.0,0.6114965785624003
24,0.01,5,P-SBT,2000,4819.078,0.1145,23.0,23.0,0.6114965785624003
24,0.01,5,EA-P-SBT,2000,22990.1885,0.1245,1.051,277.942,0.6114965785624003
24,0.01,6,SBT-exp,2000,4672.729,0.1135,23.0,23.0,0.6114965785624003
24,0.01,6,EA-P-SBT,2000,23065.0545,0.107,0.8645,277.672,0.6114965785624003
24,0.01,6,P-SBT,2000,4844.318,0.1205,23.0,23.0,0.6114965785624003
24,0.01,6,NTC stochastic rounding,2000,2262.8035,0.1205,0.6285,0.6285,0.6114965785624003
24,0.01,6,Weighted P-SBT,2000,22879.0665,0.116,1.018,276.0,0.6114965785624003
24,0.01,6,Poisson,2000,2362.304,0.1215,0.6155,0.6155,0.6114965785624003
24,0.01,7,Poisson,2000,2545.6815,0.12,0.5975,0.5975,0.6114965785624003
24,0.01,7,SBT-exp,2000,5191.3645,0.115,23.0,23.0,0.6114965785624003
24,0.01,7,Weighted P-SBT,2000,23092.808,0.1025,0.8945,276.0,0.6114965785624003
24,0.01,7,P-SBT,2000,4825.5705,0.1155,23.0,23.0,0.6114965785624003
24,0.01,7,NTC stochastic rounding,2000,2269.705,0.1175,0.5925,0.5925,0.6114965785624003
24,0.01,7,EA-P-SBT,2000,23172.852,0.1145,0.9105,277.7355,0.6114965785624003
24,0.04,0,EA-P-SBT,2000,23625.6635,0.4625,3.861,283.173,2.445986314249601
24,0.04,0,Weighted P-SBT,2000,23014.591,0.4545,3.892,276.0,2.445986314249601
24,0.04,0,SBT-exp,2000,4913.869,0.475,23.0,23.0,2.445986314249601
24,0.04,0,P-SBT,2000,5068.522,0.4765,23.0,23.0,2.445986314249601
24,0.04,0,Poisson,2000,2772.345,0.4925,2.5035,2.5035,2.445986314249601
24,0.04,0,NTC stochastic rounding,2000,2745.8605,0.457,2.4475,2.4475,2.445986314249601
24,0.04,1,P-SBT,2000,5043.4405,0.4275,23.0,23.0,2.445986314249601
24,0.04,1,SBT-exp,2000,4895.357,0.4415,23.0,23.0,2.445986314249601
24,0.04,1,Poisson,2000,2758.096,0.4645,2.4435,2.4435,2.445986314249601
24,0.04,1,NTC stochastic rounding,2000,2691.666,0.452,2.441,2.441,2.445986314249601
24,0.04,1,Weighted P-SBT,2000,23140.467,0.4395,3.69,276.0,2.445986314249601
24,0.04,1,EA-P-SBT,2000,23743.241,0.4655,3.786,283.2285,2.445986314249601
24,0.04,2,NTC stochastic rounding,2000,2697.6075,0.458,2.4615,2.4615,2.445986314249601
24,0.04,2,Weighted P-SBT,2000,23068.067,0.448,3.781,276.0,2.445986314249601
24,0.04,2,SBT-exp,2000,4940.25,0.489,23.0,23.0,2.445986314249601
24,0.04,2,EA-P-SBT,2000,23594.0735,0.445,3.719,283.016,2.445986314249601
24,0.04,2,Poisson,2000,2790.0295,0.5005,2.5055,2.5055,2.445986314249601
24,0.04,2,P-SBT,2000,5067.556,0.479,23.0,23.0,2.445986314249601
24,0.04,3,P-SBT,2000,5062.801,0.471,23.0,23.0,2.445986314249601
24,0.04,3,NTC stochastic rounding,2000,2698.973,0.4685,2.4445,2.4445,2.445986314249601
24,0.04,3,SBT-exp,2000,4914.377,0.4605,23.0,23.0,2.445986314249601
24,0.04,3,Weighted P-SBT,2000,22959.6155,0.4605,3.913,276.0,2.445986314249601
24,0.04,3,Poisson,2000,2832.029,0.4755,2.4615,2.4615,2.445986314249601
24,0.04,3,EA-P-SBT,2000,23657.1925,0.472,3.913,283.382,2.445986314249601
24,0.04,4,EA-P-SBT,2000,23665.1745,0.4485,3.784,283.0555,2.445986314249601
24,0.04,4,Weighted P-SBT,2000,23000.578,0.454,3.808,276.0,2.445986314249601
24,0.04,4,NTC stochastic rounding,2000,2701.956,0.469,2.433,2.433,2.445986314249601
24,0.04,4,Poisson,2000,2769.615,0.5015,2.404,2.404,2.445986314249601
24,0.04,4,P-SBT,2000,5070.5555,0.456,23.0,23.0,2.445986314249601
24,0.04,4,SBT-exp,2000,4988.1045,0.4585,23.0,23.0,2.445986314249601
24,0.04,5,SBT-exp,2000,4925.23,0.4565,23.0,23.0,2.445986314249601
24,0.04,5,EA-P-SBT,2000,23654.805,0.46,3.8955,283.228,2.445986314249601
24,0.04,5,Weighted P-SBT,2000,23114.346,0.4865,4.0775,276.0,2.445986314249601
24,0.04,5,P-SBT,2000,5065.563,0.4575,23.0,23.0,2.445986314249601
24,0.04,5,NTC stochastic rounding,2000,2722.9185,0.4715,2.433,2.433,2.445986314249601
24,0.04,5,Poisson,2000,2721.5565,0.4445,2.333,2.333,2.445986314249601
24,0.04,6,SBT-exp,2000,4932.305,0.4815,23.0,23.0,2.445986314249601
24,0.04,6,Weighted P-SBT,2000,22968.328,0.4535,3.6985,276.0,2.445986314249601
24,0.04,6,Poisson,2000,2762.878,0.493,2.4155,2.4155,2.445986314249601
24,0.04,6,P-SBT,2000,5085.301,0.4995,23.0,23.0,2.445986314249601
24,0.04,6,NTC stochastic rounding,2000,2693.9845,0.4725,2.443,2.443,2.445986314249601
24,0.04,6,EA-P-SBT,2000,23671.077,0.4605,3.767,283.284,2.445986314249601
24,0.04,7,P-SBT,2000,5065.7375,0.4635,23.0,23.0,2.445986314249601
24,0.04,7,EA-P-SBT,2000,23664.8075,0.4625,3.9405,283.4,2.445986314249601
24,0.04,7,NTC stochastic rounding,2000,2772.013,0.461,2.422,2.422,2.445986314249601
24,0.04,7,Poisson,2000,2736.15,0.447,2.433,2.433,2.445986314249601
24,0.04,7,SBT-exp,2000,4942.674,0.483,23.0,23.0,2.445986314249601
24,0.04,7,Weighted P-SBT,2000,23171.899,0.4605,3.961,276.0,2.445986314249601
24,0.1,0,Weighted P-SBT,2000,23588.373,1.185,10.142,276.0,6.114965785624009
24,0.1,0,P-SBT,2000,5661.401,1.2045,23.0,23.0,6.114965785624009
24,0.1,0,Poisson,2000,3721.6095,1.1525,6.071,6.071,6.114965785624009
24,0.1,0,EA-P-SBT,2000,24914.1855,1.154,9.6405,294.019,6.114965785624009
24,0.1,0,SBT-exp,2000,5385.494,1.108,23.0,23.0,6.114965785624009
24,0.1,0,NTC stochastic rounding,2000,3640.7745,1.1745,6.1145,6.1145,6.114965785624009
24,0.1,1,SBT-exp,2000,5375.1085,1.1275,23.0,23.0,6.114965785624009
24,0.1,1,Weighted P-SBT,2000,23534.1875,1.13,9.4805,276.0,6.114965785624009
24,0.1,1,P-SBT,2000,5531.8685,1.132,23.0,23.0,6.114965785624009
24,0.1,1,Poisson,2000,3653.914,1.1615,6.0905,6.0905,6.114965785624009
24,0.1,1,NTC stochastic rounding,2000,3589.783,1.1825,6.1205,6.1205,6.114965785624009
24,0.1,1,EA-P-SBT,2000,24897.89,1.1385,9.4415,293.916,6.114965785624009
24,0.1,2,SBT-exp,2000,5394.437,1.1535,23.0,23.0,6.114965785624009
24,0.1,2,NTC stochastic rounding,2000,3580.705,1.1855,6.1105,6.1105,6.114965785624009
24,0.1,2,Poisson,2000,3655.275,1.1425,6.0665,6.0665,6.114965785624009
24,0.1,2,Weighted P-SBT,2000,23596.2065,1.1585,9.817,276.0,6.114965785624009
24,0.1,2,P-SBT,2000,5586.6045,1.1845,23.0,23.0,6.114965785624009
24,0.1,2,EA-P-SBT,2000,24983.01,1.1735,9.612,294.3785,6.114965785624009
24,0.1,3,Weighted P-SBT,2000,23643.133,1.175,9.883,276.0,6.114965785624009
24,0.1,3,SBT-exp,2000,5374.224,1.133,23.0,23.0,6.114965785624009
24,0.1,3,P-SBT,2000,5615.484,1.1925,23.0,23.0,6.114965785624009
24,0.1,3,EA-P-SBT,2000,25070.6325,1.2155,10.1855,295.037,6.114965785624009
24,0.1,3,Poisson,2000,3697.521,1.196,6.2095,6.2095,6.114965785624009
24,0.1,3,NTC stochastic rounding,2000,3586.0535,1.193,6.117,6.117,6.114965785624009
24,0.1,4,EA-P-SBT,2000,24983.754,1.1945,9.9575,294.776,6.114965785624009
24,0.1,4,NTC stochastic rounding,2000,3577.8495,1.1865,6.1185,6.1185,6.114965785624009
24,0.1,4,SBT-exp,2000,5380.441,1.15,23.0,23.0,6.114965785624009
24,0.1,4,Weighted P-SBT,2000,23515.709,1.2085,10.14,276.0,6.114965785624009
24,0.1,4,Poisson,2000,3688.924,1.2075,6.092,6.092,6.114965785624009
24,0.1,4,P-SBT,2000,5566.614,1.1795,23.0,23.0,6.114965785624009
24,0.1,5,Poisson,2000,3659.093,1.1665,6.0865,6.0865,6.114965785624009
24,0.1,5,NTC stochastic rounding,2000,3586.016,1.183,6.1135,6.1135,6.114965785624009
24,0.1,5,Weighted P-SBT,2000,23637.757,1.1445,9.5515,276.0,6.114965785624009
24,0.1,5,SBT-exp,2000,5386.393,1.1385,23.0,23.0,6.114965785624009
24,0.1,5,EA-P-SBT,2000,25199.645,1.2065,10.0345,294.8015,6.114965785624009
24,0.1,5,P-SBT,2000,5575.865,1.1745,23.0,23.0,6.114965785624009
24,0.1,6,Weighted P-SBT,2000,23635.7825,1.1695,9.7435,276.0,6.114965785624009
24,0.1,6,P-SBT,2000,5580.4345,1.1935,23.0,23.0,6.114965785624009
24,0.1,6,NTC stochastic rounding,2000,3569.706,1.1575,6.115,6.115,6.114965785624009
24,0.1,6,SBT-exp,2000,5389.453,1.153,23.0,23.0,6.114965785624009
24,0.1,6,EA-P-SBT,2000,25056.274,1.1525,9.5305,293.9965,6.114965785624009
24,0.1,6,Poisson,2000,3628.2355,1.1325,6.133,6.133,6.114965785624009
24,0.1,7,EA-P-SBT,2000,24879.4,1.143,9.5555,293.9455,6.114965785624009
24,0.1,7,Poisson,2000,3636.9625,1.16,6.0155,6.0155,6.114965785624009
24,0.1,7,SBT-exp,2000,5400.4955,1.1725,23.0,23.0,6.114965785624009
24,0.1,7,P-SBT,2000,5542.171,1.1515,23.0,23.0,6.114965785624009
24,0.1,7,NTC stochastic rounding,2000,3588.95,1.1925,6.1185,6.1185,6.114965785624009
24,0.1,7,Weighted P-SBT,2000,23551.53,1.1305,9.572,276.0,6.114965785624009
24,0.2,0,P-SBT,2000,6453.1535,2.42,23.0,23.0,12.229931571248018
24,0.2,0,NTC stochastic rounding,2000,5147.3695,2.3725,12.2405,12.2405,12.229931571248018
24,0.2,0,SBT-exp,2000,6100.481,2.1575,23.0,23.0,12.229931571248018
24,0.2,0,EA-P-SBT,2000,27230.255,2.3165,19.6665,312.639,12.229931571248018
24,0.2,0,Poisson,2000,5150.85,2.356,12.205,12.205,12.229931571248018
24,0.2,0,Weighted P-SBT,2000,24403.6885,2.3785,20.08,276.0,12.229931571248018
24,0.2,1,Poisson,2000,5158.1985,2.37,12.1925,12.1925,12.229931571248018
24,0.2,1,EA-P-SBT,2000,27277.9445,2.3655,19.513,313.3105,12.229931571248018
24,0.2,1,Weighted P-SBT,2000,24490.899,2.3885,20.1415,276.0,12.229931571248018
24,0.2,1,NTC stochastic rounding,2000,5030.299,2.338,12.2465,12.2465,12.229931571248018
24,0.2,1,P-SBT,2000,6363.251,2.308,23.0,23.0,12.229931571248018
24,0.2,1,SBT-exp,2000,6066.8665,2.1385,23.0,23.0,12.229931571248018
24,0.2,2,NTC stochastic rounding,2000,5034.227,2.318,12.2225,12.2225,12.229931571248018
24,0.2,2,SBT-exp,2000,6099.9765,2.1805,23.0,23.0,12.229931571248018
24,0.2,2,Poisson,2000,5140.3995,2.361,12.2165,12.2165,12.229931571248018
24,0.2,2,EA-P-SBT,2000,27248.613,2.335,19.326,312.609,12.229931571248018
24,0.2,2,P-SBT,2000,6424.771,2.359,23.0,23.0,12.229931571248018
24,0.2,2,Weighted P-SBT,2000,24494.0085,2.363,19.6325,276.0,12.229931571248018
24,0.2,3,Poisson,2000,5159.3315,2.377,12.187,12.187,12.229931571248018
24,0.2,3,SBT-exp,2000,6159.0695,2.2345,23.0,23.0,12.229931571248018
24,0.2,3,NTC stochastic rounding,2000,5050.3665,2.3375,12.236,12.236,12.229931571248018
24,0.2,3,P-SBT,2000,6379.333,2.3315,23.0,23.0,12.229931571248018
24,0.2,3,EA-P-SBT,2000,27244.4015,2.3715,19.709,313.134,12.229931571248018
24,0.2,3,Weighted P-SBT,2000,24364.786,2.3715,19.6755,276.0,12.229931571248018
24,0.2,4,EA-P-SBT,2000,27333.9815,2.3845,20.0,313.682,12.229931571248018
24,0.2,4,SBT-exp,2000,6344.652,2.234,23.0,23.0,12.229931571248018
24,0.2,4,Weighted P-SBT,2000,24415.3945,2.3665,20.036,276.0,12.229931571248018
24,0.2,4,Poisson,2000,5137.169,2.358,12.329,12.329,12.229931571248018
24,0.2,4,NTC stochastic rounding,2000,5041.9005,2.333,12.217,12.217,12.229931571248018
24,0.2,4,P-SBT,2000,6399.6135,2.3515,23.0,23.0,12.229931571248018
24,0.2,5,EA-P-SBT,2000,27210.286,2.3175,19.5285,312.127,12.229931571248018
24,0.2,5,Weighted P-SBT,2000,24449.217,2.323,19.594,276.0,12.229931571248018
24,0.2,5,Poisson,2000,5160.572,2.3775,12.232,12.232,12.229931571248018
24,0.2,5,SBT-exp,2000,6125.7225,2.2075,23.0,23.0,12.229931571248018
24,0.2,5,P-SBT,2000,6445.4275,2.317,23.0,23.0,12.229931571248018
24,0.2,5,NTC stochastic rounding,2000,5040.798,2.352,12.23,12.23,12.229931571248018
24,0.2,6,EA-P-SBT,2000,27228.8545,2.3315,19.2045,312.1815,12.229931571248018
24,0.2,6,P-SBT,2000,6373.052,2.311,23.0,23.0,12.229931571248018
24,0.2,6,Weighted P-SBT,2000,24452.3735,2.3335,19.618,276.0,12.229931571248018
24,0.2,6,NTC stochastic rounding,2000,5023.549,2.324,12.2205,12.2205,12.229931571248018
24,0.2,6,Poisson,2000,5125.2755,2.318,12.268,12.268,12.229931571248018
24,0.2,6,SBT-exp,2000,6171.8115,2.1925,23.0,23.0,12.229931571248018
24,0.2,7,NTC stochastic rounding,2000,5040.3405,2.336,12.22,12.22,12.229931571248018
24,0.2,7,Poisson,2000,5088.9505,2.3225,12.0505,12.0505,12.229931571248018
24,0.2,7,SBT-exp,2000,6130.692,2.216,23.0,23.0,12.229931571248018
24,0.2,7,EA-P-SBT,2000,27249.766,2.3665,19.3905,312.952,12.229931571248018
24,0.2,7,P-SBT,2000,6428.2075,2.3425,23.0,23.0,12.229931571248018
24,0.2,7,Weighted P-SBT,2000,24507.366,2.302,19.133,276.0,12.229931571248018
24,0.4,0,EA-P-SBT,2000,31547.693,4.637,38.6515,348.493,24.459863142496037
24,0.4,0,Poisson,2000,8020.537,4.6575,24.3105,24.3105,24.459863142496037
24,0.4,0,NTC stochastic rounding,2000,7957.5955,4.6455,24.4395,24.4395,24.459863142496037
24,0.4,0,P-SBT,2000,8018.6975,4.681,23.0,23.0,24.459863142496037
24,0.4,0,SBT-exp,2000,7470.942,4.0865,23.0,23.0,24.459863142496037
24,0.4,0,Weighted P-SBT,2000,26042.658,4.6805,39.3075,276.0,24.459863142496037
24,0.4,1,SBT-exp,2000,7444.2425,4.044,23.0,23.0,24.459863142496037
24,0.4,1,EA-P-SBT,2000,31662.751,4.7245,39.4035,350.106,24.459863142496037
24,0.4,1,NTC stochastic rounding,2000,7947.1285,4.6595,24.4515,24.4515,24.459863142496037
24,0.4,1,Weighted P-SBT,2000,26155.838,4.8025,39.962,276.0,24.459863142496037
24,0.4,1,P-SBT,2000,8057.408,4.69,23.0,23.0,24.459863142496037
24,0.4,1,Poisson,2000,8135.7875,4.6775,24.412,24.412,24.459863142496037
24,0.4,2,EA-P-SBT,2000,31713.224,4.7005,39.2745,349.6375,24.459863142496037
24,0.4,2,Weighted P-SBT,2000,26460.873,4.7225,39.323,276.0,24.459863142496037
24,0.4,2,Poisson,2000,8244.1,4.787,24.5265,24.5265,24.459863142496037
24,0.4,2,NTC stochastic rounding,2000,8002.8055,4.717,24.4555,24.4555,24.459863142496037
24,0.4,2,P-SBT,2000,8058.735,4.726,23.0,23.0,24.459863142496037
24,0.4,2,SBT-exp,2000,7403.9585,3.9855,23.0,23.0,24.459863142496037
24,0.4,3,SBT-exp,2000,7502.686,4.02,23.0,23.0,24.459863142496037
24,0.4,3,NTC stochastic rounding,2000,7965.235,4.6795,24.478,24.478,24.459863142496037
24,0.4,3,Weighted P-SBT,2000,26306.0525,4.779,40.018,276.0,24.459863142496037
24,0.4,3,P-SBT,2000,8048.7025,4.7375,23.0,23.0,24.459863142496037
24,0.4,3,EA-P-SBT,2000,31628.7645,4.68,39.1805,349.3255,24.459863142496037
24,0.4,3,Poisson,2000,8068.795,4.7125,24.525,24.525,24.459863142496037
24,0.4,4,EA-P-SBT,2000,31947.9915,4.6955,38.915,349.64,24.459863142496037
24,0.4,4,NTC stochastic rounding,2000,8087.9785,4.7315,24.456,24.456,24.459863142496037
24,0.4,4,Poisson,2000,8320.895,4.8625,24.473,24.473,24.459863142496037
24,0.4,4,SBT-exp,2000,7500.7735,4.1205,23.0,23.0,24.459863142496037
24,0.4,4,Weighted P-SBT,2000,26165.874,4.6605,38.8435,276.0,24.459863142496037
24,0.4,4,P-SBT,2000,8083.621,4.774,23.0,23.0,24.459863142496037
24,0.4,5,EA-P-SBT,2000,31684.1695,4.732,39.5215,350.152,24.459863142496037
24,0.4,5,Weighted P-SBT,2000,26905.8045,4.64,38.338,276.0,24.459863142496037
24,0.4,5,NTC stochastic rounding,2000,8608.467,4.679,24.4545,24.4545,24.459863142496037
24,0.4,5,SBT-exp,2000,7505.201,4.0305,23.0,23.0,24.459863142496037
24,0.4,5,Poisson,2000,8067.9815,4.724,24.3405,24.3405,24.459863142496037
24,0.4,5,P-SBT,2000,8118.138,4.794,23.0,23.0,24.459863142496037
24,0.4,6,SBT-exp,2000,7462.0835,4.056,23.0,23.0,24.459863142496037
24,0.4,6,EA-P-SBT,2000,31529.802,4.684,38.788,348.72,24.459863142496037
24,0.4,6,NTC stochastic rounding,2000,7973.823,4.6555,24.4625,24.4625,24.459863142496037
24,0.4,6,Poisson,2000,8160.4275,4.694,24.608,24.608,24.459863142496037
24,0.4,6,P-SBT,2000,8020.9105,4.6765,23.0,23.0,24.459863142496037
24,0.4,6,Weighted P-SBT,2000,26102.522,4.649,38.1975,276.0,24.459863142496037
24,0.4,7,Weighted P-SBT,2000,26132.1035,4.709,39.7745,276.0,24.459863142496037
24,0.4,7,SBT-exp,2000,7441.2685,4.0495,23.0,23.0,24.459863142496037
24,0.4,7,NTC stochastic rounding,2000,7970.029,4.6845,24.4595,24.4595,24.459863142496037
24,0.4,7,P-SBT,2000,8070.3975,4.756,23.0,23.0,24.459863142496037
24,0.4,7,EA-P-SBT,2000,31746.7065,4.788,39.9175,350.68,24.459863142496037
24,0.4,7,Poisson,2000,8040.2585,4.6805,24.3665,24.3665,24.459863142496037
32,0.01,0,P-SBT,1500,6376.112,0.15666666666666668,31.0,31.0,0.9516938383902214
32,0.01,0,NTC stochastic rounding,1500,2834.018,0.174,0.952,0.952,0.951693838390222
32,0.01,0,Weighted P-SBT,1500,39484.76933333333,0.16466666666666666,1.79,496.0,0.9516938383902216
32,0.01,0,SBT-exp,1500,6161.261333333333,0.162,31.0,31.0,0.9516938383902219
32,0.01,0,EA-P-SBT,1500,40271.062666666665,0.148,1.672,499.17,0.951693838390222
32,0.01,0,Poisson,1500,2865.15,0.158,0.9573333333333334,0.9573333333333334,0.951693838390222
32,0.01,1,P-SBT,1500,6255.833333333333,0.16066666666666668,31.0,31.0,0.951693838390222
32,0.01,1,EA-P-SBT,1500,39860.33666666667,0.17533333333333334,1.8746666666666667,499.70933333333335,0.951693838390222
32,0.01,1,SBT-exp,1500,6073.300666666667,0.15666666666666668,31.0,31.0,0.951693838390222
32,0.01,1,Poisson,1500,2856.908,0.15133333333333332,0.9453333333333334,0.9453333333333334,0.951693838390222
32,0.01,1,Weighted P-SBT,1500,39410.653333333335,0.18333333333333332,1.906,496.0,0.951693838390222
32,0.01,1,NTC stochastic rounding,1500,2825.5033333333336,0.16333333333333333,0.9486666666666667,0.9486666666666667,0.951693838390222
32,0.01,2,SBT-exp,1500,6059.200666666667,0.15333333333333332,31.0,31.0,0.9516938383902214
32,0.01,2,Poisson,1500,2868.6466666666665,0.168,0.996,0.996,0.951693838390222
32,0.01,2,EA-P-SBT,1500,39695.91533333333,0.15733333333333333,1.772,499.37533333333334,0.9516938383902216
32,0.01,2,NTC stochastic rounding,1500,2818.825333333333,0.158,0.9486666666666667,0.9486666666666667,0.9516938383902216
32,0.01,2,P-SBT,1500,6242.615333333333,0.13,31.0,31.0,0.951693838390222
32,0.01,2,Weighted P-SBT,1500,39356.37333333334,0.164,1.728,496.0,0.9516938383902216
32,0.01,3,P-SBT,1500,6287.818,0.166,31.0,31.0,0.9516938383902217
32,0.01,3,NTC stochastic rounding,1500,2923.9593333333332,0.16266666666666665,0.9486666666666667,0.9486666666666667,0.9516938383902216
32,0.01,3,SBT-exp,1500,6085.613333333334,0.15266666666666667,31.0,31.0,0.951693838390222
32,0.01,3,Poisson,1500,2857.602,0.15466666666666667,0.914,0.914,0.9516938383902219
32,0.01,3,Weighted P-SBT,1500,39528.56133333333,0.14866666666666667,1.7526666666666666,496.0,0.9516938383902219
32,0.01,3,EA-P-SBT,1500,39806.94733333333,0.15933333333333333,1.88,499.32,0.951693838390222
32,0.01,4,EA-P-SBT,1500,39813.113333333335,0.156,1.694,499.25266666666664,0.9516938383902214
32,0.01,4,Weighted P-SBT,1500,39269.58466666667,0.166,1.7586666666666666,496.0,0.9516938383902214
32,0.01,4,P-SBT,1500,6248.955333333333,0.15,31.0,31.0,0.9516938383902214
32,0.01,4,Poisson,1500,2850.8433333333332,0.15866666666666668,0.902,0.902,0.9516938383902214
32,0.01,4,SBT-exp,1500,6072.6613333333335,0.16866666666666666,31.0,31.0,0.9516938383902214
32,0.01,4,NTC stochastic rounding,1500,2819.1853333333333,0.158,0.95,0.95,0.9516938383902217
32,0.01,5,SBT-exp,1500,6154.832666666666,0.17133333333333334,31.0,31.0,0.9516938383902214
32,0.01,5,Weighted P-SBT,1500,39410.632666666665,0.15266666666666667,1.7333333333333334,496.0,0.9516938383902214
32,0.01,5,P-SBT,1500,6271.1973333333335,0.154,31.0,31.0,0.9516938383902214
32,0.01,5,EA-P-SBT,1500,39773.242,0.158,1.83,499.36266666666666,0.9516938383902219
32,0.01,5,Poisson,1500,2855.1966666666667,0.14333333333333334,0.9306666666666666,0.9306666666666666,0.9516938383902214
32,0.01,5,NTC stochastic rounding,1500,2825.767333333333,0.16933333333333334,0.9413333333333334,0.9413333333333334,0.9516938383902214
32,0.01,6,P-SBT,1500,6280.22,0.16,31.0,31.0,0.9516938383902219
32,0.01,6,Poisson,1500,2864.6566666666668,0.156,0.9606666666666667,0.9606666666666667,0.951693838390222
32,0.01,6,Weighted P-SBT,1500,39391.966,0.15666666666666668,1.8106666666666666,496.0,0.951693838390222
32,0.01,6,NTC stochastic rounding,1500,2825.758,0.16266666666666665,0.9533333333333334,0.9533333333333334,0.9516938383902219
32,0.01,6,EA-P-SBT,1500,40245.624,0.14866666666666667,1.6533333333333333,499.11466666666666,0.951693838390222
32,0.01,6,SBT-exp,1500,6525.032,0.16,31.0,31.0,0.951693838390222
32,0.01,7,Weighted P-SBT,1500,41421.068,0.14533333333333334,1.6406666666666667,496.0,0.9516938383902214
32,0.01,7,SBT-exp,1500,6317.356,0.13266666666666665,31.0,31.0,0.9516938383902214
32,0.01,7,NTC stochastic rounding,1500,3140.173333333333,0.15733333333333333,0.9633333333333334,0.9633333333333334,0.9516938383902214
32,0.01,7,EA-P-SBT,1500,44075.01066666667,0.15066666666666667,1.72,499.4433333333333,0.9516938383902214
32,0.01,7,Poisson,1500,3184.9,0.16733333333333333,0.958,0.958,0.9516938383902214
32,0.01,7,P-SBT,1500,6944.848666666667,0.152,31.0,31.0,0.9516938383902214
32,0.04,0,SBT-exp,1500,6998.546666666667,0.6393333333333333,31.0,31.0,3.806775353560887
32,0.04,0,EA-P-SBT,1500,42065.59933333333,0.6493333333333333,7.144,509.53133333333335,3.806775353560887
32,0.04,0,NTC stochastic rounding,1500,3428.749333333333,0.6186666666666667,3.824,3.824,3.8067753535608877
32,0.04,0,P-SBT,1500,6607.104,0.6213333333333333,31.0,31.0,3.806775353560888
32,0.04,0,Poisson,1500,3486.4913333333334,0.6086666666666667,3.8106666666666666,3.8106666666666666,3.8067753535608864
32,0.04,0,Weighted P-SBT,1500,40806.97866666667,0.618,6.884,496.0,3.8067753535608877
32,0.04,1,EA-P-SBT,1500,41391.96133333333,0.6433333333333333,7.038,509.3926666666667,3.806775353560887
32,0.04,1,SBT-exp,1500,6550.451333333333,0.6406666666666667,31.0,31.0,3.806775353560887
32,0.04,1,Poisson,1500,3622.518666666667,0.6573333333333333,3.8133333333333335,3.8133333333333335,3.8067753535608877
32,0.04,1,NTC stochastic rounding,1500,3430.694,0.6393333333333333,3.7993333333333332,3.7993333333333332,3.8067753535608855
32,0.04,1,Weighted P-SBT,1500,39870.042,0.634,7.038666666666667,496.0,3.8067753535608855
32,0.04,1,P-SBT,1500,6628.662666666667,0.64,31.0,31.0,3.8067753535608864
32,0.04,2,NTC stochastic rounding,1500,3552.8693333333335,0.62,3.816666666666667,3.816666666666667,3.806775353560888
32,0.04,2,Poisson,1500,3505.092,0.614,3.748,3.748,3.8067753535608877
32,0.04,2,EA-P-SBT,1500,41766.718,0.644,7.1193333333333335,509.306,3.806775353560888
32,0.04,2,SBT-exp,1500,6740.050666666667,0.6193333333333333,31.0,31.0,3.806775353560887
32,0.04,2,P-SBT,1500,6946.254,0.6506666666666666,31.0,31.0,3.806775353560888
32,0.04,2,Weighted P-SBT,1500,40858.708666666666,0.6266666666666667,6.757333333333333,496.0,3.806775353560888
32,0.04,3,NTC stochastic rounding,1500,3439.7933333333335,0.628,3.8093333333333335,3.8093333333333335,3.806775353560888
32,0.04,3,Poisson,1500,3664.1666666666665,0.62,3.788666666666667,3.788666666666667,3.806775353560888
32,0.04,3,Weighted P-SBT,1500,40904.718,0.6393333333333333,7.166,496.0,3.806775353560888
32,0.04,3,P-SBT,1500,6913.656,0.6486666666666666,31.0,31.0,3.806775353560888
32,0.04,3,SBT-exp,1500,6594.861333333333,0.6286666666666667,31.0,31.0,3.806775353560888
32,0.04,3,EA-P-SBT,1500,41104.02,0.6053333333333333,6.83,508.5853333333333,3.806775353560888
32,0.04,4,NTC stochastic rounding,1500,3442.153333333333,0.648,3.800666666666667,3.800666666666667,3.8067753535608855
32,0.04,4,EA-P-SBT,1500,40978.115333333335,0.634,7.06,509.36333333333334,3.8067753535608855
32,0.04,4,Weighted P-SBT,1500,41084.452,0.626,6.899333333333334,496.0,3.8067753535608855
32,0.04,4,SBT-exp,1500,6406.611333333333,0.596,31.0,31.0,3.8067753535608855
32,0.04,4,P-SBT,1500,6603.63,0.6246666666666667,31.0,31.0,3.8067753535608855
32,0.04,4,Poisson,1500,3618.932,0.638,3.832666666666667,3.832666666666667,3.8067753535608855
32,0.04,5,EA-P-SBT,1500,41627.214,0.6313333333333333,6.873333333333333,509.284,3.806775353560888
32,0.04,5,SBT-exp,1500,6402.645333333333,0.594,31.0,31.0,3.8067753535608877
32,0.04,5,P-SBT,1500,6744.126,0.632,31.0,31.0,3.806775353560888
32,0.04,5,Weighted P-SBT,1500,40470.96466666667,0.6433333333333333,7.09,496.0,3.806775353560888
32,0.04,5,NTC stochastic rounding,1500,3557.1566666666668,0.6633333333333333,3.8093333333333335,3.8093333333333335,3.8067753535608877
32,0.04,5,Poisson,1500,3679.8793333333333,0.6513333333333333,3.876,3.876,3.806775353560888
32,0.04,6,NTC stochastic rounding,1500,3441.250666666667,0.648,3.8153333333333332,3.8153333333333332,3.806775353560887
32,0.04,6,SBT-exp,1500,6381.329333333333,0.606,31.0,31.0,3.8067753535608855
32,0.04,6,EA-P-SBT,1500,41088.962666666666,0.618,6.802,508.7746666666667,3.8067753535608877
32,0.04,6,Weighted P-SBT,1500,39786.23333333333,0.6213333333333333,6.871333333333333,496.0,3.806775353560888
32,0.04,6,Poisson,1500,3536.9486666666667,0.604,3.754,3.754,3.8067753535608864
32,0.04,6,P-SBT,1500,6581.977333333333,0.6293333333333333,31.0,31.0,3.806775353560888
32,0.04,7,EA-P-SBT,1500,41453.488666666664,0.6326666666666667,7.110666666666667,509.556,3.806775353560888
32,0.04,7,Poisson,1500,3664.653333333333,0.628,3.8173333333333335,3.8173333333333335,3.806775353560888
32,0.04,7,SBT-exp,1500,6803.796666666667,0.6386666666666667,31.0,31.0,3.8067753535608877
32,0.04,7,Weighted P-SBT,1500,41192.892,0.6393333333333333,6.990666666666667,496.0,3.806775353560888
32,0.04,7,NTC stochastic rounding,1500,3559.9773333333333,0.6173333333333333,3.8226666666666667,3.8226666666666667,3.806775353560888
32,0.04,7,P-SBT,1500,6746.368666666666,0.6486666666666666,31.0,31.0,3.806775353560888
32,0.1,0,Poisson,1500,4757.859333333334,1.5753333333333333,9.528,9.528,9.516938383902122
32,0.1,0,NTC stochastic rounding,1500,4824.234666666666,1.554,9.508666666666667,9.508666666666667,9.516938383902122
32,0.1,0,P-SBT,1500,7752.923333333333,1.6306666666666667,31.0,31.0,9.516938383902122
32,0.1,0,Weighted P-SBT,1500,41431.310666666664,1.6266666666666667,17.814,496.0,9.516938383902122
32,0.1,0,SBT-exp,1500,7041.206,1.566,31.0,31.0,9.516938383902122
32,0.1,0,EA-P-SBT,1500,43099.644,1.5906666666666667,17.411333333333335,529.1126666666667,9.516938383902122
32,0.1,1,Weighted P-SBT,1500,40347.325333333334,1.5946666666666667,17.63,496.0,9.516938383902122
32,0.1,1,NTC stochastic rounding,1500,4665.846666666666,1.5866666666666667,9.501333333333333,9.501333333333333,9.516938383902122
32,0.1,1,Poisson,1500,4992.53,1.56,9.473333333333333,9.473333333333333,9.516938383902122
32,0.1,1,SBT-exp,1500,7045.787333333334,1.5506666666666666,31.0,31.0,9.516938383902122
32,0.1,1,P-SBT,1500,7522.930666666667,1.5973333333333333,31.0,31.0,9.516938383902122
32,0.1,1,EA-P-SBT,1500,44556.727333333336,1.55,16.251333333333335,528.2073333333333,9.516938383902122
32,0.1,2,EA-P-SBT,1500,43823.37666666666,1.6006666666666667,17.643333333333334,529.544,9.516938383902122
32,0.1,2,Weighted P-SBT,1500,41422.974,1.6186666666666667,17.621333333333332,496.0,9.516938383902122
32,0.1,2,P-SBT,1500,7406.206,1.5606666666666666,31.0,31.0,9.516938383902122
32,0.1,2,NTC stochastic rounding,1500,4917.462,1.5686666666666667,9.507333333333333,9.507333333333333,9.516938383902122
32,0.1,2,SBT-exp,1500,7016.575333333333,1.496,31.0,31.0,9.516938383902122
32,0.1,2,Poisson,1500,4708.424666666667,1.5313333333333334,9.432666666666666,9.432666666666666,9.516938383902122
32,0.1,3,P-SBT,1500,7248.996,1.5706666666666667,31.0,31.0,9.516938383902122
32,0.1,3,Poisson,1500,4791.076,1.6073333333333333,9.578,9.578,9.516938383902122
32,0.1,3,Weighted P-SBT,1500,40794.512,1.548,17.186,496.0,9.516938383902122
32,0.1,3,EA-P-SBT,1500,43188.92733333333,1.5306666666666666,16.598666666666666,527.772,9.516938383902122
32,0.1,3,SBT-exp,1500,7280.048,1.528,31.0,31.0,9.516938383902122
32,0.1,3,NTC stochastic rounding,1500,4926.501333333334,1.6386666666666667,9.511333333333333,9.511333333333333,9.516938383902122
32,0.1,4,SBT-exp,1500,7536.268666666667,1.4726666666666666,31.0,31.0,9.516938383902122
32,0.1,4,P-SBT,1500,7270.654,1.5786666666666667,31.0,31.0,9.516938383902122
32,0.1,4,Poisson,1500,4790.998666666666,1.5933333333333333,9.67,9.67,9.516938383902122
32,0.1,4,Weighted P-SBT,1500,42095.670666666665,1.566,17.159333333333333,496.0,9.516938383902122
32,0.1,4,NTC stochastic rounding,1500,4961.870666666667,1.564,9.510666666666667,9.510666666666667,9.516938383902122
32,0.1,4,EA-P-SBT,1500,44828.90866666667,1.5573333333333332,17.446,528.9266666666666,9.516938383902122
32,0.1,5,NTC stochastic rounding,1500,4644.512,1.57,9.51,9.51,9.51693838390212
32,0.1,5,SBT-exp,1500,7332.299333333333,1.4726666666666666,31.0,31.0,9.51693838390212
32,0.1,5,P-SBT,1500,7713.128,1.5993333333333333,31.0,31.0,9.51693838390212
32,0.1,5,Poisson,1500,4883.721333333333,1.53,9.661333333333333,9.661333333333333,9.516938383902122
32,0.1,5,EA-P-SBT,1500,43416.41266666666,1.586,17.686666666666667,529.4306666666666,9.516938383902122
32,0.1,5,Weighted P-SBT,1500,40824.958,1.596,17.263333333333332,496.0,9.51693838390212
32,0.1,6,Weighted P-SBT,1500,41982.98,1.5993333333333333,17.670666666666666,496.0,9.516938383902122
32,0.1,6,NTC stochastic rounding,1500,4877.201333333333,1.606,9.512666666666666,9.512666666666666,9.51693838390212
32,0.1,6,EA-P-SBT,1500,44779.948,1.504,16.508,527.4286666666667,9.51693838390212
32,0.1,6,SBT-exp,1500,7340.176666666666,1.4813333333333334,31.0,31.0,9.516938383902122
32,0.1,6,P-SBT,1500,7570.501333333334,1.5813333333333333,31.0,31.0,9.516938383902122
32,0.1,6,Poisson,1500,4913.886666666666,1.588,9.397333333333334,9.397333333333334,9.516938383902122
32,0.1,7,SBT-exp,1500,7371.341333333334,1.504,31.0,31.0,9.516938383902122
32,0.1,7,P-SBT,1500,7740.029333333333,1.5713333333333332,31.0,31.0,9.516938383902122
32,0.1,7,Weighted P-SBT,1500,41728.574,1.608,17.498,496.0,9.516938383902122
32,0.1,7,Poisson,1500,4889.998,1.5453333333333332,9.515333333333333,9.515333333333333,9.516938383902122
32,0.1,7,EA-P-SBT,1500,43901.35866666667,1.5833333333333333,17.045333333333332,529.0233333333333,9.516938383902122
32,0.1,7,NTC stochastic rounding,1500,4750.836,1.57,9.514,9.514,9.516938383902122
32,0.2,0,NTC stochastic rounding,1500,6836.233333333334,3.1106666666666665,19.033333333333335,19.033333333333335,19.033876767804244
32,0.2,0,Poisson,1500,6925.836666666667,3.1786666666666665,19.066666666666666,19.066666666666666,19.033876767804244
32,0.2,0,P-SBT,1500,8487.911333333333,3.211333333333333,31.0,31.0,19.033876767804244
32,0.2,0,EA-P-SBT,1500,47842.028666666665,3.1553333333333335,34.705333333333336,562.558,19.033876767804244
32,0.2,0,Weighted P-SBT,1500,43243.84133333333,3.1326666666666667,34.31133333333333,496.0,19.033876767804244
32,0.2,0,SBT-exp,1500,8173.074666666666,2.9093333333333335,31.0,31.0,19.033876767804244
32,0.2,1,NTC stochastic rounding,1500,6992.718666666667,3.1,19.048666666666666,19.048666666666666,19.033876767804244
32,0.2,1,Poisson,1500,7281.066666666667,3.1866666666666665,19.059333333333335,19.059333333333335,19.03387676780424
32,0.2,1,SBT-exp,1500,8193.848666666667,2.952,31.0,31.0,19.033876767804244
32,0.2,1,P-SBT,1500,8443.984,3.2506666666666666,31.0,31.0,19.03387676780424
32,0.2,1,Weighted P-SBT,1500,42536.471333333335,3.232666666666667,35.576,496.0,19.033876767804244
32,0.2,1,EA-P-SBT,1500,47956.37,3.187333333333333,34.95933333333333,562.5093333333333,19.033876767804244
32,0.2,2,NTC stochastic rounding,1500,6820.188,3.1513333333333335,19.032666666666668,19.032666666666668,19.033876767804244
32,0.2,2,Poisson,1500,6916.918,3.1533333333333333,19.002666666666666,19.002666666666666,19.033876767804244
32,0.2,2,EA-P-SBT,1500,47347.05066666667,3.1646666666666667,35.20066666666666,562.282,19.033876767804244
32,0.2,2,P-SBT,1500,8330.426,3.1293333333333333,31.0,31.0,19.033876767804244
32,0.2,2,SBT-exp,1500,8285.5,2.925333333333333,31.0,31.0,19.033876767804244
32,0.2,2,Weighted P-SBT,1500,42745.354666666666,3.1766666666666667,34.842666666666666,496.0,19.033876767804244
32,0.2,3,P-SBT,1500,8370.14,3.1266666666666665,31.0,31.0,19.033876767804244
32,0.2,3,SBT-exp,1500,8261.192,2.9366666666666665,31.0,31.0,19.033876767804244
32,0.2,3,NTC stochastic rounding,1500,6958.135333333334,3.240666666666667,19.03933333333333,19.03933333333333,19.033876767804244
32,0.2,3,Poisson,1500,7244.846,3.2106666666666666,18.948666666666668,18.948666666666668,19.033876767804244
32,0.2,3,Weighted P-SBT,1500,42874.56,3.1646666666666667,35.05266666666667,496.0,19.033876767804244
32,0.2,3,EA-P-SBT,1500,47729.0,3.215333333333333,35.24933333333333,563.6286666666666,19.033876767804244
32,0.2,4,Weighted P-SBT,1500,41914.46333333333,3.1526666666666667,34.775333333333336,496.0,19.033876767804244
32,0.2,4,P-SBT,1500,8320.422666666667,3.124,31.0,31.0,19.033876767804244
32,0.2,4,NTC stochastic rounding,1500,6710.754,3.227333333333333,19.036666666666665,19.036666666666665,19.03387676780424
32,0.2,4,EA-P-SBT,1500,47242.23333333333,3.1413333333333333,35.13933333333333,562.0633333333334,19.03387676780424
32,0.2,4,SBT-exp,1500,8274.231333333333,2.88,31.0,31.0,19.03387676780424
32,0.2,4,Poisson,1500,6947.528,3.19,19.125333333333334,19.125333333333334,19.033876767804244
32,0.2,5,NTC stochastic rounding,1500,6735.743333333333,3.2306666666666666,19.03,19.03,19.033876767804244
32,0.2,5,Weighted P-SBT,1500,42353.390666666666,3.156,34.89666666666667,496.0,19.033876767804244
32,0.2,5,Poisson,1500,7090.272,3.116,19.110666666666667,19.110666666666667,19.033876767804244
32,0.2,5,P-SBT,1500,8502.482,3.2,31.0,31.0,19.033876767804244
32,0.2,5,SBT-exp,1500,8000.567333333333,2.9553333333333334,31.0,31.0,19.033876767804244
32,0.2,5,EA-P-SBT,1500,47671.08733333334,3.1066666666666665,34.638666666666666,561.5206666666667,19.033876767804244
32,0.2,6,EA-P-SBT,1500,46716.38733333333,3.1193333333333335,34.73133333333333,561.8546666666666,19.03387676780424
32,0.2,6,Poisson,1500,6842.247333333334,3.1386666666666665,18.941333333333333,18.941333333333333,19.033876767804244
32,0.2,6,SBT-exp,1500,8041.606,2.9553333333333334,31.0,31.0,19.03387676780424
32,0.2,6,NTC stochastic rounding,1500,6748.090666666667,3.167333333333333,19.032666666666668,19.032666666666668,19.033876767804244
32,0.2,6,P-SBT,1500,8665.326666666666,3.174,31.0,31.0,19.03387676780424
32,0.2,6,Weighted P-SBT,1500,42899.092666666664,3.1526666666666667,34.166666666666664,496.0,19.03387676780424
32,0.2,7,P-SBT,1500,8562.63,3.1286666666666667,31.0,31.0,19.033876767804244
32,0.2,7,EA-P-SBT,1500,47799.41066666667,3.2006666666666668,35.092666666666666,563.1586666666667,19.033876767804244
32,0.2,7,Weighted P-SBT,1500,42581.79866666667,3.1306666666666665,34.571333333333335,496.0,19.033876767804244
32,0.2,7,SBT-exp,1500,8264.98,2.8806666666666665,31.0,31.0,19.033876767804244
32,0.2,7,Poisson,1500,6808.917333333334,3.215333333333333,18.972,18.972,19.03387676780424
32,0.2,7,NTC stochastic rounding,1500,6943.605333333333,3.218,19.038666666666668,19.038666666666668,19.033876767804244
32,0.4,0,NTC stochastic rounding,1500,10854.278666666667,6.372,38.06466666666667,38.06466666666667,38.06775353560849
32,0.4,0,Poisson,1500,10938.746666666666,6.422666666666666,38.12866666666667,38.12866666666667,38.06775353560849
32,0.4,0,EA-P-SBT,1500,53944.35666666667,6.26,69.06266666666667,628.1286666666666,38.06775353560849
32,0.4,0,Weighted P-SBT,1500,45432.219333333334,6.232,68.98266666666666,496.0,38.06775353560849
32,0.4,0,SBT-exp,1500,10162.381333333333,5.378666666666667,31.0,31.0,38.06775353560849
32,0.4,0,P-SBT,1500,10861.513333333334,6.242,31.0,31.0,38.06775353560849
32,0.4,1,SBT-exp,1500,10000.48,5.500666666666667,31.0,31.0,38.06775353560849
32,0.4,1,Poisson,1500,11314.894666666667,6.299333333333333,38.39066666666667,38.39066666666667,38.06775353560848
32,0.4,1,NTC stochastic rounding,1500,11140.048,6.26,38.06,38.06,38.06775353560849
32,0.4,1,Weighted P-SBT,1500,44740.52,6.335333333333334,69.804,496.0,38.06775353560849
32,0.4,1,EA-P-SBT,1500,54640.380666666664,6.292,69.62066666666666,627.9126666666667,38.06775353560848
32,0.4,1,P-SBT,1500,10604.156666666666,6.374,31.0,31.0,38.06775353560849
32,0.4,2,P-SBT,1500,10594.664666666667,6.226666666666667,31.0,31.0,38.06775353560849
32,0.4,2,NTC stochastic rounding,1500,10753.262666666667,6.320666666666667,38.06333333333333,38.06333333333333,38.06775353560849
32,0.4,2,Weighted P-SBT,1500,44500.134666666665,6.306666666666667,69.80866666666667,496.0,38.06775353560849
32,0.4,2,Poisson,1500,11291.809333333333,6.3933333333333335,38.00666666666667,38.00666666666667,38.06775353560848
32,0.4,2,EA-P-SBT,1500,54566.75666666667,6.323333333333333,68.63066666666667,628.1333333333333,38.06775353560849
32,0.4,2,SBT-exp,1500,10220.685333333333,5.518,31.0,31.0,38.06775353560849
32,0.4,3,SBT-exp,1500,9929.752666666667,5.452,31.0,31.0,38.06775353560849
32,0.4,3,EA-P-SBT,1500,55949.894,6.3533333333333335,69.97933333333333,629.2433333333333,38.06775353560849
32,0.4,3,Weighted P-SBT,1500,44872.712666666666,6.339333333333333,70.178,496.0,38.06775353560849
32,0.4,3,Poisson,1500,10938.581333333334,6.262666666666667,38.26733333333333,38.26733333333333,38.06775353560849
32,0.4,3,P-SBT,1500,10652.888,6.282666666666667,31.0,31.0,38.06775353560849
32,0.4,3,NTC stochastic rounding,1500,10685.542,6.25,38.062,38.062,38.06775353560849
32,0.4,4,Poisson,1500,10767.848666666667,6.23,37.892,37.892,38.06775353560849
32,0.4,4,SBT-exp,1500,9959.243333333334,5.394666666666667,31.0,31.0,38.06775353560849
32,0.4,4,NTC stochastic rounding,1500,10881.970666666666,6.306,38.07866666666666,38.07866666666666,38.06775353560849
32,0.4,4,Weighted P-SBT,1500,44942.446,6.298,69.16733333333333,496.0,38.06775353560849
32,0.4,4,P-SBT,1500,10618.835333333333,6.311333333333334,31.0,31.0,38.06775353560849
32,0.4,4,EA-P-SBT,1500,55895.539333333334,6.256,68.84266666666667,627.54,38.06775353560849
32,0.4,5,Poisson,1500,10851.264,6.272,38.00066666666667,38.00066666666667,38.06775353560848
32,0.4,5,Weighted P-SBT,1500,45067.062,6.323333333333333,69.48133333333334,496.0,38.06775353560848
32,0.4,5,SBT-exp,1500,9931.034666666666,5.532666666666667,31.0,31.0,38.06775353560849
32,0.4,5,P-SBT,1500,10720.377333333334,6.437333333333333,31.0,31.0,38.06775353560849
32,0.4,5,NTC stochastic rounding,1500,10880.155333333334,6.423333333333333,38.07066666666667,38.07066666666667,38.06775353560849
32,0.4,5,EA-P-SBT,1500,53928.382,6.28,69.522,628.1573333333333,38.06775353560849
32,0.4,6,Weighted P-SBT,1500,45316.994,6.203333333333333,68.24,496.0,38.06775353560849
32,0.4,6,EA-P-SBT,1500,55660.166,6.279333333333334,68.40333333333334,626.9006666666667,38.06775353560849
32,0.4,6,Poisson,1500,11163.538,6.320666666666667,37.922,37.922,38.06775353560848
32,0.4,6,SBT-exp,1500,10101.903333333334,5.442666666666667,31.0,31.0,38.06775353560848
32,0.4,6,NTC stochastic rounding,1500,11281.015333333333,6.248666666666667,38.062,38.062,38.06775353560849
32,0.4,6,P-SBT,1500,10945.245333333334,6.410666666666667,31.0,31.0,38.06775353560849
32,0.4,7,P-SBT,1500,10589.741333333333,6.304666666666667,31.0,31.0,38.06775353560849
32,0.4,7,SBT-exp,1500,9816.616,5.452,31.0,31.0,38.06775353560849
32,0.4,7,Poisson,1500,10958.252666666667,6.240666666666667,38.06,38.06,38.06775353560849
32,0.4,7,NTC stochastic rounding,1500,10816.114,6.3053333333333335,38.078,38.078,38.06775353560849
32,0.4,7,EA-P-SBT,1500,53786.454666666665,6.3533333333333335,69.68266666666666,629.522,38.06775353560849
32,0.4,7,Weighted P-SBT,1500,44414.122,6.34,69.446,496.0,38.06775353560849
48,0.01,0,Weighted P-SBT,1000,89863.4,0.25,4.155,1128.0,1.7671729336148183
48,0.01,0,NTC stochastic rounding,1000,4424.824,0.255,1.77,1.77,1.7671729336148183
48,0.01,0,EA-P-SBT,1000,89993.651,0.241,4.432,1135.937,1.7671729336148183
48,0.01,0,SBT-exp,1000,9218.744,0.211,47.0,47.0,1.7671729336148183
48,0.01,0,P-SBT,1000,9860.291,0.227,47.0,47.0,1.7671729336148183
48,0.01,0,Poisson,1000,4334.036,0.194,1.679,1.679,1.7671729336148183
48,0.01,1,Poisson,1000,4188.081,0.199,1.788,1.788,1.7671729336148183
48,0.01,1,SBT-exp,1000,9123.831,0.249,47.0,47.0,1.7671729336148183
48,0.01,1,Weighted P-SBT,1000,88120.665,0.214,3.747,1128.0,1.7671729336148183
48,0.01,1,P-SBT,1000,9493.294,0.228,47.0,47.0,1.7671729336148183
48,0.01,1,NTC stochastic rounding,1000,4169.591,0.241,1.774,1.774,1.7671729336148183
48,0.01,1,EA-P-SBT,1000,89847.469,0.22,3.977,1135.198,1.7671729336148183
48,0.01,2,P-SBT,1000,9382.639,0.203,47.0,47.0,1.7671729336148183
48,0.01,2,EA-P-SBT,1000,89972.808,0.234,3.69,1135.208,1.7671729336148183
48,0.01,2,SBT-exp,1000,9177.104,0.248,47.0,47.0,1.7671729336148183
48,0.01,2,Weighted P-SBT,1000,88089.396,0.251,4.174,1128.0,1.7671729336148183
48,0.01,2,Poisson,1000,4299.977,0.263,1.804,1.804,1.7671729336148183
48,0.01,2,NTC stochastic rounding,1000,4301.505,0.228,1.76,1.76,1.7671729336148183
48,0.01,3,SBT-exp,1000,9292.588,0.22,47.0,47.0,1.7671729336148183
48,0.01,3,NTC stochastic rounding,1000,4249.212,0.263,1.775,1.775,1.7671729336148183
48,0.01,3,Weighted P-SBT,1000,86991.411,0.231,3.582,1128.0,1.7671729336148183
48,0.01,3,P-SBT,1000,9386.166,0.24,47.0,47.0,1.7671729336148183
48,0.01,3,Poisson,1000,4363.402,0.238,1.763,1.763,1.7671729336148183
48,0.01,3,EA-P-SBT,1000,89443.702,0.226,3.603,1135.266,1.7671729336148183
48,0.01,4,P-SBT,1000,9692.574,0.232,47.0,47.0,1.7671729336148183
48,0.01,4,SBT-exp,1000,9598.906,0.263,47.0,47.0,1.7671729336148183
48,0.01,4,EA-P-SBT,1000,88534.156,0.228,3.831,1135.191,1.7671729336148183
48,0.01,4,Poisson,1000,4407.306,0.241,1.743,1.743,1.7671729336148183
48,0.01,4,Weighted P-SBT,1000,87134.809,0.243,3.932,1128.0,1.7671729336148183
48,0.01,4,NTC stochastic rounding,1000,4186.492,0.245,1.772,1.772,1.7671729336148183
48,0.01,5,SBT-exp,1000,9150.726,0.214,47.0,47.0,1.7671729336148183
48,0.01,5,NTC stochastic rounding,1000,4276.146,0.217,1.769,1.769,1.7671729336148183
48,0.01,5,Weighted P-SBT,1000,87405.475,0.253,4.275,1128.0,1.7671729336148183
48,0.01,5,P-SBT,1000,9766.575,0.244,47.0,47.0,1.7671729336148183
48,0.01,5,Poisson,1000,4479.783,0.254,1.779,1.779,1.7671729336148183
48,0.01,5,EA-P-SBT,1000,89666.821,0.263,4.52,1136.574,1.7671729336148183
48,0.01,6,EA-P-SBT,1000,89694.484,0.246,4.021,1135.751,1.7671729336148183
48,0.01,6,SBT-exp,1000,9108.889,0.241,47.0,47.0,1.7671729336148183
48,0.01,6,Weighted P-SBT,1000,88556.108,0.242,3.896,1128.0,1.7671729336148183
48,0.01,6,NTC stochastic rounding,1000,4154.83,0.22,1.776,1.776,1.7671729336148183
48,0.01,6,P-SBT,1000,9375.148,0.225,47.0,47.0,1.7671729336148183
48,0.01,6,Poisson,1000,4210.995,0.217,1.784,1.784,1.7671729336148183
48,0.01,7,Weighted P-SBT,1000,87599.223,0.229,3.718,1128.0,1.7671729336148183
48,0.01,7,SBT-exp,1000,9109.349,0.235,47.0,47.0,1.7671729336148183
48,0.01,7,P-SBT,1000,9413.054,0.254,47.0,47.0,1.7671729336148183
48,0.01,7,Poisson,1000,4244.51,0.256,1.748,1.748,1.7671729336148183
48,0.01,7,NTC stochastic rounding,1000,4462.517,0.238,1.763,1.763,1.7671729336148183
48,0.01,7,EA-P-SBT,1000,89657.886,0.232,4.016,1135.371,1.7671729336148183
48,0.04,0,P-SBT,1000,10306.417,1.002,47.0,47.0,7.068691734459273
48,0.04,0,Poisson,1000,5549.362,0.93,7.126,7.126,7.068691734459273
48,0.04,0,EA-P-SBT,1000,92393.34,0.967,15.655,1158.272,7.068691734459273
48,0.04,0,Weighted P-SBT,1000,87970.144,0.908,14.876,1128.0,7.068691734459273
48,0.04,0,NTC stochastic rounding,1000,5236.435,0.952,7.06,7.06,7.068691734459273
48,0.04,0,SBT-exp,1000,9590.703,0.948,47.0,47.0,7.068691734459273
48,0.04,1,Poisson,1000,5332.929,0.964,7.097,7.097,7.068691734459273
48,0.04,1,Weighted P-SBT,1000,88800.693,0.984,16.469,1128.0,7.068691734459273
48,0.04,1,NTC stochastic rounding,1000,5480.159,0.936,7.071,7.071,7.068691734459273
48,0.04,1,P-SBT,1000,10206.108,0.94,47.0,47.0,7.068691734459273
48,0.04,1,EA-P-SBT,1000,91923.386,0.973,15.961,1158.7,7.068691734459273
48,0.04,1,SBT-exp,1000,9699.274,0.895,47.0,47.0,7.068691734459273
48,0.04,2,NTC stochastic rounding,1000,5440.514,0.937,7.07,7.07,7.068691734459273
48,0.04,2,SBT-exp,1000,9627.301,0.961,47.0,47.0,7.068691734459273
48,0.04,2,Poisson,1000,5575.5,0.958,6.937,6.937,7.068691734459273
48,0.04,2,Weighted P-SBT,1000,89463.483,0.985,16.077,1128.0,7.068691734459273
48,0.04,2,EA-P-SBT,1000,89883.839,0.983,15.89,1158.806,7.068691734459273
48,0.04,2,P-SBT,1000,10046.123,0.928,47.0,47.0,7.068691734459273
48,0.04,3,NTC stochastic rounding,1000,5582.226,0.96,7.07,7.07,7.068691734459273
48,0.04,3,Weighted P-SBT,1000,89240.657,0.935,15.379,1128.0,7.068691734459273
48,0.04,3,EA-P-SBT,1000,92659.442,0.974,16.783,1159.29,7.068691734459273
48,0.04,3,P-SBT,1000,10258.326,0.952,47.0,47.0,7.068691734459273
48,0.04,3,Poisson,1000,5597.697,0.961,7.161,7.161,7.068691734459273
48,0.04,3,SBT-exp,1000,10002.129,0.959,47.0,47.0,7.068691734459273
48,0.04,4,Weighted P-SBT,1000,88639.814,0.9,14.496,1128.0,7.068691734459273
48,0.04,4,NTC stochastic rounding,1000,5255.59,0.981,7.058,7.058,7.068691734459273
48,0.04,4,Poisson,1000,5359.338,1.012,7.09,7.09,7.068691734459273
48,0.04,4,SBT-exp,1000,9607.985,0.912,47.0,47.0,7.068691734459273
48,0.04,4,EA-P-SBT,1000,91016.608,0.947,15.344,1157.577,7.068691734459273
48,0.04,4,P-SBT,1000,9901.9,0.937,47.0,47.0,7.068691734459273
48,0.04,5,Poisson,1000,5352.18,0.966,7.166,7.166,7.068691734459273
48,0.04,5,Weighted P-SBT,1000,89554.456,0.976,16.38,1128.0,7.068691734459273
48,0.04,5,SBT-exp,1000,9784.931,0.92,47.0,47.0,7.068691734459273
48,0.04,5,EA-P-SBT,1000,92520.497,0.989,16.628,1159.436,7.068691734459273
48,0.04,5,NTC stochastic rounding,1000,5344.229,0.934,7.068,7.068,7.068691734459273
48,0.04,5,P-SBT,1000,9937.597,0.996,47.0,47.0,7.068691734459273
48,0.04,6,SBT-exp,1000,9919.904,0.933,47.0,47.0,7.068691734459273
48,0.04,6,Poisson,1000,5509.471,0.931,6.929,6.929,7.068691734459273
48,0.04,6,Weighted P-SBT,1000,87477.415,0.926,15.505,1128.0,7.068691734459273
48,0.04,6,NTC stochastic rounding,1000,5218.91,0.926,7.056,7.056,7.068691734459273
48,0.04,6,P-SBT,1000,10099.791,0.924,47.0,47.0,7.068691734459273
48,0.04,6,EA-P-SBT,1000,92620.21,0.99,16.414,1159.217,7.068691734459273
48,0.04,7,Weighted P-SBT,1000,89963.411,0.939,14.794,1128.0,7.068691734459273
48,0.04,7,P-SBT,1000,9915.78,0.947,47.0,47.0,7.068691734459273
48,0.04,7,Poisson,1000,5321.18,0.924,7.123,7.123,7.068691734459273
48,0.04,7,NTC stochastic rounding,1000,5200.954,0.909,7.061,7.061,7.068691734459273
48,0.04,7,EA-P-SBT,1000,91174.52,0.995,16.61,1160.248,7.068691734459273
48,0.04,7,SBT-exp,1000,9841.412,0.933,47.0,47.0,7.068691734459273
48,0.1,0,NTC stochastic rounding,1000,7535.595,2.296,17.662,17.662,17.671729336148694
48,0.1,0,Weighted P-SBT,1000,88496.894,2.398,39.351,1128.0,17.671729336148694
48,0.1,0,P-SBT,1000,11479.676,2.411,47.0,47.0,17.671729336148694
48,0.1,0,EA-P-SBT,1000,96628.908,2.334,37.716,1200.152,17.671729336148694
48,0.1,0,SBT-exp,1000,10884.879,2.359,47.0,47.0,17.671729336148694
48,0.1,0,Poisson,1000,7384.409,2.324,17.419,17.419,17.671729336148694
48,0.1,1,NTC stochastic rounding,1000,7329.72,2.327,17.679,17.679,17.671729336148694
48,0.1,1,P-SBT,1000,11461.114,2.39,47.0,47.0,17.671729336148694
48,0.1,1,Weighted P-SBT,1000,91141.8,2.392,39.563,1128.0,17.671729336148694
48,0.1,1,EA-P-SBT,1000,94691.815,2.422,40.078,1204.393,17.671729336148694
48,0.1,1,Poisson,1000,7406.708,2.317,17.776,17.776,17.671729336148694
48,0.1,1,SBT-exp,1000,10492.554,2.265,47.0,47.0,17.671729336148694
48,0.1,2,Poisson,1000,7620.171,2.375,17.804,17.804,17.671729336148694
48,0.1,2,SBT-exp,1000,10995.064,2.301,47.0,47.0,17.671729336148694
48,0.1,2,NTC stochastic rounding,1000,7529.522,2.356,17.684,17.684,17.671729336148694
48,0.1,2,EA-P-SBT,1000,96940.78,2.365,38.72,1203.171,17.671729336148694
48,0.1,2,P-SBT,1000,11257.969,2.349,47.0,47.0,17.671729336148694
48,0.1,2,Weighted P-SBT,1000,90964.251,2.44,40.077,1128.0,17.671729336148694
48,0.1,3,EA-P-SBT,1000,95843.93,2.356,38.548,1203.262,17.671729336148694
48,0.1,3,SBT-exp,1000,10634.37,2.278,47.0,47.0,17.671729336148694
48,0.1,3,NTC stochastic rounding,1000,7392.389,2.436,17.69,17.69,17.671729336148694
48,0.1,3,Poisson,1000,7392.272,2.35,17.536,17.536,17.671729336148694
48,0.1,3,Weighted P-SBT,1000,88632.983,2.378,38.516,1128.0,17.671729336148694
48,0.1,3,P-SBT,1000,11247.318,2.486,47.0,47.0,17.671729336148694
48,0.1,4,EA-P-SBT,1000,97411.757,2.411,38.506,1202.877,17.671729336148694
48,0.1,4,Poisson,1000,7475.528,2.406,17.701,17.701,17.671729336148694
48,0.1,4,Weighted P-SBT,1000,91825.732,2.39,40.059,1128.0,17.671729336148694
48,0.1,4,SBT-exp,1000,11032.284,2.252,47.0,47.0,17.671729336148694
48,0.1,4,P-SBT,1000,11354.734,2.407,47.0,47.0,17.671729336148694
48,0.1,4,NTC stochastic rounding,1000,7399.313,2.414,17.664,17.664,17.671729336148694
48,0.1,5,Poisson,1000,7484.224,2.371,17.71,17.71,17.671729336148694
48,0.1,5,Weighted P-SBT,1000,89971.902,2.494,40.201,1128.0,17.671729336148694
48,0.1,5,NTC stochastic rounding,1000,7360.898,2.377,17.687,17.687,17.671729336148694
48,0.1,5,P-SBT,1000,11333.3,2.429,47.0,47.0,17.671729336148694
48,0.1,5,SBT-exp,1000,11259.809,2.299,47.0,47.0,17.671729336148694
48,0.1,5,EA-P-SBT,1000,102336.615,2.433,40.664,1205.875,17.671729336148694
48,0.1,6,Weighted P-SBT,1000,91830.263,2.358,38.026,1128.0,17.671729336148694
48,0.1,6,P-SBT,1000,11502.368,2.395,47.0,47.0,17.671729336148694
48,0.1,6,SBT-exp,1000,10895.075,2.297,47.0,47.0,17.671729336148694
48,0.1,6,NTC stochastic rounding,1000,7693.893,2.409,17.672,17.672,17.671729336148694
48,0.1,6,EA-P-SBT,1000,95851.826,2.46,39.636,1204.943,17.671729336148694
48,0.1,6,Poisson,1000,7399.816,2.326,17.624,17.624,17.671729336148694
48,0.1,7,Weighted P-SBT,1000,91464.382,2.411,38.996,1128.0,17.671729336148694
48,0.1,7,SBT-exp,1000,11123.602,2.291,47.0,47.0,17.671729336148694
48,0.1,7,P-SBT,1000,11520.451,2.348,47.0,47.0,17.671729336148694
48,0.1,7,NTC stochastic rounding,1000,7796.986,2.346,17.664,17.664,17.671729336148694
48,0.1,7,Poisson,1000,7613.17,2.252,17.536,17.536,17.671729336148694
48,0.1,7,EA-P-SBT,1000,99243.397,2.446,39.689,1205.235,17.671729336148694
48,0.2,0,SBT-exp,1000,12616.814,4.449,47.0,47.0,35.34345867229739
48,0.2,0,P-SBT,1000,13303.339,4.799,47.0,47.0,35.34345867229739
48,0.2,0,EA-P-SBT,1000,103491.004,4.693,76.96,1277.596,35.34345867229739
48,0.2,0,Weighted P-SBT,1000,92808.203,4.84,78.521,1128.0,35.34345867229739
48,0.2,0,Poisson,1000,11501.148,4.707,35.181,35.181,35.34345867229739
48,0.2,0,NTC stochastic rounding,1000,11398.363,4.742,35.325,35.325,35.34345867229739
48,0.2,1,NTC stochastic rounding,1000,11478.462,4.829,35.341,35.341,35.34345867229739
48,0.2,1,EA-P-SBT,1000,106058.397,4.757,78.841,1278.382,35.34345867229739
48,0.2,1,P-SBT,1000,13206.262,4.651,47.0,47.0,35.34345867229739
48,0.2,1,Poisson,1000,11650.413,4.715,35.548,35.548,35.34345867229739
48,0.2,1,SBT-exp,1000,12408.744,4.301,47.0,47.0,35.34345867229739
48,0.2,1,Weighted P-SBT,1000,92678.876,4.819,80.099,1128.0,35.34345867229739
48,0.2,2,EA-P-SBT,1000,101878.573,4.806,79.007,1281.032,35.34345867229739
48,0.2,2,SBT-exp,1000,12080.96,4.351,47.0,47.0,35.34345867229739
48,0.2,2,NTC stochastic rounding,1000,10878.3,4.767,35.329,35.329,35.34345867229739
48,0.2,2,Poisson,1000,11465.372,4.642,35.198,35.198,35.34345867229739
48,0.2,2,P-SBT,1000,12906.632,4.764,47.0,47.0,35.34345867229739
48,0.2,2,Weighted P-SBT,1000,93777.309,4.778,78.397,1128.0,35.34345867229739
48,0.2,3,P-SBT,1000,12635.401,4.809,47.0,47.0,35.34345867229739
48,0.2,3,SBT-exp,1000,11980.233,4.331,47.0,47.0,35.34345867229739
48,0.2,3,Poisson,1000,11591.614,4.787,35.289,35.289,35.34345867229739
48,0.2,3,NTC stochastic rounding,1000,11518.759,4.779,35.359,35.359,35.34345867229739
48,0.2,3,EA-P-SBT,1000,102225.687,4.738,77.621,1278.474,35.34345867229739
48,0.2,3,Weighted P-SBT,1000,90510.123,4.775,78.489,1128.0,35.34345867229739
48,0.2,4,Poisson,1000,11172.851,4.812,35.76,35.76,35.34345867229739
48,0.2,4,EA-P-SBT,1000,103955.82,4.782,78.126,1279.513,35.34345867229739
48,0.2,4,P-SBT,1000,13129.78,4.91,47.0,47.0,35.34345867229739
48,0.2,4,NTC stochastic rounding,1000,11471.319,4.707,35.369,35.369,35.34345867229739
48,0.2,4,SBT-exp,1000,11992.706,4.386,47.0,47.0,35.34345867229739
48,0.2,4,Weighted P-SBT,1000,92330.765,4.721,76.58,1128.0,35.34345867229739
48,0.2,5,EA-P-SBT,1000,101986.815,4.883,81.568,1283.258,35.34345867229739
48,0.2,5,SBT-exp,1000,12275.59,4.441,47.0,47.0,35.34345867229739
48,0.2,5,Poisson,1000,10890.18,4.693,35.225,35.225,35.34345867229739
48,0.2,5,P-SBT,1000,12569.384,4.775,47.0,47.0,35.34345867229739
48,0.2,5,NTC stochastic rounding,1000,11148.518,4.75,35.364,35.364,35.34345867229739
48,0.2,5,Weighted P-SBT,1000,92684.497,4.791,78.489,1128.0,35.34345867229739
48,0.2,6,EA-P-SBT,1000,104965.296,4.763,76.776,1278.987,35.34345867229739
48,0.2,6,NTC stochastic rounding,1000,11421.167,4.759,35.366,35.366,35.34345867229739
48,0.2,6,P-SBT,1000,13248.406,4.752,47.0,47.0,35.34345867229739
48,0.2,6,SBT-exp,1000,12521.228,4.478,47.0,47.0,35.34345867229739
48,0.2,6,Weighted P-SBT,1000,90654.442,4.847,78.142,1128.0,35.34345867229739
48,0.2,6,Poisson,1000,11056.751,4.713,35.124,35.124,35.34345867229739
48,0.2,7,P-SBT,1000,12512.247,4.722,47.0,47.0,35.34345867229739
48,0.2,7,EA-P-SBT,1000,103594.536,4.825,79.361,1280.216,35.34345867229739
48,0.2,7,SBT-exp,1000,12713.651,4.524,47.0,47.0,35.34345867229739
48,0.2,7,NTC stochastic rounding,1000,11318.271,4.774,35.331,35.331,35.34345867229739
48,0.2,7,Weighted P-SBT,1000,93040.237,4.767,77.16,1128.0,35.34345867229739
48,0.2,7,Poisson,1000,11114.978,4.748,35.291,35.291,35.34345867229739
48,0.4,0,Poisson,1000,19248.497,9.606,71.15,71.15,70.68691734459478
48,0.4,0,SBT-exp,1000,15219.331,8.269,47.0,47.0,70.68691734459478
48,0.4,0,NTC stochastic rounding,1000,17987.251,9.495,70.701,70.701,70.68691734459478
48,0.4,0,Weighted P-SBT,1000,94418.74,9.411,153.999,1128.0,70.68691734459478
48,0.4,0,EA-P-SBT,1000,117176.845,9.429,154.944,1426.268,70.68691734459478
48,0.4,0,P-SBT,1000,16276.406,9.576,47.0,47.0,70.68691734459478
48,0.4,1,EA-P-SBT,1000,118545.682,9.473,155.784,1427.112,70.68691734459478
48,0.4,1,NTC stochastic rounding,1000,18984.659,9.649,70.676,70.676,70.68691734459478
48,0.4,1,SBT-exp,1000,15447.028,8.169,47.0,47.0,70.68691734459478
48,0.4,1,Poisson,1000,18081.763,9.538,70.942,70.942,70.68691734459478
48,0.4,1,P-SBT,1000,15985.262,9.526,47.0,47.0,70.68691734459478
48,0.4,1,Weighted P-SBT,1000,94614.174,9.569,155.801,1128.0,70.68691734459478
48,0.4,2,Poisson,1000,17963.566,9.368,70.937,70.937,70.68691734459478
48,0.4,2,NTC stochastic rounding,1000,18378.125,9.404,70.694,70.694,70.68691734459478
48,0.4,2,EA-P-SBT,1000,118402.055,9.501,155.03,1427.91,70.68691734459478
48,0.4,2,P-SBT,1000,16554.364,9.453,47.0,47.0,70.68691734459478
48,0.4,2,SBT-exp,1000,14902.073,8.225,47.0,47.0,70.68691734459478
48,0.4,2,Weighted P-SBT,1000,96448.533,9.369,154.321,1128.0,70.68691734459478
48,0.4,3,SBT-exp,1000,14750.412,8.25,47.0,47.0,70.68691734459478
48,0.4,3,Poisson,1000,18271.805,9.531,71.023,71.023,70.68691734459478
48,0.4,3,NTC stochastic rounding,1000,18176.356,9.472,70.692,70.692,70.68691734459478
48,0.4,3,Weighted P-SBT,1000,94411.32,9.516,155.187,1128.0,70.68691734459478
48,0.4,3,EA-P-SBT,1000,118340.651,9.497,154.846,1428.882,70.68691734459478
48,0.4,3,P-SBT,1000,16507.865,9.522,47.0,47.0,70.68691734459478
48,0.4,4,Poisson,1000,18386.145,9.416,70.666,70.666,70.68691734459478
48,0.4,4,SBT-exp,1000,15499.181,8.158,47.0,47.0,70.68691734459478
48,0.4,4,Weighted P-SBT,1000,98807.43,9.537,157.039,1128.0,70.68691734459478
48,0.4,4,NTC stochastic rounding,1000,17965.882,9.501,70.707,70.707,70.68691734459478
48,0.4,4,P-SBT,1000,16277.89,9.561,47.0,47.0,70.68691734459478
48,0.4,4,EA-P-SBT,1000,119381.589,9.645,156.088,1432.039,70.68691734459478
48,0.4,5,Poisson,1000,18376.019,9.438,70.556,70.556,70.68691734459478
48,0.4,5,Weighted P-SBT,1000,95165.131,9.616,155.803,1128.0,70.68691734459478
48,0.4,5,P-SBT,1000,16619.385,9.579,47.0,47.0,70.68691734459478
48,0.4,5,NTC stochastic rounding,1000,18782.238,9.437,70.702,70.702,70.68691734459478
48,0.4,5,SBT-exp,1000,15273.48,8.119,47.0,47.0,70.68691734459478
48,0.4,5,EA-P-SBT,1000,117536.987,9.53,155.901,1429.878,70.68691734459478
48,0.4,6,P-SBT,1000,16171.656,9.575,47.0,47.0,70.68691734459478
48,0.4,6,SBT-exp,1000,14744.304,8.231,47.0,47.0,70.68691734459478
48,0.4,6,Weighted P-SBT,1000,95998.817,9.486,156.746,1128.0,70.68691734459478
48,0.4,6,EA-P-SBT,1000,118791.115,9.501,154.386,1427.571,70.68691734459478
48,0.4,6,Poisson,1000,18382.847,9.58,70.75,70.75,70.68691734459478
48,0.4,6,NTC stochastic rounding,1000,18645.306,9.511,70.679,70.679,70.68691734459478
48,0.4,7,P-SBT,1000,15840.566,9.464,47.0,47.0,70.68691734459478
48,0.4,7,NTC stochastic rounding,1000,19314.055,9.412,70.687,70.687,70.68691734459478
48,0.4,7,Weighted P-SBT,1000,97092.354,9.414,154.054,1128.0,70.68691734459478
48,0.4,7,SBT-exp,1000,16257.152,8.12,47.0,47.0,70.68691734459478
48,0.4,7,EA-P-SBT,1000,122910.439,9.407,153.144,1424.172,70.68691734459478
48,0.4,7,Poisson,1000,19060.991,9.62,70.722,70.722,70.68691734459478
64,0.01,0,P-SBT,1000,13019.514,0.344,63.0,63.0,2.7352127422302024
64,0.01,0,EA-P-SBT,1000,159980.545,0.292,6.659,2028.635,2.7352127422302024
64,0.01,0,SBT-exp,1000,12378.747,0.287,63.0,63.0,2.7352127422302024
64,0.01,0,Weighted P-SBT,1000,158102.14,0.327,7.072,2016.0,2.7352127422302024
64,0.01,0,NTC stochastic rounding,1000,5741.927,0.301,2.731,2.731,2.7352127422302024
64,0.01,0,Poisson,1000,5825.425,0.331,2.753,2.753,2.7352127422302024
64,0.01,1,P-SBT,1000,13005.514,0.312,63.0,63.0,2.7352127422302024
64,0.01,1,Weighted P-SBT,1000,159242.566,0.318,6.863,2016.0,2.7352127422302024
64,0.01,1,Poisson,1000,5534.241,0.326,2.81,2.81,2.7352127422302024
64,0.01,1,EA-P-SBT,1000,156730.381,0.34,7.434,2030.54,2.7352127422302024
64,0.01,1,SBT-exp,1000,12640.477,0.344,63.0,63.0,2.7352127422302024
64,0.01,1,NTC stochastic rounding,1000,5727.88,0.328,2.752,2.752,2.7352127422302024
64,0.01,2,Poisson,1000,5818.574,0.319,2.744,2.744,2.7352127422302024
64,0.01,2,NTC stochastic rounding,1000,5708.639,0.325,2.72,2.72,2.7352127422302024
64,0.01,2,EA-P-SBT,1000,160644.881,0.303,6.519,2028.466,2.7352127422302024
64,0.01,2,Weighted P-SBT,1000,156431.802,0.302,6.697,2016.0,2.7352127422302024
64,0.01,2,SBT-exp,1000,12445.807,0.326,63.0,63.0,2.7352127422302024
64,0.01,2,P-SBT,1000,13024.148,0.341,63.0,63.0,2.7352127422302024
64,0.01,3,SBT-exp,1000,12512.733,0.312,63.0,63.0,2.7352127422302024
64,0.01,3,Weighted P-SBT,1000,159469.814,0.321,6.698,2016.0,2.7352127422302024
64,0.01,3,NTC stochastic rounding,1000,5713.254,0.346,2.715,2.715,2.7352127422302024
64,0.01,3,Poisson,1000,5802.88,0.317,2.735,2.735,2.7352127422302024
64,0.01,3,P-SBT,1000,13180.595,0.33,63.0,63.0,2.7352127422302024
64,0.01,3,EA-P-SBT,1000,155946.151,0.293,6.509,2028.828,2.7352127422302024
64,0.01,4,P-SBT,1000,13062.521,0.332,63.0,63.0,2.7352127422302024
64,0.01,4,NTC stochastic rounding,1000,5756.438,0.297,2.73,2.73,2.7352127422302024
64,0.01,4,SBT-exp,1000,12675.14,0.294,63.0,63.0,2.7352127422302024
64,0.01,4,Weighted P-SBT,1000,159677.441,0.333,7.387,2016.0,2.7352127422302024
64,0.01,4,Poisson,1000,5841.963,0.305,2.787,2.787,2.7352127422302024
64,0.01,4,EA-P-SBT,1000,157734.255,0.344,7.618,2030.195,2.7352127422302024
64,0.01,5,NTC stochastic rounding,1000,5467.164,0.337,2.728,2.728,2.7352127422302024
64,0.01,5,EA-P-SBT,1000,160132.154,0.318,7.058,2029.035,2.7352127422302024
64,0.01,5,P-SBT,1000,12966.229,0.327,63.0,63.0,2.7352127422302024
64,0.01,5,Weighted P-SBT,1000,159252.346,0.324,6.89,2016.0,2.7352127422302024
64,0.01,5,SBT-exp,1000,12294.732,0.303,63.0,63.0,2.7352127422302024
64,0.01,5,Poisson,1000,5597.432,0.343,2.736,2.736,2.7352127422302024
64,0.01,6,SBT-exp,1000,12113.024,0.326,63.0,63.0,2.7352127422302024
64,0.01,6,NTC stochastic rounding,1000,5798.74,0.317,2.751,2.751,2.7352127422302024
64,0.01,6,Poisson,1000,5658.934,0.316,2.799,2.799,2.7352127422302024
64,0.01,6,Weighted P-SBT,1000,158466.939,0.322,6.948,2016.0,2.7352127422302024
64,0.01,6,EA-P-SBT,1000,160868.726,0.314,6.747,2029.165,2.7352127422302024
64,0.01,6,P-SBT,1000,12576.235,0.331,63.0,63.0,2.7352127422302024
64,0.01,7,NTC stochastic rounding,1000,5544.775,0.309,2.743,2.743,2.7352127422302024
64,0.01,7,SBT-exp,1000,12085.51,0.329,63.0,63.0,2.7352127422302024
64,0.01,7,Poisson,1000,5618.879,0.315,2.745,2.745,2.7352127422302024
64,0.01,7,EA-P-SBT,1000,157965.392,0.305,6.369,2028.592,2.7352127422302024
64,0.01,7,Weighted P-SBT,1000,160266.188,0.3,6.329,2016.0,2.7352127422302024
64,0.01,7,P-SBT,1000,12952.748,0.3,63.0,63.0,2.7352127422302024
64,0.04,0,Poisson,1000,7324.584,1.28,10.892,10.892,10.94085096892081
64,0.04,0,Weighted P-SBT,1000,158482.215,1.259,26.386,2016.0,10.94085096892081
64,0.04,0,EA-P-SBT,1000,163620.399,1.288,27.806,2069.886,10.94085096892081
64,0.04,0,P-SBT,1000,13618.912,1.302,63.0,63.0,10.94085096892081
64,0.04,0,NTC stochastic rounding,1000,7147.634,1.257,10.946,10.946,10.94085096892081
64,0.04,0,SBT-exp,1000,13447.012,1.325,63.0,63.0,10.94085096892081
64,0.04,1,Weighted P-SBT,1000,156495.984,1.201,25.904,2016.0,10.94085096892081
64,0.04,1,EA-P-SBT,1000,162291.159,1.266,28.201,2069.811,10.94085096892081
64,0.04,1,SBT-exp,1000,13312.362,1.295,63.0,63.0,10.94085096892081
64,0.04,1,P-SBT,1000,13544.404,1.239,63.0,63.0,10.94085096892081
64,0.04,1,NTC stochastic rounding,1000,7111.289,1.219,10.951,10.951,10.94085096892081
64,0.04,1,Poisson,1000,7356.172,1.224,10.697,10.697,10.94085096892081
64,0.04,2,P-SBT,1000,13583.644,1.278,63.0,63.0,10.94085096892081
64,0.04,2,Poisson,1000,7168.564,1.27,10.965,10.965,10.94085096892081
64,0.04,2,SBT-exp,1000,13120.388,1.186,63.0,63.0,10.94085096892081
64,0.04,2,EA-P-SBT,1000,161042.411,1.297,28.419,2072.208,10.94085096892081
64,0.04,2,Weighted P-SBT,1000,160391.564,1.266,27.826,2016.0,10.94085096892081
64,0.04,2,NTC stochastic rounding,1000,7161.914,1.268,10.937,10.937,10.94085096892081
64,0.04,3,Poisson,1000,7387.886,1.367,10.857,10.857,10.94085096892081
64,0.04,3,EA-P-SBT,1000,160117.628,1.292,28.162,2070.551,10.94085096892081
64,0.04,3,NTC stochastic rounding,1000,6918.01,1.267,10.948,10.948,10.94085096892081
64,0.04,3,Weighted P-SBT,1000,156700.968,1.26,27.479,2016.0,10.94085096892081
64,0.04,3,P-SBT,1000,13241.253,1.269,63.0,63.0,10.94085096892081
64,0.04,3,SBT-exp,1000,12786.666,1.198,63.0,63.0,10.94085096892081
64,0.04,4,P-SBT,1000,13617.368,1.223,63.0,63.0,10.94085096892081
64,0.04,4,SBT-exp,1000,12782.816,1.228,63.0,63.0,10.94085096892081
64,0.04,4,Weighted P-SBT,1000,154966.987,1.267,27.936,2016.0,10.94085096892081
64,0.04,4,EA-P-SBT,1000,159760.297,1.251,27.881,2068.374,10.94085096892081
64,0.04,4,Poisson,1000,7398.875,1.236,10.83,10.83,10.94085096892081
64,0.04,4,NTC stochastic rounding,1000,7354.909,1.304,10.946,10.946,10.94085096892081
64,0.04,5,NTC stochastic rounding,1000,7273.989,1.318,10.942,10.942,10.94085096892081
64,0.04,5,Weighted P-SBT,1000,157017.873,1.288,28.049,2016.0,10.94085096892081
64,0.04,5,EA-P-SBT,1000,159169.856,1.273,27.58,2069.916,10.94085096892081
64,0.04,5,SBT-exp,1000,13388.306,1.268,63.0,63.0,10.94085096892081
64,0.04,5,P-SBT,1000,14497.897,1.265,63.0,63.0,10.94085096892081
64,0.04,5,Poisson,1000,7797.034,1.262,10.922,10.922,10.94085096892081
64,0.04,6,Poisson,1000,7797.317,1.253,11.013,11.013,10.94085096892081
64,0.04,6,NTC stochastic rounding,1000,7720.89,1.295,10.953,10.953,10.94085096892081
64,0.04,6,P-SBT,1000,14474.303,1.244,63.0,63.0,10.94085096892081
64,0.04,6,Weighted P-SBT,1000,167385.612,1.283,28.929,2016.0,10.94085096892081
64,0.04,6,EA-P-SBT,1000,170075.731,1.264,26.686,2069.353,10.94085096892081
64,0.04,6,SBT-exp,1000,14027.94,1.207,63.0,63.0,10.94085096892081
64,0.04,7,P-SBT,1000,14494.456,1.238,63.0,63.0,10.94085096892081
64,0.04,7,Weighted P-SBT,1000,169196.498,1.297,27.551,2016.0,10.94085096892081
64,0.04,7,Poisson,1000,7710.535,1.236,11.077,11.077,10.94085096892081
64,0.04,7,EA-P-SBT,1000,173562.148,1.309,28.425,2071.329,10.94085096892081
64,0.04,7,SBT-exp,1000,13985.714,1.206,63.0,63.0,10.94085096892081
64,0.04,7,NTC stochastic rounding,1000,7688.704,1.284,10.95,10.95,10.94085096892081
64,0.1,0,NTC stochastic rounding,1000,10901.334,3.181,27.354,27.354,27.35212742230221
64,0.1,0,EA-P-SBT,1000,182584.529,3.226,70.738,2152.541,27.35212742230221
64,0.1,0,Weighted P-SBT,1000,169936.551,3.15,66.507,2016.0,27.35212742230221
64,0.1,0,SBT-exp,1000,15343.319,3.074,63.0,63.0,27.35212742230221
64,0.1,0,Poisson,1000,11023.724,3.227,27.279,27.279,27.35212742230221
64,0.1,0,P-SBT,1000,15936.252,3.176,63.0,63.0,27.35212742230221
64,0.1,1,NTC stochastic rounding,1000,10943.951,3.2,27.362,27.362,27.35212742230221
64,0.1,1,Weighted P-SBT,1000,171208.85,3.185,68.673,2016.0,27.35212742230221
64,0.1,1,EA-P-SBT,1000,181706.463,3.163,68.884,2150.383,27.35212742230221
64,0.1,1,SBT-exp,1000,15165.373,3.038,63.0,63.0,27.35212742230221
64,0.1,1,Poisson,1000,10843.157,3.151,27.11,27.11,27.35212742230221
64,0.1,1,P-SBT,1000,15876.732,3.111,63.0,63.0,27.35212742230221
64,0.1,2,Weighted P-SBT,1000,171227.64,3.249,71.316,2016.0,27.35212742230221
64,0.1,2,Poisson,1000,10965.942,3.139,27.324,27.324,27.35212742230221
64,0.1,2,EA-P-SBT,1000,179806.877,3.241,69.267,2152.982,27.35212742230221
64,0.1,2,P-SBT,1000,15693.71,3.245,63.0,63.0,27.35212742230221
64,0.1,2,NTC stochastic rounding,1000,10103.898,3.155,27.377,27.377,27.35212742230221
64,0.1,2,SBT-exp,1000,15309.472,3.055,63.0,63.0,27.35212742230221
64,0.1,3,Weighted P-SBT,1000,170961.577,3.156,69.14,2016.0,27.35212742230221
64,0.1,3,NTC stochastic rounding,1000,11020.317,3.288,27.385,27.385,27.35212742230221
64,0.1,3,EA-P-SBT,1000,179719.796,3.189,68.143,2149.846,27.35212742230221
64,0.1,3,Poisson,1000,10660.119,3.164,27.076,27.076,27.35212742230221
64,0.1,3,P-SBT,1000,15887.878,3.174,63.0,63.0,27.35212742230221
64,0.1,3,SBT-exp,1000,15391.13,3.091,63.0,63.0,27.35212742230221
64,0.1,4,NTC stochastic rounding,1000,10982.347,3.26,27.351,27.351,27.35212742230221
64,0.1,4,Poisson,1000,11011.431,3.148,27.08,27.08,27.35212742230221
64,0.1,4,P-SBT,1000,15967.883,3.126,63.0,63.0,27.35212742230221
64,0.1,4,Weighted P-SBT,1000,171424.198,3.216,69.82,2016.0,27.35212742230221
64,0.1,4,SBT-exp,1000,15446.567,3.118,63.0,63.0,27.35212742230221
64,0.1,4,EA-P-SBT,1000,181448.936,3.115,66.878,2147.902,27.35212742230221
64,0.1,5,SBT-exp,1000,15459.852,3.08,63.0,63.0,27.35212742230221
64,0.1,5,P-SBT,1000,16073.608,3.222,63.0,63.0,27.35212742230221
64,0.1,5,Poisson,1000,11033.056,3.185,27.276,27.276,27.35212742230221
64,0.1,5,NTC stochastic rounding,1000,10973.165,3.215,27.333,27.333,27.35212742230221
64,0.1,5,EA-P-SBT,1000,186556.35,3.2,70.215,2150.762,27.35212742230221
64,0.1,5,Weighted P-SBT,1000,171098.572,3.246,69.669,2016.0,27.35212742230221
64,0.1,6,Weighted P-SBT,1000,172182.877,3.163,68.112,2016.0,27.35212742230221
64,0.1,6,EA-P-SBT,1000,182458.011,3.194,68.764,2151.578,27.35212742230221
64,0.1,6,SBT-exp,1000,15626.705,3.112,63.0,63.0,27.35212742230221
64,0.1,6,Poisson,1000,11018.071,3.203,27.345,27.345,27.35212742230221
64,0.1,6,NTC stochastic rounding,1000,11063.828,3.173,27.396,27.396,27.35212742230221
64,0.1,6,P-SBT,1000,16073.098,3.25,63.0,63.0,27.35212742230221
64,0.1,7,NTC stochastic rounding,1000,10911.675,3.148,27.369,27.369,27.35212742230221
64,0.1,7,EA-P-SBT,1000,186648.172,3.13,69.306,2148.996,27.35212742230221
64,0.1,7,Weighted P-SBT,1000,174376.337,3.211,70.252,2016.0,27.35212742230221
64,0.1,7,P-SBT,1000,16580.364,3.235,63.0,63.0,27.35212742230221
64,0.1,7,SBT-exp,1000,15985.271,3.072,63.0,63.0,27.35212742230221
64,0.1,7,Poisson,1000,11430.377,3.142,27.336,27.336,27.35212742230221
64,0.2,0,Poisson,1000,17199.158,6.521,54.499,54.499,54.70425484460442
64,0.2,0,P-SBT,1000,19117.665,6.294,63.0,63.0,54.70425484460442
64,0.2,0,SBT-exp,1000,18374.204,5.996,63.0,63.0,54.70425484460442
64,0.2,0,EA-P-SBT,1000,200119.738,6.359,137.582,2285.556,54.70425484460442
64,0.2,0,Weighted P-SBT,1000,174760.801,6.329,134.843,2016.0,54.70425484460442
64,0.2,0,NTC stochastic rounding,1000,16490.372,6.331,54.687,54.687,54.70425484460442
64,0.2,1,SBT-exp,1000,17871.563,5.926,63.0,63.0,54.70425484460442
64,0.2,1,EA-P-SBT,1000,200055.18,6.402,140.109,2287.256,54.70425484460442
64,0.2,1,P-SBT,1000,18413.982,6.278,63.0,63.0,54.70425484460442
64,0.2,1,Poisson,1000,16433.621,6.291,54.955,54.955,54.70425484460442
64,0.2,1,NTC stochastic rounding,1000,16421.545,6.31,54.715,54.715,54.70425484460442
64,0.2,1,Weighted P-SBT,1000,175564.455,6.328,136.749,2016.0,54.70425484460442
64,0.2,2,EA-P-SBT,1000,197484.371,6.327,137.811,2284.636,54.70425484460442
64,0.2,2,Weighted P-SBT,1000,174638.199,6.457,139.931,2016.0,54.70425484460442
64,0.2,2,Poisson,1000,16752.893,6.354,54.19,54.19,54.70425484460442
64,0.2,2,NTC stochastic rounding,1000,16697.901,6.408,54.716,54.716,54.70425484460442
64,0.2,2,SBT-exp,1000,17603.334,5.805,63.0,63.0,54.70425484460442
64,0.2,2,P-SBT,1000,18906.093,6.48,63.0,63.0,54.70425484460442
64,0.2,3,NTC stochastic rounding,1000,16394.643,6.409,54.727,54.727,54.70425484460442
64,0.2,3,EA-P-SBT,1000,196177.14,6.291,135.251,2282.497,54.70425484460442
64,0.2,3,Poisson,1000,16323.192,6.266,54.846,54.846,54.70425484460442
64,0.2,3,P-SBT,1000,18337.251,6.285,63.0,63.0,54.70425484460442
64,0.2,3,Weighted P-SBT,1000,175433.704,6.232,134.798,2016.0,54.70425484460442
64,0.2,3,SBT-exp,1000,17986.677,5.912,63.0,63.0,54.70425484460442
64,0.2,4,Weighted P-SBT,1000,175362.199,6.304,136.034,2016.0,54.70425484460442
64,0.2,4,P-SBT,1000,18351.601,6.316,63.0,63.0,54.70425484460442
64,0.2,4,SBT-exp,1000,17530.561,5.89,63.0,63.0,54.70425484460442
64,0.2,4,EA-P-SBT,1000,198318.347,6.336,138.808,2284.692,54.70425484460442
64,0.2,4,NTC stochastic rounding,1000,16756.677,6.361,54.713,54.713,54.70425484460442
64,0.2,4,Poisson,1000,16480.044,6.306,54.887,54.887,54.70425484460442
64,0.2,5,NTC stochastic rounding,1000,16547.599,6.315,54.673,54.673,54.70425484460442
64,0.2,5,P-SBT,1000,18827.628,6.377,63.0,63.0,54.70425484460442
64,0.2,5,Weighted P-SBT,1000,174201.248,6.511,141.944,2016.0,54.70425484460442
64,0.2,5,Poisson,1000,17005.856,6.447,54.903,54.903,54.70425484460442
64,0.2,5,EA-P-SBT,1000,196816.824,6.204,134.672,2279.693,54.70425484460442
64,0.2,5,SBT-exp,1000,17620.683,5.964,63.0,63.0,54.70425484460442
64,0.2,6,P-SBT,1000,18448.57,6.42,63.0,63.0,54.70425484460442
64,0.2,6,EA-P-SBT,1000,197048.738,6.455,141.329,2290.574,54.70425484460442
64,0.2,6,Weighted P-SBT,1000,176005.118,6.34,138.248,2016.0,54.70425484460442
64,0.2,6,SBT-exp,1000,18004.865,6.014,63.0,63.0,54.70425484460442
64,0.2,6,Poisson,1000,16597.667,6.354,54.601,54.601,54.70425484460442
64,0.2,6,NTC stochastic rounding,1000,16327.702,6.282,54.714,54.714,54.70425484460442
64,0.2,7,Weighted P-SBT,1000,174110.688,6.312,138.307,2016.0,54.70425484460442
64,0.2,7,Poisson,1000,16680.807,6.398,55.004,55.004,54.70425484460442
64,0.2,7,EA-P-SBT,1000,197835.541,6.393,138.475,2287.092,54.70425484460442
64,0.2,7,SBT-exp,1000,17671.189,5.914,63.0,63.0,54.70425484460442
64,0.2,7,NTC stochastic rounding,1000,16335.865,6.384,54.682,54.682,54.70425484460442
64,0.2,7,P-SBT,1000,18531.235,6.461,63.0,63.0,54.70425484460442
64,0.4,0,P-SBT,1000,23487.663,12.767,63.0,63.0,109.40850968920884
64,0.4,0,EA-P-SBT,1000,223612.626,12.535,270.775,2547.482,109.40850968920884
64,0.4,0,NTC stochastic rounding,1000,28049.114,12.873,109.415,109.415,109.40850968920884
64,0.4,0,Poisson,1000,28000.975,12.795,109.547,109.547,109.40850968920884
64,0.4,0,Weighted P-SBT,1000,179469.376,12.605,270.739,2016.0,109.40850968920884
64,0.4,0,SBT-exp,1000,21894.913,11.002,63.0,63.0,109.40850968920884
64,0.4,1,Poisson,1000,27540.405,12.715,109.788,109.788,109.40850968920884
64,0.4,1,P-SBT,1000,23618.142,12.517,63.0,63.0,109.40850968920884
64,0.4,1,NTC stochastic rounding,1000,27625.973,12.519,109.414,109.414,109.40850968920884
64,0.4,1,EA-P-SBT,1000,224093.054,12.614,276.356,2552.591,109.40850968920884
64,0.4,1,SBT-exp,1000,21807.967,11.058,63.0,63.0,109.40850968920884
64,0.4,1,Weighted P-SBT,1000,179970.416,12.609,274.987,2016.0,109.40850968920884
64,0.4,2,P-SBT,1000,23731.183,12.872,63.0,63.0,109.40850968920884
64,0.4,2,EA-P-SBT,1000,222659.121,12.815,276.392,2556.55,109.40850968920884
64,0.4,2,Weighted P-SBT,1000,178912.232,12.808,276.855,2016.0,109.40850968920884
64,0.4,2,NTC stochastic rounding,1000,27281.495,12.716,109.443,109.443,109.40850968920884
64,0.4,2,SBT-exp,1000,21509.865,10.752,63.0,63.0,109.40850968920884
64,0.4,2,Poisson,1000,27454.649,12.745,109.958,109.958,109.40850968920884
64,0.4,3,P-SBT,1000,23333.013,12.634,63.0,63.0,109.40850968920884
64,0.4,3,EA-P-SBT,1000,221575.076,12.604,270.299,2547.247,109.40850968920884
64,0.4,3,Weighted P-SBT,1000,178946.704,12.734,273.892,2016.0,109.40850968920884
64,0.4,3,NTC stochastic rounding,1000,27391.761,12.958,109.395,109.395,109.40850968920884
64,0.4,3,Poisson,1000,27392.399,12.862,108.921,108.921,109.40850968920884
64,0.4,3,SBT-exp,1000,21716.27,11.053,63.0,63.0,109.40850968920884
64,0.4,4,Weighted P-SBT,1000,178594.602,12.353,268.217,2016.0,109.40850968920884
64,0.4,4,Poisson,1000,28160.319,12.796,109.896,109.896,109.40850968920884
64,0.4,4,EA-P-SBT,1000,224705.18,12.381,266.955,2542.933,109.40850968920884
64,0.4,4,P-SBT,1000,23227.568,12.569,63.0,63.0,109.40850968920884
64,0.4,4,NTC stochastic rounding,1000,27288.458,12.826,109.408,109.408,109.40850968920884
64,0.4,4,SBT-exp,1000,21622.88,10.988,63.0,63.0,109.40850968920884
64,0.4,5,NTC stochastic rounding,1000,27293.803,12.79,109.405,109.405,109.40850968920884
64,0.4,5,Poisson,1000,27406.586,12.764,109.239,109.239,109.40850968920884
64,0.4,5,EA-P-SBT,1000,222745.719,12.812,277.513,2557.666,109.40850968920884
64,0.4,5,Weighted P-SBT,1000,178708.377,12.77,276.517,2016.0,109.40850968920884
64,0.4,5,SBT-exp,1000,21737.108,11.043,63.0,63.0,109.40850968920884
64,0.4,5,P-SBT,1000,23348.441,12.645,63.0,63.0,109.40850968920884
64,0.4,6,P-SBT,1000,23488.316,12.82,63.0,63.0,109.40850968920884
64,0.4,6,NTC stochastic rounding,1000,27277.321,12.699,109.399,109.399,109.40850968920884
64,0.4,6,EA-P-SBT,1000,222566.942,12.805,275.718,2558.28,109.40850968920884
64,0.4,6,Poisson,1000,27391.391,12.76,110.021,110.021,109.40850968920884
64,0.4,6,Weighted P-SBT,1000,178872.189,12.681,273.218,2016.0,109.40850968920884
64,0.4,6,SBT-exp,1000,21805.434,10.945,63.0,63.0,109.40850968920884
64,0.4,7,Weighted P-SBT,1000,178994.452,12.743,274.061,2016.0,109.40850968920884
64,0.4,7,SBT-exp,1000,21535.383,10.904,63.0,63.0,109.40850968920884
64,0.4,7,EA-P-SBT,1000,223505.131,12.85,279.794,2561.19,109.40850968920884
64,0.4,7,P-SBT,1000,23438.579,12.791,63.0,63.0,109.40850968920884
64,0.4,7,Poisson,1000,27317.099,12.684,109.578,109.578,109.40850968920884
64,0.4,7,NTC stochastic rounding,1000,27297.317,12.771,109.409,109.409,109.40850968920884
96,0.01,0,Weighted P-SBT,1000,375048.514,0.477,14.956,4560.0,5.05149347508079
96,0.01,0,SBT-exp,1000,19804.693,0.493,95.0,95.0,5.05149347508079
96,0.01,0,Poisson,1000,9007.935,0.505,5.186,5.186,5.05149347508079
96,0.01,0,P-SBT,1000,20418.365,0.455,95.0,95.0,5.05149347508079
96,0.01,0,NTC stochastic rounding,1000,8861.647,0.454,5.045,5.045,5.05149347508079
96,0.01,0,EA-P-SBT,1000,361092.67,0.428,14.108,4587.845,5.05149347508079
96,0.01,1,NTC stochastic rounding,1000,8444.2,0.462,5.055,5.055,5.05149347508079
96,0.01,1,P-SBT,1000,18466.745,0.494,95.0,95.0,5.05149347508079
96,0.01,1,EA-P-SBT,1000,349275.826,0.495,16.314,4592.102,5.05149347508079
96,0.01,1,Poisson,1000,8494.879,0.469,4.974,4.974,5.05149347508079
96,0.01,1,SBT-exp,1000,19838.425,0.499,95.0,95.0,5.05149347508079
96,0.01,1,Weighted P-SBT,1000,353884.077,0.495,16.433,4560.0,5.05149347508079
96,0.01,2,EA-P-SBT,1000,350451.231,0.474,14.636,4589.203,5.05149347508079
96,0.01,2,Weighted P-SBT,1000,346976.282,0.47,15.312,4560.0,5.051493475080789
96,0.01,2,NTC stochastic rounding,1000,8466.997,0.495,5.051,5.051,5.05149347508079
96,0.01,2,P-SBT,1000,19382.45,0.49,95.0,95.0,5.05149347508079
96,0.01,2,Poisson,1000,8132.675,0.48,4.971,4.971,5.05149347508079
96,0.01,2,SBT-exp,1000,19535.363,0.465,95.0,95.0,5.05149347508079
96,0.01,3,NTC stochastic rounding,1000,8597.002,0.432,5.056,5.056,5.05149347508079
96,0.01,3,SBT-exp,1000,18431.105,0.493,95.0,95.0,5.05149347508079
96,0.01,3,Weighted P-SBT,1000,350311.766,0.512,16.006,4560.0,5.05149347508079
96,0.01,3,EA-P-SBT,1000,356599.253,0.485,15.742,4590.594,5.05149347508079
96,0.01,3,P-SBT,1000,19439.287,0.475,95.0,95.0,5.05149347508079
96,0.01,3,Poisson,1000,8457.532,0.501,5.018,5.018,5.05149347508079
96,0.01,4,SBT-exp,1000,18824.359,0.471,95.0,95.0,5.05149347508079
96,0.01,4,Poisson,1000,8435.258,0.529,5.027,5.027,5.05149347508079
96,0.01,4,P-SBT,1000,19537.392,0.462,95.0,95.0,5.05149347508079
96,0.01,4,NTC stochastic rounding,1000,8586.724,0.47,5.048,5.048,5.05149347508079
96,0.01,4,EA-P-SBT,1000,355143.206,0.465,15.052,4589.408,5.05149347508079
96,0.01,4,Weighted P-SBT,1000,347414.819,0.494,15.076,4560.0,5.05149347508079
96,0.01,5,SBT-exp,1000,18163.407,0.471,95.0,95.0,5.05149347508079
96,0.01,5,EA-P-SBT,1000,351499.982,0.472,15.745,4590.434,5.05149347508079
96,0.01,5,Weighted P-SBT,1000,349931.469,0.457,14.877,4560.0,5.05149347508079
96,0.01,5,Poisson,1000,8105.302,0.471,5.076,5.076,5.05149347508079
96,0.01,5,NTC stochastic rounding,1000,8047.59,0.47,5.046,5.046,5.05149347508079
96,0.01,5,P-SBT,1000,19429.437,0.492,95.0,95.0,5.05149347508079
96,0.01,6,EA-P-SBT,1000,347807.737,0.492,16.294,4591.47,5.05149347508079
96,0.01,6,NTC stochastic rounding,1000,8442.392,0.5,5.038,5.038,5.05149347508079
96,0.01,6,P-SBT,1000,18876.027,0.451,95.0,95.0,5.05149347508079
96,0.01,6,Weighted P-SBT,1000,345070.31,0.486,15.777,4560.0,5.05149347508079
96,0.01,6,SBT-exp,1000,18333.132,0.5,95.0,95.0,5.05149347508079
96,0.01,6,Poisson,1000,8269.777,0.468,5.051,5.051,5.05149347508079
96,0.01,7,Weighted P-SBT,1000,346556.522,0.466,15.311,4560.0,5.05149347508079
96,0.01,7,Poisson,1000,8207.851,0.483,5.0,5.0,5.05149347508079
96,0.01,7,SBT-exp,1000,18378.387,0.483,95.0,95.0,5.05149347508079
96,0.01,7,P-SBT,1000,19163.564,0.473,95.0,95.0,5.05149347508079
96,0.01,7,EA-P-SBT,1000,346699.469,0.465,14.902,4589.641,5.05149347508079
96,0.01,7,NTC stochastic rounding,1000,8008.602,0.507,5.051,5.051,5.05149347508079
96,0.04,0,SBT-exp,1000,19502.032,1.826,95.0,95.0,20.20597390032316
96,0.04,0,P-SBT,1000,20266.945,1.881,95.0,95.0,20.20597390032316
96,0.04,0,EA-P-SBT,1000,358330.07,1.896,62.287,4682.226,20.20597390032316
96,0.04,0,NTC stochastic rounding,1000,11190.304,1.926,20.21,20.21,20.20597390032316
96,0.04,0,Weighted P-SBT,1000,345758.946,1.904,62.108,4560.0,20.20597390032316
96,0.04,0,Poisson,1000,10727.958,1.915,19.877,19.877,20.20597390032316
96,0.04,1,P-SBT,1000,20136.87,1.872,95.0,95.0,20.20597390032316
96,0.04,1,EA-P-SBT,1000,355899.329,1.891,59.708,4680.163,20.20597390032316
96,0.04,1,Poisson,1000,11024.234,1.944,20.261,20.261,20.20597390032316
96,0.04,1,SBT-exp,1000,18991.119,1.929,95.0,95.0,20.20597390032316
96,0.04,1,Weighted P-SBT,1000,346803.331,1.848,60.151,4560.0,20.20597390032316
96,0.04,1,NTC stochastic rounding,1000,10658.066,1.972,20.217,20.217,20.20597390032316
96,0.04,2,Poisson,1000,10881.267,1.954,20.267,20.267,20.20597390032316
96,0.04,2,NTC stochastic rounding,1000,10658.442,1.929,20.188,20.188,20.20597390032316
96,0.04,2,SBT-exp,1000,19614.662,1.87,95.0,95.0,20.20597390032316
96,0.04,2,P-SBT,1000,19783.97,1.944,95.0,95.0,20.20597390032316
96,0.04,2,Weighted P-SBT,1000,345406.266,1.851,60.822,4560.0,20.20597390032316
96,0.04,2,EA-P-SBT,1000,355391.723,1.837,59.075,4674.753,20.20597390032316
96,0.04,3,EA-P-SBT,1000,357175.442,1.916,61.677,4682.589,20.20597390032316
96,0.04,3,SBT-exp,1000,19044.813,1.859,95.0,95.0,20.20597390032316
96,0.04,3,P-SBT,1000,19436.716,1.891,95.0,95.0,20.20597390032316
96,0.04,3,Poisson,1000,10988.359,1.891,20.229,20.229,20.20597390032316
96,0.04,3,NTC stochastic rounding,1000,10804.658,1.847,20.202,20.202,20.20597390032316
96,0.04,3,Weighted P-SBT,1000,345802.073,1.955,62.831,4560.0,20.20597390032316
96,0.04,4,P-SBT,1000,19421.849,1.876,95.0,95.0,20.20597390032316
96,0.04,4,SBT-exp,1000,18861.317,1.95,95.0,95.0,20.20597390032316
96,0.04,4,NTC stochastic rounding,1000,10764.083,1.89,20.199,20.199,20.20597390032316
96,0.04,4,Poisson,1000,11374.235,1.94,20.103,20.103,20.20597390032316
96,0.04,4,Weighted P-SBT,1000,347981.576,1.935,63.168,4560.0,20.20597390032316
96,0.04,4,EA-P-SBT,1000,356812.807,2.005,63.849,4686.622,20.20597390032316
96,0.04,5,Weighted P-SBT,1000,347731.344,1.863,59.409,4560.0,20.20597390032316
96,0.04,5,EA-P-SBT,1000,358576.361,1.953,62.912,4684.606,20.20597390032316
96,0.04,5,P-SBT,1000,19790.676,1.938,95.0,95.0,20.20597390032316
96,0.04,5,SBT-exp,1000,18952.876,1.824,95.0,95.0,20.20597390032316
96,0.04,5,Poisson,1000,10751.779,1.902,20.13,20.13,20.20597390032316
96,0.04,5,NTC stochastic rounding,1000,10591.404,1.85,20.202,20.202,20.20597390032316
96,0.04,6,EA-P-SBT,1000,356366.95,1.888,60.046,4680.196,20.20597390032316
96,0.04,6,P-SBT,1000,19557.988,1.914,95.0,95.0,20.20597390032316
96,0.04,6,Poisson,1000,10703.029,1.894,20.217,20.217,20.20597390032316
96,0.04,6,SBT-exp,1000,18837.156,1.941,95.0,95.0,20.20597390032316
96,0.04,6,NTC stochastic rounding,1000,10612.144,1.914,20.205,20.205,20.20597390032316
96,0.04,6,Weighted P-SBT,1000,348206.991,1.89,61.12,4560.0,20.20597390032316
96,0.04,7,EA-P-SBT,1000,355667.972,1.902,62.349,4682.816,20.20597390032316
96,0.04,7,Weighted P-SBT,1000,346674.531,1.876,62.46,4560.0,20.20597390032316
96,0.04,7,SBT-exp,1000,19175.946,1.932,95.0,95.0,20.20597390032316
96,0.04,7,Poisson,1000,10697.684,1.892,20.144,20.144,20.20597390032316
96,0.04,7,NTC stochastic rounding,1000,10691.419,1.881,20.205,20.205,20.20597390032316
96,0.04,7,P-SBT,1000,19880.701,1.985,95.0,95.0,20.20597390032316
96,0.1,0,Weighted P-SBT,1000,348998.848,4.838,155.287,4560.0,50.51493475080677
96,0.1,0,SBT-exp,1000,20876.455,4.597,95.0,95.0,50.51493475080677
96,0.1,0,Poisson,1000,15913.77,4.74,50.529,50.529,50.51493475080677
96,0.1,0,EA-P-SBT,1000,371439.158,4.819,155.941,4864.131,50.51493475080677
96,0.1,0,P-SBT,1000,21525.24,4.868,95.0,95.0,50.51493475080677
96,0.1,0,NTC stochastic rounding,1000,16149.996,4.733,50.496,50.496,50.51493475080677
96,0.1,1,P-SBT,1000,21736.555,4.807,95.0,95.0,50.51493475080677
96,0.1,1,EA-P-SBT,1000,382536.129,4.82,155.091,4868.174,50.51493475080677
96,0.1,1,Poisson,1000,16376.941,4.75,50.826,50.826,50.51493475080677
96,0.1,1,SBT-exp,1000,20656.751,4.545,95.0,95.0,50.51493475080677
96,0.1,1,NTC stochastic rounding,1000,15947.687,4.828,50.508,50.508,50.51493475080677
96,0.1,1,Weighted P-SBT,1000,342731.66,4.774,157.173,4560.0,50.51493475080677
96,0.1,2,P-SBT,1000,21565.766,4.879,95.0,95.0,50.51493475080677
96,0.1,2,Poisson,1000,16043.885,4.866,50.722,50.722,50.51493475080677
96,0.1,2,SBT-exp,1000,20685.975,4.542,95.0,95.0,50.51493475080677
96,0.1,2,NTC stochastic rounding,1000,16156.544,4.875,50.529,50.529,50.51493475080677
96,0.1,2,EA-P-SBT,1000,365657.618,4.928,160.502,4874.088,50.51493475080677
96,0.1,2,Weighted P-SBT,1000,344046.502,4.814,154.411,4560.0,50.51493475080677
96,0.1,3,Weighted P-SBT,1000,342371.967,4.826,154.94,4560.0,50.51493475080677
96,0.1,3,Poisson,1000,15857.067,4.712,49.995,49.995,50.51493475080677
96,0.1,3,NTC stochastic rounding,1000,15928.208,4.848,50.51,50.51,50.51493475080677
96,0.1,3,SBT-exp,1000,20644.407,4.56,95.0,95.0,50.51493475080677
96,0.1,3,EA-P-SBT,1000,364092.337,4.711,152.002,4860.919,50.51493475080677
96,0.1,3,P-SBT,1000,21511.809,4.846,95.0,95.0,50.51493475080677
96,0.1,4,SBT-exp,1000,20847.748,4.565,95.0,95.0,50.51493475080677
96,0.1,4,NTC stochastic rounding,1000,16118.543,4.842,50.53,50.53,50.51493475080677
96,0.1,4,Weighted P-SBT,1000,342190.19,4.757,155.294,4560.0,50.51493475080677
96,0.1,4,P-SBT,1000,21528.25,4.781,95.0,95.0,50.51493475080677
96,0.1,4,EA-P-SBT,1000,364612.567,4.805,153.445,4865.602,50.51493475080677
96,0.1,4,Poisson,1000,16113.24,4.783,50.665,50.665,50.51493475080677
96,0.1,5,P-SBT,1000,21862.714,4.91,95.0,95.0,50.51493475080677
96,0.1,5,Poisson,1000,16024.635,4.798,50.252,50.252,50.51493475080677
96,0.1,5,NTC stochastic rounding,1000,16023.086,4.814,50.541,50.541,50.51493475080677
96,0.1,5,Weighted P-SBT,1000,344257.071,4.803,155.865,4560.0,50.51493475080677
96,0.1,5,EA-P-SBT,1000,370545.832,4.887,158.75,4871.557,50.51493475080677
96,0.1,5,SBT-exp,1000,21484.921,4.58,95.0,95.0,50.51493475080677
96,0.1,6,EA-P-SBT,1000,373774.91,4.757,153.888,4862.271,50.51493475080677
96,0.1,6,Poisson,1000,16502.369,4.737,50.265,50.265,50.51493475080677
96,0.1,6,NTC stochastic rounding,1000,16260.373,4.733,50.52,50.52,50.51493475080677
96,0.1,6,Weighted P-SBT,1000,348992.982,4.796,153.92,4560.0,50.51493475080677
96,0.1,6,P-SBT,1000,22347.987,4.757,95.0,95.0,50.51493475080677
96,0.1,6,SBT-exp,1000,21188.934,4.618,95.0,95.0,50.51493475080677
96,0.1,7,Weighted P-SBT,1000,348909.814,4.876,157.217,4560.0,50.51493475080677
96,0.1,7,NTC stochastic rounding,1000,16516.365,4.793,50.534,50.534,50.51493475080677
96,0.1,7,Poisson,1000,16775.079,4.746,50.517,50.517,50.51493475080677
96,0.1,7,EA-P-SBT,1000,374480.922,4.819,156.318,4868.446,50.51493475080677
96,0.1,7,SBT-exp,1000,21496.777,4.767,95.0,95.0,50.51493475080677
96,0.1,7,P-SBT,1000,22135.465,4.832,95.0,95.0,50.51493475080677
96,0.2,0,Weighted P-SBT,1000,351906.439,9.519,306.119,4560.0,101.02986950161355
96,0.2,0,NTC stochastic rounding,1000,25552.731,9.633,101.03,101.03,101.02986950161355
96,0.2,0,P-SBT,1000,25322.901,9.594,95.0,95.0,101.02986950161355
96,0.2,0,SBT-exp,1000,24576.168,8.836,95.0,95.0,101.02986950161355
96,0.2,0,EA-P-SBT,1000,397391.212,9.3,299.307,5148.689,101.02986950161355
96,0.2,0,Poisson,1000,25751.907,9.638,101.034,101.034,101.02986950161355
96,0.2,1,NTC stochastic rounding,1000,25420.894,9.566,101.037,101.037,101.02986950161355
96,0.2,1,EA-P-SBT,1000,398780.504,9.597,309.397,5170.175,101.02986950161355
96,0.2,1,P-SBT,1000,25088.315,9.528,95.0,95.0,101.02986950161355
96,0.2,1,SBT-exp,1000,24345.375,8.932,95.0,95.0,101.02986950161355
96,0.2,1,Weighted P-SBT,1000,351882.773,9.631,310.829,4560.0,101.02986950161355
96,0.2,1,Poisson,1000,24768.049,9.586,101.276,101.276,101.02986950161355
96,0.2,2,Poisson,1000,25513.487,9.937,101.374,101.374,101.02986950161355
96,0.2,2,P-SBT,1000,25059.96,9.71,95.0,95.0,101.02986950161355
96,0.2,2,Weighted P-SBT,1000,354514.956,9.453,308.123,4560.0,101.02986950161355
96,0.2,2,SBT-exp,1000,23842.413,8.865,95.0,95.0,101.02986950161355
96,0.2,2,EA-P-SBT,1000,401696.757,9.502,309.823,5166.645,101.02986950161355
96,0.2,2,NTC stochastic rounding,1000,24854.72,9.652,101.029,101.029,101.02986950161355
96,0.2,3,Poisson,1000,24724.235,9.48,101.341,101.341,101.02986950161355
96,0.2,3,EA-P-SBT,1000,401524.188,9.555,308.897,5168.717,101.02986950161355
96,0.2,3,Weighted P-SBT,1000,355083.358,9.584,311.856,4560.0,101.02986950161355
96,0.2,3,SBT-exp,1000,23895.189,8.908,95.0,95.0,101.02986950161355
96,0.2,3,P-SBT,1000,25646.867,9.662,95.0,95.0,101.02986950161355
96,0.2,3,NTC stochastic rounding,1000,24873.696,9.468,101.032,101.032,101.02986950161355
96,0.2,4,P-SBT,1000,25941.869,9.707,95.0,95.0,101.02986950161355
96,0.2,4,Weighted P-SBT,1000,353078.096,9.616,313.723,4560.0,101.02986950161355
96,0.2,4,NTC stochastic rounding,1000,25813.486,9.449,101.024,101.024,101.02986950161355
96,0.2,4,Poisson,1000,25239.883,9.523,100.941,100.941,101.02986950161355
96,0.2,4,SBT-exp,1000,24459.332,8.819,95.0,95.0,101.02986950161355
96,0.2,4,EA-P-SBT,1000,397327.417,9.505,309.379,5167.827,101.02986950161355
96,0.2,5,P-SBT,1000,25970.359,9.754,95.0,95.0,101.02986950161355
96,0.2,5,NTC stochastic rounding,1000,25135.336,9.521,101.034,101.034,101.02986950161355
96,0.2,5,SBT-exp,1000,24929.662,8.742,95.0,95.0,101.02986950161355
96,0.2,5,Weighted P-SBT,1000,350419.901,9.583,307.161,4560.0,101.02986950161355
96,0.2,5,Poisson,1000,25517.727,9.662,100.618,100.618,101.02986950161355
96,0.2,5,EA-P-SBT,1000,399551.925,9.636,313.345,5174.725,101.02986950161355
96,0.2,6,EA-P-SBT,1000,402000.917,9.481,305.1,5163.782,101.02986950161355
96,0.2,6,Weighted P-SBT,1000,360512.156,9.426,305.893,4560.0,101.02986950161355
96,0.2,6,SBT-exp,1000,24915.318,8.994,95.0,95.0,101.02986950161355
96,0.2,6,Poisson,1000,25355.55,9.615,100.792,100.792,101.02986950161355
96,0.2,6,P-SBT,1000,25418.794,9.365,95.0,95.0,101.02986950161355
96,0.2,6,NTC stochastic rounding,1000,25232.361,9.593,101.036,101.036,101.02986950161355
96,0.2,7,EA-P-SBT,1000,398045.447,9.612,315.394,5172.764,101.02986950161355
96,0.2,7,P-SBT,1000,24840.058,9.624,95.0,95.0,101.02986950161355
96,0.2,7,Poisson,1000,24637.782,9.439,101.197,101.197,101.02986950161355
96,0.2,7,Weighted P-SBT,1000,351421.047,9.595,311.589,4560.0,101.02986950161355
96,0.2,7,NTC stochastic rounding,1000,24737.284,9.519,101.038,101.038,101.02986950161355
96,0.2,7,SBT-exp,1000,23565.041,8.799,95.0,95.0,101.02986950161355
96,0.4,0,EA-P-SBT,1000,449899.418,19.092,614.322,5773.581,202.0597390032271
96,0.4,0,Weighted P-SBT,1000,359211.372,18.816,603.997,4560.0,202.0597390032271
96,0.4,0,NTC stochastic rounding,1000,43261.837,19.261,202.058,202.058,202.0597390032271
96,0.4,0,P-SBT,1000,32892.009,19.183,95.0,95.0,202.0597390032271
96,0.4,0,Poisson,1000,43851.675,18.939,202.211,202.211,202.0597390032271
96,0.4,0,SBT-exp,1000,30167.473,16.419,95.0,95.0,202.0597390032271
96,0.4,1,Poisson,1000,43460.359,19.056,201.739,201.739,202.0597390032271
96,0.4,1,EA-P-SBT,1000,448271.38,18.938,617.568,5767.414,202.0597390032271
96,0.4,1,SBT-exp,1000,29097.271,16.486,95.0,95.0,202.0597390032271
96,0.4,1,Weighted P-SBT,1000,360462.204,19.325,617.176,4560.0,202.0597390032271
96,0.4,1,NTC stochastic rounding,1000,42609.553,19.024,202.066,202.066,202.0597390032271
96,0.4,1,P-SBT,1000,31847.911,19.394,95.0,95.0,202.0597390032271
96,0.4,2,P-SBT,1000,33008.737,19.094,95.0,95.0,202.0597390032271
96,0.4,2,Poisson,1000,43633.617,19.195,202.677,202.677,202.0597390032271
96,0.4,2,NTC stochastic rounding,1000,43791.489,19.151,202.065,202.065,202.0597390032271
96,0.4,2,SBT-exp,1000,30092.587,16.628,95.0,95.0,202.0597390032271
96,0.4,2,Weighted P-SBT,1000,359657.747,19.059,619.969,4560.0,202.0597390032271
96,0.4,2,EA-P-SBT,1000,456854.766,18.85,609.646,5762.111,202.0597390032271
96,0.4,3,Poisson,1000,46795.11,19.308,202.046,202.046,202.0597390032271
96,0.4,3,P-SBT,1000,32598.053,19.242,95.0,95.0,202.0597390032271
96,0.4,3,EA-P-SBT,1000,448786.882,19.101,624.915,5781.094,202.0597390032271
96,0.4,3,SBT-exp,1000,29769.05,16.536,95.0,95.0,202.0597390032271
96,0.4,3,NTC stochastic rounding,1000,42776.098,19.132,202.062,202.062,202.0597390032271
96,0.4,3,Weighted P-SBT,1000,359225.845,19.074,618.68,4560.0,202.0597390032271
96,0.4,4,SBT-exp,1000,30462.236,16.453,95.0,95.0,202.0597390032271
96,0.4,4,Poisson,1000,43423.706,19.057,202.604,202.604,202.0597390032271
96,0.4,4,NTC stochastic rounding,1000,42967.82,19.096,202.06,202.06,202.0597390032271
96,0.4,4,EA-P-SBT,1000,450270.451,18.902,609.466,5762.554,202.0597390032271
96,0.4,4,Weighted P-SBT,1000,360268.658,19.14,623.475,4560.0,202.0597390032271
96,0.4,4,P-SBT,1000,32252.43,19.068,95.0,95.0,202.0597390032271
96,0.4,5,Poisson,1000,42375.632,19.131,202.572,202.572,202.0597390032271
96,0.4,5,P-SBT,1000,31995.635,19.092,95.0,95.0,202.0597390032271
96,0.4,5,EA-P-SBT,1000,450786.796,18.932,612.379,5767.948,202.0597390032271
96,0.4,5,Weighted P-SBT,1000,360079.782,19.102,614.673,4560.0,202.0597390032271
96,0.4,5,SBT-exp,1000,29290.331,16.335,95.0,95.0,202.0597390032271
96,0.4,5,NTC stochastic rounding,1000,42852.817,19.012,202.054,202.054,202.0597390032271
96,0.4,6,Poisson,1000,43863.506,19.125,201.76,201.76,202.0597390032271
96,0.4,6,NTC stochastic rounding,1000,43041.682,19.1,202.066,202.066,202.0597390032271
96,0.4,6,P-SBT,1000,32012.1,19.038,95.0,95.0,202.0597390032271
96,0.4,6,SBT-exp,1000,29923.03,16.536,95.0,95.0,202.0597390032271
96,0.4,6,Weighted P-SBT,1000,358244.151,19.025,613.965,4560.0,202.0597390032271
96,0.4,6,EA-P-SBT,1000,450635.696,18.955,609.771,5763.425,202.0597390032271
96,0.4,7,Poisson,1000,43624.613,19.142,202.49,202.49,202.0597390032271
96,0.4,7,SBT-exp,1000,29472.412,16.581,95.0,95.0,202.0597390032271
96,0.4,7,P-SBT,1000,31643.777,19.133,95.0,95.0,202.0597390032271
96,0.4,7,NTC stochastic rounding,1000,42453.986,18.93,202.061,202.061,202.0597390032271
96,0.4,7,EA-P-SBT,1000,450643.238,19.176,620.411,5780.781,202.0597390032271
96,0.4,7,Weighted P-SBT,1000,359646.642,19.195,627.44,4560.0,202.0597390032271
128,0.01,0,EA-P-SBT,1000,615418.15,0.647,27.771,8182.637,7.797749514552334
128,0.01,0,P-SBT,1000,24700.345,0.629,127.0,127.0,7.797749514552334
128,0.01,0,Weighted P-SBT,1000,610724.263,0.616,26.094,8128.0,7.797749514552334
128,0.01,0,Poisson,1000,11487.574,0.63,7.914,7.914,7.797749514552334
128,0.01,0,NTC stochastic rounding,1000,10628.181,0.656,7.792,7.792,7.797749514552334
128,0.01,0,SBT-exp,1000,24088.731,0.628,127.0,127.0,7.797749514552334
128,0.01,1,SBT-exp,1000,24197.531,0.646,127.0,127.0,7.797749514552334
128,0.01,1,EA-P-SBT,1000,613302.513,0.637,27.329,8181.358,7.797749514552334
128,0.01,1,Poisson,1000,11037.636,0.623,7.728,7.728,7.797749514552334
128,0.01,1,P-SBT,1000,25492.069,0.665,127.0,127.0,7.797749514552334
128,0.01,1,NTC stochastic rounding,1000,10926.508,0.615,7.793,7.793,7.797749514552334
128,0.01,1,Weighted P-SBT,1000,611380.865,0.701,31.216,8128.0,7.797749514552334
128,0.01,2,Weighted P-SBT,1000,608232.107,0.642,28.768,8128.0,7.797749514552334
128,0.01,2,SBT-exp,1000,24539.658,0.611,127.0,127.0,7.797749514552334
128,0.01,2,P-SBT,1000,24320.102,0.648,127.0,127.0,7.797749514552334
128,0.01,2,NTC stochastic rounding,1000,11043.464,0.687,7.802,7.802,7.797749514552334
128,0.01,2,Poisson,1000,11126.455,0.628,7.757,7.757,7.797749514552334
128,0.01,2,EA-P-SBT,1000,613056.056,0.672,28.482,8184.829,7.797749514552334
128,0.01,3,SBT-exp,1000,24225.101,0.689,127.0,127.0,7.797749514552334
128,0.01,3,Poisson,1000,11206.35,0.671,7.921,7.921,7.797749514552334
128,0.01,3,NTC stochastic rounding,1000,11058.734,0.654,7.793,7.793,7.797749514552334
128,0.01,3,P-SBT,1000,25413.491,0.638,127.0,127.0,7.797749514552334
128,0.01,3,Weighted P-SBT,1000,612302.899,0.581,25.17,8128.0,7.797749514552334
128,0.01,3,EA-P-SBT,1000,615543.611,0.646,26.512,8183.276,7.797749514552334
128,0.01,4,P-SBT,1000,24708.131,0.588,127.0,127.0,7.797749514552334
128,0.01,4,NTC stochastic rounding,1000,10470.631,0.583,7.825,7.825,7.797749514552334
128,0.01,4,EA-P-SBT,1000,613108.915,0.631,27.42,8181.806,7.797749514552334
128,0.01,4,SBT-exp,1000,23524.229,0.567,127.0,127.0,7.797749514552334
128,0.01,4,Weighted P-SBT,1000,609676.488,0.656,28.735,8128.0,7.797749514552334
128,0.01,4,Poisson,1000,10724.769,0.687,7.836,7.836,7.797749514552334
128,0.01,5,Weighted P-SBT,1000,608980.5,0.64,26.624,8128.0,7.797749514552334
128,0.01,5,Poisson,1000,11150.191,0.668,7.644,7.644,7.797749514552334
128,0.01,5,EA-P-SBT,1000,618949.542,0.683,29.449,8184.118,7.797749514552334
128,0.01,5,NTC stochastic rounding,1000,10837.998,0.628,7.797,7.797,7.797749514552334
128,0.01,5,SBT-exp,1000,24511.958,0.728,127.0,127.0,7.797749514552334
128,0.01,5,P-SBT,1000,25609.994,0.644,127.0,127.0,7.797749514552334
128,0.01,6,EA-P-SBT,1000,624241.295,0.641,27.781,8182.498,7.797749514552334
128,0.01,6,Poisson,1000,10733.446,0.635,7.636,7.636,7.797749514552334
128,0.01,6,NTC stochastic rounding,1000,10769.289,0.651,7.782,7.782,7.797749514552334
128,0.01,6,P-SBT,1000,24693.426,0.622,127.0,127.0,7.797749514552334
128,0.01,6,Weighted P-SBT,1000,619497.214,0.643,28.473,8128.0,7.797749514552334
128,0.01,6,SBT-exp,1000,24432.827,0.641,127.0,127.0,7.797749514552334
128,0.01,7,NTC stochastic rounding,1000,10724.303,0.652,7.782,7.782,7.797749514552334
128,0.01,7,Weighted P-SBT,1000,611389.869,0.62,27.036,8128.0,7.797749514552334
128,0.01,7,Poisson,1000,10617.639,0.639,7.812,7.812,7.797749514552334
128,0.01,7,P-SBT,1000,25025.732,0.58,127.0,127.0,7.797749514552334
128,0.01,7,EA-P-SBT,1000,626018.247,0.65,27.96,8183.594,7.797749514552334
128,0.01,7,SBT-exp,1000,23604.406,0.637,127.0,127.0,7.797749514552334
128,0.04,0,NTC stochastic rounding,1000,14215.743,2.518,31.187,31.187,31.190998058209335
128,0.04,0,Weighted P-SBT,1000,615172.964,2.563,110.565,8128.0,31.190998058209335
128,0.04,0,P-SBT,1000,25626.478,2.502,127.0,127.0,31.190998058209335
128,0.04,0,Poisson,1000,14245.735,2.561,31.26,31.26,31.190998058209335
128,0.04,0,SBT-exp,1000,25621.534,2.495,127.0,127.0,31.190998058209335
128,0.04,0,EA-P-SBT,1000,627822.054,2.551,109.798,8343.385,31.190998058209335
128,0.04,1,Weighted P-SBT,1000,611958.511,2.537,108.456,8128.0,31.190998058209335
128,0.04,1,SBT-exp,1000,25068.575,2.53,127.0,127.0,31.190998058209335
128,0.04,1,NTC stochastic rounding,1000,14269.265,2.538,31.192,31.192,31.190998058209335
128,0.04,1,Poisson,1000,14769.984,2.59,31.228,31.228,31.190998058209335
128,0.04,1,EA-P-SBT,1000,629300.697,2.493,107.324,8337.839,31.190998058209335
128,0.04,1,P-SBT,1000,25590.383,2.459,127.0,127.0,31.190998058209335
128,0.04,2,Poisson,1000,14796.865,2.598,31.167,31.167,31.190998058209335
128,0.04,2,P-SBT,1000,25688.995,2.584,127.0,127.0,31.190998058209335
128,0.04,2,EA-P-SBT,1000,631540.768,2.459,106.546,8335.322,31.190998058209335
128,0.04,2,Weighted P-SBT,1000,612268.02,2.512,106.529,8128.0,31.190998058209335
128,0.04,2,SBT-exp,1000,25891.452,2.458,127.0,127.0,31.190998058209335
128,0.04,2,NTC stochastic rounding,1000,14755.136,2.556,31.2,31.2,31.190998058209335
128,0.04,3,Poisson,1000,15017.482,2.521,31.237,31.237,31.190998058209335
128,0.04,3,NTC stochastic rounding,1000,14897.638,2.526,31.197,31.197,31.190998058209335
128,0.04,3,P-SBT,1000,26481.921,2.642,127.0,127.0,31.190998058209335
128,0.04,3,SBT-exp,1000,25870.095,2.602,127.0,127.0,31.190998058209335
128,0.04,3,Weighted P-SBT,1000,610453.139,2.423,103.877,8128.0,31.190998058209335
128,0.04,3,EA-P-SBT,1000,633850.601,2.566,108.004,8344.275,31.190998058209335
128,0.04,4,SBT-exp,1000,25284.495,2.569,127.0,127.0,31.190998058209335
128,0.04,4,EA-P-SBT,1000,628365.85,2.514,111.189,8346.054,31.190998058209335
128,0.04,4,P-SBT,1000,27150.875,2.522,127.0,127.0,31.190998058209335
128,0.04,4,NTC stochastic rounding,1000,14826.862,2.536,31.196,31.196,31.190998058209335
128,0.04,4,Poisson,1000,15030.914,2.657,31.414,31.414,31.190998058209335
128,0.04,4,Weighted P-SBT,1000,653591.806,2.556,110.796,8128.0,31.190998058209335
128,0.04,5,NTC stochastic rounding,1000,15766.779,2.567,31.176,31.176,31.190998058209335
128,0.04,5,Weighted P-SBT,1000,651221.192,2.524,111.954,8128.0,31.190998058209335
128,0.04,5,SBT-exp,1000,25704.237,2.484,127.0,127.0,31.190998058209335
128,0.04,5,P-SBT,1000,27362.916,2.539,127.0,127.0,31.190998058209335
128,0.04,5,Poisson,1000,15757.713,2.549,31.236,31.236,31.190998058209335
128,0.04,5,EA-P-SBT,1000,676278.663,2.58,110.352,8347.036,31.190998058209335
128,0.04,6,NTC stochastic rounding,1000,15193.657,2.625,31.172,31.172,31.190998058209335
128,0.04,6,SBT-exp,1000,26441.355,2.518,127.0,127.0,31.190998058209335
128,0.04,6,EA-P-SBT,1000,674952.918,2.605,110.106,8345.104,31.190998058209335
128,0.04,6,Poisson,1000,15778.904,2.625,31.034,31.034,31.190998058209335
128,0.04,6,Weighted P-SBT,1000,656025.938,2.509,108.088,8128.0,31.190998058209335
128,0.04,6,P-SBT,1000,28491.635,2.533,127.0,127.0,31.190998058209335
128,0.04,7,EA-P-SBT,1000,671020.767,2.553,109.531,8346.867,31.190998058209335
128,0.04,7,Weighted P-SBT,1000,657651.348,2.608,111.868,8128.0,31.190998058209335
128,0.04,7,Poisson,1000,15098.901,2.496,31.174,31.174,31.190998058209335
128,0.04,7,SBT-exp,1000,26913.558,2.506,127.0,127.0,31.190998058209335
128,0.04,7,P-SBT,1000,26785.358,2.495,127.0,127.0,31.190998058209335
128,0.04,7,NTC stochastic rounding,1000,14872.356,2.611,31.185,31.185,31.190998058209335
128,0.1,0,Poisson,1000,22793.397,6.317,77.691,77.691,77.97749514552295
128,0.1,0,SBT-exp,1000,30382.471,6.253,127.0,127.0,77.97749514552295
128,0.1,0,NTC stochastic rounding,1000,23857.211,6.454,77.981,77.981,77.97749514552295
128,0.1,0,Weighted P-SBT,1000,659566.119,6.411,276.94,8128.0,77.97749514552295
128,0.1,0,EA-P-SBT,1000,703284.054,6.333,268.553,8665.337,77.97749514552297
128,0.1,0,P-SBT,1000,30751.95,6.491,127.0,127.0,77.97749514552297
128,0.1,1,EA-P-SBT,1000,703245.096,6.495,277.836,8680.185,77.97749514552295
128,0.1,1,Poisson,1000,23844.312,6.433,78.071,78.071,77.97749514552297
128,0.1,1,Weighted P-SBT,1000,658357.118,6.429,279.909,8128.0,77.97749514552295
128,0.1,1,NTC stochastic rounding,1000,23793.541,6.341,77.982,77.982,77.97749514552295
128,0.1,1,SBT-exp,1000,30364.405,6.151,127.0,127.0,77.97749514552295
128,0.1,1,P-SBT,1000,31565.762,6.463,127.0,127.0,77.97749514552297
128,0.1,2,Weighted P-SBT,1000,671074.688,6.357,272.232,8128.0,77.97749514552297
128,0.1,2,P-SBT,1000,31861.655,6.362,127.0,127.0,77.97749514552295
128,0.1,2,NTC stochastic rounding,1000,24409.429,6.344,77.976,77.976,77.97749514552295
128,0.1,2,Poisson,1000,24535.686,6.378,77.585,77.585,77.97749514552295
128,0.1,2,EA-P-SBT,1000,722165.935,6.394,278.869,8678.024,77.97749514552297
128,0.1,2,SBT-exp,1000,31010.943,6.102,127.0,127.0,77.97749514552295
128,0.1,3,SBT-exp,1000,30458.882,6.234,127.0,127.0,77.97749514552295
128,0.1,3,P-SBT,1000,31403.233,6.307,127.0,127.0,77.97749514552297
128,0.1,3,NTC stochastic rounding,1000,23782.769,6.386,77.974,77.974,77.97749514552295
128,0.1,3,Poisson,1000,24042.559,6.344,77.948,77.948,77.97749514552295
128,0.1,3,Weighted P-SBT,1000,668770.076,6.382,275.127,8128.0,77.97749514552295
128,0.1,3,EA-P-SBT,1000,713301.011,6.259,265.265,8655.898,77.97749514552295
128,0.1,4,Weighted P-SBT,1000,671394.104,6.368,270.98,8128.0,77.97749514552297
128,0.1,4,EA-P-SBT,1000,671418.142,6.428,272.563,8670.586,77.97749514552295
128,0.1,4,Poisson,1000,22484.738,6.355,78.22,78.22,77.97749514552295
128,0.1,4,SBT-exp,1000,28013.569,6.11,127.0,127.0,77.97749514552295
128,0.1,4,P-SBT,1000,29372.31,6.523,127.0,127.0,77.97749514552295
128,0.1,4,NTC stochastic rounding,1000,21868.765,6.551,77.976,77.976,77.97749514552295
128,0.1,5,EA-P-SBT,1000,658105.107,6.411,275.17,8674.192,77.97749514552295
128,0.1,5,Poisson,1000,21951.697,6.455,77.729,77.729,77.97749514552297
128,0.1,5,Weighted P-SBT,1000,615352.099,6.516,280.687,8128.0,77.97749514552295
128,0.1,5,NTC stochastic rounding,1000,22103.761,6.328,77.973,77.973,77.97749514552297
128,0.1,5,P-SBT,1000,28913.347,6.459,127.0,127.0,77.97749514552297
128,0.1,5,SBT-exp,1000,28102.809,6.203,127.0,127.0,77.97749514552295
128,0.1,6,EA-P-SBT,1000,658530.878,6.454,279.714,8679.145,77.97749514552295
128,0.1,6,Weighted P-SBT,1000,615467.742,6.382,277.935,8128.0,77.97749514552295
128,0.1,6,P-SBT,1000,28778.054,6.258,127.0,127.0,77.97749514552295
128,0.1,6,Poisson,1000,21733.28,6.448,78.038,78.038,77.97749514552295
128,0.1,6,NTC stochastic rounding,1000,22134.93,6.444,77.97,77.97,77.97749514552295
128,0.1,6,SBT-exp,1000,27898.155,6.119,127.0,127.0,77.97749514552295
128,0.1,7,SBT-exp,1000,27465.692,6.07,127.0,127.0,77.97749514552295
128,0.1,7,Poisson,1000,21731.804,6.445,77.854,77.854,77.97749514552295
128,0.1,7,NTC stochastic rounding,1000,22096.386,6.332,77.976,77.976,77.97749514552295
128,0.1,7,EA-P-SBT,1000,656756.034,6.39,271.927,8668.04,77.97749514552295
128,0.1,7,P-SBT,1000,28607.188,6.44,127.0,127.0,77.97749514552295
128,0.1,7,Weighted P-SBT,1000,616252.226,6.38,276.037,8128.0,77.97749514552295
128,0.2,0,P-SBT,1000,33745.642,12.741,127.0,127.0,155.9549902910459
128,0.2,0,NTC stochastic rounding,1000,34614.843,12.58,155.957,155.957,155.95499029104593
128,0.2,0,Poisson,1000,34524.048,12.852,156.356,156.356,155.9549902910459
128,0.2,0,SBT-exp,1000,31590.125,11.918,127.0,127.0,155.9549902910459
128,0.2,0,EA-P-SBT,1000,703327.751,12.593,538.697,9190.726,155.95499029104593
128,0.2,0,Weighted P-SBT,1000,618728.41,12.765,548.339,8128.0,155.95499029104593
128,0.2,1,Poisson,1000,35216.774,12.907,156.31,156.31,155.9549902910459
128,0.2,1,NTC stochastic rounding,1000,35626.043,12.899,155.965,155.965,155.9549902910459
128,0.2,1,EA-P-SBT,1000,700896.435,12.714,548.971,9212.916,155.9549902910459
128,0.2,1,Weighted P-SBT,1000,620546.635,12.635,544.424,8128.0,155.9549902910459
128,0.2,1,P-SBT,1000,33059.081,12.882,127.0,127.0,155.9549902910459
128,0.2,1,SBT-exp,1000,32151.874,11.876,127.0,127.0,155.9549902910459
128,0.2,2,EA-P-SBT,1000,702163.119,12.822,558.658,9221.69,155.95499029104593
128,0.2,2,Weighted P-SBT,1000,621293.512,12.885,557.918,8128.0,155.95499029104593
128,0.2,2,NTC stochastic rounding,1000,34659.72,13.077,155.946,155.946,155.9549902910459
128,0.2,2,P-SBT,1000,32941.756,12.846,127.0,127.0,155.95499029104593
128,0.2,2,SBT-exp,1000,31651.307,11.942,127.0,127.0,155.9549902910459
128,0.2,2,Poisson,1000,34288.79,12.911,155.972,155.972,155.9549902910459
128,0.2,3,SBT-exp,1000,31771.617,11.777,127.0,127.0,155.95499029104593
128,0.2,3,Weighted P-SBT,1000,624891.244,12.559,537.592,8128.0,155.9549902910459
128,0.2,3,EA-P-SBT,1000,699956.666,12.577,535.856,9196.424,155.9549902910459
128,0.2,3,Poisson,1000,34039.825,12.851,156.541,156.541,155.95499029104596
128,0.2,3,NTC stochastic rounding,1000,35155.625,12.61,155.942,155.942,155.95499029104593
128,0.2,3,P-SBT,1000,32996.415,12.601,127.0,127.0,155.9549902910459
128,0.2,4,NTC stochastic rounding,1000,34375.859,12.865,155.952,155.952,155.9549902910459
128,0.2,4,Poisson,1000,33563.197,12.761,155.438,155.438,155.9549902910459
128,0.2,4,Weighted P-SBT,1000,620071.465,12.615,543.804,8128.0,155.9549902910459
128,0.2,4,EA-P-SBT,1000,702216.974,12.891,551.465,9220.471,155.9549902910459
128,0.2,4,SBT-exp,1000,32248.685,11.762,127.0,127.0,155.9549902910459
128,0.2,4,P-SBT,1000,35111.801,12.715,127.0,127.0,155.9549902910459
128,0.2,5,Weighted P-SBT,1000,621162.113,12.691,550.47,8128.0,155.95499029104593
128,0.2,5,SBT-exp,1000,31837.422,11.712,127.0,127.0,155.9549902910459
128,0.2,5,EA-P-SBT,1000,702688.945,12.854,548.549,9212.495,155.95499029104593
128,0.2,5,NTC stochastic rounding,1000,35096.534,12.752,155.95,155.95,155.9549902910459
128,0.2,5,Poisson,1000,34716.83,12.679,156.43,156.43,155.95499029104593
128,0.2,5,P-SBT,1000,33869.251,12.919,127.0,127.0,155.9549902910459
128,0.2,6,SBT-exp,1000,32042.321,11.863,127.0,127.0,155.95499029104593
128,0.2,6,P-SBT,1000,33370.647,12.624,127.0,127.0,155.9549902910459
128,0.2,6,NTC stochastic rounding,1000,34809.47,12.916,155.957,155.957,155.9549902910459
128,0.2,6,Weighted P-SBT,1000,620648.317,12.65,540.791,8128.0,155.95499029104593
128,0.2,6,EA-P-SBT,1000,700347.558,12.694,546.716,9210.029,155.9549902910459
128,0.2,6,Poisson,1000,34266.638,12.741,155.906,155.906,155.95499029104593
128,0.2,7,P-SBT,1000,33687.376,12.807,127.0,127.0,155.9549902910459
128,0.2,7,Poisson,1000,34731.534,12.597,155.657,155.657,155.9549902910459
128,0.2,7,Weighted P-SBT,1000,626758.018,12.816,549.622,8128.0,155.9549902910459
128,0.2,7,EA-P-SBT,1000,704989.87,12.739,553.27,9211.966,155.95499029104593
128,0.2,7,SBT-exp,1000,32430.901,11.739,127.0,127.0,155.95499029104593
128,0.2,7,NTC stochastic rounding,1000,33947.656,12.689,155.957,155.957,155.9549902910459
128,0.4,0,NTC stochastic rounding,1000,58124.391,25.476,311.917,311.917,311.9099805820919
128,0.4,0,SBT-exp,1000,39045.596,22.046,127.0,127.0,311.9099805820918
128,0.4,0,Weighted P-SBT,1000,633526.602,25.441,1092.068,8128.0,311.9099805820918
128,0.4,0,P-SBT,1000,43701.168,25.786,127.0,127.0,311.90998058209186
128,0.4,0,EA-P-SBT,1000,792096.344,25.435,1095.22,10283.082,311.90998058209186
128,0.4,0,Poisson,1000,58016.945,25.579,311.491,311.491,311.90998058209186
128,0.4,1,Weighted P-SBT,1000,631418.882,25.511,1095.38,8128.0,311.90998058209186
128,0.4,1,SBT-exp,1000,40694.237,22.177,127.0,127.0,311.90998058209186
128,0.4,1,Poisson,1000,58084.466,25.577,311.86,311.86,311.9099805820918
128,0.4,1,EA-P-SBT,1000,789421.942,25.53,1101.453,10296.954,311.9099805820918
128,0.4,1,P-SBT,1000,41777.017,25.282,127.0,127.0,311.9099805820918
128,0.4,1,NTC stochastic rounding,1000,58411.157,25.323,311.913,311.913,311.9099805820918
128,0.4,2,EA-P-SBT,1000,791928.589,25.632,1100.134,10308.763,311.90998058209186
128,0.4,2,Poisson,1000,59096.864,25.246,312.613,312.613,311.9099805820918
128,0.4,2,SBT-exp,1000,39574.819,21.941,127.0,127.0,311.9099805820918
128,0.4,2,NTC stochastic rounding,1000,59801.172,25.591,311.908,311.908,311.90998058209186
128,0.4,2,P-SBT,1000,42754.257,25.65,127.0,127.0,311.90998058209186
128,0.4,2,Weighted P-SBT,1000,633982.546,25.461,1090.278,8128.0,311.90998058209186
128,0.4,3,SBT-exp,1000,39775.478,21.822,127.0,127.0,311.90998058209186
128,0.4,3,EA-P-SBT,1000,791144.475,25.447,1087.591,10284.166,311.9099805820918
128,0.4,3,Weighted P-SBT,1000,634305.936,25.397,1090.419,8128.0,311.9099805820918
128,0.4,3,P-SBT,1000,41812.951,25.522,127.0,127.0,311.90998058209186
128,0.4,3,NTC stochastic rounding,1000,58937.145,25.29,311.918,311.918,311.90998058209186
128,0.4,3,Poisson,1000,59124.927,25.611,311.624,311.624,311.90998058209186
128,0.4,4,NTC stochastic rounding,1000,59482.789,25.72,311.914,311.914,311.9099805820918
128,0.4,4,EA-P-SBT,1000,792533.099,25.342,1087.984,10281.727,311.9099805820918
128,0.4,4,SBT-exp,1000,39741.918,21.963,127.0,127.0,311.9099805820918
128,0.4,4,Poisson,1000,59155.211,25.313,311.454,311.454,311.9099805820918
128,0.4,4,P-SBT,1000,42251.775,25.63,127.0,127.0,311.9099805820918
128,0.4,4,Weighted P-SBT,1000,631177.451,25.552,1100.369,8128.0,311.9099805820918
128,0.4,5,EA-P-SBT,1000,797242.406,25.596,1106.05,10306.854,311.90998058209186
128,0.4,5,SBT-exp,1000,40496.083,21.971,127.0,127.0,311.90998058209186
128,0.4,5,Poisson,1000,59473.883,25.436,312.182,312.182,311.90998058209186
128,0.4,5,NTC stochastic rounding,1000,58402.983,25.442,311.916,311.916,311.90998058209186
128,0.4,5,P-SBT,1000,42104.149,25.648,127.0,127.0,311.9099805820918
128,0.4,5,Weighted P-SBT,1000,636237.426,25.469,1098.405,8128.0,311.90998058209186
128,0.4,6,Weighted P-SBT,1000,630121.952,25.498,1094.454,8128.0,311.9099805820918
128,0.4,6,NTC stochastic rounding,1000,59739.699,25.701,311.921,311.921,311.9099805820918
128,0.4,6,SBT-exp,1000,40213.582,22.342,127.0,127.0,311.9099805820918
128,0.4,6,EA-P-SBT,1000,804905.393,25.366,1091.49,10286.535,311.9099805820918
128,0.4,6,Poisson,1000,58554.321,25.685,312.237,312.237,311.9099805820918
128,0.4,6,P-SBT,1000,42042.232,25.45,127.0,127.0,311.9099805820918
128,0.4,7,NTC stochastic rounding,1000,58173.742,25.31,311.913,311.913,311.9099805820918
128,0.4,7,Poisson,1000,59624.52,25.352,311.453,311.453,311.9099805820918
128,0.4,7,SBT-exp,1000,39776.438,21.815,127.0,127.0,311.9099805820918
128,0.4,7,Weighted P-SBT,1000,632849.247,25.773,1106.88,8128.0,311.90998058209186
128,0.4,7,EA-P-SBT,1000,793581.133,25.682,1106.374,10314.926,311.9099805820918
128,0.4,7,P-SBT,1000,42651.104,25.667,127.0,127.0,311.9099805820918


==> anc/evidence/latest/cost_extended_summary.json <==
{
  "valid": true,
  "summary": [
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.7284216666666666,
        0.7289695625,
        0.7299042708333334
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.917309234375,
        0.920571625,
        0.924851984375
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.1104525625,
        1.1131804583333333,
        1.1156751875
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.51098053125,
        1.530386,
        1.54385990625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.714357375,
        1.7196704166666668,
        1.7229174583333335
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.4676596875000003,
        2.4969731250000002,
        2.5621330624999996
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        3.1630234166666664,
        3.166165166666667,
        3.1697985833333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        4.678345374999999,
        4.687923250000001,
        4.71512375
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        6.073140833333333,
        6.120223,
        6.200285
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        9.1202105,
        9.163915,
        9.237205000000001
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        12.249305,
        12.412277,
        12.544669
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        18.36707325,
        18.627732,
        19.6026955
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        23.96764975,
        24.211315999999997,
        24.45260975
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.7313619895833333,
        0.7469180416666666,
        0.74800440625
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.9325113125,
        0.93397159375,
        0.935373515625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.1369315208333333,
        1.1409911666666666,
        1.1425087500000002
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.5597985625000002,
        1.5763934375000002,
        1.58752590625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.7617420000000001,
        1.7645304999999998,
        1.7671697499999999
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.5350004999999998,
        2.5529305,
        2.581679125
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        3.2587136666666665,
        3.268152166666667,
        3.3094625833333335
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        4.82432725,
        4.833664000000001,
        4.8412767500000005
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        6.254113833333333,
        6.275708666666667,
        6.309891500000001
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        9.38528425,
        9.453174,
        9.711074250000001
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        12.96285875,
        13.012514,
        13.033741249999999
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        19.091679749999997,
        19.4059435,
        19.46381325
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        24.698615250000003,
        24.8669315,
        25.4331355
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.76737790625,
        0.7683022708333334,
        0.7697224583333333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.0345541875,
        1.0372055625,
        1.038937375
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.3723546041666665,
        1.3747820416666667,
        1.3761885833333334
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        2.31926953125,
        2.3278623124999998,
        2.3314394062500003
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        3.218393541666667,
        3.221607,
        3.238779666666667
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        6.3782921875,
        6.401711875,
        6.5984173125
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        10.655664916666668,
        10.6662805,
        10.681931916666667
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        22.773587875,
        22.829203749999998,
        22.88489625
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        39.383067833333335,
        39.410643,
        39.49571733333333
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        87.33780850000001,
        87.8443095,
        88.22952575
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        158.37573925000004,
        159.247456,
        159.52172075000001
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        346.871342,
        348.673144,
        351.20484375
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        609.5024910000001,
        611.0525640000001,
        611.6181265
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.7717124583333332,
        0.7746395208333333,
        0.7757999791666668
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.0500253906249999,
        1.0542205937499998,
        1.055393375
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.4014909166666667,
        1.402384375,
        1.4041292708333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        2.37943365625,
        2.3885286875,
        2.435992375
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        3.279760958333333,
        3.28513075,
        3.3049909166666667
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        6.47824325,
        6.482601375,
        6.504624625
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        10.793713333333333,
        10.8047815,
        10.810180083333334
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        23.032944,
        23.063449499999997,
        23.084715875
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        39.798520999999994,
        39.836725,
        40.251983666666675
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        89.60434000000001,
        89.68065250000001,
        89.87880375
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        157.48328650000002,
        158.97296849999998,
        160.26033575000002
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        348.90880375,
        350.9756065,
        355.50721775
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        613.2541135000001,
        615.4808805,
        620.2724802500001
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.6404785625,
        0.6433543541666666,
        0.6462603333333333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.72093590625,
        0.7227287499999999,
        0.728428890625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.7934187708333333,
        0.7949828333333333,
        0.7966798125
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.96531690625,
        0.9852086250000001,
        0.9871939062499999
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.006944625,
        1.0074536666666667,
        1.009940625
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.3279168125,
        1.3315584999999999,
        1.3693223124999998
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.614798,
        1.6174148333333334,
        1.6260101666666666
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.2818451250000003,
        2.28721375,
        2.313886625
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.8564801666666666,
        2.8611293333333334,
        2.8660241666666666
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        4.23613125,
        4.3170065,
        4.374378
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        5.613517249999999,
        5.730907,
        5.82028675
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        8.189057,
        8.3525175,
        8.46686875
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        10.731276750000001,
        11.0820455,
        11.164230750000002
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.6208983020833333,
        0.62221025,
        0.6241639791666667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.697759546875,
        0.6992628750000001,
        0.700619953125
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.7707454375,
        0.773147,
        0.7747908333333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.9408381875,
        0.9475870625,
        0.9612955
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.9909050416666666,
        0.9920918333333333,
        1.0029407916666668
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.3091004375,
        1.3112127500000001,
        1.3493616874999999
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.5946545,
        1.5962355000000001,
        1.6000610833333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        2.2612285,
        2.26553325,
        2.269953375
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        2.8239238333333336,
        2.825762666666667,
        2.8565033333333334
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        4.18226675,
        4.262679,
        4.332334749999999
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        5.667673,
        5.720567,
        5.74555475
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        8.3436915,
        8.4555985,
        8.5892935
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        10.700272499999999,
        10.8036435,
        10.955747
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.741324,
        0.7430640833333333,
        0.7461217291666666
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.945885015625,
        0.9513641562499999,
        0.9552354999999999
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.1479297291666666,
        1.1558355833333334,
        1.1576616666666666
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.57783434375,
        1.5966779375,
        1.61153846875
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.7933180000000002,
        1.8093125833333334,
        1.82157225
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.577600625,
        2.58065325,
        2.5814155624999997
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        3.321089333333333,
        3.3248153333333335,
        3.3338733333333335
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        4.91425,
        4.9287675,
        4.940856
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        6.405619833333333,
        6.572656333333333,
        6.755987166666667
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        9.622472,
        9.7421025,
        9.861035000000001
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        13.0369575,
        13.350334,
        13.581687500000001
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        18.92998625,
        19.017965999999998,
        19.2574675
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        25.53727425,
        25.787166000000003,
        26.02892775
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.7513823854166667,
        0.75484975,
        0.7594087500000001
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.959317234375,
        0.9605983437500001,
        0.965869765625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.1826279999999998,
        1.1862231250000002,
        1.1885944375
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.6329523750000001,
        1.639319625,
        1.6483745937499998
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.8379506666666665,
        1.8412034166666666,
        1.844742
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.65184075,
        2.65405975,
        2.6603711875
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        3.412566,
        3.4157444999999997,
        3.4195737499999996
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        5.0648725,
        5.06664675,
        5.069030375
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        6.6062355,
        6.686394333333334,
        6.7881905
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        9.93214275,
        10.072956999999999,
        10.2191625
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        13.573834,
        13.61814,
        14.47934125
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        19.52767,
        19.787323,
        19.944743250000002
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        25.67336575,
        26.6336395,
        27.20388525
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.7879844479166667,
        0.7897728958333334,
        0.7920842291666667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.072996546875,
        1.0771335937500002,
        1.079828359375
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.4118650416666667,
        1.4166405416666668,
        1.4212569166666666
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        2.377687875,
        2.4016204375,
        2.42370965625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        3.2969503749999998,
        3.3037125833333336,
        3.3250136666666665
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        6.5089918749999995,
        6.53041775,
        6.539506375
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        10.81898225,
        10.8256965,
        10.836279583333335
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        22.9925155,
        23.041328999999998,
        23.120876250000002
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        40.320734,
        40.83284366666667,
        40.9496515
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        88.4723965,
        89.02067500000001,
        89.48622625
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        156.649722,
        157.750044,
        162.14007600000002
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        345.79129125,
        346.738931,
        347.793902
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        612.19064275,
        633.1970780000001,
        654.200339
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.8012678020833333,
        0.8019304166666666,
        0.8030163750000001
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.1002654375,
        1.1023941875,
        1.103293984375
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.4501846875,
        1.4565848333333333,
        1.460973
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        2.46021346875,
        2.468946625,
        2.490159
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        3.4065912916666665,
        3.411168083333333,
        3.448447333333333
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        6.6956360625,
        6.70876975,
        6.7179589375
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        11.145605166666666,
        11.167501333333334,
        11.215739833333334
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        23.647519625,
        23.661,
        23.666650125000004
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        41.10025566666667,
        41.422725,
        41.66209
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        91.135042,
        92.158363,
        92.54542525000001
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        160.02829524999999,
        161.666785,
        165.234232
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        355.84148975000005,
        356.5898785,
        357.464099
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        629.06698525,
        632.6956845,
        672.00380475
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.6618180208333333,
        0.6630405833333333,
        0.6635925312500001
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.7540959375,
        0.76095053125,
        0.7648474218749999
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.8493125416666667,
        0.8514125416666667,
        0.8536942708333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.0710066249999999,
        1.0896010624999999,
        1.09829665625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.1260210833333333,
        1.1281641666666666,
        1.1312283749999998
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.5296443125,
        1.5475884999999998,
        1.5697474999999999
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.88619775,
        1.8899154999999999,
        1.9001973333333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.7526095,
        2.7662465000000003,
        2.776766125
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        3.5289845,
        3.620725333333333,
        3.6642883333333334
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        5.3473672500000005,
        5.434404499999999,
        5.5558965
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        7.348275,
        7.393380500000001,
        7.73215975
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        10.721725750000001,
        10.816523,
        10.99732775
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        14.79014475,
        15.024198,
        15.263603999999999
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.6406579791666666,
        0.6427811875,
        0.6446948229166667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.7363889531250001,
        0.73874325,
        0.7416066718750001
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.8291120208333334,
        0.8325540833333334,
        0.8341407083333334
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.0359804375000001,
        1.0505211875,
        1.0573666562500001
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.103705625,
        1.1067059166666666,
        1.11150225
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.4926188125,
        1.5006007499999998,
        1.5031698125
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.8462331666666667,
        1.8518948333333334,
        1.8568104166666668
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        2.69670175,
        2.7004645,
        2.7286539999999997
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        3.4375185000000004,
        3.4417020000000003,
        3.553941166666667
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        5.23205375,
        5.2999095,
        5.45042525
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        7.13854775,
        7.2179515,
        7.43835775
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        10.6465855,
        10.674930499999999,
        10.77422675
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        14.63366825,
        14.849609,
        14.97164275
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.7768633333333332,
        0.7781812916666666,
        0.7798397291666666
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.000010015625,
        1.00642003125,
        1.0120896875
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.2297147916666666,
        1.2312801666666666,
        1.2338419166666668
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.694727625,
        1.7138603749999999,
        1.73172384375
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.9409674583333334,
        1.9439754166666665,
        1.9520280833333332
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.8118007499999997,
        2.8277599999999996,
        2.84864025
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        3.6190289166666667,
        3.6259115,
        3.6316379166666666
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        5.379107875,
        5.3859435,
        5.390699000000001
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        7.0446420000000005,
        7.306173666666666,
        7.347967833333334
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        10.822251750000001,
        10.9450695,
        11.0551135
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        15.334857249999999,
        15.4188485,
        15.50156525
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        20.678669,
        20.8621015,
        21.26293075
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.1,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        27.9847155,
        29.233607,
        30.401573750000004
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.8003668229166667,
        0.8031368958333334,
        0.8046950104166667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.018023859375,
        1.01966721875,
        1.022754640625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.2629857708333334,
        1.266455375,
        1.2683531458333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.74688634375,
        1.7792084375,
        1.79998121875
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.0040531666666666,
        2.0093603333333334,
        2.0142036666666665
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.904151125,
        2.9046812500000003,
        2.9069338124999997
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        3.7412695000000005,
        3.7479546666666668,
        3.7589875833333335
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        5.56050325,
        5.57814975,
        5.5938243750000005
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        7.372318,
        7.546716,
        7.719853333333333
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        11.31446725,
        11.407924000000001,
        11.485349
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        15.885091500000001,
        15.9520675,
        16.0732255
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        21.5274975,
        21.6511605,
        21.93090175
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.1,
      "method": "P-SBT",
      "q25_med_q75_us": [
        28.87952375,
        30.062130000000003,
        31.44386525
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.8326569895833333,
        0.8338315416666666,
        0.83460353125
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.144174484375,
        1.1497602812499998,
        1.152099734375
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.4922707291666666,
        1.4981840416666667,
        1.5019890833333336
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        2.50501309375,
        2.5277835625,
        2.5674606874999997
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        3.466106,
        3.4681016666666666,
        3.474923791666667
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        6.752769750000001,
        6.75730175,
        6.786881750000001
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        11.1536585,
        11.169895666666665,
        11.177349583333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        23.547194375,
        23.59228975,
        23.636276125000002
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        40.8173465,
        41.427142333333336,
        41.7921755
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        89.63717224999999,
        91.0530255,
        91.5547195
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        171.06432324999997,
        171.21824500000002,
        171.61386775
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        342.64173674999995,
        344.15178649999996,
        348.930606
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.1,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        616.056105,
        658.9616185,
        669.346229
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.8432197083333334,
        0.8472588125,
        0.8506704166666667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.17944003125,
        1.18027065625,
        1.1849830000000001
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.5558974166666666,
        1.560833,
        1.5625550833333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        2.63380521875,
        2.652069375,
        2.67790515625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        3.6545598333333333,
        3.6572454166666666,
        3.661285625
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        7.140007000000001,
        7.16181475,
        7.194744375
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        11.86013925,
        11.888389833333333,
        11.898825416666668
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        24.910111625,
        24.983382,
        25.059863625000002
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        43.35954133333333,
        43.862367666666664,
        44.6125325
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        95.849852,
        96.78484399999999,
        97.86966699999999
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        181.03842125,
        182.082237,
        183.57748425
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        365.39635525,
        370.992495,
        373.951413
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.1,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        658.42443525,
        687.331619,
        705.7882932499999
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.7019653125,
        0.7035818125,
        0.7052645208333334
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.827644359375,
        0.8332440624999999,
        0.83612775
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.9578368333333334,
        0.9611379583333333,
        0.961877625
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.2356720625000002,
        1.2440263125,
        1.255447625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.3642942916666665,
        1.3678810000000001,
        1.3698469583333335
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.9203222500000001,
        1.9242218750000002,
        1.933907875
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.4310849166666664,
        2.4395638333333336,
        2.4455028333333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        3.649676125,
        3.657184,
        3.69107325
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        4.782713833333333,
        4.837398666666667,
        4.895970166666666
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        7.39793,
        7.441118,
        7.5164605
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        10.935245749999998,
        11.014751,
        11.026057
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        15.99691875,
        16.0785625,
        16.408298000000002
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.1,
      "method": "Poisson",
      "q25_med_q75_us": [
        21.89709275,
        22.639067500000003,
        23.89387375
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.6820703333333333,
        0.684122,
        0.6849236041666666
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.8067401875,
        0.80829378125,
        0.81357125
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.9360354791666667,
        0.9378407083333333,
        0.940275
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.2109035625,
        1.2220725625000002,
        1.2366307500000002
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.3185312916666667,
        1.3231898333333334,
        1.3277153333333334
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.862208125,
        1.8645011249999999,
        1.869364625
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        2.3606425,
        2.3654645,
        2.373150416666667
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        3.579991125,
        3.5860347499999996,
        3.5891582499999997
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        4.729588666666666,
        4.8507180000000005,
        4.919721833333334
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        7.384516250000001,
        7.4644175,
        7.5751694999999994
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        10.90908975,
        10.958558,
        10.9918395
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        16.004236249999998,
        16.1342695,
        16.18250125
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.1,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        22.10191725,
        22.9588495,
        23.8094585
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.8312268333333334,
        0.8326230416666667,
        0.8350234479166666
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.089703453125,
        1.09222353125,
        1.09547040625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.2496256875,
        1.2699908333333334,
        1.298755583333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.7146537187500002,
        1.7235426875000002,
        1.77591903125
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.176410791666667,
        2.181884,
        2.1829359166666666
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        3.1678977500000003,
        3.1724412500000003,
        3.173649625
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        4.104884500000001,
        4.108969500000001,
        4.11848525
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        6.100354874999999,
        6.12820725,
        6.162254999999999
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        8.140207499999999,
        8.227520333333333,
        8.267292833333332
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        12.0588965,
        12.342167,
        12.5451245
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        17.61634575,
        17.771375999999997,
        17.991224000000003
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        23.881995,
        24.4023535,
        24.6609555
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.2,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        31.7415395,
        31.939871500000002,
        32.17607675
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.8415257916666667,
        0.8445822083333333,
        0.8526813541666667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.111226046875,
        1.1211794375,
        1.127546109375
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.2877521875,
        1.304923375,
        1.3315669791666667
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.77703984375,
        1.7848532499999998,
        1.8350035
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.2642945,
        2.2671728333333334,
        2.271985
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        3.2937178124999997,
        3.30306225,
        3.3169388125
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        4.290146833333333,
        4.306469166666666,
        4.3110225
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        6.37776275,
        6.41219225,
        6.4325125
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        8.360211499999998,
        8.465947666666667,
        8.517519
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        12.61889675,
        13.018206,
        13.216798
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        18.39838675,
        18.4899025,
        18.847244250000003
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        25.08122625,
        25.370847500000004,
        25.720617499999996
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.2,
      "method": "P-SBT",
      "q25_med_q75_us": [
        33.0434145,
        33.529011499999996,
        33.77654425
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.89799934375,
        0.90371925,
        0.9074664166666667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.26376384375,
        1.2701160625,
        1.275191078125
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.5007843958333336,
        1.5451280416666666,
        1.5550205416666667
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        2.4745534375,
        2.47860775,
        2.62163934375
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        3.7413430833333337,
        3.746083416666667,
        3.75136
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        7.1691989375,
        7.181677375,
        7.20214275
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        11.726596916666667,
        11.727968833333332,
        11.769882416666666
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        24.412467999999997,
        24.45079525,
        24.491676375
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        42.49070116666667,
        42.66357666666667,
        42.88069316666666
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        91.91168425,
        92.68168650000001,
        92.86621149999999
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        174.52896124999998,
        175.06150000000002,
        175.46639175
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        351.7673415,
        352.4922675,
        354.6570565
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.2,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        620.4278425,
        620.905215,
        622.192945
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.9293219791666666,
        0.9307059791666668,
        0.9330077708333333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.32225771875,
        1.3250960625,
        1.3289764531250001
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.5849794583333332,
        1.5926912916666667,
        1.6466020208333334
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        2.66053990625,
        2.6661355625,
        2.7498886249999996
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        4.0713688333333335,
        4.0871717499999995,
        4.103721041666667
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        7.893900875,
        7.914762124999999,
        7.9455962499999995
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        12.98055575,
        13.0177085,
        13.029712833333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        27.229904875,
        27.24650725,
        27.256810625
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        47.320846333333336,
        47.70004366666667,
        47.810065166666675
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        102.165969,
        103.54276999999999,
        104.208189
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        196.99075950000002,
        197.65995600000002,
        198.75255525
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        397.88188825,
        399.1662145,
        401.56733025000005
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.2,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        700.7592157500001,
        702.1900465,
        702.8486465
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.771793375,
        0.7741097916666666,
        0.7774446458333333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.9554375781250001,
        0.9591942812500001,
        0.962116328125
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.0462909375,
        1.0618993333333333,
        1.0775707291666665
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.40899103125,
        1.411112375,
        1.51188490625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.7507167916666666,
        1.7599565,
        1.7724499166666665
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.565997875,
        2.56964625,
        2.5847020625
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        3.3032228333333338,
        3.3121726666666667,
        3.32732
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        5.134195625,
        5.14562475,
        5.15848175
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        6.898250333333333,
        6.936682333333334,
        7.1289155
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        11.10042125,
        11.3191115,
        11.523764499999999
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        16.468438250000002,
        16.639237,
        16.81613375
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        24.7570955,
        25.2977165,
        25.514547
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.2,
      "method": "Poisson",
      "q25_med_q75_us": [
        34.20993475,
        34.406419,
        34.720506
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.7514121666666667,
        0.7521182916666667,
        0.7528961875
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.9343512031250001,
        0.9355735625,
        0.93680325
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.0010644166666667,
        1.0103698749999999,
        1.0238280416666665
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.36286225,
        1.3696055,
        1.42616621875
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.6919059166666668,
        1.6955625,
        1.7015379583333332
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        2.4994872500000005,
        2.5085222500000004,
        2.5151031875000003
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        3.2130067500000004,
        3.222426,
        3.2330124166666665
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        5.033245,
        5.04056925,
        5.044017
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        6.7450038333333335,
        6.828210666666667,
        6.947237833333333
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        11.275832750000001,
        11.409765,
        11.47310475
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        16.379948499999998,
        16.4559585,
        16.5851745
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        24.868952,
        25.1838485,
        25.45385325
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.2,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        34.555097,
        34.734595,
        35.11130675
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.9187034479166667,
        0.9214450416666666,
        0.9246237395833334
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.25001071875,
        1.25394503125,
        1.2622266875
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.6075239583333334,
        1.62501675,
        1.6302454791666667
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.022123875,
        2.026635625,
        2.0326646875
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.61701575,
        2.62184975,
        2.638568583333333
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        3.833159375,
        3.84079525,
        3.8637565
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        4.99088525,
        5.002697333333334,
        5.04156375
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        7.443499000000001,
        7.46651275,
        7.501251625
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        9.930714166666668,
        9.979861666666666,
        10.117022833333333
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        14.86415775,
        15.2464055,
        15.46006625
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        21.601005750000002,
        21.726689,
        21.80606725
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        29.42689175,
        29.84604,
        30.1113085
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.4,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        39.700143249999996,
        39.775958,
        40.28420725
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.96329096875,
        0.9648251666666667,
        0.97147509375
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.313278484375,
        1.32231275,
        1.3248095
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.6980100416666668,
        1.7089880416666667,
        1.7195347083333334
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.15836409375,
        2.1609746875,
        2.16872525
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.7985689166666665,
        2.8024785833333334,
        2.8164184166666666
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        4.1122313125000005,
        4.12453925,
        4.177200312499999
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        5.399347083333334,
        5.402647333333333,
        5.414628916666667
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        8.0417545,
        8.0580715,
        8.073703375000001
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        10.601783666666666,
        10.635861666666667,
        10.755661333333334
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        16.1250575,
        16.277148,
        16.51948975
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        23.344583999999998,
        23.463121,
        23.5207725
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        31.958704,
        32.132265,
        32.671542
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.4,
      "method": "P-SBT",
      "q25_med_q75_us": [
        41.98491175,
        42.177962,
        42.676892249999995
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.0441764479166669,
        1.0468737916666666,
        1.0478722916666667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.498618265625,
        1.50333690625,
        1.508893390625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.9397547916666666,
        1.9607308333333333,
        1.9699905
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        2.87807115625,
        2.8852618124999996,
        2.900822125
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        4.284584916666667,
        4.296582166666667,
        4.302517958333333
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        7.994044312500001,
        8.021687,
        8.0337653125
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        12.879215083333333,
        12.900054333333333,
        12.917184666666667
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        26.124708124999998,
        26.160856,
        26.344757625
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        44.68042366666666,
        44.90757933333333,
        45.129545
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        94.5653155,
        95.581974,
        96.60948825
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        178.83123600000002,
        178.92946799999999,
        179.113183
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        359.22222675,
        359.65219449999995,
        360.127001
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.4,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        631.35852425,
        633.1879245,
        634.0633935
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.0873483958333334,
        1.0889782083333333,
        1.0937931041666666
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.5940225312499998,
        1.59708728125,
        1.6059955781250002
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        2.0793246875,
        2.1353547083333333,
        2.168020625
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        3.22346540625,
        3.22877225,
        3.2458532187499998
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        4.8999326666666665,
        4.9288783333333335,
        4.95269725
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        9.3832480625,
        9.399887625,
        9.432147062499999
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        15.282100916666668,
        15.3161415,
        15.334613999999998
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        31.608496625,
        31.673460249999998,
        31.721594624999998
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        53.940363,
        54.60356866666667,
        55.71900933333333
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        118.139735,
        118.4738685,
        118.93873350000001
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        222.63607625000003,
        223.125425,
        223.732733
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        449.621284,
        450.45307349999996,
        450.6791275
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.4,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        791.7325605,
        792.3147215,
        794.4964512500001
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.9028822187500001,
        0.9051812083333334,
        0.9073530104166666
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.19920690625,
        1.2055309687500002,
        1.2120803125
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.5174871458333334,
        1.526709625,
        1.5344199791666666
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.9470174375,
        1.9507041875,
        1.9533377500000002
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.492445666666667,
        2.4967888333333335,
        2.4994329166666667
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        3.844963625,
        3.8564565,
        3.8668164375
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        5.0243365,
        5.058025499999999,
        5.063860916666666
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        8.06105075,
        8.10229125,
        8.181345624999999
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        10.916751999999999,
        10.948499666666667,
        11.195605833333333
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        18.2242945,
        18.379433,
        18.5548565
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        27.392147,
        27.4306175,
        27.655547499999997
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        43.45119575,
        43.629115,
        43.85463275
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.4,
      "method": "Poisson",
      "q25_med_q75_us": [
        58.43685725,
        59.110895500000005,
        59.234879
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        0.88167171875,
        0.8870090625,
        0.8888163541666667
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.162493171875,
        1.16770315625,
        1.1695548125000002
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.4659954583333332,
        1.4729174166666668,
        1.4819765208333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        1.88630534375,
        1.8894184374999998,
        1.894970625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        2.429672375,
        2.4317674166666667,
        2.440569875
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        3.7356238125,
        3.7558518750000003,
        3.7744039375000003
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        4.941427166666667,
        4.947252666666666,
        4.958815666666667
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        7.963325125,
        7.971926,
        8.02409875
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        10.800401166666667,
        10.867217,
        10.946489999999999
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        18.12907975,
        18.5117155,
        18.83284325
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        27.28671725,
        27.295560000000002,
        27.450314
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        42.734461749999994,
        42.9103185,
        43.09672075
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.4,
      "method": "NTC stochastic rounding",
      "q25_med_q75_us": [
        58.34567275,
        58.674150999999995,
        59.5470165
      ]
    }
  ],
  "files": {
    "rounds.csv": "eca10fa19509a16864d5204607d903c43c419f3c9905ba971a5e6211da20d719"
  },
  "rows": 3120,
  "cpu": "x86_64",
  "host": "uri-cpu087",
  "scope": "warmed collision kernel; diagnostics record=False; fixed physical density, weight scales as 1/N",
  "dt_definition": "tau = 1/(number density * HS cross section * Maxwellian mean relative speed)",
  "seed_groups": 8,
  "majorant": "same invariant cell-energy bound in Poisson and rounded NTC"
}

==> anc/evidence/latest/cost_rounds.csv <==
N,dt_over_tau,round,method,steps,cpu_ns_per_step,accepted_per_step,checks_per_step,rate_evaluations_per_step
2,0.01,0,Poisson,24000,432.89295833333335,0.0075,0.0075,0.0075
2,0.01,0,SBT-exp,24000,484.876625,0.008083333333333333,1.0,1.0
2,0.01,0,P-SBT,24000,502.05258333333336,0.0075,1.0,1.0
2,0.01,0,Weighted P-SBT,24000,527.7725,0.008333333333333333,0.008333333333333333,1.0
2,0.01,0,EA-P-SBT,24000,503.94320833333336,0.008208333333333333,0.008208333333333333,1.0082083333333334
2,0.01,1,P-SBT,24000,505.29575,0.0070416666666666666,1.0,1.0
2,0.01,1,Poisson,24000,433.0181666666667,0.0070416666666666666,0.0070416666666666666,0.0070416666666666666
2,0.01,1,EA-P-SBT,24000,506.7835416666667,0.007833333333333333,0.007833333333333333,1.0078333333333334
2,0.01,1,SBT-exp,24000,486.41991666666667,0.008208333333333333,1.0,1.0
2,0.01,1,Weighted P-SBT,24000,525.8367916666666,0.007958333333333333,0.007958333333333333,1.0
2,0.01,2,Poisson,24000,431.62179166666664,0.00675,0.00675,0.00675
2,0.01,2,P-SBT,24000,502.7919166666667,0.00675,1.0,1.0
2,0.01,2,SBT-exp,24000,485.478625,0.007625,1.0,1.0
2,0.01,2,EA-P-SBT,24000,504.176125,0.007291666666666667,0.007291666666666667,1.0072916666666667
2,0.01,2,Weighted P-SBT,24000,526.7956666666666,0.007166666666666667,0.007166666666666667,1.0
2,0.01,3,Weighted P-SBT,24000,524.2817916666667,0.007875,0.007875,1.0
2,0.01,3,P-SBT,24000,504.48133333333334,0.008166666666666666,1.0,1.0
2,0.01,3,SBT-exp,24000,485.191,0.007458333333333333,1.0,1.0
2,0.01,3,Poisson,24000,433.352125,0.008166666666666666,0.008166666666666666,0.008166666666666666
2,0.01,3,EA-P-SBT,24000,502.9897916666667,0.00775,0.00775,1.00775
2,0.01,4,Poisson,24000,434.63533333333334,0.008291666666666666,0.008291666666666666,0.008291666666666666
2,0.01,4,P-SBT,24000,501.99329166666666,0.008291666666666666,1.0,1.0
2,0.01,4,Weighted P-SBT,24000,524.6140416666667,0.007083333333333333,0.007083333333333333,1.0
2,0.01,4,SBT-exp,24000,486.16116666666665,0.007,1.0,1.0
2,0.01,4,EA-P-SBT,24000,502.92633333333333,0.007083333333333333,0.007083333333333333,1.0070833333333333
2,0.01,5,P-SBT,24000,512.2120833333333,0.007666666666666666,1.0,1.0
2,0.01,5,Weighted P-SBT,24000,522.6324166666667,0.008541666666666666,0.008541666666666666,1.0
2,0.01,5,SBT-exp,24000,483.9252916666667,0.00725,1.0,1.0
2,0.01,5,EA-P-SBT,24000,504.0,0.008541666666666666,0.008541666666666666,1.0085416666666667
2,0.01,5,Poisson,24000,431.56958333333336,0.007583333333333333,0.007583333333333333,0.007583333333333333
2,0.01,6,P-SBT,24000,502.49429166666664,0.007833333333333333,1.0,1.0
2,0.01,6,Poisson,24000,432.03383333333335,0.007875,0.007875,0.007875
2,0.01,6,Weighted P-SBT,24000,523.20475,0.006541666666666667,0.006541666666666667,1.0
2,0.01,6,SBT-exp,24000,487.40054166666664,0.00775,1.0,1.0
2,0.01,6,EA-P-SBT,24000,501.47775,0.006541666666666667,0.006541666666666667,1.0065416666666667
2,0.01,7,P-SBT,24000,500.918375,0.007541666666666667,1.0,1.0
2,0.01,7,EA-P-SBT,24000,503.989125,0.007958333333333333,0.007958333333333333,1.0079583333333333
2,0.01,7,Poisson,24000,430.90045833333335,0.007541666666666667,0.007541666666666667,0.007541666666666667
2,0.01,7,Weighted P-SBT,24000,527.7265833333333,0.007958333333333333,0.007958333333333333,1.0
2,0.01,7,SBT-exp,24000,486.61158333333333,0.00675,1.0,1.0
2,0.04,0,SBT-exp,24000,497.9440416666667,0.0305,1.0,1.0
2,0.04,0,P-SBT,24000,507.747875,0.03220833333333333,1.0,1.0
2,0.04,0,Weighted P-SBT,24000,537.866,0.030958333333333334,0.030958333333333334,1.0
2,0.04,0,Poisson,24000,446.35608333333334,0.03216666666666667,0.03216666666666667,0.03216666666666667
2,0.04,0,EA-P-SBT,24000,521.5420416666667,0.03183333333333333,0.03183333333333333,1.0318333333333334
2,0.04,1,Weighted P-SBT,24000,534.0275416666667,0.028708333333333332,0.028708333333333332,1.0
2,0.04,1,P-SBT,24000,510.010875,0.029166666666666667,1.0,1.0
2,0.04,1,Poisson,24000,442.2425,0.028875,0.028875,0.028875
2,0.04,1,SBT-exp,24000,494.058875,0.0325,1.0,1.0
2,0.04,1,EA-P-SBT,24000,520.4550416666667,0.028875,0.028875,1.028875
2,0.04,2,Weighted P-SBT,24000,534.243375,0.028791666666666667,0.028791666666666667,1.0
2,0.04,2,P-SBT,24000,508.38320833333336,0.029416666666666667,1.0,1.0
2,0.04,2,EA-P-SBT,24000,519.4017916666667,0.029041666666666667,0.029041666666666667,1.0290416666666666
2,0.04,2,Poisson,24000,442.58316666666667,0.029375,0.029375,0.029375
2,0.04,2,SBT-exp,24000,496.4825416666667,0.031083333333333334,1.0,1.0
2,0.04,3,P-SBT,24000,507.0557083333333,0.03145833333333333,1.0,1.0
2,0.04,3,SBT-exp,24000,492.09891666666664,0.030791666666666665,1.0,1.0
2,0.04,3,Poisson,24000,444.0183333333333,0.031625,0.031625,0.031625
2,0.04,3,Weighted P-SBT,24000,539.2865833333333,0.031041666666666665,0.031041666666666665,1.0
2,0.04,3,EA-P-SBT,24000,520.2538333333333,0.03054166666666667,0.03054166666666667,1.0305416666666667
2,0.04,4,SBT-exp,24000,495.5912916666667,0.029083333333333333,1.0,1.0
2,0.04,4,P-SBT,24000,508.0029583333333,0.03175,1.0,1.0
2,0.04,4,EA-P-SBT,24000,523.4264166666667,0.03179166666666667,0.03179166666666667,1.0317916666666667
2,0.04,4,Poisson,24000,447.25279166666667,0.03154166666666667,0.03154166666666667,0.03154166666666667
2,0.04,4,Weighted P-SBT,24000,536.9154583333333,0.03166666666666667,0.03166666666666667,1.0
2,0.04,5,Weighted P-SBT,24000,538.2955833333333,0.03191666666666667,0.03191666666666667,1.0
2,0.04,5,SBT-exp,24000,496.71675,0.030666666666666665,1.0,1.0
2,0.04,5,EA-P-SBT,24000,521.9307083333333,0.03191666666666667,0.03191666666666667,1.0319166666666666
2,0.04,5,Poisson,24000,447.623875,0.030291666666666668,0.030291666666666668,0.030291666666666668
2,0.04,5,P-SBT,24000,510.162375,0.030791666666666665,1.0,1.0
2,0.04,6,P-SBT,24000,509.79670833333336,0.03054166666666667,1.0,1.0
2,0.04,6,Weighted P-SBT,24000,537.3475,0.03075,0.03075,1.0
2,0.04,6,SBT-exp,24000,494.57941666666665,0.029416666666666667,1.0,1.0
2,0.04,6,EA-P-SBT,24000,521.6973333333333,0.030458333333333334,0.030458333333333334,1.0304583333333333
2,0.04,6,Poisson,24000,447.34125,0.030666666666666665,0.030666666666666665,0.030666666666666665
2,0.04,7,EA-P-SBT,24000,522.4383333333334,0.03166666666666667,0.03166666666666667,1.0316666666666667
2,0.04,7,Poisson,24000,444.8975,0.03195833333333333,0.03195833333333333,0.03195833333333333
2,0.04,7,SBT-exp,24000,496.161125,0.030125,1.0,1.0
2,0.04,7,Weighted P-SBT,24000,536.9605833333334,0.03191666666666667,0.03191666666666667,1.0
2,0.04,7,P-SBT,24000,510.435,0.03170833333333333,1.0,1.0
3,0.01,0,SBT-exp,16000,618.794625,0.0130625,2.0,2.0
3,0.01,0,Poisson,16000,480.8910625,0.0131875,0.019,0.019
3,0.01,0,P-SBT,16000,652.7069375,0.0124375,2.0,2.0
3,0.01,0,EA-P-SBT,16000,685.3863125,0.0135,0.0175,3.0216875
3,0.01,0,Weighted P-SBT,16000,700.751375,0.0134375,0.01775,3.0
3,0.01,1,Poisson,16000,486.4045,0.0146875,0.019875,0.019875
3,0.01,1,Weighted P-SBT,16000,704.81025,0.01375,0.0181875,3.0
3,0.01,1,SBT-exp,16000,615.06825,0.01125,2.0,2.0
3,0.01,1,P-SBT,16000,654.9868125,0.01175,2.0,2.0
3,0.01,1,EA-P-SBT,16000,686.7050625,0.0139375,0.0184375,3.02375
3,0.01,2,Weighted P-SBT,16000,703.008125,0.0113125,0.0150625,3.0
3,0.01,2,Poisson,16000,484.1634375,0.0136875,0.0201875,0.0201875
3,0.01,2,SBT-exp,16000,618.1365,0.0148125,2.0,2.0
3,0.01,2,P-SBT,16000,650.9085625,0.0116875,2.0,2.0
3,0.01,2,EA-P-SBT,16000,682.660625,0.0116875,0.015625,3.01925
3,0.01,3,EA-P-SBT,16000,682.862875,0.0139375,0.0188125,3.02325
3,0.01,3,SBT-exp,16000,619.3750625,0.01125,2.0,2.0
3,0.01,3,Weighted P-SBT,16000,704.7889375,0.013375,0.0176875,3.0
3,0.01,3,Poisson,16000,483.0958125,0.0145,0.0205625,0.0205625
3,0.01,3,P-SBT,16000,653.016875,0.0155,2.0,2.0
3,0.01,4,Poisson,16000,488.0926875,0.0130625,0.018875,0.018875
3,0.01,4,Weighted P-SBT,16000,703.8253125,0.011875,0.01575,3.0
3,0.01,4,SBT-exp,16000,618.9780625,0.013,2.0,2.0
3,0.01,4,EA-P-SBT,16000,680.426375,0.0113125,0.015125,3.019
3,0.01,4,P-SBT,16000,652.6405625,0.012125,2.0,2.0
3,0.01,5,Poisson,16000,483.8015,0.0154375,0.021375,0.021375
3,0.01,5,EA-P-SBT,16000,683.2818125,0.0138125,0.0179375,3.0229375
3,0.01,5,Weighted P-SBT,16000,703.0244375,0.013625,0.0180625,3.0
3,0.01,5,P-SBT,16000,653.9004375,0.013875,2.0,2.0
3,0.01,5,SBT-exp,16000,620.675625,0.0118125,2.0,2.0
3,0.01,6,Weighted P-SBT,16000,702.2341875,0.0131875,0.01775,3.0
3,0.01,6,P-SBT,16000,650.544125,0.0123125,2.0,2.0
3,0.01,6,SBT-exp,16000,615.5604375,0.0129375,2.0,2.0
3,0.01,6,Poisson,16000,479.6624375,0.0113125,0.0184375,0.0184375
3,0.01,6,EA-P-SBT,16000,682.077,0.0126875,0.01725,3.021375
3,0.01,7,Poisson,16000,486.288,0.0143125,0.0199375,0.0199375
3,0.01,7,Weighted P-SBT,16000,707.54225,0.01375,0.018875,3.0
3,0.01,7,SBT-exp,16000,615.463375,0.0119375,2.0,2.0
3,0.01,7,EA-P-SBT,16000,683.3155625,0.0139375,0.0185625,3.02325
3,0.01,7,P-SBT,16000,651.876,0.014125,2.0,2.0
3,0.04,0,SBT-exp,16000,637.7539375,0.0478125,2.0,2.0
3,0.04,0,Weighted P-SBT,16000,730.0219375,0.0514375,0.06825,3.0
3,0.04,0,EA-P-SBT,16000,714.26175,0.051625,0.0681875,3.085625
3,0.04,0,P-SBT,16000,672.9761875,0.0500625,2.0,2.0
3,0.04,0,Poisson,16000,508.598625,0.0518125,0.0758125,0.0758125
3,0.04,1,Weighted P-SBT,16000,732.6731875,0.055375,0.0719375,3.0
3,0.04,1,Poisson,16000,505.6386875,0.050875,0.07575,0.07575
3,0.04,1,P-SBT,16000,670.97875,0.0486875,2.0,2.0
3,0.04,1,EA-P-SBT,16000,719.7200625,0.055375,0.072125,3.0915
3,0.04,1,SBT-exp,16000,641.05825,0.0501875,2.0,2.0
3,0.04,2,EA-P-SBT,16000,715.6963125,0.05125,0.0679375,3.084875
3,0.04,2,Poisson,16000,508.4859375,0.05075,0.077375,0.077375
3,0.04,2,Weighted P-SBT,16000,729.3731875,0.051,0.067875,3.0
3,0.04,2,P-SBT,16000,670.9661875,0.04975,2.0,2.0
3,0.04,2,SBT-exp,16000,636.7094375,0.051,2.0,2.0
3,0.04,3,Poisson,16000,507.7508125,0.0544375,0.077375,0.077375
3,0.04,3,P-SBT,16000,673.3043125,0.053125,2.0,2.0
3,0.04,3,Weighted P-SBT,16000,731.3055625,0.051375,0.068125,3.0
3,0.04,3,EA-P-SBT,16000,714.6443125,0.0506875,0.0675625,3.0841875
3,0.04,3,SBT-exp,16000,639.8065625,0.0486875,2.0,2.0
3,0.04,4,EA-P-SBT,16000,714.13775,0.048375,0.064875,3.08
3,0.04,4,P-SBT,16000,672.274875,0.0503125,2.0,2.0
3,0.04,4,SBT-exp,16000,639.2173125,0.0516875,2.0,2.0
3,0.04,4,Poisson,16000,510.3713125,0.051125,0.0728125,0.0728125
3,0.04,4,Weighted P-SBT,16000,727.1478125,0.04875,0.0653125,3.0
3,0.04,5,Weighted P-SBT,16000,728.7000625,0.0515,0.069,3.0
3,0.04,5,EA-P-SBT,16000,716.9749375,0.053375,0.0709375,3.0875625
3,0.04,5,Poisson,16000,509.1026875,0.04975,0.0728125,0.0728125
3,0.04,5,P-SBT,16000,672.9443125,0.053,2.0,2.0
3,0.04,5,SBT-exp,16000,636.690625,0.0511875,2.0,2.0
3,0.04,6,Weighted P-SBT,16000,729.99,0.051875,0.0688125,3.0
3,0.04,6,EA-P-SBT,16000,715.97375,0.0516875,0.069625,3.087
3,0.04,6,SBT-exp,16000,638.4314375,0.0525,2.0,2.0
3,0.04,6,P-SBT,16000,672.2968125,0.0514375,2.0,2.0
3,0.04,6,Poisson,16000,506.5491875,0.0490625,0.070625,0.070625
3,0.04,7,Weighted P-SBT,16000,731.6224375,0.05425,0.072875,3.0
3,0.04,7,SBT-exp,16000,638.3913125,0.0496875,2.0,2.0
3,0.04,7,EA-P-SBT,16000,718.1459375,0.053375,0.0718125,3.08875
3,0.04,7,P-SBT,16000,674.1885,0.0511875,2.0,2.0
3,0.04,7,Poisson,16000,507.651875,0.049875,0.0763125,0.0763125
4,0.01,0,SBT-exp,12000,747.9875,0.02025,3.0,3.0
4,0.01,0,EA-P-SBT,12000,910.69425,0.0165,0.027083333333333334,6.039166666666667
4,0.01,0,P-SBT,12000,803.813,0.01725,3.0,3.0
4,0.01,0,Weighted P-SBT,12000,931.3546666666666,0.016083333333333335,0.027083333333333334,6.0
4,0.01,0,Poisson,12000,533.7433333333333,0.01633333333333333,0.03183333333333333,0.03183333333333333
4,0.01,1,Poisson,12000,532.67875,0.015916666666666666,0.030416666666666668,0.030416666666666668
4,0.01,1,P-SBT,12000,801.2389166666667,0.018,3.0,3.0
4,0.01,1,Weighted P-SBT,12000,933.2306666666667,0.018666666666666668,0.030333333333333334,6.0
4,0.01,1,EA-P-SBT,12000,913.0185833333334,0.018083333333333333,0.030166666666666668,6.042916666666667
4,0.01,1,SBT-exp,12000,745.3183333333334,0.016666666666666666,3.0,3.0
4,0.01,2,Weighted P-SBT,12000,931.4465,0.015666666666666666,0.025583333333333333,6.0
4,0.01,2,Poisson,12000,531.80625,0.016166666666666666,0.030916666666666665,0.030916666666666665
4,0.01,2,SBT-exp,12000,745.7049166666667,0.017166666666666667,3.0,3.0
4,0.01,2,EA-P-SBT,12000,911.4155833333333,0.016666666666666666,0.028916666666666667,6.039166666666667
4,0.01,2,P-SBT,12000,803.2753333333334,0.018083333333333333,3.0,3.0
4,0.01,3,P-SBT,12000,801.0803333333333,0.0185,3.0,3.0
4,0.01,3,Weighted P-SBT,12000,930.64825,0.018416666666666668,0.030333333333333334,6.0
4,0.01,3,SBT-exp,12000,750.6499166666666,0.0165,3.0,3.0
4,0.01,3,Poisson,12000,534.5339166666666,0.021083333333333332,0.035083333333333334,0.035083333333333334
4,0.01,3,EA-P-SBT,12000,910.958,0.018333333333333333,0.030166666666666668,6.041333333333333
4,0.01,4,P-SBT,12000,801.517,0.017666666666666667,3.0,3.0
4,0.01,4,EA-P-SBT,12000,914.1239166666667,0.020083333333333335,0.033416666666666664,6.04775
4,0.01,4,SBT-exp,12000,744.6955,0.01825,3.0,3.0
4,0.01,4,Weighted P-SBT,12000,933.1279166666667,0.019333333333333334,0.03383333333333333,6.0
4,0.01,4,Poisson,12000,534.5756666666666,0.018416666666666668,0.03283333333333333,0.03283333333333333
4,0.01,5,EA-P-SBT,12000,911.8613333333333,0.017,0.028416666666666666,6.040166666666667
4,0.01,5,P-SBT,12000,802.6540833333333,0.017166666666666667,3.0,3.0
4,0.01,5,Poisson,12000,532.49175,0.018,0.03333333333333333,0.03333333333333333
4,0.01,5,SBT-exp,12000,749.91525,0.019583333333333335,3.0,3.0
4,0.01,5,Weighted P-SBT,12000,937.4944166666667,0.016416666666666666,0.027416666666666666,6.0
4,0.01,6,Poisson,12000,536.8123333333333,0.018583333333333334,0.03233333333333333,0.03233333333333333
4,0.01,6,SBT-exp,12000,747.9615833333334,0.01775,3.0,3.0
4,0.01,6,Weighted P-SBT,12000,934.0170833333333,0.016833333333333332,0.029,6.0
4,0.01,6,EA-P-SBT,12000,919.13675,0.017916666666666668,0.029583333333333333,6.041083333333333
4,0.01,6,P-SBT,12000,808.5385,0.015166666666666667,3.0,3.0
4,0.01,7,SBT-exp,12000,752.5451666666667,0.019916666666666666,3.0,3.0
4,0.01,7,Weighted P-SBT,12000,925.3500833333334,0.01825,0.031,6.0
4,0.01,7,P-SBT,12000,807.0231666666666,0.0165,3.0,3.0
4,0.01,7,EA-P-SBT,12000,918.47125,0.018333333333333333,0.03216666666666667,6.04475
4,0.01,7,Poisson,12000,540.723,0.01825,0.035,0.035
4,0.04,0,Weighted P-SBT,12000,951.3771666666667,0.0655,0.10825,6.0
4,0.04,0,EA-P-SBT,12000,950.4721666666667,0.06516666666666666,0.10608333333333334,6.152166666666667
4,0.04,0,Poisson,12000,578.8661666666667,0.07333333333333333,0.1305,0.1305
4,0.04,0,SBT-exp,12000,785.3875833333333,0.07408333333333333,3.0,3.0
4,0.04,0,P-SBT,12000,840.6195,0.07308333333333333,3.0,3.0
4,0.04,1,SBT-exp,12000,782.87625,0.07091666666666667,3.0,3.0
4,0.04,1,P-SBT,12000,837.1964166666667,0.07,3.0,3.0
4,0.04,1,EA-P-SBT,12000,952.8674166666667,0.07225,0.11758333333333333,6.169666666666667
4,0.04,1,Poisson,12000,576.3431666666667,0.06858333333333333,0.12866666666666668,0.12866666666666668
4,0.04,1,Weighted P-SBT,12000,959.1826666666667,0.07166666666666667,0.117,6.0
4,0.04,2,Weighted P-SBT,12000,954.8436666666666,0.0725,0.12091666666666667,6.0
4,0.04,2,P-SBT,12000,839.5140833333334,0.07116666666666667,3.0,3.0
4,0.04,2,Poisson,12000,574.8954166666666,0.07133333333333333,0.1325,0.1325
4,0.04,2,SBT-exp,12000,775.3345833333333,0.06833333333333333,3.0,3.0
4,0.04,2,EA-P-SBT,12000,950.00375,0.07316666666666667,0.123,6.17025
4,0.04,3,P-SBT,12000,835.5090833333334,0.07041666666666667,3.0,3.0
4,0.04,3,EA-P-SBT,12000,948.4634166666667,0.06966666666666667,0.11858333333333333,6.165333333333334
4,0.04,3,Poisson,12000,571.3830833333334,0.06975,0.13591666666666666,0.13591666666666666
4,0.04,3,Weighted P-SBT,12000,963.7871666666666,0.06933333333333333,0.117,6.0
4,0.04,3,SBT-exp,12000,778.63075,0.06975,3.0,3.0
4,0.04,4,Weighted P-SBT,12000,962.0155,0.0715,0.11841666666666667,6.0
4,0.04,4,Poisson,12000,573.689,0.07225,0.131,0.131
4,0.04,4,P-SBT,12000,826.6408333333334,0.06508333333333334,3.0,3.0
4,0.04,4,EA-P-SBT,12000,949.9561666666667,0.07125,0.11716666666666667,6.166666666666667
4,0.04,4,SBT-exp,12000,775.5240833333334,0.0705,3.0,3.0
4,0.04,5,EA-P-SBT,12000,954.82275,0.07058333333333333,0.11608333333333333,6.164333333333333
4,0.04,5,Weighted P-SBT,12000,955.7879166666667,0.07041666666666667,0.1155,6.0
4,0.04,5,Poisson,12000,579.5841666666666,0.07016666666666667,0.12833333333333333,0.12833333333333333
4,0.04,5,SBT-exp,12000,779.8296666666666,0.06975,3.0,3.0
4,0.04,5,P-SBT,12000,838.3485833333333,0.0735,3.0,3.0
4,0.04,6,P-SBT,12000,838.2634166666667,0.07391666666666667,3.0,3.0
4,0.04,6,EA-P-SBT,12000,950.569,0.07525,0.122,6.173166666666667
4,0.04,6,Weighted P-SBT,12000,964.794,0.07441666666666667,0.12466666666666666,6.0
4,0.04,6,Poisson,12000,577.36925,0.07491666666666667,0.1325,0.1325
4,0.04,6,SBT-exp,12000,788.1628333333333,0.07325,3.0,3.0
4,0.04,7,P-SBT,12000,840.4759166666666,0.0715,3.0,3.0
4,0.04,7,EA-P-SBT,12000,958.7009166666667,0.07408333333333333,0.12516666666666668,6.175166666666667
4,0.04,7,Poisson,12000,585.9895833333334,0.07408333333333333,0.13575,0.13575
4,0.04,7,SBT-exp,12000,789.10375,0.06991666666666667,3.0,3.0
4,0.04,7,Weighted P-SBT,12000,960.4341666666667,0.07333333333333333,0.12441666666666666,6.0
6,0.01,0,Weighted P-SBT,8000,1529.03075,0.028875,0.063375,15.0
6,0.01,0,SBT-exp,8000,1032.40325,0.02775,5.0,5.0
6,0.01,0,Poisson,8000,650.498375,0.026875,0.060875,0.060875
6,0.01,0,P-SBT,8000,1115.051875,0.02675,5.0,5.0
6,0.01,0,EA-P-SBT,8000,1525.162125,0.031875,0.071625,15.116375
6,0.01,1,Poisson,8000,652.5585,0.02975,0.068375,0.068375
6,0.01,1,EA-P-SBT,8000,1529.33375,0.0265,0.0635,15.09725
6,0.01,1,P-SBT,8000,1116.64,0.0285,5.0,5.0
6,0.01,1,Weighted P-SBT,8000,1520.707625,0.026625,0.064875,15.0
6,0.01,1,SBT-exp,8000,1037.35625,0.026,5.0,5.0
6,0.01,2,EA-P-SBT,8000,1529.11575,0.027875,0.064625,15.0995
6,0.01,2,SBT-exp,8000,1033.807125,0.0265,5.0,5.0
6,0.01,2,Weighted P-SBT,8000,1527.4665,0.027,0.06175,15.0
6,0.01,2,Poisson,8000,651.58175,0.029125,0.067625,0.067625
6,0.01,2,P-SBT,8000,1111.5605,0.02625,5.0,5.0
6,0.01,3,Poisson,8000,650.63125,0.028625,0.064875,0.064875
6,0.01,3,Weighted P-SBT,8000,1524.329375,0.026,0.058625,15.0
6,0.01,3,SBT-exp,8000,1034.85275,0.0275,5.0,5.0
6,0.01,3,P-SBT,8000,1108.974375,0.026875,5.0,5.0
6,0.01,3,EA-P-SBT,8000,1529.84225,0.026,0.062125,15.095375
6,0.01,4,Poisson,8000,651.02825,0.030375,0.064125,0.064125
6,0.01,4,EA-P-SBT,8000,1535.8985,0.033875,0.077125,15.12275
6,0.01,4,P-SBT,8000,1111.281125,0.031625,5.0,5.0
6,0.01,4,Weighted P-SBT,8000,1529.775875,0.03325,0.078375,15.0
6,0.01,4,SBT-exp,8000,1033.805875,0.028375,5.0,5.0
6,0.01,5,P-SBT,8000,1119.20475,0.025375,5.0,5.0
6,0.01,5,Poisson,8000,646.470875,0.02425,0.061625,0.061625
6,0.01,5,EA-P-SBT,8000,1531.7695,0.0285,0.065875,15.103875
6,0.01,5,SBT-exp,8000,1035.314875,0.02875,5.0,5.0
6,0.01,5,Weighted P-SBT,8000,1531.21725,0.027375,0.06425,15.0
6,0.01,6,SBT-exp,8000,1033.87475,0.027,5.0,5.0
6,0.01,6,EA-P-SBT,8000,1534.041375,0.0315,0.074,15.116875
6,0.01,6,Poisson,8000,650.0075,0.028,0.06325,0.06325
6,0.01,6,Weighted P-SBT,8000,1529.266125,0.03075,0.074125,15.0
6,0.01,6,P-SBT,8000,1111.50775,0.029,5.0,5.0
6,0.01,7,Poisson,8000,649.105875,0.028625,0.068,0.068
6,0.01,7,P-SBT,8000,1110.185375,0.02725,5.0,5.0
6,0.01,7,SBT-exp,8000,1032.695125,0.0245,5.0,5.0
6,0.01,7,Weighted P-SBT,8000,1523.030625,0.025375,0.058125,15.0
6,0.01,7,EA-P-SBT,8000,1530.190375,0.0255,0.0595,15.0945
6,0.04,0,Poisson,8000,710.349375,0.104125,0.25175,0.25175
6,0.04,0,Weighted P-SBT,8000,1576.335625,0.114625,0.257,15.0
6,0.04,0,EA-P-SBT,8000,1595.778375,0.114125,0.26075,15.412875
6,0.04,0,P-SBT,8000,1160.14025,0.112125,5.0,5.0
6,0.04,0,SBT-exp,8000,1077.927375,0.116625,5.0,5.0
6,0.04,1,Weighted P-SBT,8000,1568.898,0.106,0.247875,15.0
6,0.04,1,EA-P-SBT,8000,1592.985625,0.1085,0.25625,15.4075
6,0.04,1,Poisson,8000,719.07825,0.114,0.27575,0.27575
6,0.04,1,SBT-exp,8000,1076.2905,0.107125,5.0,5.0
6,0.04,1,P-SBT,8000,1157.29625,0.11075,5.0,5.0
6,0.04,2,Poisson,8000,717.1345,0.1065,0.26225,0.26225
6,0.04,2,SBT-exp,8000,1075.097125,0.105625,5.0,5.0
6,0.04,2,Weighted P-SBT,8000,1568.0275,0.112125,0.253375,15.0
6,0.04,2,P-SBT,8000,1159.025625,0.1125,5.0,5.0
6,0.04,2,EA-P-SBT,8000,1596.7965,0.116625,0.27025,15.418125
6,0.04,3,EA-P-SBT,8000,1591.2035,0.10725,0.25125,15.387
6,0.04,3,SBT-exp,8000,1077.44025,0.112875,5.0,5.0
6,0.04,3,P-SBT,8000,1158.0275,0.111625,5.0,5.0
6,0.04,3,Weighted P-SBT,8000,1567.510375,0.102875,0.233375,15.0
6,0.04,3,Poisson,8000,716.9255,0.1155,0.267625,0.267625
6,0.04,4,SBT-exp,8000,1078.93175,0.1155,5.0,5.0
6,0.04,4,Poisson,8000,716.14525,0.112,0.258125,0.258125
6,0.04,4,EA-P-SBT,8000,1597.107,0.114125,0.262375,15.416375
6,0.04,4,Weighted P-SBT,8000,1580.232875,0.1135,0.261875,15.0
6,0.04,4,P-SBT,8000,1151.704375,0.11025,5.0,5.0
6,0.04,5,EA-P-SBT,8000,1607.710625,0.11475,0.273875,15.430875
6,0.04,5,SBT-exp,8000,1074.01875,0.110625,5.0,5.0
6,0.04,5,Poisson,8000,713.793375,0.107125,0.257875,0.257875
6,0.04,5,Weighted P-SBT,8000,1575.446375,0.111875,0.26425,15.0
6,0.04,5,P-SBT,8000,1157.44025,0.108125,5.0,5.0
6,0.04,6,Weighted P-SBT,8000,1573.17475,0.1125,0.263875,15.0
6,0.04,6,SBT-exp,8000,1079.933625,0.108375,5.0,5.0
6,0.04,6,P-SBT,8000,1150.5885,0.115125,5.0,5.0
6,0.04,6,EA-P-SBT,8000,1595.172125,0.116625,0.27475,15.431375
6,0.04,6,Poisson,8000,715.896,0.1155,0.260625,0.260625
6,0.04,7,Weighted P-SBT,8000,1573.673125,0.10525,0.243125,15.0
6,0.04,7,SBT-exp,8000,1077.82725,0.115625,5.0,5.0
6,0.04,7,P-SBT,8000,1159.984875,0.108625,5.0,5.0
6,0.04,7,EA-P-SBT,8000,1589.454,0.105,0.24425,15.386
6,0.04,7,Poisson,8000,716.890375,0.108875,0.269875,0.269875
8,0.01,0,P-SBT,6000,1405.9863333333333,0.0415,7.0,7.0
8,0.01,0,SBT-exp,6000,1290.2841666666666,0.034666666666666665,7.0,7.0
8,0.01,0,Poisson,6000,752.9368333333333,0.0385,0.10616666666666667,0.10616666666666667
8,0.01,0,Weighted P-SBT,6000,2307.7438333333334,0.034833333333333334,0.10316666666666667,28.0
8,0.01,0,EA-P-SBT,6000,2317.3783333333336,0.0355,0.10383333333333333,28.178833333333333
8,0.01,1,Poisson,6000,749.0461666666666,0.0335,0.10366666666666667,0.10366666666666667
8,0.01,1,Weighted P-SBT,6000,2290.845333333333,0.03933333333333333,0.12716666666666668,28.0
8,0.01,1,EA-P-SBT,6000,2310.5806666666667,0.04066666666666666,0.12733333333333333,28.2065
8,0.01,1,P-SBT,6000,1404.7271666666666,0.04133333333333333,7.0,7.0
8,0.01,1,SBT-exp,6000,1294.5105,0.03666666666666667,7.0,7.0
8,0.01,2,Weighted P-SBT,6000,2305.8785,0.043333333333333335,0.129,28.0
8,0.01,2,EA-P-SBT,6000,2338.1006666666667,0.0445,0.13616666666666666,28.222166666666666
8,0.01,2,Poisson,6000,751.5308333333334,0.0405,0.11,0.11
8,0.01,2,SBT-exp,6000,1293.1915,0.039,7.0,7.0
8,0.01,2,P-SBT,6000,1407.7111666666667,0.035166666666666666,7.0,7.0
8,0.01,3,SBT-exp,6000,1296.0166666666667,0.03833333333333333,7.0,7.0
8,0.01,3,P-SBT,6000,1401.8033333333333,0.035666666666666666,7.0,7.0
8,0.01,3,Poisson,6000,751.257,0.034166666666666665,0.10716666666666666,0.10716666666666666
8,0.01,3,Weighted P-SBT,6000,2289.626333333333,0.0415,0.12216666666666667,28.0
8,0.01,3,EA-P-SBT,6000,2321.7233333333334,0.041666666666666664,0.12816666666666668,28.2165
8,0.01,4,SBT-exp,6000,1295.5308333333332,0.03383333333333333,7.0,7.0
8,0.01,4,P-SBT,6000,1412.794,0.03833333333333333,7.0,7.0
8,0.01,4,Poisson,6000,751.3821666666666,0.03783333333333333,0.10533333333333333,0.10533333333333333
8,0.01,4,EA-P-SBT,6000,2322.4663333333333,0.03833333333333333,0.11533333333333333,28.1895
8,0.01,4,Weighted P-SBT,6000,2285.507,0.0385,0.10983333333333334,28.0
8,0.01,5,Poisson,6000,749.168,0.0355,0.109,0.109
8,0.01,5,SBT-exp,6000,1293.1145,0.03716666666666667,7.0,7.0
8,0.01,5,P-SBT,6000,1405.4636666666668,0.035,7.0,7.0
8,0.01,5,Weighted P-SBT,6000,2289.481,0.037333333333333336,0.11016666666666666,28.0
8,0.01,5,EA-P-SBT,6000,2320.8883333333333,0.035,0.10533333333333333,28.175166666666666
8,0.01,6,EA-P-SBT,6000,2319.5641666666666,0.03966666666666667,0.12216666666666667,28.197166666666668
8,0.01,6,Weighted P-SBT,6000,2303.5106666666666,0.0375,0.11416666666666667,28.0
8,0.01,6,P-SBT,6000,1394.7535,0.030833333333333334,7.0,7.0
8,0.01,6,Poisson,6000,745.7365,0.0355,0.10516666666666667,0.10516666666666667
8,0.01,6,SBT-exp,6000,1292.7421666666667,0.034666666666666665,7.0,7.0
8,0.01,7,Poisson,6000,749.3985,0.0335,0.10183333333333333,0.10183333333333333
8,0.01,7,P-SBT,6000,1402.1256666666666,0.037333333333333336,7.0,7.0
8,0.01,7,Weighted P-SBT,6000,2304.3991666666666,0.03883333333333333,0.1125,28.0
8,0.01,7,SBT-exp,6000,1295.2936666666667,0.03666666666666667,7.0,7.0
8,0.01,7,EA-P-SBT,6000,2328.354,0.03816666666666667,0.11583333333333333,28.2005
8,0.04,0,Weighted P-SBT,6000,2353.7281666666668,0.14433333333333334,0.41683333333333333,28.0
8,0.04,0,Poisson,6000,846.452,0.154,0.428,0.428
8,0.04,0,P-SBT,6000,1457.6831666666667,0.14833333333333334,7.0,7.0
8,0.04,0,EA-P-SBT,6000,2418.3861666666667,0.15416666666666667,0.45066666666666666,28.760166666666667
8,0.04,0,SBT-exp,6000,1352.6761666666666,0.15266666666666667,7.0,7.0
8,0.04,1,EA-P-SBT,6000,2419.7836666666667,0.15766666666666668,0.4785,28.793666666666667
8,0.04,1,SBT-exp,6000,1350.1566666666668,0.14516666666666667,7.0,7.0
8,0.04,1,Poisson,6000,840.197,0.14883333333333335,0.4261666666666667,0.4261666666666667
8,0.04,1,Weighted P-SBT,6000,2355.1425,0.15416666666666667,0.45466666666666666,28.0
8,0.04,1,P-SBT,6000,1472.4741666666666,0.157,7.0,7.0
8,0.04,2,P-SBT,6000,1462.1981666666666,0.14666666666666667,7.0,7.0
8,0.04,2,SBT-exp,6000,1355.6301666666666,0.14783333333333334,7.0,7.0
8,0.04,2,Weighted P-SBT,6000,2363.2728333333334,0.158,0.47633333333333333,28.0
8,0.04,2,EA-P-SBT,6000,2418.8136666666664,0.16033333333333333,0.4746666666666667,28.7985
8,0.04,2,Poisson,6000,837.6606666666667,0.14416666666666667,0.42816666666666664,0.42816666666666664
8,0.04,3,SBT-exp,6000,1357.4803333333334,0.15233333333333332,7.0,7.0
8,0.04,3,Poisson,6000,844.6971666666667,0.15116666666666667,0.447,0.447
8,0.04,3,EA-P-SBT,6000,2417.6765,0.16133333333333333,0.49783333333333335,28.813666666666666
8,0.04,3,P-SBT,6000,1459.6366666666668,0.14633333333333334,7.0,7.0
8,0.04,3,Weighted P-SBT,6000,2366.3385,0.15583333333333332,0.45466666666666666,28.0
8,0.04,4,Weighted P-SBT,6000,2360.3371666666667,0.149,0.4573333333333333,28.0
8,0.04,4,Poisson,6000,842.0555,0.153,0.42816666666666664,0.42816666666666664
8,0.04,4,EA-P-SBT,6000,2427.9891666666667,0.15083333333333335,0.4568333333333333,28.752666666666666
8,0.04,4,P-SBT,6000,1466.7786666666666,0.1535,7.0,7.0
8,0.04,4,SBT-exp,6000,1357.4736666666668,0.15116666666666667,7.0,7.0
8,0.04,5,Poisson,6000,846.7493333333333,0.155,0.43666666666666665,0.43666666666666665
8,0.04,5,SBT-exp,6000,1352.8348333333333,0.14683333333333334,7.0,7.0
8,0.04,5,P-SBT,6000,1468.1228333333333,0.15833333333333333,7.0,7.0
8,0.04,5,EA-P-SBT,6000,2411.0491666666667,0.1525,0.45716666666666667,28.756333333333334
8,0.04,5,Weighted P-SBT,6000,2361.374333333333,0.14683333333333334,0.4425,28.0
8,0.04,6,Poisson,6000,842.5096666666667,0.14866666666666667,0.4285,0.4285
8,0.04,6,SBT-exp,6000,1364.8973333333333,0.15683333333333332,7.0,7.0
8,0.04,6,EA-P-SBT,6000,2411.409833333333,0.14533333333333334,0.43583333333333335,28.722
8,0.04,6,Weighted P-SBT,6000,2369.6296666666667,0.14416666666666667,0.43316666666666664,28.0
8,0.04,6,P-SBT,6000,1468.076,0.14733333333333334,7.0,7.0
8,0.04,7,P-SBT,6000,1474.4428333333333,0.157,7.0,7.0
8,0.04,7,SBT-exp,6000,1354.3043333333333,0.1465,7.0,7.0
8,0.04,7,EA-P-SBT,6000,2415.8146666666667,0.15383333333333332,0.469,28.774833333333333
8,0.04,7,Weighted P-SBT,6000,2348.1595,0.15233333333333332,0.43966666666666665,28.0
8,0.04,7,Poisson,6000,840.3323333333333,0.1495,0.418,0.418
12,0.01,0,Poisson,4000,986.86025,0.05425,0.20225,0.20225
12,0.01,0,SBT-exp,4000,1862.06625,0.05875,11.0,11.0
12,0.01,0,P-SBT,4000,2029.7635,0.055,11.0,11.0
12,0.01,0,Weighted P-SBT,4000,4453.082,0.05375,0.2225,66.0
12,0.01,0,EA-P-SBT,4000,4483.34625,0.0555,0.2575,66.4185
12,0.01,1,EA-P-SBT,4000,4471.489,0.05725,0.2495,66.43225
12,0.01,1,SBT-exp,4000,1857.40025,0.05075,11.0,11.0
12,0.01,1,Weighted P-SBT,4000,4458.77275,0.059,0.24525,66.0
12,0.01,1,Poisson,4000,987.00075,0.05725,0.19825,0.19825
12,0.01,1,P-SBT,4000,2034.48725,0.0555,11.0,11.0
12,0.01,2,SBT-exp,4000,1862.52975,0.06025,11.0,11.0
12,0.01,2,EA-P-SBT,4000,4464.303,0.05825,0.2555,66.44475
12,0.01,2,P-SBT,4000,2019.9675,0.057,11.0,11.0
12,0.01,2,Weighted P-SBT,4000,4438.61975,0.055,0.24025,66.0
12,0.01,2,Poisson,4000,982.402,0.05575,0.203,0.203
12,0.01,3,Weighted P-SBT,4000,4437.96375,0.06275,0.284,66.0
12,0.01,3,EA-P-SBT,4000,4465.0295,0.05725,0.2385,66.43075
12,0.01,3,P-SBT,4000,2026.883,0.06075,11.0,11.0
12,0.01,3,Poisson,4000,983.78225,0.057,0.204,0.204
12,0.01,3,SBT-exp,4000,1865.1495,0.05975,11.0,11.0
12,0.01,4,Weighted P-SBT,4000,4430.069,0.0605,0.24775,66.0
12,0.01,4,EA-P-SBT,4000,4494.28675,0.06125,0.256,66.4505
12,0.01,4,Poisson,4000,981.137,0.05375,0.19475,0.19475
12,0.01,4,P-SBT,4000,2034.873,0.05725,11.0,11.0
12,0.01,4,SBT-exp,4000,1856.71875,0.0545,11.0,11.0
12,0.01,5,SBT-exp,4000,1857.032,0.05675,11.0,11.0
12,0.01,5,Poisson,4000,986.84775,0.05625,0.19875,0.19875
12,0.01,5,EA-P-SBT,4000,4473.0645,0.0595,0.2575,66.45375
12,0.01,5,Weighted P-SBT,4000,4427.62175,0.06075,0.26025,66.0
12,0.01,5,P-SBT,4000,2037.375,0.054,11.0,11.0
12,0.01,6,P-SBT,4000,2047.1235,0.057,11.0,11.0
12,0.01,6,Weighted P-SBT,4000,4440.8315,0.05725,0.24075,66.0
12,0.01,6,SBT-exp,4000,1868.13525,0.06175,11.0,11.0
12,0.01,6,EA-P-SBT,4000,4471.31875,0.057,0.26375,66.441
12,0.01,6,Poisson,4000,990.51475,0.06575,0.2095,0.2095
12,0.01,7,EA-P-SBT,4000,4494.84275,0.0585,0.24975,66.4605
12,0.01,7,Weighted P-SBT,4000,4425.78325,0.05675,0.2485,66.0
12,0.01,7,P-SBT,4000,2018.01875,0.056,11.0,11.0
12,0.01,7,Poisson,4000,990.7,0.064,0.2255,0.2255
12,0.01,7,SBT-exp,4000,1863.837,0.06125,11.0,11.0
12,0.04,0,Weighted P-SBT,4000,4520.566,0.224,0.952,66.0
12,0.04,0,SBT-exp,4000,1952.12525,0.22475,11.0,11.0
12,0.04,0,P-SBT,4000,2130.33175,0.2335,11.0,11.0
12,0.04,0,EA-P-SBT,4000,4630.55225,0.22575,0.96625,67.68075
12,0.04,0,Poisson,4000,1153.2725,0.24125,0.8505,0.8505
12,0.04,1,EA-P-SBT,4000,4646.63975,0.221,0.96525,67.70025
12,0.04,1,Poisson,4000,1143.5815,0.23025,0.80625,0.80625
12,0.04,1,P-SBT,4000,2111.657,0.22725,11.0,11.0
12,0.04,1,Weighted P-SBT,4000,4515.61175,0.2315,1.01775,66.0
12,0.04,1,SBT-exp,4000,1949.5905,0.226,11.0,11.0
12,0.04,2,EA-P-SBT,4000,4644.75875,0.22875,0.974,67.73325
12,0.04,2,P-SBT,4000,2112.32575,0.232,11.0,11.0
12,0.04,2,Weighted P-SBT,4000,4503.7495,0.2195,0.97475,66.0
12,0.04,2,SBT-exp,4000,1946.89025,0.21925,11.0,11.0
12,0.04,2,Poisson,4000,1145.896,0.2265,0.82775,0.82775
12,0.04,3,SBT-exp,4000,1956.13275,0.22325,11.0,11.0
12,0.04,3,Weighted P-SBT,4000,4505.0195,0.22075,0.946,66.0
12,0.04,3,Poisson,4000,1145.3975,0.23025,0.81925,0.81925
12,0.04,3,P-SBT,4000,2114.82525,0.232,11.0,11.0
12,0.04,3,EA-P-SBT,4000,4645.31225,0.22175,0.9665,67.70525
12,0.04,4,EA-P-SBT,4000,4656.3005,0.23475,0.99125,67.7615
12,0.04,4,Weighted P-SBT,4000,4547.84975,0.2335,1.00925,66.0
12,0.04,4,Poisson,4000,1145.94125,0.23,0.81525,0.81525
12,0.04,4,SBT-exp,4000,1958.27425,0.222,11.0,11.0
12,0.04,4,P-SBT,4000,2128.5335,0.23325,11.0,11.0
12,0.04,5,Poisson,4000,1142.367,0.22275,0.8175,0.8175
12,0.04,5,EA-P-SBT,4000,4635.55925,0.2305,1.003,67.7915
12,0.04,5,Weighted P-SBT,4000,4556.436,0.23475,1.016,66.0
12,0.04,5,SBT-exp,4000,1952.461,0.22975,11.0,11.0
12,0.04,5,P-SBT,4000,2101.658,0.21325,11.0,11.0
12,0.04,6,P-SBT,4000,2108.3305,0.2315,11.0,11.0
12,0.04,6,Poisson,4000,1140.86925,0.225,0.80975,0.80975
12,0.04,6,SBT-exp,4000,1952.421,0.2285,11.0,11.0
12,0.04,6,Weighted P-SBT,4000,4547.236,0.2335,1.0085,66.0
12,0.04,6,EA-P-SBT,4000,4637.2475,0.236,1.03175,67.82825
12,0.04,7,Poisson,4000,1151.141,0.237,0.84725,0.84725
12,0.04,7,EA-P-SBT,4000,4642.1715,0.2355,1.01675,67.801
12,0.04,7,SBT-exp,4000,1951.95,0.23225,11.0,11.0
12,0.04,7,Weighted P-SBT,4000,4502.30925,0.228,0.9695,66.0
12,0.04,7,P-SBT,4000,2133.21725,0.23125,11.0,11.0
16,0.01,0,Weighted P-SBT,3000,7266.077333333334,0.07366666666666667,0.42633333333333334,120.0
16,0.01,0,Poisson,3000,1180.2663333333333,0.07266666666666667,0.3383333333333333,0.3383333333333333
16,0.01,0,P-SBT,3000,2586.449666666667,0.07666666666666666,15.0,15.0
16,0.01,0,EA-P-SBT,3000,7354.693,0.07833333333333334,0.46166666666666667,120.81266666666667
16,0.01,0,SBT-exp,3000,2377.274,0.07833333333333334,15.0,15.0
16,0.01,1,EA-P-SBT,3000,7355.0543333333335,0.08866666666666667,0.487,120.89566666666667
16,0.01,1,SBT-exp,3000,2361.170666666667,0.066,15.0,15.0
16,0.01,1,P-SBT,3000,2591.686,0.07466666666666667,15.0,15.0
16,0.01,1,Poisson,3000,1178.356,0.076,0.322,0.322
16,0.01,1,Weighted P-SBT,3000,7286.268333333333,0.088,0.5053333333333333,120.0
16,0.01,2,SBT-exp,3000,2376.2353333333335,0.07633333333333334,15.0,15.0
16,0.01,2,Poisson,3000,1182.1163333333334,0.07566666666666666,0.31466666666666665,0.31466666666666665
16,0.01,2,P-SBT,3000,2587.361,0.07866666666666666,15.0,15.0
16,0.01,2,Weighted P-SBT,3000,7276.750333333333,0.07566666666666666,0.418,120.0
16,0.01,2,EA-P-SBT,3000,7345.262333333333,0.07066666666666667,0.3933333333333333,120.74466666666666
16,0.01,3,P-SBT,3000,2595.51,0.077,15.0,15.0
16,0.01,3,Weighted P-SBT,3000,7278.690666666666,0.07533333333333334,0.43066666666666664,120.0
16,0.01,3,SBT-exp,3000,2371.065666666667,0.08633333333333333,15.0,15.0
16,0.01,3,Poisson,3000,1176.596,0.07233333333333333,0.31166666666666665,0.31166666666666665
16,0.01,3,EA-P-SBT,3000,7349.4,0.07566666666666666,0.43566666666666665,120.78466666666667
16,0.01,4,SBT-exp,3000,2364.827333333333,0.06966666666666667,15.0,15.0
16,0.01,4,Poisson,3000,1181.061,0.07966666666666666,0.32166666666666666,0.32166666666666666
16,0.01,4,Weighted P-SBT,3000,7261.278333333334,0.073,0.39766666666666667,120.0
16,0.01,4,EA-P-SBT,3000,7355.635,0.07633333333333334,0.4226666666666667,120.801
16,0.01,4,P-SBT,3000,2602.529666666667,0.08333333333333333,15.0,15.0
16,0.01,5,Poisson,3000,1178.4126666666666,0.07233333333333333,0.315,0.315
16,0.01,5,Weighted P-SBT,3000,7247.108333333334,0.08566666666666667,0.49366666666666664,120.0
16,0.01,5,SBT-exp,3000,2377.451,0.075,15.0,15.0
16,0.01,5,P-SBT,3000,2596.121,0.089,15.0,15.0
16,0.01,5,EA-P-SBT,3000,7384.7063333333335,0.086,0.5026666666666667,120.892
16,0.01,6,SBT-exp,3000,2380.0223333333333,0.08033333333333334,15.0,15.0
16,0.01,6,P-SBT,3000,2589.746,0.07433333333333333,15.0,15.0
16,0.01,6,EA-P-SBT,3000,7375.619333333333,0.086,0.4866666666666667,120.907
16,0.01,6,Weighted P-SBT,3000,7265.716666666666,0.08066666666666666,0.476,120.0
16,0.01,6,Poisson,3000,1187.5533333333333,0.08733333333333333,0.339,0.339
16,0.01,7,EA-P-SBT,3000,7359.051666666666,0.08233333333333333,0.486,120.86466666666666
16,0.01,7,Poisson,3000,1178.0323333333333,0.08,0.31833333333333336,0.31833333333333336
16,0.01,7,P-SBT,3000,2591.93,0.073,15.0,15.0
16,0.01,7,SBT-exp,3000,2365.5053333333335,0.068,15.0,15.0
16,0.01,7,Weighted P-SBT,3000,7274.833666666666,0.083,0.45766666666666667,120.0
16,0.04,0,P-SBT,3000,2715.2546666666667,0.30866666666666664,15.0,15.0
16,0.04,0,EA-P-SBT,3000,7628.266333333333,0.331,1.926,123.46066666666667
16,0.04,0,SBT-exp,3000,2505.4076666666665,0.31733333333333336,15.0,15.0
16,0.04,0,Weighted P-SBT,3000,7403.144333333334,0.32466666666666666,1.9153333333333333,120.0
16,0.04,0,Poisson,3000,1399.474,0.32033333333333336,1.2796666666666667,1.2796666666666667
16,0.04,1,Poisson,3000,1401.2606666666666,0.32133333333333336,1.2856666666666667,1.2856666666666667
16,0.04,1,SBT-exp,3000,2497.3423333333335,0.30333333333333334,15.0,15.0
16,0.04,1,Weighted P-SBT,3000,7400.342333333333,0.303,1.728,120.0
16,0.04,1,EA-P-SBT,3000,7590.569,0.30566666666666664,1.7516666666666667,123.17566666666667
16,0.04,1,P-SBT,3000,2707.2226666666666,0.302,15.0,15.0
16,0.04,2,EA-P-SBT,3000,7606.061333333333,0.31833333333333336,1.8056666666666668,123.294
16,0.04,2,SBT-exp,3000,2502.6556666666665,0.31233333333333335,15.0,15.0
16,0.04,2,Poisson,3000,1390.8343333333332,0.298,1.26,1.26
16,0.04,2,P-SBT,3000,2707.2863333333335,0.30766666666666664,15.0,15.0
16,0.04,2,Weighted P-SBT,3000,7365.38,0.297,1.7096666666666667,120.0
16,0.04,3,Poisson,3000,1392.2673333333332,0.30266666666666664,1.2823333333333333,1.2823333333333333
16,0.04,3,SBT-exp,3000,2496.805,0.309,15.0,15.0
16,0.04,3,EA-P-SBT,3000,7584.257333333333,0.2956666666666667,1.6073333333333333,123.076
16,0.04,3,P-SBT,3000,2716.52,0.30866666666666664,15.0,15.0
16,0.04,3,Weighted P-SBT,3000,7410.184,0.31066666666666665,1.7306666666666666,120.0
16,0.04,4,P-SBT,3000,2709.4603333333334,0.31333333333333335,15.0,15.0
16,0.04,4,EA-P-SBT,3000,7582.350333333334,0.29133333333333333,1.6373333333333333,123.017
16,0.04,4,SBT-exp,3000,2486.141666666667,0.299,15.0,15.0
16,0.04,4,Poisson,3000,1400.5393333333334,0.312,1.315,1.315
16,0.04,4,Weighted P-SBT,3000,7371.227666666667,0.2843333333333333,1.6606666666666667,120.0
16,0.04,5,EA-P-SBT,3000,7642.900333333333,0.32566666666666666,1.8163333333333334,123.343
16,0.04,5,SBT-exp,3000,2485.5536666666667,0.29633333333333334,15.0,15.0
16,0.04,5,Weighted P-SBT,3000,7442.361333333333,0.3233333333333333,1.8103333333333333,120.0
16,0.04,5,P-SBT,3000,2713.9086666666667,0.3253333333333333,15.0,15.0
16,0.04,5,Poisson,3000,1388.223,0.303,1.2593333333333334,1.2593333333333334
16,0.04,6,SBT-exp,3000,2504.1686666666665,0.31533333333333335,15.0,15.0
16,0.04,6,EA-P-SBT,3000,7598.1196666666665,0.30433333333333334,1.71,123.13733333333333
16,0.04,6,P-SBT,3000,2713.922,0.31166666666666665,15.0,15.0
16,0.04,6,Poisson,3000,1394.969,0.309,1.3313333333333333,1.3313333333333333
16,0.04,6,Weighted P-SBT,3000,7379.720333333334,0.307,1.7293333333333334,120.0
16,0.04,7,Weighted P-SBT,3000,7406.34,0.31666666666666665,1.8173333333333332,120.0
16,0.04,7,Poisson,3000,1389.2383333333332,0.297,1.2823333333333333,1.2823333333333333
16,0.04,7,P-SBT,3000,2715.672,0.31066666666666665,15.0,15.0
16,0.04,7,SBT-exp,3000,2502.578666666667,0.30233333333333334,15.0,15.0
16,0.04,7,EA-P-SBT,3000,7617.960333333333,0.31366666666666665,1.8013333333333332,123.29233333333333
24,0.01,0,Weighted P-SBT,2000,15246.0615,0.122,0.9615,276.0
24,0.01,0,EA-P-SBT,2000,15393.2475,0.118,0.9445,277.8415
24,0.01,0,SBT-exp,2000,3488.6965,0.1045,23.0,23.0
24,0.01,0,Poisson,2000,1656.7715,0.1155,0.6185,0.6185
24,0.01,0,P-SBT,2000,3824.306,0.12,23.0,23.0
24,0.01,1,EA-P-SBT,2000,15396.8895,0.114,0.88,277.811
24,0.01,1,Weighted P-SBT,2000,15221.846,0.112,0.898,276.0
24,0.01,1,P-SBT,2000,3841.3375,0.1225,23.0,23.0
24,0.01,1,SBT-exp,2000,3498.004,0.1135,23.0,23.0
24,0.01,1,Poisson,2000,1655.7345,0.115,0.6045,0.6045
24,0.01,2,Poisson,2000,1663.664,0.1225,0.631,0.631
24,0.01,2,EA-P-SBT,2000,15443.742,0.118,0.901,277.786
24,0.01,2,Weighted P-SBT,2000,15272.8515,0.1225,1.0185,276.0
24,0.01,2,P-SBT,2000,3872.967,0.121,23.0,23.0
24,0.01,2,SBT-exp,2000,3500.5485,0.128,23.0,23.0
24,0.01,3,Poisson,2000,1665.8135,0.13,0.6355,0.6355
24,0.01,3,Weighted P-SBT,2000,15214.723,0.118,1.0765,276.0
24,0.01,3,P-SBT,2000,3856.2455,0.1175,23.0,23.0
24,0.01,3,EA-P-SBT,2000,15381.771,0.112,1.022,277.7805
24,0.01,3,SBT-exp,2000,3509.4,0.127,23.0,23.0
24,0.01,4,EA-P-SBT,2000,15401.172,0.1155,0.9625,277.856
24,0.01,4,P-SBT,2000,3837.7155,0.1065,23.0,23.0
24,0.01,4,SBT-exp,2000,3504.9315,0.1155,23.0,23.0
24,0.01,4,Poisson,2000,1662.0615,0.1245,0.626,0.626
24,0.01,4,Weighted P-SBT,2000,15213.4455,0.121,1.03,276.0
24,0.01,5,P-SBT,2000,3846.447,0.112,23.0,23.0
24,0.01,5,EA-P-SBT,2000,15428.824,0.131,1.1265,278.042
24,0.01,5,Poisson,2000,1658.4795,0.116,0.6255,0.6255
24,0.01,5,Weighted P-SBT,2000,15213.2295,0.117,0.9785,276.0
24,0.01,5,SBT-exp,2000,3493.44,0.1105,23.0,23.0
24,0.01,6,Poisson,2000,1659.9025,0.1195,0.618,0.618
24,0.01,6,P-SBT,2000,3844.4685,0.1315,23.0,23.0
24,0.01,6,Weighted P-SBT,2000,15193.3975,0.1145,1.042,276.0
24,0.01,6,SBT-exp,2000,3505.7635,0.115,23.0,23.0
24,0.01,6,EA-P-SBT,2000,15358.903,0.1225,1.012,277.9175
24,0.01,7,SBT-exp,2000,3502.287,0.1215,23.0,23.0
24,0.01,7,EA-P-SBT,2000,15408.8515,0.106,0.875,277.618
24,0.01,7,P-SBT,2000,3823.138,0.1015,23.0,23.0
24,0.01,7,Poisson,2000,1655.0485,0.1255,0.586,0.586
24,0.01,7,Weighted P-SBT,2000,15248.5505,0.112,0.957,276.0
24,0.04,0,Poisson,2000,2035.0705,0.4995,2.498,2.498
24,0.04,0,Weighted P-SBT,2000,15449.097,0.4725,3.875,276.0
24,0.04,0,P-SBT,2000,4004.363,0.486,23.0,23.0
24,0.04,0,SBT-exp,2000,3683.406,0.461,23.0,23.0
24,0.04,0,EA-P-SBT,2000,15834.83,0.475,4.1245,283.4925
24,0.04,1,Weighted P-SBT,2000,15446.2065,0.4635,3.9515,276.0
24,0.04,1,Poisson,2000,2017.748,0.48,2.424,2.424
24,0.04,1,P-SBT,2000,4005.881,0.4585,23.0,23.0
24,0.04,1,SBT-exp,2000,3669.405,0.4445,23.0,23.0
24,0.04,1,EA-P-SBT,2000,15808.2305,0.4535,3.674,283.092
24,0.04,2,EA-P-SBT,2000,15820.674,0.4505,3.6765,282.9185
24,0.04,2,Poisson,2000,2039.6545,0.488,2.5435,2.5435
24,0.04,2,P-SBT,2000,4004.0525,0.485,23.0,23.0
24,0.04,2,Weighted P-SBT,2000,15421.27,0.443,3.6665,276.0
24,0.04,2,SBT-exp,2000,3652.699,0.4515,23.0,23.0
24,0.04,3,Poisson,2000,2020.1825,0.4855,2.4485,2.4485
24,0.04,3,SBT-exp,2000,3678.8075,0.478,23.0,23.0
24,0.04,3,P-SBT,2000,4026.8705,0.492,23.0,23.0
24,0.04,3,EA-P-SBT,2000,15842.7555,0.476,4.0955,283.5975
24,0.04,3,Weighted P-SBT,2000,15451.3665,0.4825,4.129,276.0
24,0.04,4,Poisson,2000,2003.6065,0.464,2.323,2.323
24,0.04,4,Weighted P-SBT,2000,15447.4545,0.456,3.761,276.0
24,0.04,4,SBT-exp,2000,3656.7265,0.445,23.0,23.0
24,0.04,4,EA-P-SBT,2000,15824.671,0.468,3.938,283.291
24,0.04,4,P-SBT,2000,4035.4265,0.474,23.0,23.0
24,0.04,5,Weighted P-SBT,2000,15460.098,0.441,3.6905,276.0
24,0.04,5,EA-P-SBT,2000,15870.7075,0.465,3.889,283.258
24,0.04,5,SBT-exp,2000,3694.7375,0.4845,23.0,23.0
24,0.04,5,P-SBT,2000,4003.9975,0.458,23.0,23.0
24,0.04,5,Poisson,2000,2009.027,0.4655,2.383,2.383
24,0.04,6,P-SBT,2000,4020.789,0.489,23.0,23.0
24,0.04,6,Poisson,2000,2022.1315,0.48,2.432,2.432
24,0.04,6,Weighted P-SBT,2000,15383.92,0.4635,3.9535,276.0
24,0.04,6,SBT-exp,2000,3675.827,0.4625,23.0,23.0
24,0.04,6,EA-P-SBT,2000,15802.314,0.453,3.7525,283.0635
24,0.04,7,EA-P-SBT,2000,15849.663,0.467,3.9575,283.453
24,0.04,7,Weighted P-SBT,2000,15424.7815,0.477,4.0315,276.0
24,0.04,7,SBT-exp,2000,3696.596,0.4925,23.0,23.0
24,0.04,7,Poisson,2000,1995.8325,0.441,2.3675,2.3675
24,0.04,7,P-SBT,2000,4000.446,0.45,23.0,23.0
32,0.01,0,Weighted P-SBT,1500,26090.112,0.14533333333333334,1.7226666666666666,496.0
32,0.01,0,EA-P-SBT,1500,26358.128,0.16466666666666666,1.7773333333333334,499.432
32,0.01,0,SBT-exp,1500,4500.124,0.15333333333333332,31.0,31.0
32,0.01,0,P-SBT,1500,4953.174,0.144,31.0,31.0
32,0.01,0,Poisson,1500,2061.8326666666667,0.16,0.9566666666666667,0.9566666666666667
32,0.01,1,SBT-exp,1500,4513.6033333333335,0.16466666666666666,31.0,31.0
32,0.01,1,EA-P-SBT,1500,26375.02,0.18866666666666668,2.016,499.87466666666666
32,0.01,1,Poisson,1500,2064.9653333333335,0.166,0.9706666666666667,0.9706666666666667
32,0.01,1,P-SBT,1500,4997.263333333333,0.16333333333333333,31.0,31.0
32,0.01,1,Weighted P-SBT,1500,26213.65066666667,0.17733333333333334,1.966,496.0
32,0.01,2,EA-P-SBT,1500,26343.287333333334,0.17266666666666666,1.8706666666666667,499.59066666666666
32,0.01,2,Poisson,1500,2067.2093333333332,0.17533333333333334,0.976,0.976
32,0.01,2,Weighted P-SBT,1500,26088.429333333333,0.158,1.6806666666666668,496.0
32,0.01,2,SBT-exp,1500,4503.136666666666,0.17066666666666666,31.0,31.0
32,0.01,2,P-SBT,1500,4944.698,0.15266666666666667,31.0,31.0
32,0.01,3,SBT-exp,1500,4538.196,0.148,31.0,31.0
32,0.01,3,P-SBT,1500,4978.895333333333,0.168,31.0,31.0
32,0.01,3,EA-P-SBT,1500,26372.935333333335,0.152,1.6833333333333333,499.096
32,0.01,3,Weighted P-SBT,1500,26088.569333333333,0.156,1.7573333333333334,496.0
32,0.01,3,Poisson,1500,2056.1886666666664,0.15133333333333332,0.914,0.914
32,0.01,4,Weighted P-SBT,1500,26157.010666666665,0.164,1.7826666666666666,496.0
32,0.01,4,SBT-exp,1500,4510.45,0.16533333333333333,31.0,31.0
32,0.01,4,P-SBT,1500,5016.386,0.16,31.0,31.0
32,0.01,4,Poisson,1500,2043.218,0.14266666666666666,0.872,0.872
32,0.01,4,EA-P-SBT,1500,26303.679333333333,0.154,1.64,499.052
32,0.01,5,Poisson,1500,2063.582,0.16,0.9606666666666667,0.9606666666666667
32,0.01,5,P-SBT,1500,4986.3893333333335,0.17133333333333334,31.0,31.0
32,0.01,5,EA-P-SBT,1500,26306.378,0.146,1.6313333333333333,499.0826666666667
32,0.01,5,Weighted P-SBT,1500,26094.607333333333,0.158,1.8873333333333333,496.0
32,0.01,5,SBT-exp,1500,4500.692666666667,0.164,31.0,31.0
32,0.01,6,P-SBT,1500,4978.775333333333,0.16866666666666666,31.0,31.0
32,0.01,6,EA-P-SBT,1500,26290.58133333333,0.142,1.438,498.84933333333333
32,0.01,6,SBT-exp,1500,4488.816666666667,0.152,31.0,31.0
32,0.01,6,Poisson,1500,2061.6786666666667,0.156,0.952,0.952
32,0.01,6,Weighted P-SBT,1500,26067.22266666667,0.15266666666666667,1.7053333333333334,496.0
32,0.01,7,SBT-exp,1500,4519.480666666666,0.14866666666666667,31.0,31.0
32,0.01,7,Poisson,1500,2056.73,0.142,0.9753333333333334,0.9753333333333334
32,0.01,7,EA-P-SBT,1500,26330.93,0.15733333333333333,1.744,499.4173333333333
32,0.01,7,Weighted P-SBT,1500,26108.052666666666,0.156,1.7826666666666666,496.0
32,0.01,7,P-SBT,1500,5008.470666666667,0.15,31.0,31.0
32,0.04,0,Weighted P-SBT,1500,26352.264,0.63,6.738,496.0
32,0.04,0,SBT-exp,1500,4746.032,0.612,31.0,31.0
32,0.04,0,Poisson,1500,2556.914,0.65,3.8306666666666667,3.8306666666666667
32,0.04,0,EA-P-SBT,1500,27063.858,0.638,6.994666666666666,509.18
32,0.04,0,P-SBT,1500,5262.600666666666,0.6326666666666667,31.0,31.0
32,0.04,1,SBT-exp,1500,4751.476,0.61,31.0,31.0
32,0.04,1,Weighted P-SBT,1500,26362.764,0.632,7.050666666666666,496.0
32,0.04,1,Poisson,1500,2525.5153333333333,0.602,3.703333333333333,3.703333333333333
32,0.04,1,P-SBT,1500,5219.206,0.6453333333333333,31.0,31.0
32,0.04,1,EA-P-SBT,1500,27071.672666666665,0.63,6.9,509.3426666666667
32,0.04,2,Poisson,1500,2548.632,0.634,3.74,3.74
32,0.04,2,Weighted P-SBT,1500,26408.602666666666,0.6433333333333333,7.078666666666667,496.0
32,0.04,2,P-SBT,1500,5248.387333333333,0.612,31.0,31.0
32,0.04,2,EA-P-SBT,1500,27057.265333333333,0.62,6.8133333333333335,508.88666666666666
32,0.04,2,SBT-exp,1500,4738.324,0.6206666666666667,31.0,31.0
32,0.04,3,P-SBT,1500,5234.287333333334,0.6566666666666666,31.0,31.0
32,0.04,3,Poisson,1500,2529.442666666667,0.6146666666666667,3.775333333333333,3.775333333333333
32,0.04,3,Weighted P-SBT,1500,26408.29533333333,0.6466666666666666,7.336666666666667,496.0
32,0.04,3,EA-P-SBT,1500,27059.075333333334,0.6266666666666667,7.068,509.19666666666666
32,0.04,3,SBT-exp,1500,4766.243333333333,0.6453333333333333,31.0,31.0
32,0.04,4,P-SBT,1500,5252.080666666667,0.5986666666666667,31.0,31.0
32,0.04,4,EA-P-SBT,1500,27074.418,0.6113333333333333,6.6513333333333335,508.656
32,0.04,4,Weighted P-SBT,1500,26315.328,0.624,7.032,496.0
32,0.04,4,Poisson,1500,2522.6226666666666,0.6026666666666667,3.764,3.764
32,0.04,4,SBT-exp,1500,4768.214,0.6226666666666667,31.0,31.0
32,0.04,5,SBT-exp,1500,4754.962,0.602,31.0,31.0
32,0.04,5,Weighted P-SBT,1500,26361.300666666666,0.652,7.222666666666667,496.0
32,0.04,5,EA-P-SBT,1500,27079.126666666667,0.6353333333333333,7.1066666666666665,509.46666666666664
32,0.04,5,P-SBT,1500,5185.57,0.61,31.0,31.0
32,0.04,5,Poisson,1500,2558.1833333333334,0.6473333333333333,3.8693333333333335,3.8693333333333335
32,0.04,6,P-SBT,1500,5204.638666666667,0.6246666666666667,31.0,31.0
32,0.04,6,Weighted P-SBT,1500,26463.345333333335,0.606,6.719333333333333,496.0
32,0.04,6,EA-P-SBT,1500,27124.792666666668,0.6093333333333333,6.9093333333333335,509.1446666666667
32,0.04,6,Poisson,1500,2541.826,0.636,3.766,3.766
32,0.04,6,SBT-exp,1500,4739.727333333333,0.6453333333333333,31.0,31.0
32,0.04,7,P-SBT,1500,5273.481333333333,0.6293333333333333,31.0,31.0
32,0.04,7,SBT-exp,1500,4730.289333333333,0.6106666666666667,31.0,31.0
32,0.04,7,EA-P-SBT,1500,27076.502,0.62,7.01,509.1886666666667
32,0.04,7,Poisson,1500,2522.7166666666667,0.6046666666666667,3.7066666666666666,3.7066666666666666
32,0.04,7,Weighted P-SBT,1500,26395.444666666666,0.6153333333333333,6.688,496.0
48,0.01,0,P-SBT,1000,7462.051,0.226,47.0,47.0
48,0.01,0,EA-P-SBT,1000,57305.578,0.228,3.737,1135.265
48,0.01,0,Poisson,1000,3003.492,0.218,1.726,1.726
48,0.01,0,Weighted P-SBT,1000,57002.58,0.234,4.065,1128.0
48,0.01,0,SBT-exp,1000,6737.653,0.222,47.0,47.0
48,0.01,1,Poisson,1000,3035.542,0.244,1.819,1.819
48,0.01,1,SBT-exp,1000,6762.048,0.266,47.0,47.0
48,0.01,1,EA-P-SBT,1000,57251.906,0.206,3.635,1134.631
48,0.01,1,Weighted P-SBT,1000,56852.108,0.203,3.593,1128.0
48,0.01,1,P-SBT,1000,7473.844,0.24,47.0,47.0
48,0.01,2,P-SBT,1000,7450.009,0.225,47.0,47.0
48,0.01,2,Weighted P-SBT,1000,57014.101,0.24,4.024,1128.0
48,0.01,2,SBT-exp,1000,6794.911,0.254,47.0,47.0
48,0.01,2,Poisson,1000,3015.955,0.237,1.79,1.79
48,0.01,2,EA-P-SBT,1000,57419.712,0.239,3.775,1135.607
48,0.01,3,P-SBT,1000,7426.154,0.23,47.0,47.0
48,0.01,3,Poisson,1000,3003.611,0.217,1.734,1.734
48,0.01,3,SBT-exp,1000,6767.71,0.235,47.0,47.0
48,0.01,3,Weighted P-SBT,1000,56902.122,0.232,3.664,1128.0
48,0.01,3,EA-P-SBT,1000,57304.786,0.233,3.775,1135.623
48,0.01,4,EA-P-SBT,1000,57264.822,0.224,3.504,1134.72
48,0.01,4,Weighted P-SBT,1000,56955.882,0.227,3.588,1128.0
48,0.01,4,P-SBT,1000,7513.598,0.239,47.0,47.0
48,0.01,4,SBT-exp,1000,6779.532,0.258,47.0,47.0
48,0.01,4,Poisson,1000,3012.478,0.234,1.75,1.75
48,0.01,5,Weighted P-SBT,1000,56993.573,0.26,4.489,1128.0
48,0.01,5,SBT-exp,1000,6736.441,0.226,47.0,47.0
48,0.01,5,Poisson,1000,3023.64,0.239,1.787,1.787
48,0.01,5,P-SBT,1000,7460.449,0.266,47.0,47.0
48,0.01,5,EA-P-SBT,1000,57329.733,0.238,3.946,1135.695
48,0.01,6,Weighted P-SBT,1000,56921.868,0.245,3.919,1128.0
48,0.01,6,Poisson,1000,3028.719,0.232,1.815,1.815
48,0.01,6,SBT-exp,1000,6763.672,0.226,47.0,47.0
48,0.01,6,EA-P-SBT,1000,57300.288,0.239,3.842,1135.525
48,0.01,6,P-SBT,1000,7427.437,0.237,47.0,47.0
48,0.01,7,EA-P-SBT,1000,57334.633,0.23,3.982,1135.437
48,0.01,7,P-SBT,1000,7436.895,0.248,47.0,47.0
48,0.01,7,SBT-exp,1000,6753.873,0.247,47.0,47.0
48,0.01,7,Poisson,1000,3011.496,0.236,1.76,1.76
48,0.01,7,Weighted P-SBT,1000,57067.411,0.225,3.648,1128.0
48,0.04,0,Weighted P-SBT,1000,57246.326,0.926,15.264,1128.0
48,0.04,0,Poisson,1000,3854.467,0.923,7.001,7.001
48,0.04,0,P-SBT,1000,7839.559,0.962,47.0,47.0
48,0.04,0,EA-P-SBT,1000,58821.59,0.96,16.129,1158.954
48,0.04,0,SBT-exp,1000,7110.813,0.931,47.0,47.0
48,0.04,1,EA-P-SBT,1000,58855.444,0.986,16.384,1159.332
48,0.04,1,P-SBT,1000,7822.848,0.975,47.0,47.0
48,0.04,1,SBT-exp,1000,7071.028,0.883,47.0,47.0
48,0.04,1,Weighted P-SBT,1000,57206.241,0.926,15.227,1128.0
48,0.04,1,Poisson,1000,3903.419,0.994,7.133,7.133
48,0.04,2,P-SBT,1000,7826.184,0.933,47.0,47.0
48,0.04,2,SBT-exp,1000,7141.36,0.95,47.0,47.0
48,0.04,2,Weighted P-SBT,1000,57280.101,1.0,16.106,1128.0
48,0.04,2,EA-P-SBT,1000,58924.163,0.986,16.255,1159.421
48,0.04,2,Poisson,1000,3838.106,0.921,6.99,6.99
48,0.04,3,SBT-exp,1000,7099.932,0.935,47.0,47.0
48,0.04,3,EA-P-SBT,1000,58775.554,0.96,15.882,1158.219
48,0.04,3,Weighted P-SBT,1000,57435.571,0.958,15.317,1128.0
48,0.04,3,Poisson,1000,3869.124,0.966,7.145,7.145
48,0.04,3,P-SBT,1000,7840.761,0.943,47.0,47.0
48,0.04,4,P-SBT,1000,7881.107,0.928,47.0,47.0
48,0.04,4,Weighted P-SBT,1000,57354.91,0.941,15.636,1128.0
48,0.04,4,Poisson,1000,3873.282,0.959,7.148,7.148
48,0.04,4,SBT-exp,1000,7122.825,0.954,47.0,47.0
48,0.04,4,EA-P-SBT,1000,58853.651,0.951,15.534,1157.73
48,0.04,5,SBT-exp,1000,7128.376,0.952,47.0,47.0
48,0.04,5,P-SBT,1000,7837.035,0.975,47.0,47.0
48,0.04,5,EA-P-SBT,1000,58898.765,0.985,16.442,1159.194
48,0.04,5,Poisson,1000,3871.329,0.951,7.157,7.157
48,0.04,5,Weighted P-SBT,1000,57482.83,0.977,15.793,1128.0
48,0.04,6,EA-P-SBT,1000,58826.981,0.961,15.514,1158.074
48,0.04,6,SBT-exp,1000,7098.66,0.928,47.0,47.0
48,0.04,6,Weighted P-SBT,1000,57235.487,0.965,15.688,1128.0
48,0.04,6,Poisson,1000,3862.331,0.952,7.055,7.055
48,0.04,6,P-SBT,1000,7787.501,0.934,47.0,47.0
48,0.04,7,Poisson,1000,3841.673,0.921,7.105,7.105
48,0.04,7,EA-P-SBT,1000,58746.67,0.919,15.399,1157.324
48,0.04,7,Weighted P-SBT,1000,57427.568,0.974,15.44,1128.0
48,0.04,7,SBT-exp,1000,7121.313,0.917,47.0,47.0
48,0.04,7,P-SBT,1000,7831.854,1.005,47.0,47.0
64,0.01,0,P-SBT,1000,9760.1,0.308,63.0,63.0
64,0.01,0,Poisson,1000,3848.896,0.314,2.735,2.735
64,0.01,0,Weighted P-SBT,1000,99426.686,0.309,6.727,2016.0
64,0.01,0,EA-P-SBT,1000,100220.493,0.308,6.581,2028.711
64,0.01,0,SBT-exp,1000,8786.415,0.31,63.0,63.0
64,0.01,1,SBT-exp,1000,8825.628,0.338,63.0,63.0
64,0.01,1,Poisson,1000,3850.419,0.296,2.79,2.79
64,0.01,1,EA-P-SBT,1000,100193.393,0.322,7.413,2029.972
64,0.01,1,P-SBT,1000,9834.6,0.312,63.0,63.0
64,0.01,1,Weighted P-SBT,1000,99595.331,0.302,6.491,2016.0
64,0.01,2,SBT-exp,1000,8847.028,0.313,63.0,63.0
64,0.01,2,Weighted P-SBT,1000,99598.998,0.327,6.8,2016.0
64,0.01,2,EA-P-SBT,1000,100101.279,0.304,6.24,2028.662
64,0.01,2,Poisson,1000,3862.031,0.316,2.776,2.776
64,0.01,2,P-SBT,1000,9769.718,0.344,63.0,63.0
64,0.01,3,Poisson,1000,3852.483,0.318,2.719,2.719
64,0.01,3,P-SBT,1000,9863.314,0.327,63.0,63.0
64,0.01,3,SBT-exp,1000,8882.354,0.32,63.0,63.0
64,0.01,3,Weighted P-SBT,1000,99432.466,0.301,6.406,2016.0
64,0.01,3,EA-P-SBT,1000,100121.427,0.31,6.531,2029.32
64,0.01,4,Weighted P-SBT,1000,99570.085,0.339,7.122,2016.0
64,0.01,4,SBT-exp,1000,8840.746,0.314,63.0,63.0
64,0.01,4,P-SBT,1000,9746.945,0.352,63.0,63.0
64,0.01,4,Poisson,1000,3864.065,0.33,2.85,2.85
64,0.01,4,EA-P-SBT,1000,100225.473,0.334,7.344,2029.838
64,0.01,5,P-SBT,1000,9757.555,0.333,63.0,63.0
64,0.01,5,Weighted P-SBT,1000,99476.638,0.363,7.888,2016.0
64,0.01,5,EA-P-SBT,1000,100244.168,0.335,7.892,2030.308
64,0.01,5,SBT-exp,1000,8838.392,0.329,63.0,63.0
64,0.01,5,Poisson,1000,3853.044,0.321,2.751,2.751
64,0.01,6,P-SBT,1000,9874.034,0.333,63.0,63.0
64,0.01,6,SBT-exp,1000,8792.877,0.308,63.0,63.0
64,0.01,6,Poisson,1000,3858.645,0.323,2.844,2.844
64,0.01,6,Weighted P-SBT,1000,99623.684,0.312,6.823,2016.0
64,0.01,6,EA-P-SBT,1000,100080.982,0.305,6.332,2028.602
64,0.01,7,SBT-exp,1000,8808.556,0.329,63.0,63.0
64,0.01,7,Poisson,1000,3856.711,0.316,2.743,2.743
64,0.01,7,Weighted P-SBT,1000,99616.07,0.295,6.687,2016.0
64,0.01,7,P-SBT,1000,9788.223,0.306,63.0,63.0
64,0.01,7,EA-P-SBT,1000,100057.408,0.269,5.769,2027.21
64,0.04,0,Weighted P-SBT,1000,99940.458,1.269,27.226,2016.0
64,0.04,0,SBT-exp,1000,9305.367,1.262,63.0,63.0
64,0.04,0,P-SBT,1000,10212.929,1.289,63.0,63.0
64,0.04,0,EA-P-SBT,1000,102457.167,1.207,25.423,2066.114
64,0.04,0,Poisson,1000,4951.143,1.196,10.89,10.89
64,0.04,1,EA-P-SBT,1000,102597.55,1.247,27.492,2069.078
64,0.04,1,Weighted P-SBT,1000,99946.219,1.244,27.333,2016.0
64,0.04,1,Poisson,1000,4966.543,1.229,10.855,10.855
64,0.04,1,P-SBT,1000,10169.438,1.23,63.0,63.0
64,0.04,1,SBT-exp,1000,9279.348,1.276,63.0,63.0
64,0.04,2,Weighted P-SBT,1000,100086.612,1.344,29.055,2016.0
64,0.04,2,SBT-exp,1000,9286.513,1.211,63.0,63.0
64,0.04,2,EA-P-SBT,1000,102583.734,1.272,26.854,2069.419
64,0.04,2,Poisson,1000,4954.911,1.22,10.892,10.892
64,0.04,2,P-SBT,1000,10221.696,1.282,63.0,63.0
64,0.04,3,SBT-exp,1000,9318.963,1.26,63.0,63.0
64,0.04,3,P-SBT,1000,10272.992,1.307,63.0,63.0
64,0.04,3,Poisson,1000,5026.014,1.31,10.906,10.906
64,0.04,3,EA-P-SBT,1000,102654.206,1.249,26.022,2068.254
64,0.04,3,Weighted P-SBT,1000,100180.949,1.237,26.75,2016.0
64,0.04,4,Poisson,1000,4984.486,1.237,10.962,10.962
64,0.04,4,SBT-exp,1000,9259.933,1.212,63.0,63.0
64,0.04,4,P-SBT,1000,10220.383,1.281,63.0,63.0
64,0.04,4,EA-P-SBT,1000,102652.944,1.295,28.219,2070.04
64,0.04,4,Weighted P-SBT,1000,99927.855,1.264,27.271,2016.0
64,0.04,5,Poisson,1000,5003.411,1.303,10.839,10.839
64,0.04,5,EA-P-SBT,1000,102825.757,1.339,29.036,2073.033
64,0.04,5,SBT-exp,1000,9356.293,1.29,63.0,63.0
64,0.04,5,Weighted P-SBT,1000,100048.421,1.279,27.363,2016.0
64,0.04,5,P-SBT,1000,10252.864,1.282,63.0,63.0
64,0.04,6,SBT-exp,1000,9322.079,1.255,63.0,63.0
64,0.04,6,P-SBT,1000,10217.097,1.266,63.0,63.0
64,0.04,6,EA-P-SBT,1000,102440.897,1.224,26.304,2067.135
64,0.04,6,Weighted P-SBT,1000,100151.535,1.277,28.598,2016.0
64,0.04,6,Poisson,1000,5012.528,1.33,10.885,10.885
64,0.04,7,P-SBT,1000,10228.008,1.259,63.0,63.0
64,0.04,7,EA-P-SBT,1000,102641.252,1.293,27.706,2070.015
64,0.04,7,Poisson,1000,5009.422,1.311,10.856,10.856
64,0.04,7,Weighted P-SBT,1000,99950.818,1.287,27.216,2016.0
64,0.04,7,SBT-exp,1000,9285.42,1.21,63.0,63.0
96,0.01,0,Poisson,1000,5815.674,0.464,5.01,5.01
96,0.01,0,Weighted P-SBT,1000,220746.94,0.458,15.055,4560.0
96,0.01,0,EA-P-SBT,1000,221779.426,0.456,15.603,4589.707
96,0.01,0,SBT-exp,1000,13330.014,0.51,95.0,95.0
96,0.01,0,P-SBT,1000,14675.898,0.456,95.0,95.0
96,0.01,1,P-SBT,1000,14736.361,0.448,95.0,95.0
96,0.01,1,Weighted P-SBT,1000,220516.419,0.495,16.753,4560.0
96,0.01,1,SBT-exp,1000,13288.386,0.465,95.0,95.0
96,0.01,1,Poisson,1000,5830.232,0.496,5.035,5.035
96,0.01,1,EA-P-SBT,1000,221772.784,0.482,15.422,4590.05
96,0.01,2,SBT-exp,1000,13295.078,0.445,95.0,95.0
96,0.01,2,Weighted P-SBT,1000,220790.332,0.485,15.167,4560.0
96,0.01,2,P-SBT,1000,14855.193,0.527,95.0,95.0
96,0.01,2,Poisson,1000,5827.055,0.467,4.938,4.938
96,0.01,2,EA-P-SBT,1000,221965.535,0.486,16.252,4591.353
96,0.01,3,P-SBT,1000,14725.39,0.498,95.0,95.0
96,0.01,3,Weighted P-SBT,1000,220508.533,0.499,15.988,4560.0
96,0.01,3,Poisson,1000,5830.122,0.465,4.925,4.925
96,0.01,3,EA-P-SBT,1000,222145.513,0.494,15.862,4591.27
96,0.01,3,SBT-exp,1000,13304.586,0.47,95.0,95.0
96,0.01,4,P-SBT,1000,14625.002,0.445,95.0,95.0
96,0.01,4,Poisson,1000,5846.502,0.49,5.083,5.083
96,0.01,4,Weighted P-SBT,1000,220756.279,0.47,15.077,4560.0
96,0.01,4,SBT-exp,1000,13369.187,0.466,95.0,95.0
96,0.01,4,EA-P-SBT,1000,222018.464,0.495,16.485,4591.586
96,0.01,5,P-SBT,1000,14873.237,0.481,95.0,95.0
96,0.01,5,Weighted P-SBT,1000,220880.059,0.458,15.183,4560.0
96,0.01,5,EA-P-SBT,1000,222111.93,0.474,15.905,4591.415
96,0.01,5,SBT-exp,1000,13313.162,0.467,95.0,95.0
96,0.01,5,Poisson,1000,5813.26,0.469,5.003,5.003
96,0.01,6,P-SBT,1000,14715.051,0.462,95.0,95.0
96,0.01,6,SBT-exp,1000,13399.134,0.491,95.0,95.0
96,0.01,6,Poisson,1000,5820.113,0.459,5.011,5.011
96,0.01,6,EA-P-SBT,1000,221963.712,0.487,15.735,4591.104
96,0.01,6,Weighted P-SBT,1000,220644.379,0.477,15.129,4560.0
96,0.01,7,EA-P-SBT,1000,222264.095,0.518,17.183,4593.5
96,0.01,7,P-SBT,1000,14843.762,0.474,95.0,95.0
96,0.01,7,Weighted P-SBT,1000,220953.006,0.473,15.481,4560.0
96,0.01,7,Poisson,1000,5819.732,0.456,4.966,4.966
96,0.01,7,SBT-exp,1000,13334.703,0.459,95.0,95.0
96,0.04,0,SBT-exp,1000,14111.789,1.946,95.0,95.0
96,0.04,0,EA-P-SBT,1000,227363.677,1.967,64.27,4685.794
96,0.04,0,Weighted P-SBT,1000,221497.808,1.924,60.543,4560.0
96,0.04,0,Poisson,1000,7790.126,1.863,20.1,20.1
96,0.04,0,P-SBT,1000,15444.799,1.918,95.0,95.0
96,0.04,1,Weighted P-SBT,1000,221766.522,1.949,62.391,4560.0
96,0.04,1,SBT-exp,1000,14042.229,1.907,95.0,95.0
96,0.04,1,EA-P-SBT,1000,227115.833,1.929,61.818,4682.763
96,0.04,1,P-SBT,1000,15446.603,1.917,95.0,95.0
96,0.04,1,Poisson,1000,7853.335,1.947,20.116,20.116
96,0.04,2,Poisson,1000,7867.602,1.975,20.227,20.227
96,0.04,2,P-SBT,1000,15411.216,1.916,95.0,95.0
96,0.04,2,Weighted P-SBT,1000,221458.374,1.974,64.252,4560.0
96,0.04,2,EA-P-SBT,1000,227004.574,1.917,63.557,4681.912
96,0.04,2,SBT-exp,1000,14027.541,1.903,95.0,95.0
96,0.04,3,P-SBT,1000,15401.318,1.897,95.0,95.0
96,0.04,3,Weighted P-SBT,1000,221379.316,1.915,60.705,4560.0
96,0.04,3,SBT-exp,1000,14130.004,1.921,95.0,95.0
96,0.04,3,Poisson,1000,7755.191,1.813,19.828,19.828
96,0.04,3,EA-P-SBT,1000,227063.604,1.934,62.594,4681.878
96,0.04,4,SBT-exp,1000,14041.497,1.883,95.0,95.0
96,0.04,4,P-SBT,1000,15417.558,1.909,95.0,95.0
96,0.04,4,EA-P-SBT,1000,227042.194,1.934,61.437,4681.804
96,0.04,4,Weighted P-SBT,1000,221641.016,1.938,63.553,4560.0
96,0.04,4,Poisson,1000,7818.26,1.908,20.092,20.092
96,0.04,5,EA-P-SBT,1000,226818.586,1.853,61.069,4678.937
96,0.04,5,Poisson,1000,7838.718,1.909,20.095,20.095
96,0.04,5,SBT-exp,1000,14008.025,1.856,95.0,95.0
96,0.04,5,P-SBT,1000,15425.212,1.921,95.0,95.0
96,0.04,5,Weighted P-SBT,1000,221659.381,1.886,60.431,4560.0
96,0.04,6,P-SBT,1000,15387.822,1.849,95.0,95.0
96,0.04,6,SBT-exp,1000,13988.869,1.859,95.0,95.0
96,0.04,6,EA-P-SBT,1000,227008.851,1.919,61.713,4681.53
96,0.04,6,Weighted P-SBT,1000,221617.213,1.963,64.141,4560.0
96,0.04,6,Poisson,1000,7819.682,1.842,20.248,20.248
96,0.04,7,P-SBT,1000,15406.246,1.907,95.0,95.0
96,0.04,7,EA-P-SBT,1000,227165.676,1.941,63.4,4684.675
96,0.04,7,Weighted P-SBT,1000,221664.932,1.949,62.73,4560.0
96,0.04,7,SBT-exp,1000,14048.571,1.904,95.0,95.0
96,0.04,7,Poisson,1000,7813.361,1.897,20.069,20.069
128,0.01,0,Poisson,1000,7630.497,0.628,7.923,7.923
128,0.01,0,Weighted P-SBT,1000,389546.128,0.648,28.45,8128.0
128,0.01,0,EA-P-SBT,1000,391276.994,0.627,26.87,8181.087
128,0.01,0,SBT-exp,1000,17526.693,0.601,127.0,127.0
128,0.01,0,P-SBT,1000,19555.055,0.627,127.0,127.0
128,0.01,1,SBT-exp,1000,17554.524,0.609,127.0,127.0
128,0.01,1,Weighted P-SBT,1000,389339.391,0.66,29.424,8128.0
128,0.01,1,EA-P-SBT,1000,391300.788,0.654,28.256,8184.663
128,0.01,1,Poisson,1000,7599.118,0.618,7.823,7.823
128,0.01,1,P-SBT,1000,19380.088,0.668,127.0,127.0
128,0.01,2,EA-P-SBT,1000,391339.201,0.661,28.694,8185.026
128,0.01,2,Poisson,1000,7590.192,0.611,7.695,7.695
128,0.01,2,Weighted P-SBT,1000,389092.229,0.649,28.457,8128.0
128,0.01,2,SBT-exp,1000,17510.532,0.641,127.0,127.0
128,0.01,2,P-SBT,1000,19308.132,0.66,127.0,127.0
128,0.01,3,Weighted P-SBT,1000,389614.767,0.581,24.2,8128.0
128,0.01,3,Poisson,1000,7630.217,0.63,7.898,7.898
128,0.01,3,EA-P-SBT,1000,390965.189,0.598,25.111,8178.894
128,0.01,3,SBT-exp,1000,17493.58,0.649,127.0,127.0
128,0.01,3,P-SBT,1000,19289.167,0.627,127.0,127.0
128,0.01,4,SBT-exp,1000,17503.81,0.57,127.0,127.0
128,0.01,4,P-SBT,1000,19487.309,0.608,127.0,127.0
128,0.01,4,Poisson,1000,7604.389,0.659,7.674,7.674
128,0.01,4,Weighted P-SBT,1000,389519.178,0.613,26.226,8128.0
128,0.01,4,EA-P-SBT,1000,391181.726,0.631,27.429,8181.759
128,0.01,5,SBT-exp,1000,17567.86,0.656,127.0,127.0
128,0.01,5,EA-P-SBT,1000,391172.749,0.635,26.725,8181.2
128,0.01,5,P-SBT,1000,19342.788,0.628,127.0,127.0
128,0.01,5,Poisson,1000,7610.981,0.609,7.788,7.788
128,0.01,5,Weighted P-SBT,1000,389543.784,0.633,27.333,8128.0
128,0.01,6,SBT-exp,1000,17586.685,0.602,127.0,127.0
128,0.01,6,EA-P-SBT,1000,391177.197,0.65,29.538,8183.894
128,0.01,6,Poisson,1000,7613.375,0.628,7.735,7.735
128,0.01,6,Weighted P-SBT,1000,389535.53,0.672,30.018,8128.0
128,0.01,6,P-SBT,1000,19465.959,0.663,127.0,127.0
128,0.01,7,SBT-exp,1000,17488.741,0.649,127.0,127.0
128,0.01,7,EA-P-SBT,1000,391122.365,0.607,25.626,8180.702
128,0.01,7,P-SBT,1000,19320.997,0.624,127.0,127.0
128,0.01,7,Poisson,1000,7565.696,0.585,7.683,7.683
128,0.01,7,Weighted P-SBT,1000,389492.198,0.643,27.492,8128.0
128,0.04,0,P-SBT,1000,20469.22,2.559,127.0,127.0
128,0.04,0,Poisson,1000,10294.953,2.491,31.13,31.13
128,0.04,0,SBT-exp,1000,18444.904,2.518,127.0,127.0
128,0.04,0,EA-P-SBT,1000,399660.333,2.471,105.17,8336.592
128,0.04,0,Weighted P-SBT,1000,390309.87,2.528,111.889,8128.0
128,0.04,1,P-SBT,1000,20485.52,2.492,127.0,127.0
128,0.04,1,SBT-exp,1000,18551.785,2.574,127.0,127.0
128,0.04,1,Poisson,1000,10262.352,2.51,30.841,30.841
128,0.04,1,Weighted P-SBT,1000,390393.298,2.525,109.254,8128.0
128,0.04,1,EA-P-SBT,1000,400031.99,2.541,111.07,8344.088
128,0.04,2,SBT-exp,1000,18448.16,2.473,127.0,127.0
128,0.04,2,Weighted P-SBT,1000,390571.893,2.558,108.449,8128.0
128,0.04,2,P-SBT,1000,20306.704,2.58,127.0,127.0
128,0.04,2,Poisson,1000,10339.807,2.529,31.33,31.33
128,0.04,2,EA-P-SBT,1000,399853.525,2.516,106.997,8341.445
128,0.04,3,P-SBT,1000,20342.712,2.535,127.0,127.0
128,0.04,3,Weighted P-SBT,1000,390273.492,2.552,108.008,8128.0
128,0.04,3,EA-P-SBT,1000,400045.336,2.541,108.934,8344.645
128,0.04,3,SBT-exp,1000,18431.91,2.546,127.0,127.0
128,0.04,3,Poisson,1000,10313.348,2.537,31.195,31.195
128,0.04,4,SBT-exp,1000,18438.261,2.463,127.0,127.0
128,0.04,4,Weighted P-SBT,1000,390721.783,2.524,108.756,8128.0
128,0.04,4,Poisson,1000,10342.562,2.597,31.194,31.194
128,0.04,4,P-SBT,1000,20600.355,2.532,127.0,127.0
128,0.04,4,EA-P-SBT,1000,400274.005,2.564,110.576,8347.081
128,0.04,5,SBT-exp,1000,18453.581,2.518,127.0,127.0
128,0.04,5,Weighted P-SBT,1000,390152.476,2.504,112.483,8128.0
128,0.04,5,Poisson,1000,10381.485,2.632,31.55,31.55
128,0.04,5,EA-P-SBT,1000,399926.011,2.536,109.552,8343.166
128,0.04,5,P-SBT,1000,20327.243,2.586,127.0,127.0
128,0.04,6,SBT-exp,1000,18482.053,2.46,127.0,127.0
128,0.04,6,Weighted P-SBT,1000,390544.631,2.583,111.65,8128.0
128,0.04,6,EA-P-SBT,1000,399992.506,2.531,108.081,8343.176
128,0.04,6,Poisson,1000,10288.08,2.494,31.069,31.069
128,0.04,6,P-SBT,1000,20303.449,2.565,127.0,127.0
128,0.04,7,SBT-exp,1000,18480.101,2.561,127.0,127.0
128,0.04,7,P-SBT,1000,20281.899,2.474,127.0,127.0
128,0.04,7,Poisson,1000,10297.087,2.535,30.895,30.895
128,0.04,7,Weighted P-SBT,1000,390224.851,2.488,109.325,8128.0
128,0.04,7,EA-P-SBT,1000,399559.804,2.452,102.822,8334.1


==> anc/evidence/latest/cost_sbt_exp_contrast.json <==
{
  "same_step": {
    "difference_Pa": -0.17030087043289155,
    "diagnostic_se_Pa": 0.018436105231093822,
    "paired_block_se_Pa": 0.018436105231093822,
    "zero_covariance_se_Pa": 0.017337019048355315,
    "between_seed_half_range_Pa": 0.0025163947302337814,
    "seed_differences_Pa": [
      -0.17281726516312534,
      -0.16778447570265778
    ],
    "second_minus_first_half_Pa": -0.010969841370036204,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  },
  "fine_reference": {
    "difference_Pa": -0.24735977098062384,
    "diagnostic_se_Pa": 0.017164634252567933,
    "paired_block_se_Pa": 0.015847637389823553,
    "zero_covariance_se_Pa": 0.017164634252567933,
    "between_seed_half_range_Pa": 0.0032990869363494074,
    "seed_differences_Pa": [
      -0.24406068404427442,
      -0.25065885791697323
    ],
    "second_minus_first_half_Pa": -0.006120471547249123,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  }
}


==> anc/evidence/latest/cost_summary.json <==
{
  "valid": true,
  "summary": [
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.48511240624999996,
        0.4858198958333333,
        0.4864678333333333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.615536171875,
        0.6184655625,
        0.6190773125
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.7456082708333334,
        0.7479745416666667,
        0.7500989166666667
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.0335281875,
        1.0338409375,
        1.03496828125
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.2930214166666667,
        1.293851,
        1.2953529583333334
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.8573081875,
        1.862298,
        1.864165125
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.3653358333333334,
        2.3736505,
        2.37731825
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        3.496863,
        3.50141775,
        3.5051395000000003
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        4.5005505,
        4.5067933333333325,
        4.515072666666667
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        6.749817999999999,
        6.76286,
        6.7706655
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        8.804636250000001,
        8.83201,
        8.842316499999999
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        13.302209,
        13.321587999999998,
        13.343323999999999
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        17.5012525,
        17.518612499999996,
        17.557858
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.5020377604166667,
        0.5026431041666666,
        0.5046849375
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.651634140625,
        0.6526737499999999,
        0.653237765625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.8014474791666667,
        0.8029647083333333,
        0.8046155416666667
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.1110071874999998,
        1.111534125,
        1.1154489062500001
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.4020450833333333,
        1.4050954166666667,
        1.4064175416666667
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.0251541250000002,
        2.0321253749999997,
        2.0354985
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.58914975,
        2.591808,
        2.5956627500000002
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        3.834363125,
        3.842903,
        3.848896625
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        4.9723749999999995,
        4.982642333333333,
        5.000065166666667
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        7.434530500000001,
        7.455228999999999,
        7.46499925
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        9.75946375,
        9.7789705,
        9.8417785
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        14.70526275,
        14.7308755,
        14.84661975
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "P-SBT",
      "q25_med_q75_us": [
        19.317780749999997,
        19.361438,
        19.471296499999998
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.52401253125,
        0.5252254166666667,
        0.5270283958333333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.702814640625,
        0.7034248750000001,
        0.7047942656249999
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.9311780625,
        0.9322872083333333,
        0.9334272708333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.5240046875,
        1.528248625,
        1.5293935625000001
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        2.28959,
        2.2971779999999997,
        2.3047690000000003
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        4.429457187500001,
        4.438291749999999,
        4.443894125
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        7.264607083333333,
        7.270455500000001,
        7.277235416666667
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        15.2133915,
        15.2182845,
        15.246683749999999
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        26.08853433333333,
        26.092359666666667,
        26.120292166666665
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        56.916931500000004,
        56.9747275,
        57.00546025
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        99.46559500000001,
        99.582708,
        99.603266
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        220.61238899999998,
        220.7516095,
        220.81276375000002
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        389.45399625,
        389.52735400000006,
        389.54436999999996
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.5029739270833333,
        0.5039661666666667,
        0.50404403125
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.68251471875,
        0.6830723437499999,
        0.6838332500000001
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.9113011874999999,
        0.9124399583333334,
        0.9152107500000001
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.5292792499999999,
        1.5300163125,
        1.53233746875
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        2.319017708333333,
        2.3213058333333336,
        2.32393825
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        4.4697464375,
        4.47227675,
        4.4860813749999995
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        7.35336975,
        7.355344666666667,
        7.363193583333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        15.390378375,
        15.39903075,
        15.413844625000001
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        26.305703333333334,
        26.337108666666666,
        26.361829833333335
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        57.2914215,
        57.305182,
        57.330957999999995
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        100.09620475,
        100.15741,
        100.221738
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        221.9176405,
        221.99199950000002,
        222.12032575
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        391.16015300000004,
        391.1794615,
        391.2829425
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.43160873958333335,
        0.4324633958333334,
        0.43310165624999997
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.482544625,
        0.48398246874999995,
        0.486317125
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.5326320000000001,
        0.534138625,
        0.5351348333333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.6497820937500001,
        0.6505648125,
        0.651166625
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.7491375416666667,
        0.75032775,
        0.7514193333333333
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.9834371875,
        0.986854,
        0.9878792500000001
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.1782750833333333,
        1.1793394999999998,
        1.1813248333333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.65651225,
        1.6591909999999999,
        1.662462125
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.0565946666666663,
        2.0617556666666665,
        2.0639278333333335
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        3.00952475,
        3.0142165,
        3.02490975
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        3.851967,
        3.8548774999999997,
        3.8594915
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        5.8187175,
        5.823584,
        5.8301495
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.01,
      "method": "Poisson",
      "q25_med_q75_us": [
        7.5968865,
        7.607685,
        7.6175855
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.49444928125,
        0.49587620833333335,
        0.49654109375
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.6374928125,
        0.638411375,
        0.639364625
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        0.7778540833333334,
        0.7813529583333334,
        0.7860813958333333
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.07599215625,
        1.0776337500000002,
        1.07817846875
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.3527951666666667,
        1.35496725,
        1.3574753333333334
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        1.9513601250000001,
        1.952273125,
        1.9533789375000001
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        2.4941391666666664,
        2.4999605000000003,
        2.5030339166666664
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        3.6662353750000003,
        3.67731725,
        3.686238875
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        4.7393765000000005,
        4.748754,
        4.757782333333334
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        7.099614,
        7.1160630000000005,
        7.12421275
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        9.283902000000001,
        9.295940000000002,
        9.319742
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        14.022662,
        14.041863,
        14.064375499999999
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "SBT-exp",
      "q25_med_q75_us": [
        18.44324325,
        18.4508705,
        18.480589
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.5079391875,
        0.5090899583333334,
        0.5100487499999999
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.6719508437499999,
        0.6726205624999999,
        0.67305821875
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        0.8367745833333333,
        0.838306,
        0.8397545416666666
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.15589828125,
        1.157733875,
        1.1592654375
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        1.4615577916666667,
        1.4674273333333332,
        1.4692106666666667
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.110825375,
        2.1135755,
        2.1289830625
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        2.7089168333333333,
        2.7139153333333335,
        2.715359
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        4.004038749999999,
        4.005122,
        4.022309375000001
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        5.215564166666667,
        5.241337333333334,
        5.254710666666667
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        7.82535,
        7.8344445,
        7.8398595
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        10.216054999999999,
        10.2210395,
        10.234221999999999
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        15.405014,
        15.414387000000001,
        15.43010875
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "P-SBT",
      "q25_med_q75_us": [
        20.30589025,
        20.3349775,
        20.473295
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.5362474374999999,
        0.5371540416666667,
        0.5379733958333333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.72920490625,
        0.73000596875,
        0.7313847812500001
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        0.9555518541666667,
        0.9598084166666667,
        0.9624584166666666
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        1.568680375,
        1.5734239374999999,
        1.5756686875
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        2.3547889166666667,
        2.36085575,
        2.36403925
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        4.504702,
        4.518088875,
        4.5473894375
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        7.377597166666667,
        7.401743333333333,
        7.407301
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        15.423903625,
        15.4468305,
        15.449664375000001
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        26.359041499999996,
        26.37910433333333,
        26.408372166666666
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        57.24361625,
        57.3175055,
        57.42956875
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        99.94477875,
        99.9996195,
        100.10284275
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        221.4879495,
        221.62911450000001,
        221.66076875
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "Weighted P-SBT",
      "q25_med_q75_us": [
        390.26133175,
        390.351584,
        390.5514465
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.5204047395833333,
        0.5216196875,
        0.5220576145833333
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.7145486718749999,
        0.7158350312499999,
        0.7172676874999999
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        0.9499918541666666,
        0.9505205833333333,
        0.9533562500000001
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        1.59254009375,
        1.59547525,
        1.596874125
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        2.414713458333333,
        2.4180313333333334,
        2.4190561666666666
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        4.6368254375,
        4.6434651250000005,
        4.6456441250000005
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        7.588991083333333,
        7.602090499999999,
        7.620536833333333
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        15.817563125,
        15.8297505,
        15.844482374999998
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        27.062662333333332,
        27.073045333333333,
        27.077158166666667
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        58.810081,
        58.840316,
        58.866274250000004
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        102.55209224999999,
        102.619401,
        102.6532595
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        227.00778175,
        227.052899,
        227.12829375
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "EA-P-SBT",
      "q25_med_q75_us": [
        399.80522700000006,
        399.95925850000003,
        400.0353265
      ]
    },
    {
      "N": 2,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.44365954166666666,
        0.44562679166666663,
        0.44727490625
      ]
    },
    {
      "N": 3,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.507376203125,
        0.508118375,
        0.5087246406250001
      ]
    },
    {
      "N": 4,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.5745938125,
        0.5768562083333333,
        0.5790456666666667
      ]
    },
    {
      "N": 6,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.71537034375,
        0.7165178125,
        0.7169777500000001
      ]
    },
    {
      "N": 8,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        0.8402985,
        0.8422825833333334,
        0.845135875
      ]
    },
    {
      "N": 12,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.1432778749999999,
        1.14564675,
        1.1472411875000001
      ]
    },
    {
      "N": 16,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        1.3904353333333332,
        1.3936181666666667,
        1.3997403333333334
      ]
    },
    {
      "N": 24,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.007671875,
        2.01896525,
        2.0253662500000003
      ]
    },
    {
      "N": 32,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        2.5248156666666666,
        2.5356343333333333,
        2.5507025
      ]
    },
    {
      "N": 48,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        3.8512684999999998,
        3.8657275,
        3.8718172500000003
      ]
    },
    {
      "N": 64,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        4.963635,
        4.9939485,
        5.0101984999999996
      ]
    },
    {
      "N": 96,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        7.80755225,
        7.8189709999999994,
        7.84237225
      ]
    },
    {
      "N": 128,
      "dt_over_tau": 0.04,
      "method": "Poisson",
      "q25_med_q75_us": [
        10.29323475,
        10.3052175,
        10.34049575
      ]
    }
  ],
  "files": {
    "rounds.csv": "b0fd828ed8d09ac46c191612f3598708fd105acc24a4b4e52c7bda9b7c421aff",
    "cost_by_occupancy.png": "187007faa1be25f379d3c8faa36a19edfd3883b55106e00035c3a7d0759f9466"
  },
  "rows": 1040,
  "cpu": "x86_64",
  "scope": "warmed collision kernel; diagnostics record=False; fixed physical density, weight scales as 1/N",
  "dt_definition": "tau = 1/(number density * HS cross section * Maxwellian mean relative speed)",
  "seed_groups": 8
}


==> anc/evidence/latest/dt0p252_0048.json <==
{
  "stage": "matched_preview",
  "dt_ns": 0.2521637532877135,
  "production_blocks": 48,
  "interval_ms": 2.9049264378744595,
  "block_range": [
    102,
    150
  ],
  "baseline_case_ids": [
    {
      "SBT": 2,
      "Poisson": 18
    },
    {
      "SBT": 3,
      "Poisson": 19
    }
  ],
  "wall_mean_Pa": {
    "SBT-exp": -48.565682200938824,
    "SBT": -48.15122681108213,
    "Poisson": -48.34144044607135
  },
  "exp_lower_upper_wall_Pa": [
    -48.57352548012792,
    -48.55783892174973
  ],
  "exp_minus_sbt": {
    "difference_Pa": -0.41445538985669067,
    "diagnostic_se_Pa": 0.12518186159302258,
    "paired_block_se_Pa": 0.11333674953485216,
    "zero_covariance_se_Pa": 0.12518186159302258,
    "between_seed_half_range_Pa": 0.08255035797628163,
    "seed_differences_Pa": [
      -0.4970057478329723,
      -0.33190503188040904
    ],
    "second_minus_first_half_Pa": -0.19050499775808205,
    "block_group_lengths": [
      4,
      8,
      12
    ]
  },
  "exp_minus_poisson": {
    "difference_Pa": -0.22424175486746195,
    "diagnostic_se_Pa": 0.1918961095192358,
    "paired_block_se_Pa": 0.1918961095192358,
    "zero_covariance_se_Pa": 0.1478202632361972,
    "between_seed_half_range_Pa": 0.07809185388671043,
    "seed_differences_Pa": [
      -0.1461499009807515,
      -0.30233360875417237
    ],
    "second_minus_first_half_Pa": -0.30870064731618124,
    "block_group_lengths": [
      4,
      8,
      12
    ]
  },
  "sbt_minus_poisson": {
    "difference_Pa": 0.19021363498922872,
    "diagnostic_se_Pa": 0.16064221186299205,
    "paired_block_se_Pa": 0.13259995361175167,
    "zero_covariance_se_Pa": 0.1329669699370638,
    "between_seed_half_range_Pa": 0.16064221186299205,
    "seed_differences_Pa": [
      0.35085584685222077,
      0.029571423126236656
    ],
    "second_minus_first_half_Pa": -0.11819564955809919,
    "block_group_lengths": [
      4,
      8,
      12
    ]
  },
  "seed_mean_Pa": {
    "SBT-exp": [
      -48.61549665034556,
      -48.515867751532085
    ],
    "SBT": [
      -48.1184909025126,
      -48.183962719651674
    ],
    "Poisson": [
      -48.46934674936481,
      -48.21353414277792
    ]
  },
  "total_accepted": 18139792,
  "occupancy": [
    {
      "particles": 0,
      "subcell_visits": 13523076748,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.611394890588831,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 1,
      "subcell_visits": 6553368204,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.29628581651475694,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 2,
      "subcell_visits": 1680553369,
      "pairs": 1680553369,
      "accepted_collisions": 10578185,
      "share_of_subcell_visits": 0.0759798796025029,
      "share_of_unordered_pairs": 0.5687276628072668,
      "share_of_accepted_collisions": 0.5831480868137848
    },
    {
      "particles": 3,
      "subcell_visits": 308522371,
      "pairs": 925567113,
      "accepted_collisions": 5577950,
      "share_of_subcell_visits": 0.013948674904152199,
      "share_of_unordered_pairs": 0.31322755388660284,
      "share_of_accepted_collisions": 0.3074980132076487
    },
    {
      "particles": 4,
      "subcell_visits": 46113110,
      "pairs": 276678660,
      "accepted_collisions": 1589340,
      "share_of_subcell_visits": 0.0020848302770543983,
      "share_of_unordered_pairs": 0.0936327346414944,
      "share_of_accepted_collisions": 0.08761621963471246
    },
    {
      "particles": 5,
      "subcell_visits": 5983444,
      "pairs": 59834440,
      "accepted_collisions": 329862,
      "share_of_subcell_visits": 0.00027051884403935184,
      "share_of_unordered_pairs": 0.02024898574737357,
      "share_of_accepted_collisions": 0.018184442247187838
    },
    {
      "particles": 6,
      "subcell_visits": 699815,
      "pairs": 10497225,
      "accepted_collisions": 55294,
      "share_of_subcell_visits": 3.16394947193287e-05,
      "share_of_unordered_pairs": 0.003552438351758177,
      "share_of_accepted_collisions": 0.0030482157678544497
    },
    {
      "particles": 7,
      "subcell_visits": 74924,
      "pairs": 1573404,
      "accepted_collisions": 8034,
      "share_of_subcell_visits": 3.3874059606481483e-06,
      "share_of_unordered_pairs": 0.0005324665054249788,
      "share_of_accepted_collisions": 0.00044289372226539314
    },
    {
      "particles": 8,
      "subcell_visits": 7281,
      "pairs": 203868,
      "accepted_collisions": 1008,
      "share_of_subcell_visits": 3.2918294270833333e-07,
      "share_of_unordered_pairs": 6.899237673730305e-05,
      "share_of_accepted_collisions": 5.556844312217031e-05
    },
    {
      "particles": 9,
      "subcell_visits": 664,
      "pairs": 23904,
      "accepted_collisions": 105,
      "share_of_subcell_visits": 3.002025462962963e-08,
      "share_of_unordered_pairs": 8.089517597310476e-06,
      "share_of_accepted_collisions": 5.78837949189274e-06
    },
    {
      "particles": 10,
      "subcell_visits": 67,
      "pairs": 3015,
      "accepted_collisions": 12,
      "share_of_subcell_visits": 3.029152199074074e-09,
      "share_of_unordered_pairs": 1.0203269559860728e-06,
      "share_of_accepted_collisions": 6.615290847877418e-07
    },
    {
      "particles": 11,
      "subcell_visits": 3,
      "pairs": 165,
      "accepted_collisions": 2,
      "share_of_subcell_visits": 1.3563368055555555e-10,
      "share_of_unordered_pairs": 5.5838788636053736e-08,
      "share_of_accepted_collisions": 1.1025484746462364e-07
    }
  ],
  "occupancy_by_seed": [
    [
      {
        "particles": 0,
        "subcell_visits": 6761292919,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113726959454572,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 3277062753,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.2963200550672743,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 840233879,
        "pairs": 840233879,
        "accepted_collisions": 5289927,
        "share_of_subcell_visits": 0.07597600902416088,
        "share_of_unordered_pairs": 0.5688465074993694,
        "share_of_accepted_collisions": 0.58322144661642
      },
      {
        "particles": 3,
        "subcell_visits": 154188740,
        "pairs": 462566220,
        "accepted_collisions": 2789054,
        "share_of_subcell_visits": 0.013942124204282407,
        "share_of_unordered_pairs": 0.3131618294746063,
        "share_of_accepted_collisions": 0.30749689146396775
      },
      {
        "particles": 4,
        "subcell_visits": 23041808,
        "pairs": 138250848,
        "accepted_collisions": 794207,
        "share_of_subcell_visits": 0.00208349681712963,
        "share_of_unordered_pairs": 0.09359716860884418,
        "share_of_accepted_collisions": 0.08756237192930773
      },
      {
        "particles": 5,
        "subcell_visits": 2989368,
        "pairs": 29893680,
        "accepted_collisions": 165052,
        "share_of_subcell_visits": 0.00027030598958333334,
        "share_of_unordered_pairs": 0.020238312081086354,
        "share_of_accepted_collisions": 0.01819720124813317
      },
      {
        "particles": 6,
        "subcell_visits": 349119,
        "pairs": 5236785,
        "accepted_collisions": 27443,
        "share_of_subcell_visits": 3.156819661458333e-05,
        "share_of_unordered_pairs": 0.0035453543736184974,
        "share_of_accepted_collisions": 0.0030256270378578786
      },
      {
        "particles": 7,
        "subcell_visits": 37257,
        "pairs": 782397,
        "accepted_collisions": 3956,
        "share_of_subcell_visits": 3.3688693576388887e-06,
        "share_of_unordered_pairs": 0.0005296903779429538,
        "share_of_accepted_collisions": 0.0004361542310157697
      },
      {
        "particles": 8,
        "subcell_visits": 3756,
        "pairs": 105168,
        "accepted_collisions": 493,
        "share_of_subcell_visits": 3.3962673611111113e-07,
        "share_of_unordered_pairs": 7.119975877656046e-05,
        "share_of_accepted_collisions": 5.435390189352236e-05
      },
      {
        "particles": 9,
        "subcell_visits": 374,
        "pairs": 13464,
        "accepted_collisions": 47,
        "share_of_subcell_visits": 3.381799768518519e-08,
        "share_of_unordered_pairs": 9.11525893967376e-06,
        "share_of_accepted_collisions": 5.181812148063998e-06
      },
      {
        "particles": 10,
        "subcell_visits": 27,
        "pairs": 1215,
        "accepted_collisions": 7,
        "share_of_subcell_visits": 2.44140625e-09,
        "share_of_unordered_pairs": 8.225668160801855e-07,
        "share_of_accepted_collisions": 7.71759256094638e-07
      }
    ],
    [
      {
        "particles": 0,
        "subcell_visits": 6761783829,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6114170852322048,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 3276305451,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.2962515779622396,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 840319490,
        "pairs": 840319490,
        "accepted_collisions": 5288258,
        "share_of_subcell_visits": 0.07598375018084491,
        "share_of_unordered_pairs": 0.5686088798635979,
        "share_of_accepted_collisions": 0.5830747223198008
      },
      {
        "particles": 3,
        "subcell_visits": 154333631,
        "pairs": 463000893,
        "accepted_collisions": 2788896,
        "share_of_subcell_visits": 0.01395522560402199,
        "share_of_unordered_pairs": 0.3132932441500024,
        "share_of_accepted_collisions": 0.307499135023065
      },
      {
        "particles": 4,
        "subcell_visits": 23071302,
        "pairs": 138427812,
        "accepted_collisions": 795133,
        "share_of_subcell_visits": 0.0020861637369791667,
        "share_of_unordered_pairs": 0.09366828219501216,
        "share_of_accepted_collisions": 0.0876700707836702
      },
      {
        "particles": 5,
        "subcell_visits": 2994076,
        "pairs": 29940760,
        "accepted_collisions": 164810,
        "share_of_subcell_visits": 0.0002707316984953704,
        "share_of_unordered_pairs": 0.020259653867917327,
        "share_of_accepted_collisions": 0.018171682430306233
      },
      {
        "particles": 6,
        "subcell_visits": 350696,
        "pairs": 5260440,
        "accepted_collisions": 27851,
        "share_of_subcell_visits": 3.171079282407407e-05,
        "share_of_unordered_pairs": 0.003559518649257635,
        "share_of_accepted_collisions": 0.003070805942397057
      },
      {
        "particles": 7,
        "subcell_visits": 37667,
        "pairs": 791007,
        "accepted_collisions": 4078,
        "share_of_subcell_visits": 3.4059425636574075e-06,
        "share_of_unordered_pairs": 0.0005352411905075116,
        "share_of_accepted_collisions": 0.0004496336445045132
      },
      {
        "particles": 8,
        "subcell_visits": 3525,
        "pairs": 98700,
        "accepted_collisions": 515,
        "share_of_subcell_visits": 3.1873914930555553e-07,
        "share_of_unordered_pairs": 6.678614159304707e-05,
        "share_of_accepted_collisions": 5.6783062020555245e-05
      },
      {
        "particles": 9,
        "subcell_visits": 290,
        "pairs": 10440,
        "accepted_collisions": 58,
        "share_of_subcell_visits": 2.6222511574074074e-08,
        "share_of_unordered_pairs": 7.064309201939326e-06,
        "share_of_accepted_collisions": 6.394985625615931e-06
      },
      {
        "particles": 10,
        "subcell_visits": 40,
        "pairs": 1800,
        "accepted_collisions": 5,
        "share_of_subcell_visits": 3.616898148148148e-09,
        "share_of_unordered_pairs": 1.2179843451619528e-06,
        "share_of_accepted_collisions": 5.512918642772354e-07
      },
      {
        "particles": 11,
        "subcell_visits": 3,
        "pairs": 165,
        "accepted_collisions": 2,
        "share_of_subcell_visits": 2.712673611111111e-10,
        "share_of_unordered_pairs": 1.11648564973179e-07,
        "share_of_accepted_collisions": 2.2051674571089418e-07
      }
    ]
  ],
  "representative_trials": 2463876748,
  "mu_gt_one": 0,
  "largest_representative_mu": 0.15960845547081048,
  "note": "Counts cover the same post-warmup interval as wall stress. N is evaluated at collision entry. Two-wall signed averages use the original flux convention. Twice the between-seed half-range is the absolute contrast between the two seed means; reported errors are diagnostics with two seeds."
}


==> anc/evidence/latest/dt0p252_0464.json <==
{
  "stage": "matched_preview",
  "dt_ns": 0.2521637532877135,
  "production_blocks": 464,
  "interval_ms": 28.080955566119773,
  "block_range": [
    102,
    566
  ],
  "baseline_case_ids": [
    {
      "SBT": 2,
      "Poisson": 18
    },
    {
      "SBT": 3,
      "Poisson": 19
    }
  ],
  "wall_mean_Pa": {
    "SBT-exp": -48.43024360390518,
    "SBT": -48.13952605808147,
    "Poisson": -48.432213239277786
  },
  "exp_lower_upper_wall_Pa": [
    -48.43116176433738,
    -48.42932544347298
  ],
  "exp_minus_sbt": {
    "difference_Pa": -0.290717545823705,
    "diagnostic_se_Pa": 0.04609537715838449,
    "paired_block_se_Pa": 0.04136787350490695,
    "zero_covariance_se_Pa": 0.04609537715838449,
    "between_seed_half_range_Pa": 0.02693126779294555,
    "seed_differences_Pa": [
      -0.31764881361665054,
      -0.26378627803075944
    ],
    "second_minus_first_half_Pa": 0.0790459600128211,
    "block_group_lengths": [
      16,
      32,
      64
    ]
  },
  "exp_minus_poisson": {
    "difference_Pa": 0.001969635372608544,
    "diagnostic_se_Pa": 0.043918322773209686,
    "paired_block_se_Pa": 0.043918322773209686,
    "zero_covariance_se_Pa": 0.04030084105528731,
    "between_seed_half_range_Pa": 0.014044350268113593,
    "seed_differences_Pa": [
      -0.012074714895505049,
      0.016013985640722136
    ],
    "second_minus_first_half_Pa": 0.03845463670196807,
    "block_group_lengths": [
      16,
      32,
      64
    ]
  },
  "sbt_minus_poisson": {
    "difference_Pa": 0.29268718119631354,
    "diagnostic_se_Pa": 0.04789684908121442,
    "paired_block_se_Pa": 0.04393694660462627,
    "zero_covariance_se_Pa": 0.04789684908121442,
    "between_seed_half_range_Pa": 0.012886917524831981,
    "seed_differences_Pa": [
      0.30557409872114555,
      0.2798002636714816
    ],
    "second_minus_first_half_Pa": -0.04059132331085308,
    "block_group_lengths": [
      16,
      32,
      64
    ]
  },
  "seed_mean_Pa": {
    "SBT-exp": [
      -48.4477160623352,
      -48.41277114547516
    ],
    "SBT": [
      -48.130067248718554,
      -48.1489848674444
    ],
    "Poisson": [
      -48.43564134743969,
      -48.42878513111588
    ]
  },
  "total_accepted": 175242972,
  "occupancy": [
    {
      "particles": 0,
      "subcell_visits": 130719663651,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.611378934550669,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 1,
      "subcell_visits": 63353293571,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.29630484077073604,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 2,
      "subcell_visits": 16246440217,
      "pairs": 16246440217,
      "accepted_collisions": 102204276,
      "share_of_subcell_visits": 0.07598498215715548,
      "share_of_unordered_pairs": 0.5689120232364823,
      "share_of_accepted_collisions": 0.5832146923415565
    },
    {
      "particles": 3,
      "subcell_visits": 2981489890,
      "pairs": 8944469670,
      "accepted_collisions": 53886706,
      "share_of_subcell_visits": 0.013944498183444086,
      "share_of_unordered_pairs": 0.31321423455043457,
      "share_of_accepted_collisions": 0.3074971017953291
    },
    {
      "particles": 4,
      "subcell_visits": 445046022,
      "pairs": 2670276132,
      "accepted_collisions": 15356046,
      "share_of_subcell_visits": 0.0020814906889816812,
      "share_of_unordered_pairs": 0.09350677296473801,
      "share_of_accepted_collisions": 0.08762717171904617
    },
    {
      "particles": 5,
      "subcell_visits": 57718146,
      "pairs": 577181460,
      "accepted_collisions": 3173896,
      "share_of_subcell_visits": 0.00026994912333872125,
      "share_of_unordered_pairs": 0.020211533591191915,
      "share_of_accepted_collisions": 0.01811140249321953
    },
    {
      "particles": 6,
      "subcell_visits": 6745582,
      "pairs": 101183730,
      "accepted_collisions": 533110,
      "share_of_subcell_visits": 3.1549245315493294e-05,
      "share_of_unordered_pairs": 0.0035432156080985227,
      "share_of_accepted_collisions": 0.003042119144156035
    },
    {
      "particles": 7,
      "subcell_visits": 723408,
      "pairs": 15191568,
      "accepted_collisions": 77512,
      "share_of_subcell_visits": 3.3833961925287356e-06,
      "share_of_unordered_pairs": 0.0005319728858492374,
      "share_of_accepted_collisions": 0.0004423116038000086
    },
    {
      "particles": 8,
      "subcell_visits": 72184,
      "pairs": 2021152,
      "accepted_collisions": 10066,
      "share_of_subcell_visits": 3.376062619731801e-07,
      "share_of_unordered_pairs": 7.077597665889116e-05,
      "share_of_accepted_collisions": 5.744024930140993e-05
    },
    {
      "particles": 9,
      "subcell_visits": 6679,
      "pairs": 240444,
      "accepted_collisions": 1215,
      "share_of_subcell_visits": 3.123783973898467e-08,
      "share_of_unordered_pairs": 8.419781853007802e-06,
      "share_of_accepted_collisions": 6.933230965747374e-06
    },
    {
      "particles": 10,
      "subcell_visits": 589,
      "pairs": 26505,
      "accepted_collisions": 126,
      "share_of_subcell_visits": 2.7547668223180077e-09,
      "share_of_unordered_pairs": 9.281425945915549e-07,
      "share_of_accepted_collisions": 7.190017297812091e-07
    },
    {
      "particles": 11,
      "subcell_visits": 46,
      "pairs": 2530,
      "accepted_collisions": 12,
      "share_of_subcell_visits": 2.1514307950191572e-10,
      "share_of_unordered_pairs": 8.8594633628245e-08,
      "share_of_accepted_collisions": 6.847635521725801e-08
    },
    {
      "particles": 12,
      "subcell_visits": 15,
      "pairs": 990,
      "accepted_collisions": 7,
      "share_of_subcell_visits": 7.015535201149425e-11,
      "share_of_unordered_pairs": 3.4667465332791524e-08,
      "share_of_accepted_collisions": 3.994454054340051e-08
    }
  ],
  "occupancy_by_seed": [
    [
      {
        "particles": 0,
        "subcell_visits": 65361754990,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113969239216654,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 31674087876,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.29628090461117096,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 8122970307,
        "pairs": 8122970307,
        "accepted_collisions": 51104072,
        "share_of_subcell_visits": 0.07598264550220007,
        "share_of_unordered_pairs": 0.5687461916345706,
        "share_of_accepted_collisions": 0.5831060703522462
      },
      {
        "particles": 3,
        "subcell_visits": 1491316263,
        "pairs": 4473948789,
        "accepted_collisions": 26949124,
        "share_of_subcell_visits": 0.013949842318830818,
        "share_of_unordered_pairs": 0.31325257130622297,
        "share_of_accepted_collisions": 0.307494044605201
      },
      {
        "particles": 4,
        "subcell_visits": 222769236,
        "pairs": 1336615416,
        "accepted_collisions": 7686116,
        "share_of_subcell_visits": 0.0020837938891882183,
        "share_of_unordered_pairs": 0.09358583114294491,
        "share_of_accepted_collisions": 0.08769987833907883
      },
      {
        "particles": 5,
        "subcell_visits": 28910557,
        "pairs": 289105570,
        "accepted_collisions": 1590093,
        "share_of_subcell_visits": 0.0002704307070911159,
        "share_of_unordered_pairs": 0.02024231108861073,
        "share_of_accepted_collisions": 0.01814322899209703
      },
      {
        "particles": 6,
        "subcell_visits": 3387180,
        "pairs": 50807700,
        "accepted_collisions": 267132,
        "share_of_subcell_visits": 3.1683840696839084e-05,
        "share_of_unordered_pairs": 0.0035574038545739786,
        "share_of_accepted_collisions": 0.0030480211202218136
      },
      {
        "particles": 7,
        "subcell_visits": 363010,
        "pairs": 7623210,
        "accepted_collisions": 38780,
        "share_of_subcell_visits": 3.3956125778256707e-06,
        "share_of_unordered_pairs": 0.0005337544631665456,
        "share_of_accepted_collisions": 0.00044248633275759526
      },
      {
        "particles": 8,
        "subcell_visits": 36758,
        "pairs": 1029224,
        "accepted_collisions": 5138,
        "share_of_subcell_visits": 3.4383605723180076e-07,
        "share_of_unordered_pairs": 7.20631995705385e-05,
        "share_of_accepted_collisions": 5.8625445531421464e-05
      },
      {
        "particles": 9,
        "subcell_visits": 3487,
        "pairs": 125532,
        "accepted_collisions": 598,
        "share_of_subcell_visits": 3.261756166187739e-08,
        "share_of_unordered_pairs": 8.789376820292607e-06,
        "share_of_accepted_collisions": 6.823280737210984e-06
      },
      {
        "particles": 10,
        "subcell_visits": 312,
        "pairs": 14040,
        "accepted_collisions": 65,
        "share_of_subcell_visits": 2.918462643678161e-09,
        "share_of_unordered_pairs": 9.83038990511648e-07,
        "share_of_accepted_collisions": 7.416609496968461e-07
      },
      {
        "particles": 11,
        "subcell_visits": 13,
        "pairs": 715,
        "accepted_collisions": 2,
        "share_of_subcell_visits": 1.216026101532567e-10,
        "share_of_unordered_pairs": 5.006217081309319e-08,
        "share_of_accepted_collisions": 2.282033691374911e-08
      },
      {
        "particles": 12,
        "subcell_visits": 11,
        "pairs": 726,
        "accepted_collisions": 5,
        "share_of_subcell_visits": 1.0289451628352491e-10,
        "share_of_unordered_pairs": 5.083235805637155e-08,
        "share_of_accepted_collisions": 5.705084228437278e-08
      }
    ],
    [
      {
        "particles": 0,
        "subcell_visits": 65357908661,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113609451796725,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 31679205695,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.29632877693030113,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 8123469910,
        "pairs": 8123469910,
        "accepted_collisions": 51100204,
        "share_of_subcell_visits": 0.07598731881211088,
        "share_of_unordered_pairs": 0.5690779413632007,
        "share_of_accepted_collisions": 0.5833233630336584
      },
      {
        "particles": 3,
        "subcell_visits": 1490173627,
        "pairs": 4470520881,
        "accepted_collisions": 26937582,
        "share_of_subcell_visits": 0.013939154048057352,
        "share_of_unordered_pairs": 0.3131758777919425,
        "share_of_accepted_collisions": 0.30750016035620803
      },
      {
        "particles": 4,
        "subcell_visits": 222276786,
        "pairs": 1333660716,
        "accepted_collisions": 7669930,
        "share_of_subcell_visits": 0.0020791874887751438,
        "share_of_unordered_pairs": 0.09342767353689284,
        "share_of_accepted_collisions": 0.0875544324995796
      },
      {
        "particles": 5,
        "subcell_visits": 28807589,
        "pairs": 288075890,
        "accepted_collisions": 1583803,
        "share_of_subcell_visits": 0.00026946753958632664,
        "share_of_unordered_pairs": 0.020180740035211364,
        "share_of_accepted_collisions": 0.018079561724309304
      },
      {
        "particles": 6,
        "subcell_visits": 3358402,
        "pairs": 50376030,
        "accepted_collisions": 265978,
        "share_of_subcell_visits": 3.141464993414751e-05,
        "share_of_unordered_pairs": 0.003529019958719936,
        "share_of_accepted_collisions": 0.003036214521823952
      },
      {
        "particles": 7,
        "subcell_visits": 360398,
        "pairs": 7568358,
        "accepted_collisions": 38732,
        "share_of_subcell_visits": 3.371179807231801e-06,
        "share_of_unordered_pairs": 0.0005301903789706671,
        "share_of_accepted_collisions": 0.0004421367964992793
      },
      {
        "particles": 8,
        "subcell_visits": 35426,
        "pairs": 991928,
        "accepted_collisions": 4928,
        "share_of_subcell_visits": 3.3137646671455936e-07,
        "share_of_unordered_pairs": 6.948808212185732e-05,
        "share_of_accepted_collisions": 5.625452166550781e-05
      },
      {
        "particles": 9,
        "subcell_visits": 3192,
        "pairs": 114912,
        "accepted_collisions": 617,
        "share_of_subcell_visits": 2.9858117816091955e-08,
        "share_of_unordered_pairs": 8.049994044715816e-06,
        "share_of_accepted_collisions": 7.043230492617353e-06
      },
      {
        "particles": 10,
        "subcell_visits": 277,
        "pairs": 12465,
        "accepted_collisions": 61,
        "share_of_subcell_visits": 2.5910710009578546e-09,
        "share_of_unordered_pairs": 8.732175557590385e-07,
        "share_of_accepted_collisions": 6.963323501615212e-07
      },
      {
        "particles": 11,
        "subcell_visits": 33,
        "pairs": 1815,
        "accepted_collisions": 10,
        "share_of_subcell_visits": 3.086835488505747e-10,
        "share_of_unordered_pairs": 1.2714720125973967e-07,
        "share_of_accepted_collisions": 1.1415284428877396e-07
      },
      {
        "particles": 12,
        "subcell_visits": 4,
        "pairs": 264,
        "accepted_collisions": 2,
        "share_of_subcell_visits": 3.74161877394636e-11,
        "share_of_unordered_pairs": 1.8494138365053043e-08,
        "share_of_accepted_collisions": 2.2830568857754792e-08
      }
    ]
  ],
  "representative_trials": 23814063651,
  "mu_gt_one": 0,
  "largest_representative_mu": 0.15960845547081048,
  "note": "Counts cover the same post-warmup interval as wall stress. N is evaluated at collision entry. Two-wall signed averages use the original flux convention. Twice the between-seed half-range is the absolute contrast between the two seed means; reported errors are diagnostics with two seeds."
}


==> anc/evidence/latest/dt0p252_1178.json <==
{
  "stage": "matched_preview",
  "dt_ns": 0.2521637532877135,
  "production_blocks": 1178,
  "interval_ms": 71.29173632950237,
  "block_range": [
    102,
    1280
  ],
  "baseline_case_ids": [
    {
      "SBT": 2,
      "Poisson": 18
    },
    {
      "SBT": 3,
      "Poisson": 19
    }
  ],
  "wall_mean_Pa": {
    "SBT-exp": -48.434727086498036,
    "SBT": -48.11898482048782,
    "Poisson": -48.38972885728608
  },
  "exp_lower_upper_wall_Pa": [
    -48.434912676333745,
    -48.4345414966623
  ],
  "exp_minus_sbt": {
    "difference_Pa": -0.31574226601022304,
    "diagnostic_se_Pa": 0.02643333136557273,
    "paired_block_se_Pa": 0.02643333136557273,
    "zero_covariance_se_Pa": 0.025925739943865392,
    "between_seed_half_range_Pa": 0.026367741790032012,
    "seed_differences_Pa": [
      -0.3421100078002551,
      -0.28937452422019105
    ],
    "second_minus_first_half_Pa": -0.047165424694210756,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  },
  "exp_minus_poisson": {
    "difference_Pa": -0.04499822921195102,
    "diagnostic_se_Pa": 0.03315386098113427,
    "paired_block_se_Pa": 0.03315386098113427,
    "zero_covariance_se_Pa": 0.030196845789692072,
    "between_seed_half_range_Pa": 0.019741270216513777,
    "seed_differences_Pa": [
      -0.0647394994284648,
      -0.025256958995437243
    ],
    "second_minus_first_half_Pa": -0.10734437288318861,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  },
  "sbt_minus_poisson": {
    "difference_Pa": 0.2707440367982721,
    "diagnostic_se_Pa": 0.03055351921924693,
    "paired_block_se_Pa": 0.026002843836770942,
    "zero_covariance_se_Pa": 0.03055351921924693,
    "between_seed_half_range_Pa": 0.006626471573518228,
    "seed_differences_Pa": [
      0.27737050837179034,
      0.2641175652247539
    ],
    "second_minus_first_half_Pa": -0.060178948188977816,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  },
  "seed_mean_Pa": {
    "SBT-exp": [
      -48.45246633534717,
      -48.416987837648904
    ],
    "SBT": [
      -48.11035632754691,
      -48.12761331342872
    ],
    "Poisson": [
      -48.3877268359187,
      -48.39173087865347
    ]
  },
  "total_accepted": 444926993,
  "occupancy": [
    {
      "particles": 0,
      "subcell_visits": 331868258572,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.6113753938157305,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 1,
      "subcell_visits": 160843904148,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.29631036624133417,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 2,
      "subcell_visits": 41245837388,
      "pairs": 41245837388,
      "accepted_collisions": 259480100,
      "share_of_subcell_visits": 0.07598403711416478,
      "share_of_unordered_pairs": 0.5689291584424402,
      "share_of_accepted_collisions": 0.583197028012189
    },
    {
      "particles": 3,
      "subcell_visits": 7569090828,
      "pairs": 22707272484,
      "accepted_collisions": 136822572,
      "share_of_subcell_visits": 0.013943954464664687,
      "share_of_unordered_pairs": 0.3132153507593443,
      "share_of_accepted_collisions": 0.30751690536339293
    },
    {
      "particles": 4,
      "subcell_visits": 1129605572,
      "pairs": 6777633432,
      "accepted_collisions": 38985304,
      "share_of_subcell_visits": 0.0020809855525490474,
      "share_of_unordered_pairs": 0.09348805913250689,
      "share_of_accepted_collisions": 0.08762180001068175
    },
    {
      "particles": 5,
      "subcell_visits": 146547710,
      "pairs": 1465477100,
      "accepted_collisions": 8057863,
      "share_of_subcell_visits": 0.00026997358620425393,
      "share_of_unordered_pairs": 0.02021422538658988,
      "share_of_accepted_collisions": 0.01811052852889058
    },
    {
      "particles": 6,
      "subcell_visits": 17121984,
      "pairs": 256829760,
      "accepted_collisions": 1355589,
      "share_of_subcell_visits": 3.15425155631013e-05,
      "share_of_unordered_pairs": 0.0035426105632246226,
      "share_of_accepted_collisions": 0.003046767270422723
    },
    {
      "particles": 7,
      "subcell_visits": 1834566,
      "pairs": 38525886,
      "accepted_collisions": 196864,
      "share_of_subcell_visits": 3.379679983729485e-06,
      "share_of_unordered_pairs": 0.0005314111990027464,
      "share_of_accepted_collisions": 0.00044246360211280773
    },
    {
      "particles": 8,
      "subcell_visits": 180950,
      "pairs": 5066600,
      "accepted_collisions": 25259,
      "share_of_subcell_visits": 3.333502817864554e-07,
      "share_of_unordered_pairs": 6.988672449654539e-05,
      "share_of_accepted_collisions": 5.677111165966053e-05
    },
    {
      "particles": 9,
      "subcell_visits": 16677,
      "pairs": 600372,
      "accepted_collisions": 3080,
      "share_of_subcell_visits": 3.0722755730050935e-08,
      "share_of_unordered_pairs": 8.281299601200005e-06,
      "share_of_accepted_collisions": 6.9224840220022345e-06
    },
    {
      "particles": 10,
      "subcell_visits": 1478,
      "pairs": 66510,
      "accepted_collisions": 324,
      "share_of_subcell_visits": 2.722805838521034e-09,
      "share_of_unordered_pairs": 9.174132645689879e-07,
      "share_of_accepted_collisions": 7.282093581586766e-07
    },
    {
      "particles": 11,
      "subcell_visits": 109,
      "pairs": 5995,
      "accepted_collisions": 30,
      "share_of_subcell_visits": 2.0080232503301263e-10,
      "share_of_unordered_pairs": 8.269271569825714e-08,
      "share_of_accepted_collisions": 6.742679242209969e-08
    },
    {
      "particles": 12,
      "subcell_visits": 18,
      "pairs": 1188,
      "accepted_collisions": 8,
      "share_of_subcell_visits": 3.316001697792869e-11,
      "share_of_unordered_pairs": 1.6386813386076644e-08,
      "share_of_accepted_collisions": 1.7980477979226583e-08
    }
  ],
  "occupancy_by_seed": [
    [
      {
        "particles": 0,
        "subcell_visits": 165936642764,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113846545905254,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 80418626080,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.29629811179494436,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 20622505662,
        "pairs": 20622505662,
        "accepted_collisions": 129745034,
        "share_of_subcell_visits": 0.07598251531992785,
        "share_of_unordered_pairs": 0.5688423781033989,
        "share_of_accepted_collisions": 0.5831513307173235
      },
      {
        "particles": 3,
        "subcell_visits": 3785384081,
        "pairs": 11356152243,
        "accepted_collisions": 68416605,
        "share_of_subcell_visits": 0.013947044488215666,
        "share_of_unordered_pairs": 0.31324324763870043,
        "share_of_accepted_collisions": 0.3075049041870187
      },
      {
        "particles": 4,
        "subcell_visits": 565121737,
        "pairs": 3390730422,
        "accepted_collisions": 19503320,
        "share_of_subcell_visits": 0.002082160710390728,
        "share_of_unordered_pairs": 0.0935284581015828,
        "share_of_accepted_collisions": 0.08765951698317632
      },
      {
        "particles": 5,
        "subcell_visits": 73324709,
        "pairs": 733247090,
        "accepted_collisions": 4032846,
        "share_of_subcell_visits": 0.00027016095503796454,
        "share_of_unordered_pairs": 0.020225574197880753,
        "share_of_accepted_collisions": 0.018126007901605196
      },
      {
        "particles": 6,
        "subcell_visits": 8575764,
        "pairs": 128636460,
        "accepted_collisions": 678740,
        "share_of_subcell_visits": 3.159694220430108e-05,
        "share_of_unordered_pairs": 0.0035482531083522195,
        "share_of_accepted_collisions": 0.003050661146777118
      },
      {
        "particles": 7,
        "subcell_visits": 918449,
        "pairs": 19287429,
        "accepted_collisions": 98423,
        "share_of_subcell_visits": 3.383976048151292e-06,
        "share_of_unordered_pairs": 0.0005320161943306955,
        "share_of_accepted_collisions": 0.00044237148547196905
      },
      {
        "particles": 8,
        "subcell_visits": 91558,
        "pairs": 2563624,
        "accepted_collisions": 12800,
        "share_of_subcell_visits": 3.373405371627995e-07,
        "share_of_unordered_pairs": 7.071390822358102e-05,
        "share_of_accepted_collisions": 5.7530811030360824e-05
      },
      {
        "particles": 9,
        "subcell_visits": 8366,
        "pairs": 301176,
        "accepted_collisions": 1528,
        "share_of_subcell_visits": 3.082407800415016e-08,
        "share_of_unordered_pairs": 8.307510002693545e-06,
        "share_of_accepted_collisions": 6.867740566749324e-06
      },
      {
        "particles": 10,
        "subcell_visits": 766,
        "pairs": 34470,
        "accepted_collisions": 162,
        "share_of_subcell_visits": 2.82228588945482e-09,
        "share_of_unordered_pairs": 9.508057408055306e-07,
        "share_of_accepted_collisions": 7.281243271030042e-07
      },
      {
        "particles": 11,
        "subcell_visits": 53,
        "pairs": 2915,
        "accepted_collisions": 13,
        "share_of_subcell_visits": 1.952756555366912e-10,
        "share_of_unordered_pairs": 8.040611356101311e-08,
        "share_of_accepted_collisions": 5.842972995271021e-08
      },
      {
        "particles": 12,
        "subcell_visits": 11,
        "pairs": 726,
        "accepted_collisions": 5,
        "share_of_subcell_visits": 4.0528909639690625e-11,
        "share_of_unordered_pairs": 2.0025673566139112e-08,
        "share_of_accepted_collisions": 2.2472973058734697e-08
      }
    ],
    [
      {
        "particles": 0,
        "subcell_visits": 165931615808,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113661330409357,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 80425278068,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.296322620687724,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 20623331726,
        "pairs": 20623331726,
        "accepted_collisions": 129735066,
        "share_of_subcell_visits": 0.07598555890840172,
        "share_of_unordered_pairs": 0.5690159617856879,
        "share_of_accepted_collisions": 0.5832427359814487
      },
      {
        "particles": 3,
        "subcell_visits": 3783706747,
        "pairs": 11351120241,
        "accepted_collisions": 68405967,
        "share_of_subcell_visits": 0.013940864441113705,
        "share_of_unordered_pairs": 0.31318744648493096,
        "share_of_accepted_collisions": 0.3075289093431123
      },
      {
        "particles": 4,
        "subcell_visits": 564483835,
        "pairs": 3386903010,
        "accepted_collisions": 19481984,
        "share_of_subcell_visits": 0.0020798103947073667,
        "share_of_unordered_pairs": 0.09344764945425149,
        "share_of_accepted_collisions": 0.08758407422791004
      },
      {
        "particles": 5,
        "subcell_visits": 73223001,
        "pairs": 732230010,
        "accepted_collisions": 4025017,
        "share_of_subcell_visits": 0.00026978621737054327,
        "share_of_unordered_pairs": 0.0202028735668941,
        "share_of_accepted_collisions": 0.01809504554036179
      },
      {
        "particles": 6,
        "subcell_visits": 8546220,
        "pairs": 128193300,
        "accepted_collisions": 676849,
        "share_of_subcell_visits": 3.148808892190153e-05,
        "share_of_unordered_pairs": 0.00353696652234033,
        "share_of_accepted_collisions": 0.0030428724845008946
      },
      {
        "particles": 7,
        "subcell_visits": 916117,
        "pairs": 19238457,
        "accepted_collisions": 98441,
        "share_of_subcell_visits": 3.3753839193076776e-06,
        "share_of_unordered_pairs": 0.0005308060432993299,
        "share_of_accepted_collisions": 0.00044255574027109824
      },
      {
        "particles": 8,
        "subcell_visits": 89392,
        "pairs": 2502976,
        "accepted_collisions": 12459,
        "share_of_subcell_visits": 3.293600264101113e-07,
        "share_of_unordered_pairs": 6.905932149512736e-05,
        "share_of_accepted_collisions": 5.6011234831397617e-05
      },
      {
        "particles": 9,
        "subcell_visits": 8311,
        "pairs": 299196,
        "accepted_collisions": 1552,
        "share_of_subcell_visits": 3.062143345595171e-08,
        "share_of_unordered_pairs": 8.255082251710015e-06,
        "share_of_accepted_collisions": 6.977240264734658e-06
      },
      {
        "particles": 10,
        "subcell_visits": 712,
        "pairs": 32040,
        "accepted_collisions": 162,
        "share_of_subcell_visits": 2.6233257875872477e-09,
        "share_of_unordered_pairs": 8.840119364723756e-07,
        "share_of_accepted_collisions": 7.282944090766847e-07
      },
      {
        "particles": 11,
        "subcell_visits": 56,
        "pairs": 3080,
        "accepted_collisions": 17,
        "share_of_subcell_visits": 2.063289945293341e-10,
        "share_of_unordered_pairs": 8.497992398049054e-08,
        "share_of_accepted_collisions": 7.642595650804716e-08
      },
      {
        "particles": 12,
        "subcell_visits": 7,
        "pairs": 462,
        "accepted_collisions": 3,
        "share_of_subcell_visits": 2.5791124316166762e-11,
        "share_of_unordered_pairs": 1.274698859707358e-08,
        "share_of_accepted_collisions": 1.3486933501420086e-08
      }
    ]
  ],
  "representative_trials": 60457058572,
  "mu_gt_one": 0,
  "largest_representative_mu": 0.15960845547081048,
  "note": "Counts cover the same post-warmup interval as wall stress. N is evaluated at collision entry. Two-wall signed averages use the original flux convention. Twice the between-seed half-range is the absolute contrast between the two seed means; reported errors are diagnostics with two seeds.",
  "source": "Configuration- and SHA256-verified committed recovery archives"
}


==> anc/evidence/latest/dt0p756_0048.json <==
{
  "stage": "matched_preview",
  "dt_ns": 0.7564912598631406,
  "production_blocks": 48,
  "interval_ms": 2.90492643787446,
  "block_range": [
    102,
    150
  ],
  "baseline_case_ids": [
    {
      "SBT": 0,
      "Poisson": 16
    },
    {
      "SBT": 1,
      "Poisson": 17
    }
  ],
  "wall_mean_Pa": {
    "SBT-exp": -48.40271031580196,
    "SBT": -47.56175122821167,
    "Poisson": -48.46427242236056
  },
  "exp_lower_upper_wall_Pa": [
    -48.40726906388941,
    -48.398151567714514
  ],
  "exp_minus_sbt": {
    "difference_Pa": -0.840959087590288,
    "diagnostic_se_Pa": 0.16668595135521924,
    "paired_block_se_Pa": 0.16668595135521924,
    "zero_covariance_se_Pa": 0.16527007502309404,
    "between_seed_half_range_Pa": 0.08396075201863651,
    "seed_differences_Pa": [
      -0.9249198396089245,
      -0.7569983355716515
    ],
    "second_minus_first_half_Pa": -0.3041669316517165,
    "block_group_lengths": [
      4,
      8,
      12
    ]
  },
  "exp_minus_poisson": {
    "difference_Pa": 0.06156210655860531,
    "diagnostic_se_Pa": 0.1908182154573817,
    "paired_block_se_Pa": 0.1908182154573817,
    "zero_covariance_se_Pa": 0.1568509085385772,
    "between_seed_half_range_Pa": 0.15613029880004548,
    "seed_differences_Pa": [
      -0.09456819224144015,
      0.21769240535865078
    ],
    "second_minus_first_half_Pa": 0.07234189290319959,
    "block_group_lengths": [
      4,
      8,
      12
    ]
  },
  "sbt_minus_poisson": {
    "difference_Pa": 0.9025211941488933,
    "diagnostic_se_Pa": 0.1760394993413361,
    "paired_block_se_Pa": 0.15974807913371905,
    "zero_covariance_se_Pa": 0.1760394993413361,
    "between_seed_half_range_Pa": 0.07216954678140897,
    "seed_differences_Pa": [
      0.8303516473674843,
      0.9746907409303023
    ],
    "second_minus_first_half_Pa": 0.3765088245549161,
    "block_group_lengths": [
      4,
      8,
      12
    ]
  },
  "seed_mean_Pa": {
    "SBT-exp": [
      -48.403380004583106,
      -48.4020406270208
    ],
    "SBT": [
      -47.478460164974194,
      -47.64504229144916
    ],
    "Poisson": [
      -48.308811812341666,
      -48.61973303237946
    ]
  },
  "total_accepted": 17926463,
  "occupancy": [
    {
      "particles": 0,
      "subcell_visits": 4507435233,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.6113600305175781,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 1,
      "subcell_visits": 2184753637,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.2963261768934462,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 2,
      "subcell_visits": 560287804,
      "pairs": 560287804,
      "accepted_collisions": 10484496,
      "share_of_subcell_visits": 0.07599389702690973,
      "share_of_unordered_pairs": 0.5691568268520607,
      "share_of_accepted_collisions": 0.5848613862087574
    },
    {
      "particles": 3,
      "subcell_visits": 102757546,
      "pairs": 308272638,
      "accepted_collisions": 5500997,
      "share_of_subcell_visits": 0.013937384168836806,
      "share_of_unordered_pairs": 0.31315241059466997,
      "share_of_accepted_collisions": 0.30686460569494384
    },
    {
      "particles": 4,
      "subcell_visits": 15319561,
      "pairs": 91917366,
      "accepted_collisions": 1557840,
      "share_of_subcell_visits": 0.002077848442925347,
      "share_of_unordered_pairs": 0.09337236325986402,
      "share_of_accepted_collisions": 0.08690169388127485
    },
    {
      "particles": 5,
      "subcell_visits": 1987679,
      "pairs": 19876790,
      "accepted_collisions": 320253,
      "share_of_subcell_visits": 0.0002695962185329861,
      "share_of_unordered_pairs": 0.020191427769155532,
      "share_of_accepted_collisions": 0.01786481806254809
    },
    {
      "particles": 6,
      "subcell_visits": 231125,
      "pairs": 3466875,
      "accepted_collisions": 53983,
      "share_of_subcell_visits": 3.134833441840278e-05,
      "share_of_unordered_pairs": 0.0035217535702289494,
      "share_of_accepted_collisions": 0.0030113581245781724
    },
    {
      "particles": 7,
      "subcell_visits": 24861,
      "pairs": 522081,
      "accepted_collisions": 7830,
      "share_of_subcell_visits": 3.3719889322916666e-06,
      "share_of_unordered_pairs": 0.0005303452318582874,
      "share_of_accepted_collisions": 0.00043678443427462517
    },
    {
      "particles": 8,
      "subcell_visits": 2320,
      "pairs": 64960,
      "accepted_collisions": 929,
      "share_of_subcell_visits": 3.146701388888889e-07,
      "share_of_unordered_pairs": 6.598827818195712e-05,
      "share_of_accepted_collisions": 5.1822827514831005e-05
    },
    {
      "particles": 9,
      "subcell_visits": 205,
      "pairs": 7380,
      "accepted_collisions": 112,
      "share_of_subcell_visits": 2.780490451388889e-08,
      "share_of_unordered_pairs": 7.496821012666925e-06,
      "share_of_accepted_collisions": 6.247746697159389e-06
    },
    {
      "particles": 10,
      "subcell_visits": 24,
      "pairs": 1080,
      "accepted_collisions": 18,
      "share_of_subcell_visits": 3.2552083333333333e-09,
      "share_of_unordered_pairs": 1.0970957579512574e-06,
      "share_of_accepted_collisions": 1.004102147757759e-06
    },
    {
      "particles": 11,
      "subcell_visits": 4,
      "pairs": 220,
      "accepted_collisions": 3,
      "share_of_subcell_visits": 5.425347222222222e-10,
      "share_of_unordered_pairs": 2.2348246921229316e-07,
      "share_of_accepted_collisions": 1.673503579596265e-07
    },
    {
      "particles": 12,
      "subcell_visits": 1,
      "pairs": 66,
      "accepted_collisions": 2,
      "share_of_subcell_visits": 1.3563368055555555e-10,
      "share_of_unordered_pairs": 6.704474076368795e-08,
      "share_of_accepted_collisions": 1.1156690530641767e-07
    }
  ],
  "occupancy_by_seed": [
    [
      {
        "particles": 0,
        "subcell_visits": 2253911860,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6114127224392361,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 1092091733,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.29624884250217015,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 280159186,
        "pairs": 280159186,
        "accepted_collisions": 5239017,
        "share_of_subcell_visits": 0.07599804307725694,
        "share_of_unordered_pairs": 0.5688067767774563,
        "share_of_accepted_collisions": 0.584653383914596
      },
      {
        "particles": 3,
        "subcell_visits": 51430291,
        "pairs": 154290873,
        "accepted_collisions": 2750200,
        "share_of_subcell_visits": 0.013951359320746528,
        "share_of_unordered_pairs": 0.31325652894104944,
        "share_of_accepted_collisions": 0.30691134165854433
      },
      {
        "particles": 4,
        "subcell_visits": 7680431,
        "pairs": 46082586,
        "accepted_collisions": 780092,
        "share_of_subcell_visits": 0.002083450249565972,
        "share_of_unordered_pairs": 0.093561405508331,
        "share_of_accepted_collisions": 0.08705515320234788
      },
      {
        "particles": 5,
        "subcell_visits": 996839,
        "pairs": 9968390,
        "accepted_collisions": 159956,
        "share_of_subcell_visits": 0.00027040988498263887,
        "share_of_unordered_pairs": 0.020238807324206843,
        "share_of_accepted_collisions": 0.01785045108222461
      },
      {
        "particles": 6,
        "subcell_visits": 115957,
        "pairs": 1739355,
        "accepted_collisions": 27181,
        "share_of_subcell_visits": 3.145534939236111e-05,
        "share_of_unordered_pairs": 0.0035314098579004023,
        "share_of_accepted_collisions": 0.0030332910979641095
      },
      {
        "particles": 7,
        "subcell_visits": 12417,
        "pairs": 260757,
        "accepted_collisions": 3920,
        "share_of_subcell_visits": 3.3683268229166668e-06,
        "share_of_unordered_pairs": 0.0005294145475285582,
        "share_of_accepted_collisions": 0.00043745635201130603
      },
      {
        "particles": 8,
        "subcell_visits": 1154,
        "pairs": 32312,
        "accepted_collisions": 457,
        "share_of_subcell_visits": 3.130425347222222e-07,
        "share_of_unordered_pairs": 6.560300532581205e-05,
        "share_of_accepted_collisions": 5.099937573193032e-05
      },
      {
        "particles": 9,
        "subcell_visits": 112,
        "pairs": 4032,
        "accepted_collisions": 56,
        "share_of_subcell_visits": 3.038194444444444e-08,
        "share_of_unordered_pairs": 8.186163576184518e-06,
        "share_of_accepted_collisions": 6.249376457304371e-06
      },
      {
        "particles": 10,
        "subcell_visits": 18,
        "pairs": 810,
        "accepted_collisions": 13,
        "share_of_subcell_visits": 4.8828125e-09,
        "share_of_unordered_pairs": 1.6445417898584969e-06,
        "share_of_accepted_collisions": 1.4507481061599435e-06
      },
      {
        "particles": 11,
        "subcell_visits": 2,
        "pairs": 110,
        "accepted_collisions": 2,
        "share_of_subcell_visits": 5.425347222222222e-10,
        "share_of_unordered_pairs": 2.2333283565979588e-07,
        "share_of_accepted_collisions": 2.2319201633229898e-07
      }
    ],
    [
      {
        "particles": 0,
        "subcell_visits": 2253523373,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113073385959201,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 1092661904,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.2964035112847222,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 280128618,
        "pairs": 280128618,
        "accepted_collisions": 5245479,
        "share_of_subcell_visits": 0.0759897509765625,
        "share_of_unordered_pairs": 0.5695073463099853,
        "share_of_accepted_collisions": 0.5850692800423487
      },
      {
        "particles": 3,
        "subcell_visits": 51327255,
        "pairs": 153981765,
        "accepted_collisions": 2750797,
        "share_of_subcell_visits": 0.013923409016927084,
        "share_of_unordered_pairs": 0.31304815263565033,
        "share_of_accepted_collisions": 0.3068178941013114
      },
      {
        "particles": 4,
        "subcell_visits": 7639130,
        "pairs": 45834780,
        "accepted_collisions": 777748,
        "share_of_subcell_visits": 0.002072246636284722,
        "share_of_unordered_pairs": 0.09318306752401138,
        "share_of_accepted_collisions": 0.08674831457992237
      },
      {
        "particles": 5,
        "subcell_visits": 990840,
        "pairs": 9908400,
        "accepted_collisions": 160297,
        "share_of_subcell_visits": 0.00026878255208333333,
        "share_of_unordered_pairs": 0.020143984682699786,
        "share_of_accepted_collisions": 0.017879177551363444
      },
      {
        "particles": 6,
        "subcell_visits": 115168,
        "pairs": 1727520,
        "accepted_collisions": 26802,
        "share_of_subcell_visits": 3.124131944444444e-05,
        "share_of_unordered_pairs": 0.003512084334408939,
        "share_of_accepted_collisions": 0.0029894365879064677
      },
      {
        "particles": 7,
        "subcell_visits": 12444,
        "pairs": 261324,
        "accepted_collisions": 3910,
        "share_of_subcell_visits": 3.3756510416666665e-06,
        "share_of_unordered_pairs": 0.000531277164145759,
        "share_of_accepted_collisions": 0.00043611286690225685
      },
      {
        "particles": 8,
        "subcell_visits": 1166,
        "pairs": 32648,
        "accepted_collisions": 472,
        "share_of_subcell_visits": 3.162977430555556e-07,
        "share_of_unordered_pairs": 6.637406765176845e-05,
        "share_of_accepted_collisions": 5.264584991761259e-05
      },
      {
        "particles": 9,
        "subcell_visits": 93,
        "pairs": 3348,
        "accepted_collisions": 56,
        "share_of_subcell_visits": 2.5227864583333332e-08,
        "share_of_unordered_pairs": 6.806554107391595e-06,
        "share_of_accepted_collisions": 6.246117786835392e-06
      },
      {
        "particles": 10,
        "subcell_visits": 6,
        "pairs": 270,
        "accepted_collisions": 5,
        "share_of_subcell_visits": 1.6276041666666667e-09,
        "share_of_unordered_pairs": 5.489156538219028e-07,
        "share_of_accepted_collisions": 5.576890881103028e-07
      },
      {
        "particles": 11,
        "subcell_visits": 2,
        "pairs": 110,
        "accepted_collisions": 1,
        "share_of_subcell_visits": 5.425347222222222e-10,
        "share_of_unordered_pairs": 2.2363230340892335e-07,
        "share_of_accepted_collisions": 1.1153781762206057e-07
      },
      {
        "particles": 12,
        "subcell_visits": 1,
        "pairs": 66,
        "accepted_collisions": 2,
        "share_of_subcell_visits": 2.712673611111111e-10,
        "share_of_unordered_pairs": 1.3417938204535402e-07,
        "share_of_accepted_collisions": 2.2307563524412115e-07
      }
    ]
  ],
  "representative_trials": 821035233,
  "mu_gt_one": 0,
  "largest_representative_mu": 0.3992124130810517,
  "note": "Counts cover the same post-warmup interval as wall stress. N is evaluated at collision entry. Two-wall signed averages use the original flux convention. Twice the between-seed half-range is the absolute contrast between the two seed means; reported errors are diagnostics with two seeds."
}


==> anc/evidence/latest/dt0p756_0464.json <==
{
  "stage": "matched_preview",
  "dt_ns": 0.7564912598631406,
  "production_blocks": 464,
  "interval_ms": 28.080955566119776,
  "block_range": [
    102,
    566
  ],
  "baseline_case_ids": [
    {
      "SBT": 0,
      "Poisson": 16
    },
    {
      "SBT": 1,
      "Poisson": 17
    }
  ],
  "wall_mean_Pa": {
    "SBT-exp": -48.62247565504223,
    "SBT": -47.65947687341968,
    "Poisson": -48.455966919844414
  },
  "exp_lower_upper_wall_Pa": [
    -48.622697473191415,
    -48.622253836893
  ],
  "exp_minus_sbt": {
    "difference_Pa": -0.9629987816225558,
    "diagnostic_se_Pa": 0.04995284801182591,
    "paired_block_se_Pa": 0.04995284801182591,
    "zero_covariance_se_Pa": 0.049752499874534006,
    "between_seed_half_range_Pa": 0.002636963396218772,
    "seed_differences_Pa": [
      -0.9656357450187746,
      -0.960361818226337
    ],
    "second_minus_first_half_Pa": -0.11610115094819395,
    "block_group_lengths": [
      16,
      32,
      64
    ]
  },
  "exp_minus_poisson": {
    "difference_Pa": -0.16650873519782244,
    "diagnostic_se_Pa": 0.11260370192309488,
    "paired_block_se_Pa": 0.039908760845957396,
    "zero_covariance_se_Pa": 0.05068102773469964,
    "between_seed_half_range_Pa": 0.11260370192309488,
    "seed_differences_Pa": [
      -0.2791124371209173,
      -0.05390503327472755
    ],
    "second_minus_first_half_Pa": -0.06614037306776727,
    "block_group_lengths": [
      16,
      32,
      64
    ]
  },
  "sbt_minus_poisson": {
    "difference_Pa": 0.7964900464247333,
    "diagnostic_se_Pa": 0.10996673852687616,
    "paired_block_se_Pa": 0.03827705497867783,
    "zero_covariance_se_Pa": 0.04344360712022674,
    "between_seed_half_range_Pa": 0.10996673852687616,
    "seed_differences_Pa": [
      0.6865233078978572,
      0.9064567849516095
    ],
    "second_minus_first_half_Pa": 0.04996077788042674,
    "block_group_lengths": [
      16,
      32,
      64
    ]
  },
  "seed_mean_Pa": {
    "SBT-exp": [
      -48.67285699148746,
      -48.572094318596996
    ],
    "SBT": [
      -47.70722124646869,
      -47.611732500370664
    ],
    "Poisson": [
      -48.39374455436655,
      -48.51818928532227
    ]
  },
  "total_accepted": 173515979,
  "occupancy": [
    {
      "particles": 0,
      "subcell_visits": 43572262410,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.6113654814621498,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 1,
      "subcell_visits": 21119031065,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.2963226117013515,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 2,
      "subcell_visits": 5415627202,
      "pairs": 5415627202,
      "accepted_collisions": 101461238,
      "share_of_subcell_visits": 0.07598704654386673,
      "share_of_unordered_pairs": 0.5690378452892094,
      "share_of_accepted_collisions": 0.5847371440067776
    },
    {
      "particles": 3,
      "subcell_visits": 993544134,
      "pairs": 2980632402,
      "accepted_collisions": 53242514,
      "share_of_subcell_visits": 0.013940487691945043,
      "share_of_unordered_pairs": 0.31318489555686385,
      "share_of_accepted_collisions": 0.30684501973158335
    },
    {
      "particles": 4,
      "subcell_visits": 148198025,
      "pairs": 889188150,
      "accepted_collisions": 15097336,
      "share_of_subcell_visits": 0.002079376922256645,
      "share_of_unordered_pairs": 0.09342993711713364,
      "share_of_accepted_collisions": 0.08700833252942082
    },
    {
      "particles": 5,
      "subcell_visits": 19226839,
      "pairs": 192268390,
      "accepted_collisions": 3106544,
      "share_of_subcell_visits": 0.00026977313162266525,
      "share_of_unordered_pairs": 0.020202275061034638,
      "share_of_accepted_collisions": 0.017903503861163128
    },
    {
      "particles": 6,
      "subcell_visits": 2244597,
      "pairs": 33668955,
      "accepted_collisions": 522133,
      "share_of_subcell_visits": 3.1494098531788794e-05,
      "share_of_unordered_pairs": 0.003537708356155671,
      "share_of_accepted_collisions": 0.0030091349684861013
    },
    {
      "particles": 7,
      "subcell_visits": 240087,
      "pairs": 5041827,
      "accepted_collisions": 75613,
      "share_of_subcell_visits": 3.368677599676724e-06,
      "share_of_unordered_pairs": 0.0005297614228951056,
      "share_of_accepted_collisions": 0.0004357696647638429
    },
    {
      "particles": 8,
      "subcell_visits": 23350,
      "pairs": 653800,
      "accepted_collisions": 9404,
      "share_of_subcell_visits": 3.2762549389367814e-07,
      "share_of_unordered_pairs": 6.869692638974324e-05,
      "share_of_accepted_collisions": 5.4196737696416995e-05
    },
    {
      "particles": 9,
      "subcell_visits": 2085,
      "pairs": 75060,
      "accepted_collisions": 1075,
      "share_of_subcell_visits": 2.9254781788793102e-08,
      "share_of_unordered_pairs": 7.886802225166913e-06,
      "share_of_accepted_collisions": 6.1953948345010925e-06
    },
    {
      "particles": 10,
      "subcell_visits": 192,
      "pairs": 8640,
      "accepted_collisions": 112,
      "share_of_subcell_visits": 2.6939655172413794e-09,
      "share_of_unordered_pairs": 9.078333496595008e-07,
      "share_of_accepted_collisions": 6.4547369438523e-07
    },
    {
      "particles": 11,
      "subcell_visits": 11,
      "pairs": 605,
      "accepted_collisions": 7,
      "share_of_subcell_visits": 1.5434177442528735e-10,
      "share_of_unordered_pairs": 6.35693491370368e-08,
      "share_of_accepted_collisions": 4.034210589907688e-08
    },
    {
      "particles": 12,
      "subcell_visits": 2,
      "pairs": 132,
      "accepted_collisions": 3,
      "share_of_subcell_visits": 2.8062140804597702e-11,
      "share_of_unordered_pairs": 1.3869676175353484e-08,
      "share_of_accepted_collisions": 1.7289473956747234e-08
    },
    {
      "particles": 13,
      "subcell_visits": 1,
      "pairs": 78,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 1.4031070402298851e-11,
      "share_of_unordered_pairs": 8.195717739981605e-09,
      "share_of_accepted_collisions": 0.0
    }
  ],
  "occupancy_by_seed": [
    [
      {
        "particles": 0,
        "subcell_visits": 21786409703,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113732967122396,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 10559099539,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.29631093803318065,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 2707835798,
        "pairs": 2707835798,
        "accepted_collisions": 50740412,
        "share_of_subcell_visits": 0.07598766943920618,
        "share_of_unordered_pairs": 0.5689890759094918,
        "share_of_accepted_collisions": 0.5847409728579481
      },
      {
        "particles": 3,
        "subcell_visits": 496864408,
        "pairs": 1490593224,
        "accepted_collisions": 26626675,
        "share_of_subcell_visits": 0.013943078978089081,
        "share_of_unordered_pairs": 0.3132136969705244,
        "share_of_accepted_collisions": 0.30685024480038525
      },
      {
        "particles": 4,
        "subcell_visits": 74118146,
        "pairs": 444708876,
        "accepted_collisions": 7550587,
        "share_of_subcell_visits": 0.00207991384922773,
        "share_of_unordered_pairs": 0.0934452866716953,
        "share_of_accepted_collisions": 0.08701422424454448
      },
      {
        "particles": 5,
        "subcell_visits": 9618227,
        "pairs": 96182270,
        "accepted_collisions": 1552447,
        "share_of_subcell_visits": 0.00026990804036458333,
        "share_of_unordered_pairs": 0.020210479884562496,
        "share_of_accepted_collisions": 0.01789065822111186
      },
      {
        "particles": 6,
        "subcell_visits": 1121458,
        "pairs": 16821870,
        "accepted_collisions": 260970,
        "share_of_subcell_visits": 3.147051230244253e-05,
        "share_of_unordered_pairs": 0.0035347269850849366,
        "share_of_accepted_collisions": 0.003007461817352581
      },
      {
        "particles": 7,
        "subcell_visits": 119905,
        "pairs": 2518005,
        "accepted_collisions": 37859,
        "share_of_subcell_visits": 3.3647909931752873e-06,
        "share_of_unordered_pairs": 0.0005291005234304388,
        "share_of_accepted_collisions": 0.00043629343197743557
      },
      {
        "particles": 8,
        "subcell_visits": 11622,
        "pairs": 325416,
        "accepted_collisions": 4609,
        "share_of_subcell_visits": 3.261382004310345e-07,
        "share_of_unordered_pairs": 6.837864735480655e-05,
        "share_of_accepted_collisions": 5.3114884914657034e-05
      },
      {
        "particles": 9,
        "subcell_visits": 1082,
        "pairs": 38952,
        "accepted_collisions": 545,
        "share_of_subcell_visits": 3.0363236350574716e-08,
        "share_of_unordered_pairs": 8.184862058916664e-06,
        "share_of_accepted_collisions": 6.280670921780882e-06
      },
      {
        "particles": 10,
        "subcell_visits": 107,
        "pairs": 4815,
        "accepted_collisions": 61,
        "share_of_subcell_visits": 3.002649066091954e-09,
        "share_of_unordered_pairs": 1.0117609060814266e-06,
        "share_of_accepted_collisions": 7.029741765663005e-07
      },
      {
        "particles": 11,
        "subcell_visits": 5,
        "pairs": 275,
        "accepted_collisions": 4,
        "share_of_subcell_visits": 1.403107040229885e-10,
        "share_of_unordered_pairs": 5.7784890793850954e-08,
        "share_of_accepted_collisions": 4.6096667315822986e-08
      }
    ],
    [
      {
        "particles": 0,
        "subcell_visits": 21785852707,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.61135766621206,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 10559931526,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.2963342853695223,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 2707791404,
        "pairs": 2707791404,
        "accepted_collisions": 50720826,
        "share_of_subcell_visits": 0.0759864236485273,
        "share_of_unordered_pairs": 0.5690866238296934,
        "share_of_accepted_collisions": 0.5847333137272557
      },
      {
        "particles": 3,
        "subcell_visits": 496679726,
        "pairs": 1490039178,
        "accepted_collisions": 26615839,
        "share_of_subcell_visits": 0.013937896405801006,
        "share_of_unordered_pairs": 0.31315608873318945,
        "share_of_accepted_collisions": 0.3068397927135715
      },
      {
        "particles": 4,
        "subcell_visits": 74079879,
        "pairs": 444479274,
        "accepted_collisions": 7546749,
        "share_of_subcell_visits": 0.0020788399952855604,
        "share_of_unordered_pairs": 0.09341458467933493,
        "share_of_accepted_collisions": 0.08700243861639502
      },
      {
        "particles": 5,
        "subcell_visits": 9608612,
        "pairs": 96086120,
        "accepted_collisions": 1554097,
        "share_of_subcell_visits": 0.0002696382228807471,
        "share_of_unordered_pairs": 0.02019406869632517,
        "share_of_accepted_collisions": 0.017916354293275642
      },
      {
        "particles": 6,
        "subcell_visits": 1123139,
        "pairs": 16847085,
        "accepted_collisions": 261163,
        "share_of_subcell_visits": 3.151768476113506e-05,
        "share_of_unordered_pairs": 0.003540690287242625,
        "share_of_accepted_collisions": 0.00301080874378803
      },
      {
        "particles": 7,
        "subcell_visits": 120182,
        "pairs": 2523822,
        "accepted_collisions": 37754,
        "share_of_subcell_visits": 3.3725642061781608e-06,
        "share_of_unordered_pairs": 0.0005304224465021252,
        "share_of_accepted_collisions": 0.00043524570215908566
      },
      {
        "particles": 8,
        "subcell_visits": 11728,
        "pairs": 328384,
        "accepted_collisions": 4795,
        "share_of_subcell_visits": 3.2911278735632184e-07,
        "share_of_unordered_pairs": 6.901526520973106e-05,
        "share_of_accepted_collisions": 5.527899406295534e-05
      },
      {
        "particles": 9,
        "subcell_visits": 1003,
        "pairs": 36108,
        "accepted_collisions": 530,
        "share_of_subcell_visits": 2.8146327227011495e-08,
        "share_of_unordered_pairs": 7.588686404310105e-06,
        "share_of_accepted_collisions": 6.110086935008619e-06
      },
      {
        "particles": 10,
        "subcell_visits": 85,
        "pairs": 3825,
        "accepted_collisions": 51,
        "share_of_subcell_visits": 2.3852819683908046e-09,
        "share_of_unordered_pairs": 8.038862716430196e-07,
        "share_of_accepted_collisions": 5.879517616706407e-07
      },
      {
        "particles": 11,
        "subcell_visits": 6,
        "pairs": 330,
        "accepted_collisions": 3,
        "share_of_subcell_visits": 1.683728448275862e-10,
        "share_of_unordered_pairs": 6.935489402410365e-08,
        "share_of_accepted_collisions": 3.4585397745331805e-08
      },
      {
        "particles": 12,
        "subcell_visits": 2,
        "pairs": 132,
        "accepted_collisions": 3,
        "share_of_subcell_visits": 5.6124281609195404e-11,
        "share_of_unordered_pairs": 2.774195760964146e-08,
        "share_of_accepted_collisions": 3.4585397745331805e-08
      },
      {
        "particles": 13,
        "subcell_visits": 1,
        "pairs": 78,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 2.8062140804597702e-11,
        "share_of_unordered_pairs": 1.639297495115177e-08,
        "share_of_accepted_collisions": 0.0
      }
    ]
  ],
  "representative_trials": 7937062410,
  "mu_gt_one": 0,
  "largest_representative_mu": 0.4557673746478222,
  "note": "Counts cover the same post-warmup interval as wall stress. N is evaluated at collision entry. Two-wall signed averages use the original flux convention. Twice the between-seed half-range is the absolute contrast between the two seed means; reported errors are diagnostics with two seeds."
}


==> anc/evidence/latest/dt0p756_3072.json <==
{
  "stage": "matched_final",
  "dt_ns": 0.7564912598631406,
  "production_blocks": 3072,
  "interval_ms": 185.91529202396543,
  "block_range": [
    102,
    3174
  ],
  "baseline_case_ids": [
    {
      "SBT": 0,
      "Poisson": 16
    },
    {
      "SBT": 1,
      "Poisson": 17
    }
  ],
  "wall_mean_Pa": {
    "SBT-exp": -48.62830794391925,
    "SBT": -47.67613841897204,
    "Poisson": -48.458007073486364
  },
  "exp_lower_upper_wall_Pa": [
    -48.62833043620201,
    -48.628285451636465
  ],
  "exp_minus_sbt": {
    "difference_Pa": -0.95216952494722,
    "diagnostic_se_Pa": 0.017261945809132373,
    "paired_block_se_Pa": 0.014836018664849222,
    "zero_covariance_se_Pa": 0.017261945809132373,
    "between_seed_half_range_Pa": 0.00502746587389169,
    "seed_differences_Pa": [
      -0.9571969908211116,
      -0.9471420590733283
    ],
    "second_minus_first_half_Pa": -0.015112925737509109,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  },
  "exp_minus_poisson": {
    "difference_Pa": -0.17030087043289155,
    "diagnostic_se_Pa": 0.018436105231093822,
    "paired_block_se_Pa": 0.018436105231093822,
    "zero_covariance_se_Pa": 0.017337019048355315,
    "between_seed_half_range_Pa": 0.0025163947302337814,
    "seed_differences_Pa": [
      -0.17281726516312534,
      -0.16778447570265778
    ],
    "second_minus_first_half_Pa": -0.010969841370036204,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  },
  "sbt_minus_poisson": {
    "difference_Pa": 0.7818686545143283,
    "diagnostic_se_Pa": 0.0187923705571683,
    "paired_block_se_Pa": 0.0187923705571683,
    "zero_covariance_se_Pa": 0.017449083047079598,
    "between_seed_half_range_Pa": 0.0025110711436578947,
    "seed_differences_Pa": [
      0.7843797256579862,
      0.7793575833706704
    ],
    "second_minus_first_half_Pa": 0.004143084367473127,
    "block_group_lengths": [
      32,
      64,
      128,
      256
    ]
  },
  "seed_mean_Pa": {
    "SBT-exp": [
      -48.630987058204745,
      -48.62562882963376
    ],
    "SBT": [
      -47.67379006738364,
      -47.67848677056043
    ],
    "Poisson": [
      -48.45816979304163,
      -48.4578443539311
    ]
  },
  "total_accepted": 1148803271,
  "occupancy": [
    {
      "particles": 0,
      "subcell_visits": 288481001286,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.6113709371058146,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 1,
      "subcell_visits": 139819049173,
      "pairs": 0,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 0.29631519142362805,
      "share_of_unordered_pairs": 0.0,
      "share_of_accepted_collisions": 0.0
    },
    {
      "particles": 2,
      "subcell_visits": 35854889572,
      "pairs": 35854889572,
      "accepted_collisions": 671691210,
      "share_of_subcell_visits": 0.07598641622755263,
      "share_of_unordered_pairs": 0.5689903819538664,
      "share_of_accepted_collisions": 0.5846877589539872
    },
    {
      "particles": 3,
      "subcell_visits": 6578801231,
      "pairs": 19736403693,
      "accepted_collisions": 352515876,
      "share_of_subcell_visits": 0.013942297259436713,
      "share_of_unordered_pairs": 0.3132020209719298,
      "share_of_accepted_collisions": 0.3068548679297763
    },
    {
      "particles": 4,
      "subcell_visits": 981515097,
      "pairs": 5889090582,
      "accepted_collisions": 99991202,
      "share_of_subcell_visits": 0.0020801016426086425,
      "share_of_unordered_pairs": 0.09345547956253786,
      "share_of_accepted_collisions": 0.0870394475051943
    },
    {
      "particles": 5,
      "subcell_visits": 127309244,
      "pairs": 1273092440,
      "accepted_collisions": 20578033,
      "share_of_subcell_visits": 0.00026980345831977,
      "share_of_unordered_pairs": 0.020203028438940295,
      "share_of_accepted_collisions": 0.01791258217961672
    },
    {
      "particles": 6,
      "subcell_visits": 14869153,
      "pairs": 223037295,
      "accepted_collisions": 3454181,
      "share_of_subcell_visits": 3.151184293958876e-05,
      "share_of_unordered_pairs": 0.003539435686091511,
      "share_of_accepted_collisions": 0.0030067645933783207
    },
    {
      "particles": 7,
      "subcell_visits": 1592724,
      "pairs": 33447204,
      "accepted_collisions": 501125,
      "share_of_subcell_visits": 3.375422159830729e-06,
      "share_of_unordered_pairs": 0.0005307822058978196,
      "share_of_accepted_collisions": 0.0004362148094893438
    },
    {
      "particles": 8,
      "subcell_visits": 156752,
      "pairs": 4389056,
      "accepted_collisions": 63450,
      "share_of_subcell_visits": 3.3220079210069447e-07,
      "share_of_unordered_pairs": 6.965104842512578e-05,
      "share_of_accepted_collisions": 5.5231388699623575e-05
    },
    {
      "particles": 9,
      "subcell_visits": 14433,
      "pairs": 519588,
      "accepted_collisions": 7304,
      "share_of_subcell_visits": 3.058751424153646e-08,
      "share_of_unordered_pairs": 8.245474413886324e-06,
      "share_of_accepted_collisions": 6.357920615635155e-06
    },
    {
      "particles": 10,
      "subcell_visits": 1214,
      "pairs": 54630,
      "accepted_collisions": 798,
      "share_of_subcell_visits": 2.5728013780381943e-09,
      "share_of_unordered_pairs": 8.669373950718836e-07,
      "share_of_accepted_collisions": 6.946359051583864e-07
    },
    {
      "particles": 11,
      "subcell_visits": 110,
      "pairs": 6050,
      "accepted_collisions": 79,
      "share_of_subcell_visits": 2.331203884548611e-10,
      "share_of_unordered_pairs": 9.600899213225143e-08,
      "share_of_accepted_collisions": 6.876721366856206e-08
    },
    {
      "particles": 12,
      "subcell_visits": 10,
      "pairs": 660,
      "accepted_collisions": 13,
      "share_of_subcell_visits": 2.1192762586805557e-11,
      "share_of_unordered_pairs": 1.0473708232609248e-08,
      "share_of_accepted_collisions": 1.1316123768244389e-08
    },
    {
      "particles": 13,
      "subcell_visits": 1,
      "pairs": 78,
      "accepted_collisions": 0,
      "share_of_subcell_visits": 2.1192762586805554e-12,
      "share_of_unordered_pairs": 1.2378018820356382e-09,
      "share_of_accepted_collisions": 0.0
    }
  ],
  "occupancy_by_seed": [
    [
      {
        "particles": 0,
        "subcell_visits": 144239925936,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113685011800131,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 69910311356,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.2963185261874729,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 17927492917,
        "pairs": 17927492917,
        "accepted_collisions": 335848400,
        "share_of_subcell_visits": 0.07598662023332384,
        "share_of_unordered_pairs": 0.5690111732303268,
        "share_of_accepted_collisions": 0.584702897367166
      },
      {
        "particles": 3,
        "subcell_visits": 3289224067,
        "pairs": 9867672201,
        "accepted_collisions": 176257739,
        "share_of_subcell_visits": 0.013941548949347602,
        "share_of_unordered_pairs": 0.31319581394557194,
        "share_of_accepted_collisions": 0.30685991261737655
      },
      {
        "particles": 4,
        "subcell_visits": 490686226,
        "pairs": 2944117356,
        "accepted_collisions": 49988935,
        "share_of_subcell_visits": 0.002079799338446723,
        "share_of_unordered_pairs": 0.09344506109255028,
        "share_of_accepted_collisions": 0.08702937137946445
      },
      {
        "particles": 5,
        "subcell_visits": 63647292,
        "pairs": 636472920,
        "accepted_collisions": 10285263,
        "share_of_subcell_visits": 0.0002697723897298177,
        "share_of_unordered_pairs": 0.02020138591688458,
        "share_of_accepted_collisions": 0.017906362145192027
      },
      {
        "particles": 6,
        "subcell_visits": 7430898,
        "pairs": 111463470,
        "accepted_collisions": 1725359,
        "share_of_subcell_visits": 3.1496251424153644e-05,
        "share_of_unordered_pairs": 0.0035378042055663377,
        "share_of_accepted_collisions": 0.0030038029250653454
      },
      {
        "particles": 7,
        "subcell_visits": 795318,
        "pairs": 16701678,
        "accepted_collisions": 250071,
        "share_of_subcell_visits": 3.370997111002604e-06,
        "share_of_unordered_pairs": 0.0005301043173015767,
        "share_of_accepted_collisions": 0.0004353667852742623
      },
      {
        "particles": 8,
        "subcell_visits": 78013,
        "pairs": 2184364,
        "accepted_collisions": 31600,
        "share_of_subcell_visits": 3.3066219753689236e-07,
        "share_of_unordered_pairs": 6.933080538124022e-05,
        "share_of_accepted_collisions": 5.501473747322436e-05
      },
      {
        "particles": 9,
        "subcell_visits": 7306,
        "pairs": 263016,
        "accepted_collisions": 3733,
        "share_of_subcell_visits": 3.096686469184028e-08,
        "share_of_unordered_pairs": 8.348018511636465e-06,
        "share_of_accepted_collisions": 6.49905110720084e-06
      },
      {
        "particles": 10,
        "subcell_visits": 611,
        "pairs": 27495,
        "accepted_collisions": 398,
        "share_of_subcell_visits": 2.589755588107639e-09,
        "share_of_unordered_pairs": 8.726798711007871e-07,
        "share_of_accepted_collisions": 6.929071365298511e-07
      },
      {
        "particles": 11,
        "subcell_visits": 57,
        "pairs": 3135,
        "accepted_collisions": 44,
        "share_of_subcell_visits": 2.4159749348958333e-10,
        "share_of_unordered_pairs": 9.950359686855674e-08,
        "share_of_accepted_collisions": 7.660279901335038e-08
      },
      {
        "particles": 12,
        "subcell_visits": 3,
        "pairs": 198,
        "accepted_collisions": 2,
        "share_of_subcell_visits": 1.2715657552083333e-11,
        "share_of_unordered_pairs": 6.2844376969614785e-09,
        "share_of_accepted_collisions": 3.4819454096977445e-09
      }
    ],
    [
      {
        "particles": 0,
        "subcell_visits": 144241075350,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.6113733730316162,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 1,
        "subcell_visits": 69908737817,
        "pairs": 0,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 0.29631185665978327,
        "share_of_unordered_pairs": 0.0,
        "share_of_accepted_collisions": 0.0
      },
      {
        "particles": 2,
        "subcell_visits": 17927396655,
        "pairs": 17927396655,
        "accepted_collisions": 335842810,
        "share_of_subcell_visits": 0.07598621222178141,
        "share_of_unordered_pairs": 0.568969592085121,
        "share_of_accepted_collisions": 0.584672621072724
      },
      {
        "particles": 3,
        "subcell_visits": 3289577164,
        "pairs": 9868731492,
        "accepted_collisions": 176258137,
        "share_of_subcell_visits": 0.013943045569525825,
        "share_of_unordered_pairs": 0.3132082275780285,
        "share_of_accepted_collisions": 0.3068498234194303
      },
      {
        "particles": 4,
        "subcell_visits": 490828871,
        "pairs": 2944973226,
        "accepted_collisions": 50002267,
        "share_of_subcell_visits": 0.002080403946770562,
        "share_of_unordered_pairs": 0.09346589732712213,
        "share_of_accepted_collisions": 0.08704952327688115
      },
      {
        "particles": 5,
        "subcell_visits": 63661952,
        "pairs": 636619520,
        "accepted_collisions": 10292770,
        "share_of_subcell_visits": 0.0002698345269097222,
        "share_of_unordered_pairs": 0.020204670849785774,
        "share_of_accepted_collisions": 0.017918801995489203
      },
      {
        "particles": 6,
        "subcell_visits": 7438255,
        "pairs": 111573825,
        "accepted_collisions": 1728822,
        "share_of_subcell_visits": 3.152743445502387e-05,
        "share_of_unordered_pairs": 0.003541067056154042,
        "share_of_accepted_collisions": 0.0030097261576276977
      },
      {
        "particles": 7,
        "subcell_visits": 797406,
        "pairs": 16745526,
        "accepted_collisions": 251054,
        "share_of_subcell_visits": 3.3798472086588544e-06,
        "share_of_unordered_pairs": 0.0005314600485962633,
        "share_of_accepted_collisions": 0.0004370628039075532
      },
      {
        "particles": 8,
        "subcell_visits": 78739,
        "pairs": 2204692,
        "accepted_collisions": 31850,
        "share_of_subcell_visits": 3.337393866644965e-07,
        "share_of_unordered_pairs": 6.997126978631742e-05,
        "share_of_accepted_collisions": 5.5448032313588195e-05
      },
      {
        "particles": 9,
        "subcell_visits": 7127,
        "pairs": 256572,
        "accepted_collisions": 3571,
        "share_of_subcell_visits": 3.020816379123264e-08,
        "share_of_unordered_pairs": 8.142937259088812e-06,
        "share_of_accepted_collisions": 6.216795082945791e-06
      },
      {
        "particles": 10,
        "subcell_visits": 603,
        "pairs": 27135,
        "accepted_collisions": 400,
        "share_of_subcell_visits": 2.55584716796875e-09,
        "share_of_unordered_pairs": 8.611953078487712e-07,
        "share_of_accepted_collisions": 6.963646130434938e-07
      },
      {
        "particles": 11,
        "subcell_visits": 53,
        "pairs": 2915,
        "accepted_collisions": 35,
        "share_of_subcell_visits": 2.246432834201389e-10,
        "share_of_unordered_pairs": 9.251462400512874e-08,
        "share_of_accepted_collisions": 6.09319036413057e-08
      },
      {
        "particles": 12,
        "subcell_visits": 7,
        "pairs": 462,
        "accepted_collisions": 11,
        "share_of_subcell_visits": 2.9669867621527777e-11,
        "share_of_unordered_pairs": 1.4662695125341157e-08,
        "share_of_accepted_collisions": 1.915002685869608e-08
      },
      {
        "particles": 13,
        "subcell_visits": 1,
        "pairs": 78,
        "accepted_collisions": 0,
        "share_of_subcell_visits": 4.238552517361111e-12,
        "share_of_unordered_pairs": 2.4755199562264293e-09,
        "share_of_accepted_collisions": 0.0
      }
    ]
  ],
  "representative_trials": 52551401286,
  "mu_gt_one": 0,
  "largest_representative_mu": 0.4672997103679611,
  "note": "Counts cover the same post-warmup interval as wall stress. N is evaluated at collision entry. Two-wall signed averages use the original flux convention. Twice the between-seed half-range is the absolute contrast between the two seed means; reported errors are diagnostics with two seeds.",
  "source": "Configuration- and SHA256-verified committed recovery archives"
}


==> anc/evidence/latest/independent_mach2.json <==
{
  "source": {
    "valid": true,
    "source_url": "https://www.math.hkust.edu.hk/~makxu/PAPER/ohwada_xu.pdf",
    "citation": "Ohwada & Xu (2004), JCP 201, 315-332, Fig. 1 p. 328; Boltzmann markers from Ohwada (1993), DOI 10.1063/1.858777",
    "source_sha256": "e4117ad10472dded5fd8be0860f066579c82e0aa625fe3139b7e19e2825265d0",
    "result_sha256": "6da8dc596916ce1e5861491af53f38f4e5abbf9d09b19defd68dae834b88aad6",
    "method": "Centers of PDF-vector square and diamond markers; remove one legend marker from each series; affine calibration against drawn axes.",
    "columns": "Density and scalar temperature are digitized; parallel temperature is reconstructed from conservation using gamma=5/3 and upstream Mach 2.",
    "caution": "Published markers are sparse. Digitization precision does not represent the uncertainty of the underlying numerical reference.",
    "n_points": 21
  },
  "coordinate_resolution": {
    "valid": true,
    "method": "Published-coordinate conversion, not a fitted stretch",
    "factor_from_display_coordinate_to_physical_lambda": 0.8862269254527579,
    "formula": "X/lambda1 = (sqrt(pi)/2)*xi",
    "original_marker_csv_sha256": "6da8dc596916ce1e5861491af53f38f4e5abbf9d09b19defd68dae834b88aad6",
    "source_marker_provenance_sha256": "9f415774c78c942030aa9b707b9a6269af1bbb231ec59b401c27309cc8c74ea0",
    "source_2011_sha256": "009e05f1344eff3e9f4653c65d6a39292ed63e029452a8b2a1c5fa07170c462a",
    "source_2011_doi": "10.1093/imamat/hxr002",
    "phase_convention": "One density-integral translation per seed over +/-7 physical mean free paths; identical rule for reference and DSMC. All 21 markers retained.",
    "physics_or_raw_samples_changed": false,
    "reference_width_display_units": 4.938429848990001,
    "reference_width_physical_lambda": 4.3765695016345365,
    "source_files": [
      {
        "file": "evidence/latest/shock_aligned/000.npz",
        "sha256": "c182fcd142b0c21a1b49b84220e04f818383b2ecfee68e6d3f8732f761e67a10"
      },
      {
        "file": "evidence/latest/shock_aligned/001.npz",
        "sha256": "f22e9c0e818b2c791e6bd945b5de90fa081e31c08c1aa042fb9b10426c08a540"
      },
      {
        "file": "evidence/latest/shock_aligned/002.npz",
        "sha256": "14d30ff18394e1cab29046b16d8ed478800e778ff5a13f58b831b12a75745c5f"
      },
      {
        "file": "evidence/latest/shock_aligned/003.npz",
        "sha256": "c4a5518d36a9f33b18100ebe91ccc58c8c155a315c846931d11d2ce383ea58ce"
      },
      {
        "file": "evidence/latest/shock_aligned/004.npz",
        "sha256": "c65c38cf84a1d9fae4c6124941931d2bb48ff14b8f6809ed7da2570699a8ec84"
      },
      {
        "file": "evidence/latest/shock_aligned/005.npz",
        "sha256": "97aa1f967599c7e8c14d7f9e1edaa433e38ecf3a2e85c01c330968b8706cf720"
      },
      {
        "file": "evidence/latest/shock_aligned/006.npz",
        "sha256": "5c8de3391e8a94fed04a5d8c430e54467e754578d1735bc368856fb7171ba510"
      },
      {
        "file": "evidence/latest/shock_aligned/007.npz",
        "sha256": "dd873a1a2399c419c4d0197311790a5dcf031811dcacedb4b7c5c36fa2549886"
      },
      {
        "file": "evidence/latest/shock_aligned/008.npz",
        "sha256": "aca277886d57e16e4ac6ccdc9314eafdb1a8301589167afac59f5c60fe24ec47"
      },
      {
        "file": "evidence/latest/shock_aligned/009.npz",
        "sha256": "18e28955bf71c436596d7868e976892501f615c523ea6758c9459be29c4667aa"
      },
      {
        "file": "evidence/latest/shock_aligned/020.npz",
        "sha256": "98b49075efc2c5d64b20393733268b19b3556854a10f19f911214e22ba5db4f9"
      },
      {
        "file": "evidence/latest/shock_aligned/021.npz",
        "sha256": "14610a3c3b74002eb10aa6156bca90cdc9c85aae8696a464b82fa4c2ec5dcd1d"
      },
      {
        "file": "evidence/latest/shock_aligned/022.npz",
        "sha256": "7fcbfd436b817253d882194e78517bb3dda3c21ed6ef8806c6dc16d603014afe"
      },
      {
        "file": "evidence/latest/shock_aligned/023.npz",
        "sha256": "e8f42d2d62b00c5ba3c45e92ac96454b7cbd96ac46c87cce91b589c160de0f24"
      },
      {
        "file": "evidence/latest/shock_aligned/024.npz",
        "sha256": "56006629e9d69355597df17f93e957a33503ce2e0ec4bc1e89433156c1bc77b9"
      },
      {
        "file": "evidence/latest/shock_aligned/025.npz",
        "sha256": "5ceabb6ce69523a1cb0988dfc8bb45a2d0fbe927bbe986196c29f02c2c0b95bc"
      }
    ]
  },
  "lambda1_over_L0": 1.2766152972845848,
  "width_10_90_lambda1": 4.3765695016345365,
  "Tparallel_peak_at_sites": 2.204096531989547,
  "note": "Density and scalar temperature are published markers. Remaining moments use conservation reconstruction. All reference abscissae converted from xi using the source-defined sqrt(pi)/2, without changing DSMC positions, rates or raw data. RMSE describes marker comparisons, not a confidence interval.",
  "results": [
    {
      "method": "NTC",
      "rmse_at_published_marker_sites": {
        "rho": 0.01522670186275813,
        "T": 0.017992402830222694,
        "Tparallel_reconstructed": 0.025285491621238262,
        "stress_reconstructed": 0.014640329300960257,
        "heat_reconstructed": 0.036196406781427756
      },
      "density_10_90_lambda1": 4.694206089058376,
      "density_width_offset_percent": 7.257661218568812,
      "Tparallel_peak_at_sites": 2.2038445102489495,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.7524476639208455,
          "marker_width": 4.794728293573678
        },
        {
          "seed": 202610161,
          "native_width": 4.546265539674012,
          "marker_width": 4.602910541046848
        }
      ]
    },
    {
      "method": "SBT",
      "rmse_at_published_marker_sites": {
        "rho": 0.016476009502470274,
        "T": 0.02034275903891209,
        "Tparallel_reconstructed": 0.027741098299897845,
        "stress_reconstructed": 0.01522314607684732,
        "heat_reconstructed": 0.04061495782738376
      },
      "density_10_90_lambda1": 4.648560738416555,
      "density_width_offset_percent": 6.214713068773081,
      "Tparallel_peak_at_sites": 2.202729975178481,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.598977031823537,
          "marker_width": 4.663507102228113
        },
        {
          "seed": 202610161,
          "native_width": 4.712635943810874,
          "marker_width": 4.635745880706212
        }
      ]
    },
    {
      "method": "P-SBT",
      "rmse_at_published_marker_sites": {
        "rho": 0.01886678081889585,
        "T": 0.019427275140706014,
        "Tparallel_reconstructed": 0.029930645993545172,
        "stress_reconstructed": 0.021581406164921317,
        "heat_reconstructed": 0.044288832366315395
      },
      "density_10_90_lambda1": 4.813260514968023,
      "density_width_offset_percent": 9.977929361578596,
      "Tparallel_peak_at_sites": 2.2016445807516525,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.732188058918219,
          "marker_width": 4.813923430701296
        },
        {
          "seed": 202610161,
          "native_width": 4.785249895253578,
          "marker_width": 4.813508610680168
        }
      ]
    },
    {
      "method": "Poisson",
      "rmse_at_published_marker_sites": {
        "rho": 0.020543914586503367,
        "T": 0.024173475950460693,
        "Tparallel_reconstructed": 0.032552006059448475,
        "stress_reconstructed": 0.017468279629771395,
        "heat_reconstructed": 0.04175634268023793
      },
      "density_10_90_lambda1": 4.807656703323794,
      "density_width_offset_percent": 9.849888172191879,
      "Tparallel_peak_at_sites": 2.194700217988454,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.8813946529263825,
          "marker_width": 4.8775934999518435
        },
        {
          "seed": 202610161,
          "native_width": 4.715629885633856,
          "marker_width": 4.738501097710602
        }
      ]
    },
    {
      "method": "Poisson40",
      "rmse_at_published_marker_sites": {
        "rho": 0.004297620542659414,
        "T": 0.0033285039967951148,
        "Tparallel_reconstructed": 0.0033143784095145115,
        "stress_reconstructed": 0.003546371564919836,
        "heat_reconstructed": 0.014201607328595236
      },
      "density_10_90_lambda1": 4.412109858603389,
      "density_width_offset_percent": 0.8120596955121906,
      "Tparallel_peak_at_sites": 2.203073398442166,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.393849606017038,
          "marker_width": 4.433642427307953
        },
        {
          "seed": 202610161,
          "native_width": 4.357251319312979,
          "marker_width": 4.3893058208029245
        }
      ]
    },
    {
      "method": "Weighted P-SBT",
      "rmse_at_published_marker_sites": {
        "rho": 0.020379913474107243,
        "T": 0.02706364250543853,
        "Tparallel_reconstructed": 0.04115053854452248,
        "stress_reconstructed": 0.02435893577647482,
        "heat_reconstructed": 0.05237428130445412
      },
      "density_10_90_lambda1": 4.7881183388972435,
      "density_width_offset_percent": 9.40345713941031,
      "Tparallel_peak_at_sites": 2.2065064953625835,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.762349075676461,
          "marker_width": 4.779379535169207
        },
        {
          "seed": 202610161,
          "native_width": 4.726362736186249,
          "marker_width": 4.7978079919015215
        }
      ]
    },
    {
      "method": "EA-P-SBT",
      "rmse_at_published_marker_sites": {
        "rho": 0.019217249257305502,
        "T": 0.021449599947930983,
        "Tparallel_reconstructed": 0.028528120119095807,
        "stress_reconstructed": 0.01887372052390193,
        "heat_reconstructed": 0.04827061309113169
      },
      "density_10_90_lambda1": 4.707809908344644,
      "density_width_offset_percent": 7.568494150187677,
      "Tparallel_peak_at_sites": 2.202710594477425,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.771491690339818,
          "marker_width": 4.770465850246033
        },
        {
          "seed": 202610161,
          "native_width": 4.714447220257254,
          "marker_width": 4.646163895163246
        }
      ]
    },
    {
      "method": "NTC20",
      "rmse_at_published_marker_sites": {
        "rho": 0.005335221783537058,
        "T": 0.003973993677096429,
        "Tparallel_reconstructed": 0.00443763677166951,
        "stress_reconstructed": 0.004089113112161834,
        "heat_reconstructed": 0.01410882576647888
      },
      "density_10_90_lambda1": 4.444948925928145,
      "density_width_offset_percent": 1.5623977699444902,
      "Tparallel_peak_at_sites": 2.1997761089754664,
      "per_seed": [
        {
          "seed": 202610160,
          "native_width": 4.383578363449997,
          "marker_width": 4.44547507283777
        },
        {
          "seed": 202610161,
          "native_width": 4.361285297382519,
          "marker_width": 4.441614804081
        }
      ]
    }
  ]
}


==> anc/evidence/latest/mach2_sample_cadence.json <==
{
  "valid": true,
  "Mach": 2,
  "nx": 800,
  "dt_star": 0.005,
  "window_t0": [
    3400,
    3600
  ],
  "blocks": 40,
  "samples_per_block": 50,
  "block_spacing_t0": 5,
  "sample_spacing_t0": 0.1,
  "reference_width": 4.3765695016345365,
  "phase_convention": "Mass-integral translation on +/-15L0 for each sample or block; same additional block-mean correction from +/-7lambda1 applied to both profiles of a seed.",
  "width_convention": "10--90 RH density rise, piecewise-linear upward crossings nearest x=0 at the same 21 published sites; no smoothing or monotonic regression.",
  "uncertainty_convention": "Paired seed contrasts; plus/minus is half their range (two-seed diagnostic, not a confidence interval).",
  "results": {
    "Poisson": {
      "seeds": [
        {
          "seed": 202610160,
          "phase_correction_lambda": 0.052425917353781576,
          "block_width_markers": 5.372305254983773,
          "sample_width_markers": 5.481183019169805,
          "block_width_native": 5.228378807311947,
          "sample_width_native": 5.151695481563193,
          "front_total_rms_L0": 0.869412371381028,
          "front_block_rms_L0": 0.8050716194740882,
          "front_within_block_rms_L0": 0.3282340004139719
        },
        {
          "seed": 202610161,
          "phase_correction_lambda": -0.008986811030399939,
          "block_width_markers": 4.6137187722897135,
          "sample_width_markers": 5.083831742064361,
          "block_width_native": 4.423775628983451,
          "sample_width_native": 4.678358880631507,
          "front_total_rms_L0": 0.8687403518423932,
          "front_block_rms_L0": 0.8098235062318602,
          "front_within_block_rms_L0": 0.314476847595494
        }
      ],
      "block_width": 5.135846542186769,
      "sample_width": 5.328914569748468,
      "paired_width_change_mean": 0.28949536698033995,
      "paired_width_change_half_range": 0.1806176027943076,
      "block_density_rmse": 0.027167000740444928,
      "sample_density_rmse": 0.03283131102124773,
      "within_block_front_rms_L0": 0.32135542400473294,
      "paired_density_cadence_L2_percent": 0.8157779601831603
    },
    "Poisson40": {
      "seeds": [
        {
          "seed": 202610160,
          "phase_correction_lambda": -0.011397941955336204,
          "block_width_markers": 4.50245569092727,
          "sample_width_markers": 4.499086068375101,
          "block_width_native": 4.402400917596033,
          "sample_width_native": 4.401399360691449,
          "front_total_rms_L0": 0.18334765756585236,
          "front_block_rms_L0": 0.1701197099494068,
          "front_within_block_rms_L0": 0.0683787088326037
        },
        {
          "seed": 202610161,
          "phase_correction_lambda": 0.01225172667110128,
          "block_width_markers": 4.355336448267407,
          "sample_width_markers": 4.414865323655015,
          "block_width_native": 4.3739098658974775,
          "sample_width_native": 4.3123968797580154,
          "front_total_rms_L0": 0.20327922988189726,
          "front_block_rms_L0": 0.19021350859080524,
          "front_within_block_rms_L0": 0.07170262513293384
        }
      ],
      "block_width": 4.433673481582089,
      "sample_width": 4.458372183560584,
      "paired_width_change_mean": 0.02807962641771944,
      "paired_width_change_half_range": 0.031449248969888544,
      "block_density_rmse": 0.005590367680617291,
      "sample_density_rmse": 0.005775088713502377,
      "within_block_front_rms_L0": 0.07004066698276877,
      "paired_density_cadence_L2_percent": 0.11481022869733282
    },
    "NTC20": {
      "seeds": [
        {
          "seed": 202610160,
          "phase_correction_lambda": 0.02872868864530334,
          "block_width_markers": 4.320569241790895,
          "sample_width_markers": 4.313130544301558,
          "block_width_native": 4.2930704473249595,
          "sample_width_native": 4.3087033277642455,
          "front_total_rms_L0": 0.3112811979761984,
          "front_block_rms_L0": 0.2955814947609101,
          "front_within_block_rms_L0": 0.09760924222839341
        },
        {
          "seed": 202610161,
          "phase_correction_lambda": 0.021854109238716213,
          "block_width_markers": 4.4826311191060295,
          "sample_width_markers": 4.529097635257237,
          "block_width_native": 4.330334311494003,
          "sample_width_native": 4.410078386897672,
          "front_total_rms_L0": 0.20416650395305724,
          "front_block_rms_L0": 0.17646983136867583,
          "front_within_block_rms_L0": 0.10267599501891114
        }
      ],
      "block_width": 4.405058962771762,
      "sample_width": 4.414474481559533,
      "paired_width_change_mean": 0.01951390933093533,
      "paired_width_change_half_range": 0.02695260682027234,
      "block_density_rmse": 0.006838349190361399,
      "sample_density_rmse": 0.007532421170989966,
      "within_block_front_rms_L0": 0.10014261862365229,
      "paired_density_cadence_L2_percent": 0.15999407467967944
    }
  },
  "provenance": [
    {
      "case": "003",
      "results_sha256": "2d3491e50ff2eec6a491e27c3f7d80213328b9d9511c6aec30a0aa557c983764"
    },
    {
      "case": "007",
      "results_sha256": "bf4056f23390ce56f7c5f361f996d8e826333ee79544bc7e1c6238f673d8cadd"
    },
    {
      "case": "008",
      "results_sha256": "0b11c4db8328827131ab7787c896c24fb681b2c00080752b7a048c81cfb2f988"
    },
    {
      "case": "009",
      "results_sha256": "0f29f9cf12f00a6a0b9e05176650f656b8f8fa7faf0a26b21cc6304af2aedacc"
    },
    {
      "case": "024",
      "results_sha256": "d1f79933fd77197ed211441f30105fed8d9bd9ccb3572f3e0ddddb57527885e2"
    },
    {
      "case": "025",
      "results_sha256": "dee41c6bf104d3ac8ff3c015296a0382e75ee63eaad459559c50f3b1c7d2f6fb"
    }
  ],
  "raw_count_reduction_verified": true
}


==> anc/evidence/latest/mach5_poisson40_comparison.json <==
{
  "steps_t0": 0.005,
  "grid": 800,
  "interval_ms": 133.098,
  "axes": [
    "fixed",
    "aligned"
  ],
  "fields": [
    "sigma_xx",
    "qx"
  ],
  "relative_L2_percent": {
    "EA-P-SBT": [
      [
        29.241927526670736,
        26.921709938758088
      ],
      [
        15.321701489610104,
        13.604499210349562
      ]
    ],
    "Weighted P-SBT": [
      [
        30.298190885010115,
        25.223448953276904
      ],
      [
        15.721486263533217,
        12.231052714058146
      ]
    ],
    "NTC20": [
      [
        2.9602204532692102,
        2.0958631628810354
      ],
      [
        0.9430690480964358,
        0.822223336878201
      ]
    ]
  }
}


==> anc/evidence/latest/ohwada_centered.csv <==
x_over_lambda1,rho,T,Tparallel_reconstructed,stress_reconstructed,heat_reconstructed
-7.509360627384156217e+00,1.000998870462597168e+00,1.000998870462597168e+00,1.005647979377741308e+00,4.653752772716874576e-03,-1.283539742530946659e-03
-5.075883465795637761e+00,1.007034450890794242e+00,1.021030189454228188e+00,1.039258143289457870e+00,1.835617748132327073e-02,-6.299361574772327499e-02
-3.510391545851127670e+00,1.034057092981465420e+00,1.098074395440776341e+00,1.179402375016970872e+00,8.409777413861570239e-02,-2.854656752985051948e-01
-2.553938497800257501e+00,1.088006366483544651e+00,1.232031113621194329e+00,1.414744976271870236e+00,1.987938458087353255e-01,-6.334897428766347316e-01
-1.942159013269747714e+00,1.155087282435693252e+00,1.371072033680751812e+00,1.640652681771425314e+00,3.113891782003090358e-01,-9.353347449502078526e-01
-1.493612078368603990e+00,1.230023617600246588e+00,1.496025568619397283e+00,1.826563737533671627e+00,4.065697542828971001e-01,-1.137258216722141890e+00
-1.108825911708589906e+00,1.314054782564050061e+00,1.608999589259126228e+00,1.973518531498388295e+00,4.789978593846910271e-01,-1.249952592373658744e+00
-7.477709590178458487e-01,1.410065461826770061e+00,1.712005955742671004e+00,2.084125780336861578e+00,5.247133123213040262e-01,-1.278829149156745171e+00
-3.904324431604301870e-01,1.518060019510191427e+00,1.801029676028135906e+00,2.157422459373776302e+00,5.410256356389743226e-01,-1.218892653513154123e+00
-3.570996663820857897e-02,1.633050264414437791e+00,1.875005904400061763e+00,2.194866007213192471e+00,5.223476254746123315e-01,-1.094644817921635704e+00
3.189502232331710152e-01,1.748996251989526129e+00,1.933074908866868835e+00,2.204096531989546914e+00,4.740158030496818276e-01,-9.296724704504225612e-01
6.727176377758798953e-01,1.875005904400061763e+00,1.976000410740874180e+00,2.192591659535729320e+00,4.061098703317361225e-01,-7.007546760908368588e-01
1.027440114298095120e+00,1.952045746264825077e+00,2.007051137238794691e+00,2.177943916554819559e+00,3.335905229312198239e-01,-5.937725592343097158e-01
1.384799392372456195e+00,2.032061919186733068e+00,2.028993941572110771e+00,2.158362745289481133e+00,2.628854195648113734e-01,-4.538217502043276896e-01
1.745937393930992121e+00,2.097986342865944653e+00,2.044992812034707619e+00,2.139678605777509013e+00,1.986495021358190560e-01,-3.386124486415191814e-01
2.130619749506269756e+00,2.151067156132874469e+00,2.056016583662781727e+00,2.123332026761435287e+00,1.448000387500450459e-01,-2.437881974801028861e-01
2.579228971058251663e+00,2.195053139600555259e+00,2.065019766904554022e+00,2.109076240369564204e+00,9.670630039909915154e-02,-1.680499796991448969e-01
3.190987693371817535e+00,2.234059660111927581e+00,2.071059711454536156e+00,2.095988131639529684e+00,5.569157792561395259e-02,-9.581806382047772241e-02
4.148312754534418723e+00,2.265010011808800350e+00,2.074987421060738413e+00,2.085350157626522538e+00,2.347170207123818950e-02,-3.675795290059258313e-02
5.712932661367195131e+00,2.281008882271397198e+00,2.076999281203470993e+00,2.079774156078311620e+00,6.329514236703201804e-03,-6.701782090944672678e-03
8.146409822955719804e+00,2.285992709349489616e+00,2.076999281203470993e+00,2.078027290926818704e+00,2.350022732713254008e-03,5.013432200459219494e-03


==> anc/evidence/latest/ohwada_mach2_fig1.csv <==
x_over_lambda1,rho_over_rho1,T_over_T1,Tparallel_flux_reconstructed_over_T1
-8.833302877384348,1.0009988704625972,1.0009988704625972,1.0056479793777413
-6.087417944645143,1.0070344508907942,1.0210301894542282,1.0392581432894579
-4.320949475923402,1.0340570929814654,1.0980743954407763,1.1794023750169709
-3.241707782197796,1.0880063664835447,1.2320311136211943,1.4147449762718702
-2.5513885569971375,1.1550872824356933,1.3710720336807518,1.6406526817714253
-2.04525754019014,1.2300236176002466,1.4960255686193973,1.8265637375336716
-1.6110728459444381,1.31405478256405,1.6089995892591262,1.9735185314983883
-1.2036659591515466,1.41006546182677,1.712005955742671,2.0841257803368616
-0.8004526222572093,1.5180600195101914,1.801029676028136,2.1574224593737763
-0.40019116964900725,1.6330502644144378,1.8750059044000618,2.1948660072131925
-3.552713678800501e-15,1.7489962519895261,1.9330749088668688,2.204096531989547
0.39918378056723114,1.8750059044000618,1.9760004107408742,2.1925916595357293
0.799445233175426,1.952045746264825,2.0070511372387947,2.1779439165548196
1.2026819977228271,2.032061919186733,2.0289939415721108,2.158362745289481
1.610182595127986,2.0979863428659447,2.0449928120347076,2.139678605777509
2.0442501511083577,2.1510671561328745,2.0560165836627817,2.1233320267614353
2.550451450874549,2.1950531396005553,2.065019766904554,2.109076240369564
3.240747248422146,2.2340596601119276,2.071059711454536,2.0959881316395297
4.320972903576463,2.2650100118088003,2.0749874210607384,2.0853501576265225
6.086457410869489,2.281008882271397,2.076999281203471,2.0797741560783116
8.832342343608701,2.2859927093494896,2.076999281203471,2.0780272909268187


==> anc/evidence/latest/ohwada_reference.json <==
{
  "valid": true,
  "source_url": "https://www.math.hkust.edu.hk/~makxu/PAPER/ohwada_xu.pdf",
  "citation": "Ohwada & Xu (2004), JCP 201, 315-332, Fig. 1 p. 328; Boltzmann markers from Ohwada (1993), DOI 10.1063/1.858777",
  "source_sha256": "e4117ad10472dded5fd8be0860f066579c82e0aa625fe3139b7e19e2825265d0",
  "result_sha256": "6da8dc596916ce1e5861491af53f38f4e5abbf9d09b19defd68dae834b88aad6",
  "method": "Centers of PDF-vector square and diamond markers; remove one legend marker from each series; affine calibration against drawn axes.",
  "columns": "Density and scalar temperature are digitized; parallel temperature is reconstructed from conservation using gamma=5/3 and upstream Mach 2.",
  "caution": "Published markers are sparse. Digitization precision does not represent the uncertainty of the underlying numerical reference.",
  "n_points": 21
}


==> anc/evidence/latest/ohwada_scale_audit.json <==
{
  "utc": "2026-11-15T18:46:06.126891+00:00",
  "status": "Historical literal-label versus source-coordinate sensitivity check; coordinate convention is now established by OHWADA_COORDINATE_RESOLUTION.json and the cross-publication marker provenance. Numerical comparisons here use translation-fitted per-seed profiles; the main table separately uses density-integral centring.",
  "reference_coordinate_factor": 1.1283791670955126,
  "ohwada_1993_rims": "X=(sqrt(pi)/2)*lambda*x; upstream hard-sphere lambda=1/(sqrt(2)*pi*d^2*n)",
  "rate_audit": {
    "scope": "analytic recomputation from pinned shock source constants; not an observed collision count",
    "lambda_m": 0.013441999638762789,
    "nu_per_second": 29301.735449493786,
    "tau_microseconds": 34.12767143856238,
    "L0_m": 0.010529405113157031,
    "t0_microseconds": 42.659589298202974,
    "lambda_over_L0": 1.2766152972845846
  },
  "reference_secant": {
    "all21": {
      "width": 4.072991865961361,
      "point_pair": [
        -3.552713678800501e-15,
        0.39918378056723114
      ]
    },
    "without_suspect20": {
      "width": 4.437682705502981,
      "point_pair": [
        -0.40019116964900725,
        -3.552713678800501e-15
      ]
    }
  },
  "comparisons": [
    {
      "case": 8,
      "method": "Poisson40",
      "seed": 202610160,
      "window_t0": [
        210,
        3330
      ],
      "all21": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.4030000000001208,
          "density_rmse": 0.021734319853223494,
          "temperature_rmse": 0.01934435574627508,
          "max_abs_density_residual": 0.04170778930357999,
          "max_abs_temperature_residual": 0.044982130289050515,
          "suspect_density_residual": 0.02014327550337658
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.34900000000012676,
          "density_rmse": 0.004723310041978608,
          "temperature_rmse": 0.002417410282851314,
          "max_abs_density_residual": 0.019262354284951932,
          "max_abs_temperature_residual": 0.005732472867434613,
          "suspect_density_residual": -0.019262354284951932
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.1139999999999963,
          "common_density_temperature_shift": -0.3540000000001262,
          "combined_squared_error": 1.5462313274945433e-05
        }
      },
      "without_suspect20": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.40800000000012027,
          "density_rmse": 0.022136997510573103,
          "temperature_rmse": 0.019144594640323524,
          "max_abs_density_residual": 0.0426403970664917,
          "max_abs_temperature_residual": 0.04382330391403566,
          "suspect_density_residual": 0.021227964962269752
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.3430000000001274,
          "density_rmse": 0.0024199115662868775,
          "temperature_rmse": 0.0018919736746518972,
          "max_abs_density_residual": 0.005317883073659324,
          "max_abs_temperature_residual": 0.004440083476014767,
          "suspect_density_residual": -0.020819408058646127
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.116999999999996,
          "common_density_temperature_shift": -0.34900000000012676,
          "combined_squared_error": 2.905645212008649e-06
        }
      }
    },
    {
      "case": 9,
      "method": "Poisson40",
      "seed": 202610161,
      "window_t0": [
        210,
        3330
      ],
      "all21": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.40900000000012016,
          "density_rmse": 0.02269209845589221,
          "temperature_rmse": 0.019819267683430734,
          "max_abs_density_residual": 0.044416793713167646,
          "max_abs_temperature_residual": 0.04723291124830653,
          "suspect_density_residual": 0.019261993064190852
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.3570000000001259,
          "density_rmse": 0.0044941681351826235,
          "temperature_rmse": 0.0023581096958698016,
          "max_abs_density_residual": 0.019954103544892687,
          "max_abs_temperature_residual": 0.003752838430230554,
          "suspect_density_residual": -0.019954103544892687
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.1189999999999958,
          "common_density_temperature_shift": -0.36100000000012544,
          "combined_squared_error": 1.9775167367124442e-05
        }
      },
      "without_suspect20": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.4170000000001193,
          "density_rmse": 0.023338020333354262,
          "temperature_rmse": 0.01942690674752772,
          "max_abs_density_residual": 0.04564276098545017,
          "max_abs_temperature_residual": 0.04609686108548261,
          "suspect_density_residual": 0.021515197126239727
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.35100000000012654,
          "density_rmse": 0.0014290456062706412,
          "temperature_rmse": 0.001872883283987027,
          "max_abs_density_residual": 0.003977931375015675,
          "max_abs_temperature_residual": 0.0030862411732495154,
          "suspect_density_residual": -0.021556149644729627
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.1229999999999953,
          "common_density_temperature_shift": -0.3540000000001262,
          "combined_squared_error": 3.943861758681604e-06
        }
      }
    },
    {
      "case": 24,
      "method": "NTC20",
      "seed": 202610160,
      "window_t0": [
        210,
        3330
      ],
      "all21": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.3960000000001216,
          "density_rmse": 0.02180109163675375,
          "temperature_rmse": 0.019391053741836212,
          "max_abs_density_residual": 0.0401632554471667,
          "max_abs_temperature_residual": 0.046125535200851386,
          "suspect_density_residual": 0.01809646222045469
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.3430000000001274,
          "density_rmse": 0.004913451213262987,
          "temperature_rmse": 0.0024769928929200824,
          "max_abs_density_residual": 0.01913799970679153,
          "max_abs_temperature_residual": 0.005405942114847129,
          "suspect_density_residual": -0.01913799970679153
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.1119999999999965,
          "common_density_temperature_shift": -0.35200000000012643,
          "combined_squared_error": 1.760433447479627e-05
        }
      },
      "without_suspect20": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.4020000000001209,
          "density_rmse": 0.02237544311088912,
          "temperature_rmse": 0.01919482291634543,
          "max_abs_density_residual": 0.041636623421484664,
          "max_abs_temperature_residual": 0.04449612606313691,
          "suspect_density_residual": 0.019762225140034007
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.338000000000128,
          "density_rmse": 0.002825181262726213,
          "temperature_rmse": 0.002075598018447071,
          "max_abs_density_residual": 0.006699262796813876,
          "max_abs_temperature_residual": 0.004942026111658615,
          "suspect_density_residual": -0.020366341703326407
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.1179999999999959,
          "common_density_temperature_shift": -0.3440000000001273,
          "combined_squared_error": 6.263485821315489e-06
        }
      }
    },
    {
      "case": 25,
      "method": "NTC20",
      "seed": 202610161,
      "window_t0": [
        210,
        3330
      ],
      "all21": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.3960000000001216,
          "density_rmse": 0.022155570294116505,
          "temperature_rmse": 0.018136831185604066,
          "max_abs_density_residual": 0.04279913554287962,
          "max_abs_temperature_residual": 0.045574836723640155,
          "suspect_density_residual": 0.019026236103249605
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.32900000000012897,
          "density_rmse": 0.006141427533225991,
          "temperature_rmse": 0.002674056492333709,
          "max_abs_density_residual": 0.023225312284925526,
          "max_abs_temperature_residual": 0.0057318760782292255,
          "suspect_density_residual": -0.023225312284925526
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.1109999999999967,
          "common_density_temperature_shift": -0.3370000000001281,
          "combined_squared_error": 2.721440787030069e-05
        }
      },
      "without_suspect20": {
        "axis_as_labelled": {
          "scale": 1.0,
          "common_density_temperature_shift": -0.4030000000001208,
          "density_rmse": 0.022732644399481007,
          "temperature_rmse": 0.017791158970754794,
          "max_abs_density_residual": 0.04413072842342469,
          "max_abs_temperature_residual": 0.04420193117524018,
          "suspect_density_residual": 0.02110568720101824
        },
        "fixed_2_over_sqrt_pi_hypothesis": {
          "scale": 1.1283791670955126,
          "common_density_temperature_shift": -0.32300000000012963,
          "density_rmse": 0.0035656406072363004,
          "temperature_rmse": 0.002352985556405032,
          "max_abs_density_residual": 0.0074965371004349635,
          "max_abs_temperature_residual": 0.0047310096523671685,
          "suspect_density_residual": -0.024678424327201354
        },
        "fitted_scale_diagnostic_only": {
          "scale": 1.1139999999999963,
          "common_density_temperature_shift": -0.33100000000012875,
          "combined_squared_error": 9.808603299942945e-06
        }
      }
    }
  ],
  "reference_csv_sha256": "6da8dc596916ce1e5861491af53f38f4e5abbf9d09b19defd68dae834b88aad6",
  "status_at_creation": "normalization hypothesis; 2004 marker coordinate provenance remains to be established; no simulation or manuscript rescaling applied",
  "resolution_receipt": "OHWADA_COORDINATE_RESOLUTION.json"
}


==> anc/evidence/latest/relaxation_series.csv <==
N,h,method,t,A_mean,A_se,minus_poisson,minus_poisson_se
2,0.1,SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.1,SBT,0.4,0.24361604593671451,0.0008674525920442853,-0.005547565515751231,0.0011085507263553947
2,0.1,SBT,0.8,0.15900787933327262,0.0006038334479876466,-0.008047988983636935,0.0010842985988211873
2,0.1,SBT,1.2,0.10411112927444735,0.0007288328404221534,-0.007728100623507497,0.001152684468353156
2,0.1,SBT,1.6,0.0681733900065346,0.0007123276778433883,-0.00626942250002668,0.0009805691753112565
2,0.1,SBT,2.0,0.04426123468006827,0.0009050692822305748,-0.0056687338469495275,0.001165445984206455
2,0.1,SBT,2.4,0.029019534704365465,0.0006411299858606242,-0.0042507220561001525,0.001165821591564209
2,0.1,SBT,2.8,0.01849418221549947,0.0007356975998425413,-0.0032114159762101735,0.0009768654664525464
2,0.1,SBT,3.2,0.011725964854678618,0.0005911393022082439,-0.0023198280445791823,0.000760372038917179
2,0.1,P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.1,P-SBT,0.4,0.24829480046900188,0.0009242059761903984,-0.0008688109834638254,0.0009521033655522299
2,0.1,P-SBT,0.8,0.16693356549494714,0.001092695733262167,-0.0001223028219624247,0.0013601859115616344
2,0.1,P-SBT,1.2,0.11099506827941771,0.0008467116439434069,-0.0008441616185371212,0.001111922755524506
2,0.1,P-SBT,1.6,0.0752278605581023,0.0007985562478161651,0.0007850480515409963,0.0010009946844387909
2,0.1,P-SBT,2.0,0.05079155809415394,0.0008265896480243784,0.0008615895671361413,0.0009719270815520516
2,0.1,P-SBT,2.4,0.033781578596253824,0.0008823523298983873,0.0005113218357882042,0.0012543788543277717
2,0.1,P-SBT,2.8,0.022920206132178596,0.0008591211350628094,0.001214607940468949,0.0011096562071455825
2,0.1,P-SBT,3.2,0.014921530075247333,0.0008985938520698311,0.0008757371759895321,0.0009325815515223916
2,0.1,Weighted P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.1,Weighted P-SBT,0.4,0.24761284678508078,0.0010525627587982746,-0.0015507646673848883,0.001114765323278716
2,0.1,Weighted P-SBT,0.8,0.16623000155537523,0.0007900314816077601,-0.0008258667615343163,0.0008937001832287661
2,0.1,Weighted P-SBT,1.2,0.11091725326650384,0.0007860503020917076,-0.0009219766314509954,0.0010774169033276953
2,0.1,Weighted P-SBT,1.6,0.0742936874354108,0.0007658880202967941,-0.00014912507115047956,0.0009558334928509321
2,0.1,Weighted P-SBT,2.0,0.04929686521150904,0.0004477402842463453,-0.0006331033155087562,0.0008583858993677587
2,0.1,Weighted P-SBT,2.4,0.03171542401366206,0.00045316851725635027,-0.0015548327468035699,0.001075348438490058
2,0.1,Weighted P-SBT,2.8,0.0218102580595275,0.000694557470101133,0.0001046598678178549,0.0010690963759066848
2,0.1,Weighted P-SBT,3.2,0.014850029213643921,0.0006485531696745013,0.0008042363143861245,0.0009617838342933504
2,0.1,EA-P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.1,EA-P-SBT,0.4,0.24904696142114666,0.0007761013965237618,-0.00011665003131902489,0.0009837996897247847
2,0.1,EA-P-SBT,0.8,0.16760506787159044,0.0007155443083949078,0.0005491995546808865,0.0009522768042728429
2,0.1,EA-P-SBT,1.2,0.11197619359623412,0.0007759255867950548,0.00013696369827928545,0.0010156294419669462
2,0.1,EA-P-SBT,1.6,0.07523407552805315,0.0007049354316121406,0.0007912630214918521,0.0008638895487569996
2,0.1,EA-P-SBT,2.0,0.05042022899991209,0.0007888709240099719,0.0004902604728942903,0.0010634717323588293
2,0.1,EA-P-SBT,2.4,0.03395194216100499,0.0007811162958086276,0.0006816854005393719,0.00129838597890448
2,0.1,EA-P-SBT,2.8,0.02263288662283906,0.0007040726310971779,0.000927288431129417,0.0009079458402300452
2,0.1,EA-P-SBT,3.2,0.01576970657918017,0.000796752698493989,0.0017239136799223718,0.0011477032362268381
2,0.1,Poisson,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.1,Poisson,0.4,0.24916361145246574,0.0007170850225957392,0.0,0.0
2,0.1,Poisson,0.8,0.16705586831690958,0.0007750602773551984,0.0,0.0
2,0.1,Poisson,1.2,0.11183922989795483,0.0007703821505977579,0.0,0.0
2,0.1,Poisson,1.6,0.0744428125065613,0.0005314254345901836,0.0,0.0
2,0.1,Poisson,2.0,0.049929968527017796,0.0006469577198547242,0.0,0.0
2,0.1,Poisson,2.4,0.033270256760465626,0.0008658087316432618,0.0,0.0
2,0.1,Poisson,2.8,0.021705598191709644,0.0006352745942062707,0.0,0.0
2,0.1,Poisson,3.2,0.014045792899257798,0.0005492956124135729,0.0,0.0
2,0.1,SBT-exp,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.1,SBT-exp,0.4,0.2488691004158238,0.0009454102139300468,-0.0002945110366419021,0.0008217920262920171
2,0.1,SBT-exp,0.8,0.1665305640367059,0.0008402644266522494,-0.0005253042802036527,0.0010567320738789072
2,0.1,SBT-exp,1.2,0.11166827559963431,0.0006500399530253873,-0.00017095429832052807,0.0009971415416811602
2,0.1,SBT-exp,1.6,0.07473425410799281,0.0005148178842460684,0.00029144160143151215,0.000725123638430745
2,0.1,SBT-exp,2.0,0.050335070633460016,0.0006641646812640862,0.0004051021064422171,0.0011577088520948221
2,0.1,SBT-exp,2.4,0.03330166240697415,0.0007079799630170625,3.140564650853071e-05,0.0012063828683956282
2,0.1,SBT-exp,2.8,0.021466944489460005,0.00045691648375279447,-0.0002386537022496301,0.0008227464967835859
2,0.1,SBT-exp,3.2,0.014122587250371159,0.0005806939136873585,7.67943511133627e-05,0.0007001971795006158
2,0.2,SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.2,SBT,0.4,0.23720792706556756,0.0008920456160712449,-0.011715500823282246,0.0008291392878587676
2,0.2,SBT,0.8,0.1513833793867484,0.0008266707795581243,-0.015431620653009714,0.0009605056866680005
2,0.2,SBT,1.2,0.09738931410769133,0.0008786449772884306,-0.014580549262463834,0.0012384964978746356
2,0.2,SBT,1.6,0.06246760475771413,0.0008902295660497368,-0.012836057437932397,0.001140910910371828
2,0.2,SBT,2.0,0.040497507052860995,0.000959921907626609,-0.00954300656385039,0.0009676226984458934
2,0.2,SBT,2.4,0.02543810451230684,0.0007656139949068769,-0.008854753844133966,0.0010289809217296914
2,0.2,SBT,2.8,0.016663317121341895,0.0006172291679730738,-0.006446855242421064,0.0008548467068248593
2,0.2,SBT,3.2,0.010384387534404682,0.0005340979718395337,-0.004405354653375483,0.0006437392291299894
2,0.2,P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.2,P-SBT,0.4,0.2475480787365186,0.0011233436698686032,-0.0013753491523311803,0.0010632558386094464
2,0.2,P-SBT,0.8,0.16506695837564767,0.0007918044617901414,-0.0017480416641103905,0.0011283726956795523
2,0.2,P-SBT,1.2,0.11077859743109474,0.000753552352518323,-0.00119126593906042,0.0012190387459578632
2,0.2,P-SBT,1.6,0.0750865858847464,0.0009237544173739009,-0.0002170763109001373,0.0009972525818850312
2,0.2,P-SBT,2.0,0.05088392063517816,0.00038493398925739666,0.000843407018466772,0.0008711551884627783
2,0.2,P-SBT,2.4,0.03501043561746489,0.00045152166915068866,0.0007175772610240924,0.0007885474141063935
2,0.2,P-SBT,2.8,0.022663621917099443,0.0007456438339217848,-0.00044655044666352364,0.0010564161295525557
2,0.2,P-SBT,3.2,0.014958227067605707,0.0006650417127924346,0.00016848487982553924,0.0008623443788584478
2,0.2,Weighted P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.2,Weighted P-SBT,0.4,0.2479321001715336,0.0008061911732558224,-0.0009913277173161442,0.000796972759132391
2,0.2,Weighted P-SBT,0.8,0.16687587573871207,0.0009727053973187234,6.087569895396258e-05,0.0009066317131349468
2,0.2,Weighted P-SBT,1.2,0.11197550507314882,0.0008244476584053009,5.641702993661353e-06,0.000973059798437124
2,0.2,Weighted P-SBT,1.6,0.0751869861616159,0.0008808540321675819,-0.0001166760340306286,0.0009168482394634416
2,0.2,Weighted P-SBT,2.0,0.05018045087395439,0.0006478423302429045,0.0001399372572430035,0.001016469117382231
2,0.2,Weighted P-SBT,2.4,0.034189466115695455,0.00041608904974595873,-0.00010339224074536017,0.0006385745269222748
2,0.2,Weighted P-SBT,2.8,0.022695324976926234,0.0005309500766365334,-0.0004148473868367292,0.0008852207530602825
2,0.2,Weighted P-SBT,3.2,0.015339952824762235,0.0007190864778600739,0.0005502106369820692,0.0008130477980602596
2,0.2,EA-P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.2,EA-P-SBT,0.4,0.24828095009402532,0.0009338710827027341,-0.0006424777948244535,0.000928442767124777
2,0.2,EA-P-SBT,0.8,0.1658210929284096,0.0008513734094709677,-0.0009939071113485003,0.0013930709697135301
2,0.2,EA-P-SBT,1.2,0.11166596854690983,0.0006139713648205287,-0.0003038948232453268,0.0009448291702856708
2,0.2,EA-P-SBT,1.6,0.07538466139526845,0.0005947772818529345,8.099919962192576e-05,0.0007073807527321119
2,0.2,EA-P-SBT,2.0,0.0508323772147718,0.000656808303159122,0.00079186359806042,0.0008437878704260943
2,0.2,EA-P-SBT,2.4,0.034081185925746584,0.0007416682843058987,-0.00021167243069422398,0.001115963142244751
2,0.2,EA-P-SBT,2.8,0.022983931968230717,0.0006223309532287977,-0.0001262403955322414,0.0011246824466579922
2,0.2,EA-P-SBT,3.2,0.015889011634193727,0.0008245524232867087,0.0010992694464135606,0.000781185983363188
2,0.2,Poisson,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.2,Poisson,0.4,0.24892342788884983,0.0007285070014199276,0.0,0.0
2,0.2,Poisson,0.8,0.16681500003975808,0.0009518599399326492,0.0,0.0
2,0.2,Poisson,1.2,0.11196986337015515,0.0009091979567188572,0.0,0.0
2,0.2,Poisson,1.6,0.07530366219564653,0.0006390465193618307,0.0,0.0
2,0.2,Poisson,2.0,0.050040513616711385,0.0008117904561564734,0.0,0.0
2,0.2,Poisson,2.4,0.03429285835644081,0.0006527015815379865,0.0,0.0
2,0.2,Poisson,2.8,0.023110172363762962,0.0007793765538641461,0.0,0.0
2,0.2,Poisson,3.2,0.014789742187780165,0.0006657419031342104,0.0,0.0
2,0.2,SBT-exp,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.2,SBT-exp,0.4,0.24815822106089178,0.0009066575319534641,-0.0007652068279579705,0.0010226436459221154
2,0.2,SBT-exp,0.8,0.1659600416335719,0.0009183107577885444,-0.0008549584061861744,0.0013550285046000565
2,0.2,SBT-exp,1.2,0.110982084149934,0.0006698080720885895,-0.0009877792202211567,0.001313587715278845
2,0.2,SBT-exp,1.6,0.07437690946709265,0.0007347545479509081,-0.0009267527285538729,0.0011612374767240544
2,0.2,SBT-exp,2.0,0.04988615891469983,0.0004945389151884958,-0.0001543547020115615,0.0010386865293802944
2,0.2,SBT-exp,2.4,0.033308506264746164,0.0006114197565737487,-0.0009843520916946408,0.0008989003923509623
2,0.2,SBT-exp,2.8,0.022342342027683964,0.000633847668867685,-0.0007678303360789964,0.0008651527413132074
2,0.2,SBT-exp,3.2,0.014569394392315806,0.0006850835154496584,-0.00022034779546435993,0.0009587938139198265
2,0.4,SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.4,SBT,0.4,0.22272575147736723,0.0006599324358240222,-0.026609938160218703,0.0006981496267231453
2,0.4,SBT,0.8,0.13346860999601318,0.0009886248713818634,-0.03307497867744939,0.0012550042896733928
2,0.4,SBT,1.2,0.08009891408747818,0.0010646877567487116,-0.03170215219902378,0.0011333174623203443
2,0.4,SBT,1.6,0.04843442657164364,0.0008546263424299276,-0.02655371813219826,0.001021176718605165
2,0.4,SBT,2.0,0.02871688738381322,0.0007418789292243049,-0.021527194515643232,0.0009485011300336139
2,0.4,SBT,2.4,0.01797959523413794,0.0007541403210014167,-0.01583649223130503,0.0009876889658154762
2,0.4,SBT,2.8,0.010500703794277325,0.0006800293682910928,-0.012087677407584001,0.0009759209482238137
2,0.4,SBT,3.2,0.00617448856859064,0.0007725991209454607,-0.008006437187235102,0.0011659055811878304
2,0.4,P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.4,P-SBT,0.4,0.24748903280722756,0.0007677708425659275,-0.0018466568303583362,0.0010542439918932304
2,0.4,P-SBT,0.8,0.16612963149315305,0.0010049565843252056,-0.00041395718030954286,0.0009688826474853091
2,0.4,P-SBT,1.2,0.11105291964551427,0.0009023997549761601,-0.0007481466409877202,0.0007808560602551088
2,0.4,P-SBT,1.6,0.07352592514127838,0.0007465624292630687,-0.0014622195625635234,0.0006318572875982472
2,0.4,P-SBT,2.0,0.04906345008588759,0.0005491155589249575,-0.0011806318135688717,0.0006638261110997216
2,0.4,P-SBT,2.4,0.03217529115768258,0.0006574734015783161,-0.0016407963077603933,0.000798585053113378
2,0.4,P-SBT,2.8,0.020708446531624,0.000724736041851302,-0.0018799346702373279,0.0007504279277731516
2,0.4,P-SBT,3.2,0.013753293573916373,0.0005851397673385691,-0.00042763218190937076,0.0006536526169914436
2,0.4,Weighted P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.4,Weighted P-SBT,0.4,0.24772869486958393,0.0006517990774229324,-0.0016069947680019472,0.0007169693006852949
2,0.4,Weighted P-SBT,0.8,0.1662147053676742,0.0006609227592773397,-0.00032888330578834113,0.001054157524830551
2,0.4,Weighted P-SBT,1.2,0.11099254747445605,0.0007406991011675681,-0.0008085188120459308,0.001141016065412406
2,0.4,Weighted P-SBT,1.6,0.07429333703042608,0.0007611374933361394,-0.0006948076734158079,0.0009119729891229929
2,0.4,Weighted P-SBT,2.0,0.050447154374850756,0.0007724683584451314,0.00020307247539428893,0.001104567445128245
2,0.4,Weighted P-SBT,2.4,0.03364004747201301,0.0008044515571442634,-0.0001760399934299555,0.0008668290803660818
2,0.4,Weighted P-SBT,2.8,0.022082787377977146,0.0005850033896455066,-0.0005055938238841815,0.0010286604528570778
2,0.4,Weighted P-SBT,3.2,0.014830037912548253,0.0007442258843031867,0.0006491121567225112,0.0009636137964461789
2,0.4,EA-P-SBT,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.4,EA-P-SBT,0.4,0.24837137223475345,0.0008440237404160726,-0.0009643174028324507,0.0009228474413238247
2,0.4,EA-P-SBT,0.8,0.1654512874689215,0.0006902112889947719,-0.0010923012045410425,0.0013177056729121385
2,0.4,EA-P-SBT,1.2,0.11105817934942618,0.0007352139581491598,-0.0007428869370757875,0.0010101495087313744
2,0.4,EA-P-SBT,1.6,0.0746660875505592,0.0007756588585317259,-0.00032205715328268054,0.000936456370218889
2,0.4,EA-P-SBT,2.0,0.04951752759422666,0.0008050595926508292,-0.0007265543052298071,0.0009035759771348166
2,0.4,EA-P-SBT,2.4,0.03365756366735505,0.0005456372439511533,-0.00015852379808792586,0.0007253078779589855
2,0.4,EA-P-SBT,2.8,0.021665480362686146,0.00042946762915736195,-0.0009229008391751794,0.0007604523979335675
2,0.4,EA-P-SBT,3.2,0.014187488946980457,0.0005966074845926581,6.563191154715766e-06,0.00077887567260626
2,0.4,Poisson,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.4,Poisson,0.4,0.24933568963758593,0.0008717027146500421,0.0,0.0
2,0.4,Poisson,0.8,0.16654358867346256,0.0009674415354822407,0.0,0.0
2,0.4,Poisson,1.2,0.11180106628650197,0.0006782968526694982,0.0,0.0
2,0.4,Poisson,1.6,0.07498814470384191,0.0005578847076179593,0.0,0.0
2,0.4,Poisson,2.0,0.05024408189945647,0.0005469986963814061,0.0,0.0
2,0.4,Poisson,2.4,0.03381608746544297,0.0005277078398202819,0.0,0.0
2,0.4,Poisson,2.8,0.022588381201861327,0.0006709597379896001,0.0,0.0
2,0.4,Poisson,3.2,0.014180925755825743,0.0005112567254057412,0.0,0.0
2,0.4,SBT-exp,0.0,0.37006750480794953,0.0007134800362208707,0.0,0.0
2,0.4,SBT-exp,0.4,0.24830556459296663,0.0006671369973208882,-0.0010301250446192681,0.0006741469347429792
2,0.4,SBT-exp,0.8,0.16635126056930283,0.0006309558622682837,-0.0001923281041597228,0.0011438773931121177
2,0.4,SBT-exp,1.2,0.11105376116346005,0.0006073961498251269,-0.0007473051230419241,0.0008302715917976475
2,0.4,SBT-exp,1.6,0.0743075032582257,0.000528529292297795,-0.0006806414456162115,0.0007739558134008918
2,0.4,SBT-exp,2.0,0.05018912140304638,0.0005174507769662829,-5.496049641008768e-05,0.0006866398965357984
2,0.4,SBT-exp,2.4,0.03392660425580539,0.0008448576478087474,0.00011051679036242303,0.0010420702402599035
2,0.4,SBT-exp,2.8,0.0221913498700258,0.0008691821889967176,-0.00039703133183552385,0.0012968239363959032
2,0.4,SBT-exp,3.2,0.015247444416678135,0.0008176786152582386,0.0010665186608523906,0.0010896658052410326
3,0.1,SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.1,SBT,0.4,0.2967838963273098,0.0006064137812241197,-0.004429594912111541,0.0006622587463753121
3,0.1,SBT,0.8,0.19377934552238396,0.0006351035467497256,-0.005236188514399843,0.0008174485002951495
3,0.1,SBT,1.2,0.1274984909711043,0.0005197679114149087,-0.0046138394635826105,0.000968852752637376
3,0.1,SBT,1.6,0.08306820543544736,0.00047347077722065587,-0.004773461321067277,0.0005822396491654238
3,0.1,SBT,2.0,0.05383533825251636,0.00048668325200177867,-0.004391748747261899,0.0005839690653033421
3,0.1,SBT,2.4,0.03528691606239464,0.0005182510818123918,-0.0030182463395562594,0.0007385274182308076
3,0.1,SBT,2.8,0.02328989788177317,0.00043175763728171954,-0.0018535756084743118,0.0006988197492195434
3,0.1,SBT,3.2,0.0155021511952192,0.00063487071037451,-0.0002691714606572666,0.0007332506359483722
3,0.1,P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.1,P-SBT,0.4,0.30328602888505246,0.0007458896707395383,0.0020725376456311763,0.0008216120249648936
3,0.1,P-SBT,0.8,0.20199261187944437,0.0007118413539722534,0.002977077842660587,0.000984984481249573
3,0.1,P-SBT,1.2,0.1350371903570382,0.0007870388179466764,0.0029248599223512892,0.0010991845430418168
3,0.1,P-SBT,1.6,0.09049698189128395,0.0006493650815487458,0.0026553151347693113,0.0009463711340237754
3,0.1,P-SBT,2.0,0.060185924595237125,0.000540615872819802,0.001958837595458868,0.0007226654699078801
3,0.1,P-SBT,2.4,0.039852898065939765,0.00041532448116404145,0.001547735663988867,0.0008396594623335601
3,0.1,P-SBT,2.8,0.0274941873903139,0.0005516495919357961,0.0023507139000664245,0.0008651503870587862
3,0.1,P-SBT,3.2,0.01784324293909427,0.0004995551300393881,0.002071920283217801,0.000604061224742265
3,0.1,Weighted P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.1,Weighted P-SBT,0.4,0.30198952737555546,0.0007428025310537104,0.0007760361361342505,0.0006022082060669352
3,0.1,Weighted P-SBT,0.8,0.2015503972529287,0.0009030097709437993,0.0025348632161449093,0.0010120467248188095
3,0.1,Weighted P-SBT,1.2,0.13398030185993748,0.0007479469950978477,0.0018679714252505739,0.0010498398557148053
3,0.1,Weighted P-SBT,1.6,0.08887570073478178,0.0006668001544182867,0.0010340339782671576,0.0009660089446546934
3,0.1,Weighted P-SBT,2.0,0.059174501984193315,0.0006064080677644179,0.0009474149844150418,0.0007119829171821305
3,0.1,Weighted P-SBT,2.4,0.038913590126283495,0.00039271211839016185,0.0006084277243325912,0.0006852960516249765
3,0.1,Weighted P-SBT,2.8,0.025506387799856447,0.0004494290692628044,0.0003629143096089663,0.0008284553829869402
3,0.1,Weighted P-SBT,3.2,0.017026086292208944,0.00041979735279998754,0.0012547636363324766,0.0006562463362689193
3,0.1,EA-P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.1,EA-P-SBT,0.4,0.3019953059819749,0.0007403795854165391,0.0007818147425536423,0.0007325006259196871
3,0.1,EA-P-SBT,0.8,0.20005005472127452,0.0009692410098409257,0.0010345206844907529,0.0010882366590224068
3,0.1,EA-P-SBT,1.2,0.13200776701873002,0.0008213212070371912,-0.00010456341595690456,0.0011272152392676224
3,0.1,EA-P-SBT,1.6,0.08766507152556624,0.0007215374940679212,-0.00017659523094838963,0.0009500028594995648
3,0.1,EA-P-SBT,2.0,0.05826068187978633,0.000719773299944966,3.359488000807213e-05,0.0006737753068312999
3,0.1,EA-P-SBT,2.4,0.03938623581069655,0.0006179494443805897,0.0010810734087456455,0.0008291128977283857
3,0.1,EA-P-SBT,2.8,0.026802442328340195,0.00045221151403115645,0.0016589688380927177,0.0007383621638046451
3,0.1,EA-P-SBT,3.2,0.0177415146540402,0.0005233935580838241,0.0019701919981637314,0.0007305285475687345
3,0.1,Poisson,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.1,Poisson,0.4,0.3012134912394213,0.0006933912005130809,0.0,0.0
3,0.1,Poisson,0.8,0.1990155340367838,0.0009056173334627527,0.0,0.0
3,0.1,Poisson,1.2,0.1321123304346869,0.0007216808460515615,0.0,0.0
3,0.1,Poisson,1.6,0.08784166675651463,0.0006187497097136795,0.0,0.0
3,0.1,Poisson,2.0,0.058227086999778264,0.0005825098579662044,0.0,0.0
3,0.1,Poisson,2.4,0.0383051624019509,0.0006945587995999213,0.0,0.0
3,0.1,Poisson,2.8,0.025143473490247478,0.0007305031782983977,0.0,0.0
3,0.1,Poisson,3.2,0.01577132265587647,0.0006186807566798598,0.0,0.0
3,0.1,SBT-exp,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.1,SBT-exp,0.4,0.30310735992451504,0.0007521974896113525,0.0018938686850937247,0.0007461655879496823
3,0.1,SBT-exp,0.8,0.20268435538880833,0.0007973353626070695,0.0036688213520245146,0.0012902634828242147
3,0.1,SBT-exp,1.2,0.1357323759971753,0.0004946430664945146,0.003620045562488395,0.0009983701584681788
3,0.1,SBT-exp,1.6,0.09067798070852182,0.00046783776496878913,0.002836313952007203,0.0009267448107538451
3,0.1,SBT-exp,2.0,0.060591628967142715,0.0006947152539817086,0.002364541967364469,0.0009295363877081305
3,0.1,SBT-exp,2.4,0.04114544391848386,0.0006031237467505765,0.0028402815165329666,0.0009987030781625549
3,0.1,SBT-exp,2.8,0.027469282723811616,0.0004287847701065741,0.00232580923356414,0.0008417176622244042
3,0.1,SBT-exp,3.2,0.01855382964289466,0.0003428679750203076,0.002782506987018189,0.0007121511708661827
3,0.2,SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.2,SBT,0.4,0.29040439025730647,0.000686156520991727,-0.010943847638317291,0.0009179082789922184
3,0.2,SBT,0.8,0.18581032674182793,0.0006864073324151737,-0.013873676420150223,0.0009642862680942905
3,0.2,SBT,1.2,0.11914578793087857,0.000777191603988459,-0.013252377327809104,0.0007784360695252099
3,0.2,SBT,1.6,0.07586327780313167,0.0005577178781302593,-0.011546023167560366,0.0006075747817687624
3,0.2,SBT,2.0,0.0490443092997116,0.0005032335146166108,-0.009591986589985859,0.0006755514757211718
3,0.2,SBT,2.4,0.031240794439122085,0.0004966614405141918,-0.007825454527827626,0.0006835230779469936
3,0.2,SBT,2.8,0.020012999235162813,0.0005342784736960096,-0.006582997128578837,0.0007938292924752617
3,0.2,SBT,3.2,0.013837399872860433,0.0004274112653907441,-0.0032304438073506537,0.00062374335301908
3,0.2,P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.2,P-SBT,0.4,0.3056066015316241,0.0006521857677409702,0.004258363636000392,0.0006559215359416667
3,0.2,P-SBT,0.8,0.20377023563857982,0.000629766417743935,0.004086232476601625,0.0007074671607831788
3,0.2,P-SBT,1.2,0.13695574128600815,0.0007692513894214184,0.004557576027320513,0.0008975521379682043
3,0.2,P-SBT,1.6,0.09130285043380691,0.00075574665531852,0.0038935494631148985,0.0010562464310578357
3,0.2,P-SBT,2.0,0.06109655940371702,0.0006110180274259596,0.0024602635140195837,0.0007861291453739928
3,0.2,P-SBT,2.4,0.04092660807608304,0.0003212653040169988,0.0018603591091333345,0.0005445828473170226
3,0.2,P-SBT,2.8,0.02779311583694196,0.00036612966799392805,0.0011971194732003116,0.0007137224871902348
3,0.2,P-SBT,3.2,0.0188716228957113,0.0006192286585082544,0.0018037792155002185,0.0007974704394647237
3,0.2,Weighted P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.2,Weighted P-SBT,0.4,0.3024104831077731,0.0007182664541006273,0.001062245212149284,0.0006624120513318015
3,0.2,Weighted P-SBT,0.8,0.20157448437911962,0.0009141943963683086,0.0018904812171414292,0.0008289155117822344
3,0.2,Weighted P-SBT,1.2,0.1341525862057991,0.0006720073328616957,0.0017544209471114219,0.000756645117370469
3,0.2,Weighted P-SBT,1.6,0.08989328039482117,0.0006017999014915713,0.0024839794241291223,0.0007590515422512039
3,0.2,Weighted P-SBT,2.0,0.05968373461676689,0.0005820661950895454,0.001047438727069441,0.0007503912642531617
3,0.2,Weighted P-SBT,2.4,0.03880247785801946,0.0004640594005622263,-0.0002637711089302423,0.0007683006019258143
3,0.2,Weighted P-SBT,2.8,0.025744668240293138,0.0005127775173692599,-0.000851328123448505,0.0008020576605809819
3,0.2,Weighted P-SBT,3.2,0.017283544442983904,0.0005291164886755592,0.00021570076277282167,0.0007150083857009978
3,0.2,EA-P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.2,EA-P-SBT,0.4,0.30195593977753826,0.000822851094192085,0.000607701881914547,0.0009066087493306334
3,0.2,EA-P-SBT,0.8,0.20032967714831695,0.0008803188928244441,0.0006456739863387843,0.0009829612007463166
3,0.2,EA-P-SBT,1.2,0.13334913326859482,0.0006949164986664215,0.000950968009907174,0.0007083598888944677
3,0.2,EA-P-SBT,1.6,0.08889104837499766,0.0005665252612505213,0.001481747404305637,0.0008012809578197147
3,0.2,EA-P-SBT,2.0,0.060253968201351746,0.0006214795665788404,0.0016176723116542928,0.0007930783341585922
3,0.2,EA-P-SBT,2.4,0.04005333626292563,0.0006378561509083606,0.0009870872959759232,0.0006454432821753763
3,0.2,EA-P-SBT,2.8,0.026924148745631038,0.0006586224352582487,0.0003281523818893905,0.0008090389712926362
3,0.2,EA-P-SBT,3.2,0.017772500136211934,0.000564375180750761,0.0007046564560008503,0.0008773027180508966
3,0.2,Poisson,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.2,Poisson,0.4,0.3013482378956237,0.0006478944876149654,0.0,0.0
3,0.2,Poisson,0.8,0.19968400316197815,0.0006400036655417587,0.0,0.0
3,0.2,Poisson,1.2,0.13239816525868767,0.000364177279411314,0.0,0.0
3,0.2,Poisson,1.6,0.08740930097069202,0.0004624782584963435,0.0,0.0
3,0.2,Poisson,2.0,0.058636295889697446,0.0004322355150502223,0.0,0.0
3,0.2,Poisson,2.4,0.039066248966949706,0.0004473263314346459,0.0,0.0
3,0.2,Poisson,2.8,0.026595996363741645,0.000575659090262418,0.0,0.0
3,0.2,Poisson,3.2,0.017067843680211088,0.0004793335440292553,0.0,0.0
3,0.2,SBT-exp,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.2,SBT-exp,0.4,0.30563671764082595,0.0005756004555902306,0.004288479745202179,0.0005632292171039766
3,0.2,SBT-exp,0.8,0.20634785661729704,0.000822173718339724,0.006663853455318858,0.0008693678987461323
3,0.2,SBT-exp,1.2,0.1391227949717474,0.0006181613731481425,0.00672462971305976,0.0005252700017707594
3,0.2,SBT-exp,1.6,0.094773812964655,0.0005488169046404067,0.007364511993962998,0.0005665071586127054
3,0.2,SBT-exp,2.0,0.06390846841085768,0.0004128068418635008,0.005272172521160232,0.0005219208368203418
3,0.2,SBT-exp,2.4,0.04313030171128408,0.0005224696513143495,0.004064052744334372,0.0006412023275753434
3,0.2,SBT-exp,2.8,0.02931437015913199,0.00039707061600635976,0.0027183737953903487,0.0007053054746721986
3,0.2,SBT-exp,3.2,0.020255312696895705,0.0002991957516158476,0.0031874690166846186,0.0006197709326143664
3,0.4,SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.4,SBT,0.4,0.2762114227705833,0.0005237413858742429,-0.02503465645082477,0.0006620459308499297
3,0.4,SBT,0.8,0.16676679833976152,0.0005529570707640622,-0.03287909715945812,0.0008372465930231661
3,0.4,SBT,1.2,0.1016217617443672,0.00057576719439486,-0.031426445588312694,0.0008839689572636262
3,0.4,SBT,1.6,0.06168404003994242,0.000487221563250469,-0.027148905944767213,0.000840739673869592
3,0.4,SBT,2.0,0.03748273327065993,0.00043199459857146285,-0.021554583901032213,0.0006993833742771684
3,0.4,SBT,2.4,0.022596947545735206,0.00041057997490725047,-0.016813152101439254,0.0009307448608759362
3,0.4,SBT,2.8,0.013635507818616386,0.0004052625770537824,-0.01209072461891838,0.0005643620753917597
3,0.4,SBT,3.2,0.008239659225192023,0.0005915096668314746,-0.008860002235974681,0.0009018812268809389
3,0.4,P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.4,P-SBT,0.4,0.30652390617016084,0.000763441028324283,0.005277826948752742,0.0006325470752721989
3,0.4,P-SBT,0.8,0.2064066862285421,0.0005722734922224815,0.00676079072932243,0.0009378437838090035
3,0.4,P-SBT,1.2,0.13915070287253137,0.0005977776193995939,0.006102495539851486,0.0007595747472328659
3,0.4,P-SBT,1.6,0.09547307292511371,0.0005254014174068409,0.006640126940404083,0.000557313600538161
3,0.4,P-SBT,2.0,0.06419730110589218,0.0005212911608625425,0.00515998393420004,0.0006649293374665752
3,0.4,P-SBT,2.4,0.0434378402032436,0.00045430576445084747,0.004027740556069139,0.0009570167634875099
3,0.4,P-SBT,2.8,0.029410349442709288,0.0006337374229819432,0.0036841170051745216,0.0008209299981226093
3,0.4,P-SBT,3.2,0.02022911479876986,0.0005766905248282809,0.003129453337603158,0.0008189309632374159
3,0.4,Weighted P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.4,Weighted P-SBT,0.4,0.3032475056630339,0.0007216869873578878,0.0020014264416258025,0.0007032687294839118
3,0.4,Weighted P-SBT,0.8,0.20253093109246917,0.0007520615542112925,0.0028850355932494645,0.0010856856688614886
3,0.4,Weighted P-SBT,1.2,0.13475357531602758,0.0006397903598894394,0.0017053679833476665,0.0009341413753826454
3,0.4,Weighted P-SBT,1.6,0.08967146415738829,0.0006534291454496818,0.0008385181726786647,0.0006913209706839505
3,0.4,Weighted P-SBT,2.0,0.059782873230693395,0.0007689802773050205,0.0007455560590012662,0.0007026118608681984
3,0.4,Weighted P-SBT,2.4,0.03944273067087972,0.0006360899075352217,3.2631023705260824e-05,0.0008495781427425715
3,0.4,Weighted P-SBT,2.8,0.02609353200856695,0.0005643885780900683,0.0003672995710321779,0.0005491730523769699
3,0.4,Weighted P-SBT,3.2,0.01793798715883171,0.0005095812316507142,0.0008383256976650034,0.0006372781797928455
3,0.4,EA-P-SBT,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.4,EA-P-SBT,0.4,0.3019518786983312,0.0006898183812497116,0.0007057994769232093,0.000834125999289512
3,0.4,EA-P-SBT,0.8,0.20119074017499,0.0006669197657788455,0.0015448446757702974,0.0007081853297663379
3,0.4,EA-P-SBT,1.2,0.13331647892323611,0.0006433890841334796,0.000268271590556219,0.0007804278880002357
3,0.4,EA-P-SBT,1.6,0.08947407704796248,0.0006162867553062149,0.000641131063252821,0.0007357190400983844
3,0.4,EA-P-SBT,2.0,0.059886104348720264,0.0005288155089945215,0.0008487871770281236,0.0008026193848345017
3,0.4,EA-P-SBT,2.4,0.04088530983974388,0.0004588358072332476,0.0014752101925694198,0.0007951762204747099
3,0.4,EA-P-SBT,2.8,0.027085452297893955,0.0005729486014319974,0.0013592198603591902,0.0007011615198499424
3,0.4,EA-P-SBT,3.2,0.017889458930576772,0.0004976473682148617,0.0007897974694100686,0.0006956047384307632
3,0.4,Poisson,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.4,Poisson,0.4,0.3012460792214081,0.000609959654461252,0.0,0.0
3,0.4,Poisson,0.8,0.19964589549921966,0.0006475510860394596,0.0,0.0
3,0.4,Poisson,1.2,0.13304820733267989,0.0005738642601805699,0.0,0.0
3,0.4,Poisson,1.6,0.08883294598470964,0.0004759078351235851,0.0,0.0
3,0.4,Poisson,2.0,0.059037317171692125,0.0005110192606679581,0.0,0.0
3,0.4,Poisson,2.4,0.039410099647174464,0.0007622087753946168,0.0,0.0
3,0.4,Poisson,2.8,0.025726232437534774,0.0004739496837099316,0.0,0.0
3,0.4,Poisson,3.2,0.017099661461166704,0.0005566723950741098,0.0,0.0
3,0.4,SBT-exp,0.0,0.4558101494953479,0.0005701298557013047,0.0,0.0
3,0.4,SBT-exp,0.4,0.31048307136084724,0.00047298682770260844,0.009236992139439137,0.0006823427699932914
3,0.4,SBT-exp,0.8,0.21211379318261273,0.0006960435299103059,0.012467897683393087,0.0006689177864556768
3,0.4,SBT-exp,1.2,0.14519715863055685,0.0005967457060120598,0.012148951297876975,0.0005551476207714458
3,0.4,SBT-exp,1.6,0.0994156693348598,0.0005119031525702154,0.010582723350150189,0.0006321293653575113
3,0.4,SBT-exp,2.0,0.06802617002731325,0.0006320416395904942,0.008988852855621118,0.0007715779451229
3,0.4,SBT-exp,2.4,0.04701109982022486,0.000678837203496204,0.007601000173050406,0.001011234458057686
3,0.4,SBT-exp,2.8,0.031721643632437846,0.0006456892221865585,0.005995411194903084,0.000718548123605396
3,0.4,SBT-exp,3.2,0.021626066534431027,0.0006753556459647738,0.004526405073264327,0.0007390818085088962
4,0.1,SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.1,SBT,0.4,0.31594663809684936,0.0004768092069599012,-0.004746200221019351,0.0008353589194429661
4,0.1,SBT,0.8,0.20521583671955676,0.000506650973255756,-0.006237071137567631,0.0008672370953694056
4,0.1,SBT,1.2,0.13416016704793718,0.0005007252324666695,-0.005811116837207402,0.0006657151037680022
4,0.1,SBT,1.6,0.08754303614010839,0.00048803717381089756,-0.005492647933553677,0.0006238090134077234
4,0.1,SBT,2.0,0.057098542370050284,0.00046610681512402767,-0.005254796225924336,0.0005711174744424509
4,0.1,SBT,2.4,0.037037164188486286,0.0005799724649401932,-0.0042579488130799256,0.0008147333166342161
4,0.1,SBT,2.8,0.02454780704352579,0.0006090750495263027,-0.0026737764056660052,0.0007416576031227828
4,0.1,SBT,3.2,0.016338177641897662,0.000498318950666662,-0.0017084986073160745,0.0006715207524398237
4,0.1,P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.1,P-SBT,0.4,0.32330169797441943,0.00042850976730331825,0.002608859656550836,0.0008725685358914597
4,0.1,P-SBT,0.8,0.21432208031608124,0.000621853766623493,0.0028691724589568635,0.0009002046168510847
4,0.1,P-SBT,1.2,0.14303878424330874,0.0005276035715953571,0.0030675003581641675,0.0008012767054277016
4,0.1,P-SBT,1.6,0.09537721422899413,0.0007419900687339935,0.00234153015533205,0.000809250543879174
4,0.1,P-SBT,2.0,0.06340336016045675,0.0005208261509309028,0.0010500215644821355,0.000560861116339906
4,0.1,P-SBT,2.4,0.04197175555966614,0.0004895340452889083,0.0006766425580999242,0.0003949332491836817
4,0.1,P-SBT,2.8,0.02757539559967023,0.00039427169619298945,0.00035381215047843506,0.0004923606931374449
4,0.1,P-SBT,3.2,0.01910217154181061,0.00040874059314108805,0.001055495292596871,0.0005823431629536755
4,0.1,Weighted P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.1,Weighted P-SBT,0.4,0.32228865985006355,0.0007472304443841972,0.0015958215321948375,0.000925179217125925
4,0.1,Weighted P-SBT,0.8,0.21229541635678587,0.00039929392801742647,0.0008425084996614898,0.0007964587419476009
4,0.1,Weighted P-SBT,1.2,0.14098794157977818,0.00031157978249584555,0.0010166576946335944,0.000675713351667575
4,0.1,Weighted P-SBT,1.6,0.09348603723481454,0.00039690834094380624,0.0004503531611524539,0.0007121673905905411
4,0.1,Weighted P-SBT,2.0,0.061912081307460995,0.0004979741512877941,-0.00044125728851361883,0.0006101564230479959
4,0.1,Weighted P-SBT,2.4,0.04141399016524294,0.0004991907089753597,0.00011887716367673393,0.000526839497520183
4,0.1,Weighted P-SBT,2.8,0.027638545633486052,0.000521745723064437,0.0004169621842942601,0.0004953474719566739
4,0.1,Weighted P-SBT,3.2,0.018423929593126102,0.000448088126105783,0.0003772533439123639,0.00041045165503107657
4,0.1,EA-P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.1,EA-P-SBT,0.4,0.3216630578460177,0.000580856702521931,0.0009702195281489946,0.0008453526651648505
4,0.1,EA-P-SBT,0.8,0.21251455608732878,0.0005330518565602888,0.0010616482302044147,0.0007935670059089032
4,0.1,EA-P-SBT,1.2,0.1406536760857964,0.00040947049707091307,0.0006823922006517925,0.0006159368368682433
4,0.1,EA-P-SBT,1.6,0.09321886360409805,0.0004237989997717986,0.00018317953043595937,0.0005877091545045143
4,0.1,EA-P-SBT,2.0,0.06212365718529927,0.0004792050587380141,-0.0002296814106753477,0.0007615352177977279
4,0.1,EA-P-SBT,2.4,0.04111392356195936,0.00044056402403937857,-0.00018118943960685743,0.0006052185422035884
4,0.1,EA-P-SBT,2.8,0.02754453150560808,0.00039367360376930146,0.0003229480564162844,0.00040298240384482853
4,0.1,EA-P-SBT,3.2,0.018663215273962464,0.0003348945673481084,0.0006165390247487269,0.0003412483426925133
4,0.1,Poisson,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.1,Poisson,0.4,0.32069283831786866,0.0007003853193186167,0.0,0.0
4,0.1,Poisson,0.8,0.2114529078571244,0.0007457185337405006,0.0,0.0
4,0.1,Poisson,1.2,0.13997128388514457,0.0006002089059297045,0.0,0.0
4,0.1,Poisson,1.6,0.09303568407366208,0.0005296142173559741,0.0,0.0
4,0.1,Poisson,2.0,0.06235333859597461,0.0004565516948830456,0.0,0.0
4,0.1,Poisson,2.4,0.041295113001566214,0.0004049722011291566,0.0,0.0
4,0.1,Poisson,2.8,0.027221583449191795,0.00037247154356455847,0.0,0.0
4,0.1,Poisson,3.2,0.018046676249213738,0.00041798398636392546,0.0,0.0
4,0.1,SBT-exp,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.1,SBT-exp,0.4,0.3244093710502929,0.0005152155605059642,0.003716532732424161,0.0007299758550513298
4,0.1,SBT-exp,0.8,0.21645873908656188,0.0005359575309279054,0.005005831229437516,0.0008603233967863477
4,0.1,SBT-exp,1.2,0.1451769296349878,0.0005474995498289793,0.0052056457498431755,0.0008697401823157916
4,0.1,SBT-exp,1.6,0.09759448348230529,0.000579393084561486,0.004558799408643186,0.000896550968290545
4,0.1,SBT-exp,2.0,0.06566607316502016,0.000462744811939511,0.0033127345690455424,0.000667110983608567
4,0.1,SBT-exp,2.4,0.043718194734139175,0.0005827939794085536,0.002423081732572965,0.0006231461796279852
4,0.1,SBT-exp,2.8,0.02930039743681023,0.0005465560696886561,0.0020788139876184294,0.0005583005523478948
4,0.1,SBT-exp,3.2,0.02022906834590296,0.0005112271793395697,0.0021823920966892157,0.0006260669481845157
4,0.2,SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.2,SBT,0.4,0.31156058520662067,0.0005758504367113806,-0.009678305824877588,0.0005305447549813445
4,0.2,SBT,0.8,0.19887609362167707,0.0006215267877476959,-0.012701847355668108,0.0008609295685054794
4,0.2,SBT,1.2,0.1272060792836039,0.000595399239700909,-0.013349933454480448,0.000725487317926474
4,0.2,SBT,1.6,0.08151242046493402,0.0005255749889071352,-0.01182799531779624,0.0007210572321615366
4,0.2,SBT,2.0,0.05243068268828299,0.0005170141944272863,-0.009933337197694124,0.000643096731803794
4,0.2,SBT,2.4,0.033699013948169515,0.00043080023440548386,-0.00791599948435312,0.0005817898846584515
4,0.2,SBT,2.8,0.022169035208464027,0.0006004947353385491,-0.005213788878796208,0.0007011460790340702
4,0.2,SBT,3.2,0.01406938780906921,0.0005167238068902026,-0.004717484779597006,0.000533371400691397
4,0.2,P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.2,P-SBT,0.4,0.326027513811815,0.0004655906779499794,0.004788622780316769,0.0006961076346814126
4,0.2,P-SBT,0.8,0.21725225627711345,0.0005972538053799046,0.005674315299768282,0.0008117452678693464
4,0.2,P-SBT,1.2,0.14548887437009603,0.000643484608804331,0.004932861632011667,0.0008587370385546151
4,0.2,P-SBT,1.6,0.09795818011231822,0.0005010667901639165,0.004617764329587946,0.00067185659815091
4,0.2,P-SBT,2.0,0.06500024598196032,0.00039519642336252657,0.0026362260959832034,0.0006193036264764953
4,0.2,P-SBT,2.4,0.04387037765543883,0.0004977635803987921,0.0022553642229161917,0.0006875384709041067
4,0.2,P-SBT,2.8,0.029643197145546647,0.00044252354043400197,0.0022603730582864143,0.0005101388972697234
4,0.2,P-SBT,3.2,0.019819971202220416,0.00046150106993386047,0.001033098613554201,0.0005757552324330872
4,0.2,Weighted P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.2,Weighted P-SBT,0.4,0.32102136150372995,0.0006589557188917464,-0.00021752952776830925,0.000698452418230538
4,0.2,Weighted P-SBT,0.8,0.21220924297854538,0.0005391554233511265,0.0006313020012001617,0.000763594917490388
4,0.2,Weighted P-SBT,1.2,0.14077377681242126,0.0006441578806773121,0.00021776407433694162,0.0008026655593403566
4,0.2,Weighted P-SBT,1.6,0.09345334143580153,0.0006079980633014502,0.00011292565307127224,0.0007168212833927298
4,0.2,Weighted P-SBT,2.0,0.06269452562945825,0.0005339422034781696,0.0003305057434811452,0.0007249309780116709
4,0.2,Weighted P-SBT,2.4,0.041344033090177985,0.0004688786116497472,-0.0002709803423446449,0.0006739246167563169
4,0.2,Weighted P-SBT,2.8,0.028363796537579998,0.0003913744914839752,0.0009809724503197681,0.0005887832569400522
4,0.2,Weighted P-SBT,3.2,0.01925734075750739,0.00039486275580725603,0.00047046816884117795,0.0006293106909890707
4,0.2,EA-P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.2,EA-P-SBT,0.4,0.3212453031722007,0.00061621039254406,6.412140702433122e-06,0.0006496775884547319
4,0.2,EA-P-SBT,0.8,0.2119286915025539,0.0008048617368087078,0.00035075052520872063,0.0008407485850504128
4,0.2,EA-P-SBT,1.2,0.140000321992231,0.000678709650133478,-0.0005556907458533818,0.0006876425612479021
4,0.2,EA-P-SBT,1.6,0.09288589184443277,0.0005085323219641064,-0.00045452393829748493,0.000657156405502735
4,0.2,EA-P-SBT,2.0,0.06202744872500521,0.00041826867309282466,-0.0003365711609719037,0.0006085968408874364
4,0.2,EA-P-SBT,2.4,0.04056800296487958,0.0004424397163656702,-0.0010470104676430646,0.0007141636453998481
4,0.2,EA-P-SBT,2.8,0.02707471995338636,0.0005233900289136259,-0.00030810413387387554,0.0005951425163051808
4,0.2,EA-P-SBT,3.2,0.01862980670634843,0.0005193846590830735,-0.0001570658823177838,0.0006869760662621056
4,0.2,Poisson,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.2,Poisson,0.4,0.3212388910314982,0.000378661712612388,0.0,0.0
4,0.2,Poisson,0.8,0.21157794097734517,0.0004251274863494245,0.0,0.0
4,0.2,Poisson,1.2,0.14055601273808435,0.00044124215434005224,0.0,0.0
4,0.2,Poisson,1.6,0.09334041578273025,0.0005123165219027071,0.0,0.0
4,0.2,Poisson,2.0,0.06236401988597711,0.00046450131578562375,0.0,0.0
4,0.2,Poisson,2.4,0.041615013432522635,0.0004943198296642435,0.0,0.0
4,0.2,Poisson,2.8,0.027382824087260234,0.0004333400535892436,0.0,0.0
4,0.2,Poisson,3.2,0.018786872588666213,0.0005474908294090902,0.0,0.0
4,0.2,SBT-exp,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.2,SBT-exp,0.4,0.3297266532543627,0.0005536583248113444,0.008487762222864435,0.0006533423943739123
4,0.2,SBT-exp,0.8,0.2218985238467144,0.0005777270479513133,0.010320582869369242,0.0007527985977499154
4,0.2,SBT-exp,1.2,0.1503126222378969,0.0005777849703050634,0.009756609499812566,0.0007476660975779908
4,0.2,SBT-exp,1.6,0.10190273010845088,0.0006317193227724316,0.008562314325720612,0.0007002458830640721
4,0.2,SBT-exp,2.0,0.06927629056168678,0.0005309562587805162,0.0069122706757096765,0.0006577977861563878
4,0.2,SBT-exp,2.4,0.046710724813778234,0.00038971675554236887,0.0050957113812556045,0.0005602470040462282
4,0.2,SBT-exp,2.8,0.03196006375222795,0.0005700723769075806,0.004577239664967723,0.000591808215333783
4,0.2,SBT-exp,3.2,0.021847594015532715,0.0005082240299273246,0.003060721426866503,0.0006697587062322865
4,0.4,SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.4,SBT,0.4,0.297556830460054,0.0006637912721387399,-0.023549358416251845,0.0009214198526409811
4,0.4,SBT,0.8,0.18158089756448972,0.0007472609137935512,-0.030816526994777507,0.0008464938549764558
4,0.4,SBT,1.2,0.11168744666633423,0.000758212512410147,-0.028956007240091113,0.0007513996551472906
4,0.4,SBT,1.6,0.06959159830556334,0.0007372078273387418,-0.023451025817360565,0.0008736649045113684
4,0.4,SBT,2.0,0.04235177118012246,0.0006059219265766029,-0.019810007909652216,0.000783094771293739
4,0.4,SBT,2.4,0.026719173538733883,0.00047593954271141534,-0.01474679595164184,0.00053546488117358
4,0.4,SBT,2.8,0.016421119536631314,0.0004411127334821161,-0.011041685359961206,0.0007889912532206316
4,0.4,SBT,3.2,0.010029988128376237,0.00040512734978136183,-0.008340602961627256,0.0005813981602143517
4,0.4,P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.4,P-SBT,0.4,0.3306908694975395,0.0007356935248730716,0.009584680621233625,0.0009263973190993988
4,0.4,P-SBT,0.8,0.22345848483623293,0.0008537286939779637,0.011061060276965738,0.001031918922841707
4,0.4,P-SBT,1.2,0.1516747696189208,0.0008004296026602598,0.01103131571249544,0.0009156741846743263
4,0.4,P-SBT,1.6,0.10333539937608055,0.0007570446911535291,0.010292775253156621,0.0009530172113708628
4,0.4,P-SBT,2.0,0.07006414347921221,0.0006124960541487258,0.007902364389437536,0.0008681239931986095
4,0.4,P-SBT,2.4,0.04783177393038912,0.0006493512769088909,0.00636580444001339,0.0007609294124245041
4,0.4,P-SBT,2.8,0.03242273833592569,0.0005532187592959432,0.004959933439333174,0.0008098209542531572
4,0.4,P-SBT,3.2,0.022134217045041257,0.000534783815868618,0.003763625955037766,0.0005986464933995924
4,0.4,Weighted P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.4,Weighted P-SBT,0.4,0.3238028594682559,0.0005843689476874532,0.002696670591950001,0.000840025789248459
4,0.4,Weighted P-SBT,0.8,0.2145738751912082,0.0006040620475885251,0.0021764506319410237,0.0008362507424088056
4,0.4,Weighted P-SBT,1.2,0.14275659748594796,0.0005571518891776095,0.002113143579522586,0.0006603421966569387
4,0.4,Weighted P-SBT,1.6,0.0954218845165073,0.0005301905318751348,0.002379260393583383,0.000697717836725829
4,0.4,Weighted P-SBT,2.0,0.06433614641073394,0.0005836378292616524,0.0021743673209592747,0.0008038792965374936
4,0.4,Weighted P-SBT,2.4,0.04327565875763022,0.00045558483334117616,0.0018096892672544822,0.000587835278746693
4,0.4,Weighted P-SBT,2.8,0.028792703650490997,0.0005947627145721396,0.0013298987538984829,0.0008526569407488481
4,0.4,Weighted P-SBT,3.2,0.019165767510929948,0.0005808420739638425,0.0007951764209264577,0.0007707390357823193
4,0.4,EA-P-SBT,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.4,EA-P-SBT,0.4,0.3215909748072007,0.0003676519136224824,0.00048478593089488,0.0006917362501089558
4,0.4,EA-P-SBT,0.8,0.21258158915074932,0.00042728697844151295,0.00018416459148210516,0.0005947411855236642
4,0.4,EA-P-SBT,1.2,0.14026171565169887,0.0005523761838313506,-0.00038173825472650677,0.0006196999805509904
4,0.4,EA-P-SBT,1.6,0.09326069670210355,0.0005785825290468338,0.00021807257917963625,0.0006129387317318899
4,0.4,EA-P-SBT,2.0,0.062050206631991046,0.000582039718599491,-0.00011157245778362556,0.0006871777928765515
4,0.4,EA-P-SBT,2.4,0.041202727595990925,0.00047266827682209317,-0.00026324189438481273,0.0006523101041510734
4,0.4,EA-P-SBT,2.8,0.027852936761363745,0.0005632860353713145,0.00039013186477122484,0.000880279565013046
4,0.4,EA-P-SBT,3.2,0.018648002421443287,0.0005972823572171856,0.0002774113314397931,0.0007165330552466339
4,0.4,Poisson,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.4,Poisson,0.4,0.32110618887630593,0.0005985532191679281,0.0,0.0
4,0.4,Poisson,0.8,0.21239742455926722,0.00042468362185831275,0.0,0.0
4,0.4,Poisson,1.2,0.14064345390642535,0.0003793437105693797,0.0,0.0
4,0.4,Poisson,1.6,0.09304262412292393,0.0003117370756014614,0.0,0.0
4,0.4,Poisson,2.0,0.06216177908977467,0.0003671611781734832,0.0,0.0
4,0.4,Poisson,2.4,0.04146596949037574,0.00037535614643160445,0.0,0.0
4,0.4,Poisson,2.8,0.02746280489659252,0.0004967207805069916,0.0,0.0
4,0.4,Poisson,3.2,0.018370591090003493,0.00040518070201321405,0.0,0.0
4,0.4,SBT-exp,0.0,0.4890190478271438,0.00031167943751557686,0.0,0.0
4,0.4,SBT-exp,0.4,0.336144877975387,0.0005733561483664126,0.015038689099081171,0.0008343450214072805
4,0.4,SBT-exp,0.8,0.2312033310041731,0.0005479569876400791,0.018805906444905894,0.0006720011147358043
4,0.4,SBT-exp,1.2,0.15921779174933506,0.0006247972996074279,0.01857433784290969,0.0007148424457916993
4,0.4,SBT-exp,1.6,0.1096432631626071,0.000600160214736289,0.016600639039683195,0.0006613205854590677
4,0.4,SBT-exp,2.0,0.07600124069431757,0.0004577005642721354,0.013839461604542904,0.00046886981731983634
4,0.4,SBT-exp,2.4,0.05234221091738961,0.0004250293357526001,0.010876241427013865,0.0006188377813721769
4,0.4,SBT-exp,2.8,0.03618271799906,0.00045413660581161333,0.008719913102467478,0.0005485320592148531
4,0.4,SBT-exp,3.2,0.025620431453498634,0.0004273443139641641,0.007249840363495143,0.0005967967266229505


==> anc/evidence/latest/selection.json <==
{
  "production_blocks": 464,
  "complete_trajectories": 1,
  "source_selection": "Common completed interval after the same 102-block warmup; matching seed index and temporal blocks.",
  "wall_blocks_by_step": {
    "dt0p252": 1178,
    "dt0p756": 3072
  },
  "wall_reports": {
    "dt0p252": "dt0p252_1178",
    "dt0p756": "dt0p756_3072"
  },
  "wall_intervals_ms": {
    "dt0p252": 71.29173632950237,
    "dt0p756": 185.91529202396543
  }
}


==> anc/evidence/latest/shock_independent_slope.json <==
{
  "Boltzmann": {
    "width_10_90": 4.3765695016345365,
    "secant_width": 3.6095950587650307
  },
  "profiles": {
    "NTC": {
      "width_10_90": 4.694206089058376,
      "secant_width": 3.9530966490991926,
      "density_rmse": 0.01522670186275813,
      "temperature_rmse": 0.017992402830222694,
      "front_rms_mean": 0.6940063640161545
    },
    "SBT": {
      "width_10_90": 4.648560738416555,
      "secant_width": 4.225452098468064,
      "density_rmse": 0.016476009502470274,
      "temperature_rmse": 0.02034275903891209,
      "front_rms_mean": 0.7481507157423223
    },
    "P-SBT": {
      "width_10_90": 4.813260514968023,
      "secant_width": 4.361511517689989,
      "density_rmse": 0.01886678081889585,
      "temperature_rmse": 0.019427275140706014,
      "front_rms_mean": 0.7236652468584445
    },
    "Poisson": {
      "width_10_90": 4.807656703323794,
      "secant_width": 4.1518915535181575,
      "density_rmse": 0.020543914586503367,
      "temperature_rmse": 0.024173475950460693,
      "front_rms_mean": 0.7315992031697156
    },
    "Poisson40": {
      "width_10_90": 4.412109858603389,
      "secant_width": 3.9330516185019273,
      "density_rmse": 0.004297620542659414,
      "temperature_rmse": 0.0033285039967951148,
      "front_rms_mean": 0.1660888935624471
    },
    "Weighted P-SBT": {
      "width_10_90": 4.7881183388972435,
      "secant_width": 4.1995996019602195,
      "density_rmse": 0.020379913474107243,
      "temperature_rmse": 0.02706364250543853,
      "front_rms_mean": 0.7476012058401124
    },
    "EA-P-SBT": {
      "width_10_90": 4.707809908344644,
      "secant_width": 4.295525034857053,
      "density_rmse": 0.019217249257305502,
      "temperature_rmse": 0.021449599947930983,
      "front_rms_mean": 0.7420909698041649
    },
    "NTC20": {
      "width_10_90": 4.444948925928145,
      "secant_width": 3.991207200786027,
      "density_rmse": 0.005335221783537058,
      "temperature_rmse": 0.003973993677096429,
      "front_rms_mean": 0.2334672819401728
    }
  }
}


==> anc/evidence/latest/shock_summary.json <==
{
  "window_star": [
    210,
    3330
  ],
  "core_L0": [
    -12,
    12
  ],
  "seed_floor": "L2 norm of difference of two Poisson seeds divided by L2 norm of their mean; descriptive sampling sensitivity",
  "profiles": "Pooled raw moments after conservative, blockwise front translation; no smoothing",
  "cases": [
    {
      "Mach": 2,
      "dt_over_t0": 0.005,
      "poisson_seed_floor_L2_percent": {
        "fixed": {
          "rho": 0.6420728379815417,
          "T": 0.9420927709343547,
          "Tparallel": 1.3307704115674974,
          "sigma_xx": 9.229922531897275,
          "qx": 9.464099289349477,
          "mxxx": 43.28632402230737,
          "Rxx": 21.726560525423274,
          "Delta": 21.61429217809058,
          "F5x": 10.783414340477153
        },
        "aligned": {
          "rho": 0.5835343586364934,
          "T": 0.6372040886018325,
          "Tparallel": 0.775421012191599,
          "sigma_xx": 7.326620958956952,
          "qx": 7.352734845068331,
          "mxxx": 33.89656602616144,
          "Rxx": 18.985497526482007,
          "Delta": 20.468036452871026,
          "F5x": 8.818403208427663
        }
      },
      "methods": [
        {
          "method": "NTC",
          "per_seed": [
            {
              "method": "NTC",
              "front_shift_mean_L0": -0.014512954059935069,
              "front_shift_rms_about_mean_L0": 0.6874785240747172,
              "density_10_90_L0": 6.067047387305741,
              "Tparallel_peak_over_T1": 2.2082773439102117
            },
            {
              "method": "NTC",
              "front_shift_mean_L0": -0.002884615384720789,
              "front_shift_rms_about_mean_L0": 0.7005342039575918,
              "density_10_90_L0": 5.803832133465603,
              "Tparallel_peak_over_T1": 2.2039747735436803
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.6378984098470779,
            "T": 0.6697915056863121,
            "Tparallel": 0.8685572645842552,
            "sigma_xx": 6.858416357562936,
            "qx": 6.116944733786867,
            "mxxx": 32.69803831768101,
            "Rxx": 17.921090454512846,
            "Delta": 13.707917365759364,
            "F5x": 6.853011609787241
          },
          "aligned_L2_percent": {
            "rho": 0.4774079110468925,
            "T": 0.502867045252617,
            "Tparallel": 0.609751868141084,
            "sigma_xx": 5.348302799235458,
            "qx": 4.912964125202105,
            "mxxx": 26.04642542802206,
            "Rxx": 15.307206236003436,
            "Delta": 11.10950159211924,
            "F5x": 5.543695364038874
          }
        },
        {
          "method": "SBT",
          "per_seed": [
            {
              "method": "SBT",
              "front_shift_mean_L0": -0.0727200854701932,
              "front_shift_rms_about_mean_L0": 0.7128091009431312,
              "density_10_90_L0": 5.871124430686383,
              "Tparallel_peak_over_T1": 2.2176950032138016
            },
            {
              "method": "SBT",
              "front_shift_mean_L0": -0.021191372863356508,
              "front_shift_rms_about_mean_L0": 0.7834923305415133,
              "density_10_90_L0": 6.016223136402138,
              "Tparallel_peak_over_T1": 2.2180813666041166
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.3651449928897273,
            "T": 0.39619997429968146,
            "Tparallel": 0.5493049728488695,
            "sigma_xx": 6.183294858010177,
            "qx": 5.406987366445502,
            "mxxx": 28.656187543171924,
            "Rxx": 17.275048655068602,
            "Delta": 14.105622791596211,
            "F5x": 6.508930663230655
          },
          "aligned_L2_percent": {
            "rho": 0.3819269592018153,
            "T": 0.3837896443847386,
            "Tparallel": 0.47688753607174833,
            "sigma_xx": 5.057496697446915,
            "qx": 4.684554481157682,
            "mxxx": 23.294419488947074,
            "Rxx": 14.279143301146496,
            "Delta": 11.72034117984992,
            "F5x": 5.551783264777333
          }
        },
        {
          "method": "P-SBT",
          "per_seed": [
            {
              "method": "P-SBT",
              "front_shift_mean_L0": 0.036608173076814486,
              "front_shift_rms_about_mean_L0": 0.7471398438699816,
              "density_10_90_L0": 6.041183665642443,
              "Tparallel_peak_over_T1": 2.2143188326705334
            },
            {
              "method": "P-SBT",
              "front_shift_mean_L0": 0.04295659722211297,
              "front_shift_rms_about_mean_L0": 0.7001906498469074,
              "density_10_90_L0": 6.108923217610176,
              "Tparallel_peak_over_T1": 2.2048851511425096
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.972467710052633,
            "T": 0.7968178706805987,
            "Tparallel": 0.9367412886738554,
            "sigma_xx": 8.681748091795908,
            "qx": 7.229044908691445,
            "mxxx": 31.177161306349902,
            "Rxx": 20.777629972356802,
            "Delta": 14.2500020988962,
            "F5x": 7.903591992660725
          },
          "aligned_L2_percent": {
            "rho": 0.5638707453911944,
            "T": 0.5328592626693346,
            "Tparallel": 0.6094879773332786,
            "sigma_xx": 6.526093675469605,
            "qx": 4.86231465677101,
            "mxxx": 28.513402607665324,
            "Rxx": 16.579903609826268,
            "Delta": 10.81887613185575,
            "F5x": 5.510778998031926
          }
        },
        {
          "method": "Poisson",
          "per_seed": [
            {
              "method": "Poisson",
              "front_shift_mean_L0": -0.02875507478643243,
              "front_shift_rms_about_mean_L0": 0.6993563820157334,
              "density_10_90_L0": 6.231663086008996,
              "Tparallel_peak_over_T1": 2.202212597228438
            },
            {
              "method": "Poisson",
              "front_shift_mean_L0": -0.05102644230780108,
              "front_shift_rms_about_mean_L0": 0.7638420243236977,
              "density_10_90_L0": 6.020045248332536,
              "Tparallel_peak_over_T1": 2.211081890545661
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          },
          "aligned_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          }
        },
        {
          "method": "Poisson40",
          "per_seed": [
            {
              "method": "Poisson40",
              "front_shift_mean_L0": 0.0031969150639399864,
              "front_shift_rms_about_mean_L0": 0.16751822781906736,
              "density_10_90_L0": 5.609255621009197,
              "Tparallel_peak_over_T1": 2.203354819652517
            },
            {
              "method": "Poisson40",
              "front_shift_mean_L0": 0.006452223557527281,
              "front_shift_rms_about_mean_L0": 0.16465955930582685,
              "density_10_90_L0": 5.562533688348388,
              "Tparallel_peak_over_T1": 2.204858880715644
            }
          ],
          "fixed_L2_percent": {
            "rho": 1.0092099600883266,
            "T": 1.356942494597006,
            "Tparallel": 1.9065884381153373,
            "sigma_xx": 9.35102455752612,
            "qx": 9.35365568891491,
            "mxxx": 24.750793639168332,
            "Rxx": 18.2686752116003,
            "Delta": 15.479499033210962,
            "F5x": 9.249711047369932
          },
          "aligned_L2_percent": {
            "rho": 0.8064202997018921,
            "T": 1.1283083152887141,
            "Tparallel": 1.5572976552374984,
            "sigma_xx": 8.055795279545057,
            "qx": 7.753362141752376,
            "mxxx": 20.553422466310987,
            "Rxx": 14.78748979114018,
            "Delta": 12.665963851343482,
            "F5x": 7.6654814704285466
          }
        },
        {
          "method": "Weighted P-SBT",
          "per_seed": [
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": -0.07470379273515275,
              "front_shift_rms_about_mean_L0": 0.7362338993765623,
              "density_10_90_L0": 6.079687681017673,
              "Tparallel_peak_over_T1": 2.216754327112256
            },
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": -0.007117521367633149,
              "front_shift_rms_about_mean_L0": 0.7589685123036625,
              "density_10_90_L0": 6.033746969531192,
              "Tparallel_peak_over_T1": 2.2135568290503027
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.3968351426374426,
            "T": 0.5733820865700692,
            "Tparallel": 0.7952899089685466,
            "sigma_xx": 6.852217152987556,
            "qx": 5.6432436412988745,
            "mxxx": 29.64961931355326,
            "Rxx": 15.60614608265305,
            "Delta": 14.13483599331761,
            "F5x": 6.579997492833548
          },
          "aligned_L2_percent": {
            "rho": 0.31603283657248765,
            "T": 0.5262975995234994,
            "Tparallel": 0.6552576496532984,
            "sigma_xx": 5.5455442331314435,
            "qx": 4.780371813649914,
            "mxxx": 23.629709378163454,
            "Rxx": 13.665378439890478,
            "Delta": 10.597505953191217,
            "F5x": 5.46461724022001
          }
        },
        {
          "method": "EA-P-SBT",
          "per_seed": [
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": -0.041557558760789294,
              "front_shift_rms_about_mean_L0": 0.7137990191848774,
              "density_10_90_L0": 6.091359282754093,
              "Tparallel_peak_over_T1": 2.216496434064954
            },
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": 0.004590277777668323,
              "front_shift_rms_about_mean_L0": 0.7703829204234524,
              "density_10_90_L0": 6.018535439621199,
              "Tparallel_peak_over_T1": 2.204129130211659
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.5460512599992404,
            "T": 0.3888604010943881,
            "Tparallel": 0.5333739495761525,
            "sigma_xx": 6.908357397875985,
            "qx": 5.481957960832637,
            "mxxx": 30.619781323849292,
            "Rxx": 15.303178786267377,
            "Delta": 13.983285970818393,
            "F5x": 6.322807391706879
          },
          "aligned_L2_percent": {
            "rho": 0.42309077098592796,
            "T": 0.3723189764494422,
            "Tparallel": 0.4920137168098779,
            "sigma_xx": 6.057504907160228,
            "qx": 4.574724788316118,
            "mxxx": 23.77226401586891,
            "Rxx": 12.929811847071132,
            "Delta": 11.241767423500646,
            "F5x": 5.250236499721989
          }
        },
        {
          "method": "NTC20",
          "per_seed": [
            {
              "method": "NTC20",
              "front_shift_mean_L0": -0.014812660256574711,
              "front_shift_rms_about_mean_L0": 0.22956170498822026,
              "density_10_90_L0": 5.5961431956259915,
              "Tparallel_peak_over_T1": 2.202835294653452
            },
            {
              "method": "NTC20",
              "front_shift_mean_L0": 0.005312526709238217,
              "front_shift_rms_about_mean_L0": 0.23737285889212537,
              "density_10_90_L0": 5.567683526460873,
              "Tparallel_peak_over_T1": 2.201455413390439
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.8879255821677668,
            "T": 1.2179110587833926,
            "Tparallel": 1.743670026983798,
            "sigma_xx": 8.782625699001198,
            "qx": 8.65333532190634,
            "mxxx": 25.04502369008163,
            "Rxx": 16.710986631263133,
            "Delta": 14.543173811378995,
            "F5x": 8.716080498424182
          },
          "aligned_L2_percent": {
            "rho": 0.7345370202614985,
            "T": 1.0275264585818686,
            "Tparallel": 1.4489228030683559,
            "sigma_xx": 7.654192093114174,
            "qx": 7.325752913915477,
            "mxxx": 20.81296409280319,
            "Rxx": 13.880463762323277,
            "Delta": 12.342830486113073,
            "F5x": 7.342481428104778
          }
        }
      ]
    },
    {
      "Mach": 2,
      "dt_over_t0": 0.015,
      "poisson_seed_floor_L2_percent": {
        "fixed": {
          "rho": 0.8990487792378922,
          "T": 0.7425436063950326,
          "Tparallel": 1.183924641536615,
          "sigma_xx": 13.21796967201951,
          "qx": 11.672061961571707,
          "mxxx": 65.32069481565858,
          "Rxx": 36.427241707453184,
          "Delta": 29.471437588012666,
          "F5x": 15.428360580704604
        },
        "aligned": {
          "rho": 0.6373302737742657,
          "T": 0.5006033252631159,
          "Tparallel": 0.8782279508618516,
          "sigma_xx": 10.285061117385501,
          "qx": 8.84302714097726,
          "mxxx": 56.26009326188675,
          "Rxx": 25.17171446783167,
          "Delta": 24.44837124159412,
          "F5x": 11.135171270371718
        }
      },
      "methods": [
        {
          "method": "SBT",
          "per_seed": [
            {
              "method": "SBT",
              "front_shift_mean_L0": -0.021674679487271403,
              "front_shift_rms_about_mean_L0": 0.8490259950242652,
              "density_10_90_L0": 5.916557983253407,
              "Tparallel_peak_over_T1": 2.2204308295689006
            },
            {
              "method": "SBT",
              "front_shift_mean_L0": -0.042489583333430114,
              "front_shift_rms_about_mean_L0": 0.7720692393053038,
              "density_10_90_L0": 5.833464247857004,
              "Tparallel_peak_over_T1": 2.210256242025505
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.5959810472361313,
            "T": 0.48550724481481145,
            "Tparallel": 0.7837858243521046,
            "sigma_xx": 9.702370227533958,
            "qx": 8.511567475326842,
            "mxxx": 41.52605458100459,
            "Rxx": 24.04160380457243,
            "Delta": 21.803459983235317,
            "F5x": 11.044367424000596
          },
          "aligned_L2_percent": {
            "rho": 0.4922509934258565,
            "T": 0.42062336824349195,
            "Tparallel": 0.6756914810809929,
            "sigma_xx": 7.29667705355513,
            "qx": 7.666649559900239,
            "mxxx": 39.074717642390205,
            "Rxx": 22.08110089843942,
            "Delta": 17.907633559238988,
            "F5x": 9.893297862981479
          }
        },
        {
          "method": "P-SBT",
          "per_seed": [
            {
              "method": "P-SBT",
              "front_shift_mean_L0": 0.1900304487178581,
              "front_shift_rms_about_mean_L0": 0.8497633799421687,
              "density_10_90_L0": 6.058695714896457,
              "Tparallel_peak_over_T1": 2.21452800336288
            },
            {
              "method": "P-SBT",
              "front_shift_mean_L0": 0.004025641025540261,
              "front_shift_rms_about_mean_L0": 0.7636462541250643,
              "density_10_90_L0": 5.973266771907121,
              "Tparallel_peak_over_T1": 2.2311852009750086
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.783727808841557,
            "T": 0.7247110257635975,
            "Tparallel": 0.9272457271229843,
            "sigma_xx": 10.857239914259583,
            "qx": 8.982633231030869,
            "mxxx": 44.5322204866965,
            "Rxx": 23.79423273032615,
            "Delta": 19.262283431353865,
            "F5x": 10.614218517223394
          },
          "aligned_L2_percent": {
            "rho": 0.4964437097776634,
            "T": 0.4875727852586101,
            "Tparallel": 0.6501129603625497,
            "sigma_xx": 8.597344704064648,
            "qx": 7.731965696878738,
            "mxxx": 35.85356770076518,
            "Rxx": 18.98365333884125,
            "Delta": 17.73237567590743,
            "F5x": 9.42566087734915
          }
        },
        {
          "method": "Weighted P-SBT",
          "per_seed": [
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": -0.15582171474368428,
              "front_shift_rms_about_mean_L0": 0.7364902496655802,
              "density_10_90_L0": 5.8113711882799555,
              "Tparallel_peak_over_T1": 2.2205528931278433
            },
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": -0.10409014423086432,
              "front_shift_rms_about_mean_L0": 0.7714255433355993,
              "density_10_90_L0": 5.779664251034532,
              "Tparallel_peak_over_T1": 2.2235719701440373
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.7551319455587228,
            "T": 0.6219316329934225,
            "Tparallel": 1.0154785359493252,
            "sigma_xx": 9.993809928868247,
            "qx": 8.829080172019276,
            "mxxx": 48.558384468346816,
            "Rxx": 22.710197068892892,
            "Delta": 22.205241096779236,
            "F5x": 11.173430358276386
          },
          "aligned_L2_percent": {
            "rho": 0.5544463663893862,
            "T": 0.48466350189239843,
            "Tparallel": 0.6916186072197736,
            "sigma_xx": 7.285499624394349,
            "qx": 7.82067560724774,
            "mxxx": 37.68778156964022,
            "Rxx": 21.270701676027223,
            "Delta": 17.96018681545044,
            "F5x": 9.695832302127965
          }
        },
        {
          "method": "EA-P-SBT",
          "per_seed": [
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": 0.00647115384605671,
              "front_shift_rms_about_mean_L0": 0.646783656456927,
              "density_10_90_L0": 5.950641385882159,
              "Tparallel_peak_over_T1": 2.2048685839061624
            },
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": -0.052481971153944436,
              "front_shift_rms_about_mean_L0": 0.6664046537719707,
              "density_10_90_L0": 5.951781347870233,
              "Tparallel_peak_over_T1": 2.2112488881315877
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.5853347063396646,
            "T": 0.6681387382631413,
            "Tparallel": 0.9419690215499702,
            "sigma_xx": 9.539481681150948,
            "qx": 8.354196939054564,
            "mxxx": 50.67722953059253,
            "Rxx": 24.18807437958746,
            "Delta": 20.25300395690235,
            "F5x": 10.376565937074256
          },
          "aligned_L2_percent": {
            "rho": 0.516118369420108,
            "T": 0.627354822771063,
            "Tparallel": 0.8043557831631822,
            "sigma_xx": 7.468090790959185,
            "qx": 7.772257150169062,
            "mxxx": 39.78569683217768,
            "Rxx": 20.33961499859728,
            "Delta": 17.230822677048753,
            "F5x": 9.512724726731996
          }
        },
        {
          "method": "NTC20",
          "per_seed": [
            {
              "method": "NTC20",
              "front_shift_mean_L0": 0.04999819711522534,
              "front_shift_rms_about_mean_L0": 0.24936387992743986,
              "density_10_90_L0": 5.589588077455088,
              "Tparallel_peak_over_T1": 2.2015994622016843
            },
            {
              "method": "NTC20",
              "front_shift_mean_L0": -0.0689975961540065,
              "front_shift_rms_about_mean_L0": 0.2909390521711077,
              "density_10_90_L0": 5.56813710920842,
              "Tparallel_peak_over_T1": 2.2055822196823534
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.8295966265262762,
            "T": 1.0689798113442965,
            "Tparallel": 1.6363668722509606,
            "sigma_xx": 10.387368180580431,
            "qx": 9.52536812261841,
            "mxxx": 34.9027366970863,
            "Rxx": 21.707076293429044,
            "Delta": 18.93656762329552,
            "F5x": 10.66501819577913
          },
          "aligned_L2_percent": {
            "rho": 0.7396001435339791,
            "T": 0.9208993533825218,
            "Tparallel": 1.4056756993816821,
            "sigma_xx": 8.644678742555604,
            "qx": 8.660244866654415,
            "mxxx": 28.944700572050717,
            "Rxx": 18.25756658799385,
            "Delta": 16.10881382689755,
            "F5x": 9.68680691638558
          }
        },
        {
          "method": "Poisson",
          "per_seed": [
            {
              "method": "Poisson",
              "front_shift_mean_L0": -0.06235376602573732,
              "front_shift_rms_about_mean_L0": 0.8212684156718323,
              "density_10_90_L0": 5.999528180543182,
              "Tparallel_peak_over_T1": 2.218054965272866
            },
            {
              "method": "Poisson",
              "front_shift_mean_L0": 0.04160296474349243,
              "front_shift_rms_about_mean_L0": 0.8768899620005401,
              "density_10_90_L0": 5.930604274085962,
              "Tparallel_peak_over_T1": 2.2093429065290464
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          },
          "aligned_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          }
        }
      ]
    },
    {
      "Mach": 5,
      "dt_over_t0": 0.005,
      "poisson_seed_floor_L2_percent": {
        "fixed": {
          "rho": 0.6386644378018009,
          "T": 0.8457848784623222,
          "Tparallel": 1.3155536449047576,
          "sigma_xx": 5.023964966394122,
          "qx": 4.66640591103963,
          "mxxx": 17.873064649627544,
          "Rxx": 8.107391965557042,
          "Delta": 8.453934420547847,
          "F5x": 5.381470451164882
        },
        "aligned": {
          "rho": 0.4332422743972065,
          "T": 0.5784243442420818,
          "Tparallel": 0.8390990658037871,
          "sigma_xx": 3.9850623990303737,
          "qx": 3.608450446746299,
          "mxxx": 12.051098954155472,
          "Rxx": 7.039284759952281,
          "Delta": 6.205846647584683,
          "F5x": 4.633728738387025
        }
      },
      "methods": [
        {
          "method": "NTC",
          "per_seed": [
            {
              "method": "NTC",
              "front_shift_mean_L0": 0.016531784188358493,
              "front_shift_rms_about_mean_L0": 1.2988436588055872,
              "density_10_90_L0": 4.125940797693238,
              "Tparallel_peak_over_T1": 10.945990626445786
            },
            {
              "method": "NTC",
              "front_shift_mean_L0": -0.009740418001809515,
              "front_shift_rms_about_mean_L0": 1.1341962702530277,
              "density_10_90_L0": 4.090704507442567,
              "Tparallel_peak_over_T1": 10.881095199004857
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.2861933121629713,
            "T": 0.39390196023508284,
            "Tparallel": 0.4658067561517542,
            "sigma_xx": 2.9500519127971203,
            "qx": 2.37729053427034,
            "mxxx": 8.887066904132345,
            "Rxx": 4.805522442984432,
            "Delta": 4.4152422509143205,
            "F5x": 3.33992996311358
          },
          "aligned_L2_percent": {
            "rho": 0.23951346605957696,
            "T": 0.4206922913832379,
            "Tparallel": 0.6044912540690521,
            "sigma_xx": 2.721661481628448,
            "qx": 2.3206688293611877,
            "mxxx": 8.039868518160604,
            "Rxx": 4.172811157903094,
            "Delta": 4.016495797303081,
            "F5x": 2.9419420125475106
          }
        },
        {
          "method": "SBT",
          "per_seed": [
            {
              "method": "SBT",
              "front_shift_mean_L0": 0.04664145966913039,
              "front_shift_rms_about_mean_L0": 1.2402794518796727,
              "density_10_90_L0": 4.062353160054135,
              "Tparallel_peak_over_T1": 10.885693642570551
            },
            {
              "method": "SBT",
              "front_shift_mean_L0": 0.14384264823750692,
              "front_shift_rms_about_mean_L0": 1.1115345187694117,
              "density_10_90_L0": 4.092684776302226,
              "Tparallel_peak_over_T1": 10.908009766252565
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.6986703185467842,
            "T": 1.5918431393312704,
            "Tparallel": 2.3599003485102275,
            "sigma_xx": 5.8402082594872216,
            "qx": 5.5899428375052445,
            "mxxx": 12.640068211623129,
            "Rxx": 11.089964557271893,
            "Delta": 9.115848015181905,
            "F5x": 5.509605042039754
          },
          "aligned_L2_percent": {
            "rho": 0.366091022389502,
            "T": 0.540604328136629,
            "Tparallel": 0.7758829058376598,
            "sigma_xx": 2.8830365726127742,
            "qx": 2.654414278436565,
            "mxxx": 7.451219617997081,
            "Rxx": 4.914789462312243,
            "Delta": 4.828831605339756,
            "F5x": 3.105258450839303
          }
        },
        {
          "method": "P-SBT",
          "per_seed": [
            {
              "method": "P-SBT",
              "front_shift_mean_L0": 0.09853849492553994,
              "front_shift_rms_about_mean_L0": 1.1571132622430986,
              "density_10_90_L0": 4.101974344230866,
              "Tparallel_peak_over_T1": 10.89495523104229
            },
            {
              "method": "P-SBT",
              "front_shift_mean_L0": -0.07102781116420284,
              "front_shift_rms_about_mean_L0": 1.0833911000714658,
              "density_10_90_L0": 4.130446383729287,
              "Tparallel_peak_over_T1": 10.884622552055754
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.3682609406435717,
            "T": 0.5821548939779303,
            "Tparallel": 1.0174267263973635,
            "sigma_xx": 4.050244514526604,
            "qx": 2.9156743380127903,
            "mxxx": 10.749540430410379,
            "Rxx": 5.941958560405416,
            "Delta": 4.3588493584043695,
            "F5x": 3.2179032702312487
          },
          "aligned_L2_percent": {
            "rho": 0.2522514517074969,
            "T": 0.2992792893137525,
            "Tparallel": 0.49087620918217284,
            "sigma_xx": 2.949003868663406,
            "qx": 1.879996308139648,
            "mxxx": 8.498058593844537,
            "Rxx": 3.85746181016079,
            "Delta": 3.3720392326586404,
            "F5x": 2.4339605220562635
          }
        },
        {
          "method": "Poisson",
          "per_seed": [
            {
              "method": "Poisson",
              "front_shift_mean_L0": 0.04610627003237764,
              "front_shift_rms_about_mean_L0": 1.2132426471557407,
              "density_10_90_L0": 4.115801417163244,
              "Tparallel_peak_over_T1": 10.868066434768673
            },
            {
              "method": "Poisson",
              "front_shift_mean_L0": 0.018166566506734712,
              "front_shift_rms_about_mean_L0": 1.1734880461994954,
              "density_10_90_L0": 4.127337442851985,
              "Tparallel_peak_over_T1": 10.901290460748987
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          },
          "aligned_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          }
        },
        {
          "method": "Poisson40",
          "per_seed": [
            {
              "method": "Poisson40",
              "front_shift_mean_L0": -0.03160665397937523,
              "front_shift_rms_about_mean_L0": 0.26809558808180906,
              "density_10_90_L0": 3.4836398291809867,
              "Tparallel_peak_over_T1": 10.867760563587062
            },
            {
              "method": "Poisson40",
              "front_shift_mean_L0": -0.028314653445186525,
              "front_shift_rms_about_mean_L0": 0.27741455892462685,
              "density_10_90_L0": 3.50099904166606,
              "Tparallel_peak_over_T1": 10.864855865515118
            }
          ],
          "fixed_L2_percent": {
            "rho": 3.398354500305814,
            "T": 6.481170448836186,
            "Tparallel": 9.85322252354491,
            "sigma_xx": 26.339248083343485,
            "qx": 23.853188348563556,
            "mxxx": 41.12604367499746,
            "Rxx": 43.53760800215885,
            "Delta": 32.774708792536345,
            "F5x": 21.99815617814114
          },
          "aligned_L2_percent": {
            "rho": 1.489571306939601,
            "T": 3.2244869533338587,
            "Tparallel": 5.029708683032524,
            "sigma_xx": 14.474770191199667,
            "qx": 12.405945195693217,
            "mxxx": 19.29127333404957,
            "Rxx": 22.825834929935713,
            "Delta": 17.71666311810705,
            "F5x": 11.484952984089709
          }
        },
        {
          "method": "Weighted P-SBT",
          "per_seed": [
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": 0.008316973825111611,
              "front_shift_rms_about_mean_L0": 1.1111647455969562,
              "density_10_90_L0": 4.04530728238835,
              "Tparallel_peak_over_T1": 10.91870334622477
            },
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": 0.0021915064105787786,
              "front_shift_rms_about_mean_L0": 1.2208570330331159,
              "density_10_90_L0": 4.099418830421743,
              "Tparallel_peak_over_T1": 10.904409891484388
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.37346244950021035,
            "T": 0.5200669853090684,
            "Tparallel": 0.8595617615018574,
            "sigma_xx": 2.940536829801088,
            "qx": 2.812120641189649,
            "mxxx": 8.841216222164944,
            "Rxx": 4.790470331482233,
            "Delta": 4.482953512489672,
            "F5x": 3.1721735766730648
          },
          "aligned_L2_percent": {
            "rho": 0.27008333971985826,
            "T": 0.3579653386305835,
            "Tparallel": 0.5249095897925528,
            "sigma_xx": 2.591670479071051,
            "qx": 2.145260757442987,
            "mxxx": 8.942096386028341,
            "Rxx": 4.308730668984521,
            "Delta": 3.678973815956435,
            "F5x": 2.64919937221399
          }
        },
        {
          "method": "EA-P-SBT",
          "per_seed": [
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": -0.028758346687709057,
              "front_shift_rms_about_mean_L0": 1.153176587998092,
              "density_10_90_L0": 4.115976162819428,
              "Tparallel_peak_over_T1": 10.944519360777806
            },
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": -0.03696848290565556,
              "front_shift_rms_about_mean_L0": 1.1091355483021874,
              "density_10_90_L0": 4.069701012822506,
              "Tparallel_peak_over_T1": 10.93588517413213
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.6641105373482659,
            "T": 0.42514620138179976,
            "Tparallel": 0.526090323306639,
            "sigma_xx": 4.346403938459241,
            "qx": 2.944025217169614,
            "mxxx": 11.288909900543002,
            "Rxx": 5.741859926632491,
            "Delta": 5.020242959242344,
            "F5x": 3.6871607441271093
          },
          "aligned_L2_percent": {
            "rho": 0.2428481749370236,
            "T": 0.3114509267425466,
            "Tparallel": 0.3611708831275184,
            "sigma_xx": 2.8010476605500214,
            "qx": 2.1452752144683567,
            "mxxx": 8.624731826822714,
            "Rxx": 3.6910027578495606,
            "Delta": 4.724258513643803,
            "F5x": 2.9477631786673393
          }
        },
        {
          "method": "NTC20",
          "per_seed": [
            {
              "method": "NTC20",
              "front_shift_mean_L0": -0.002714943909931823,
              "front_shift_rms_about_mean_L0": 0.3999781678071237,
              "density_10_90_L0": 3.534242556300579,
              "Tparallel_peak_over_T1": 10.865322619290142
            },
            {
              "method": "NTC20",
              "front_shift_mean_L0": 0.004658052884941822,
              "front_shift_rms_about_mean_L0": 0.4055492637700176,
              "density_10_90_L0": 3.522438693624654,
              "Tparallel_peak_over_T1": 10.866610950202963
            }
          ],
          "fixed_L2_percent": {
            "rho": 3.104162701228411,
            "T": 6.318465791678549,
            "Tparallel": 9.596654954077486,
            "sigma_xx": 24.697624416855124,
            "qx": 22.973934726111352,
            "mxxx": 39.16181732700362,
            "Rxx": 41.79464957255302,
            "Delta": 32.422860569336514,
            "F5x": 21.272407838742172
          },
          "aligned_L2_percent": {
            "rho": 1.4326188161303304,
            "T": 3.1367644906973786,
            "Tparallel": 4.9129833278430235,
            "sigma_xx": 14.028226670464008,
            "qx": 12.145482895572083,
            "mxxx": 19.260892131721366,
            "Rxx": 22.21115328937248,
            "Delta": 17.713649694616862,
            "F5x": 11.423452768344688
          }
        }
      ]
    },
    {
      "Mach": 5,
      "dt_over_t0": 0.015,
      "poisson_seed_floor_L2_percent": {
        "fixed": {
          "rho": 1.030034354882946,
          "T": 1.4974617473075513,
          "Tparallel": 2.134021387783205,
          "sigma_xx": 8.627911293316313,
          "qx": 6.904246114818037,
          "mxxx": 28.465429494910577,
          "Rxx": 15.153373688648825,
          "Delta": 11.63357518113947,
          "F5x": 8.370141815724152
        },
        "aligned": {
          "rho": 0.5190423340264669,
          "T": 0.5110003774212484,
          "Tparallel": 0.8147348369960676,
          "sigma_xx": 5.821629821695689,
          "qx": 5.160329037527367,
          "mxxx": 21.622119822625574,
          "Rxx": 9.540519267523397,
          "Delta": 8.986741561185548,
          "F5x": 7.420470063374044
        }
      },
      "methods": [
        {
          "method": "P-SBT",
          "per_seed": [
            {
              "method": "P-SBT",
              "front_shift_mean_L0": 0.1452238581734014,
              "front_shift_rms_about_mean_L0": 1.2651738672211517,
              "density_10_90_L0": 4.023324865198051,
              "Tparallel_peak_over_T1": 10.821701396405452
            },
            {
              "method": "P-SBT",
              "front_shift_mean_L0": 0.0028786057695601077,
              "front_shift_rms_about_mean_L0": 1.0613807403626725,
              "density_10_90_L0": 4.1177834233847666,
              "Tparallel_peak_over_T1": 10.825111701884481
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.6050664884986537,
            "T": 0.4612153169486783,
            "Tparallel": 0.8120942200666241,
            "sigma_xx": 5.333855127085716,
            "qx": 3.5823187959679026,
            "mxxx": 18.748435833037043,
            "Rxx": 8.442161768997536,
            "Delta": 7.06820830953489,
            "F5x": 5.215985937310017
          },
          "aligned_L2_percent": {
            "rho": 0.44935030485231625,
            "T": 0.7856407750403109,
            "Tparallel": 1.2046126746405663,
            "sigma_xx": 5.110205780452592,
            "qx": 4.350921524177588,
            "mxxx": 16.419234625875934,
            "Rxx": 7.427910018575145,
            "Delta": 6.363037249620658,
            "F5x": 5.763408338208309
          }
        },
        {
          "method": "Weighted P-SBT",
          "per_seed": [
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": -0.1303380408650582,
              "front_shift_rms_about_mean_L0": 1.1336601111301987,
              "density_10_90_L0": 4.038926495978689,
              "Tparallel_peak_over_T1": 10.85302193993967
            },
            {
              "method": "Weighted P-SBT",
              "front_shift_mean_L0": -0.18948818108941928,
              "front_shift_rms_about_mean_L0": 1.2103439035794477,
              "density_10_90_L0": 4.015910094722756,
              "Tparallel_peak_over_T1": 10.861466073933727
            }
          ],
          "fixed_L2_percent": {
            "rho": 1.3173203123718986,
            "T": 2.349647936948235,
            "Tparallel": 3.1749917967633663,
            "sigma_xx": 8.341844070119684,
            "qx": 8.639607864848868,
            "mxxx": 21.52329998146782,
            "Rxx": 17.3369270756214,
            "Delta": 13.920607530421123,
            "F5x": 8.899897802705938
          },
          "aligned_L2_percent": {
            "rho": 0.37021023970666644,
            "T": 0.32032840285251074,
            "Tparallel": 0.6177960164966502,
            "sigma_xx": 4.76338451248594,
            "qx": 2.779011357256411,
            "mxxx": 16.8915255782835,
            "Rxx": 6.6619780504241,
            "Delta": 6.284340980178609,
            "F5x": 4.081554287325021
          }
        },
        {
          "method": "EA-P-SBT",
          "per_seed": [
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": 0.0722265625003306,
              "front_shift_rms_about_mean_L0": 0.901171478809009,
              "density_10_90_L0": 3.9723624804050157,
              "Tparallel_peak_over_T1": 10.80434902389708
            },
            {
              "method": "EA-P-SBT",
              "front_shift_mean_L0": 0.3908653846157067,
              "front_shift_rms_about_mean_L0": 1.5248579251284766,
              "density_10_90_L0": 3.893742718936835,
              "Tparallel_peak_over_T1": 10.85822510120823
            }
          ],
          "fixed_L2_percent": {
            "rho": 1.6297689857457507,
            "T": 2.039973653914417,
            "Tparallel": 2.7516351187172106,
            "sigma_xx": 9.696252740347038,
            "qx": 8.434585043340993,
            "mxxx": 24.975230591765033,
            "Rxx": 16.74576453371645,
            "Delta": 12.947774485721673,
            "F5x": 8.721242150728507
          },
          "aligned_L2_percent": {
            "rho": 0.3857930631743498,
            "T": 0.38301414333418976,
            "Tparallel": 0.5678373106894747,
            "sigma_xx": 4.58255818135617,
            "qx": 2.7993410286455984,
            "mxxx": 14.67970306938699,
            "Rxx": 7.463838160163914,
            "Delta": 5.67741186269978,
            "F5x": 4.273819529478874
          }
        },
        {
          "method": "NTC20",
          "per_seed": [
            {
              "method": "NTC20",
              "front_shift_mean_L0": -0.061932391826598085,
              "front_shift_rms_about_mean_L0": 0.3080277816805129,
              "density_10_90_L0": 3.506446993313458,
              "Tparallel_peak_over_T1": 10.82458016914904
            },
            {
              "method": "NTC20",
              "front_shift_mean_L0": 0.020577373798404734,
              "front_shift_rms_about_mean_L0": 0.29210134062157506,
              "density_10_90_L0": 3.5062638740397984,
              "Tparallel_peak_over_T1": 10.780712440331174
            }
          ],
          "fixed_L2_percent": {
            "rho": 3.096387356426361,
            "T": 6.197012934334739,
            "Tparallel": 9.339273690012243,
            "sigma_xx": 24.696629183013513,
            "qx": 22.91139455040459,
            "mxxx": 42.59921959938799,
            "Rxx": 42.68191324304665,
            "Delta": 31.95110605823019,
            "F5x": 21.521598938939874
          },
          "aligned_L2_percent": {
            "rho": 1.133306823481207,
            "T": 2.324570386234246,
            "Tparallel": 3.599524923151762,
            "sigma_xx": 11.11497027553781,
            "qx": 9.432065975028397,
            "mxxx": 19.32539133388367,
            "Rxx": 18.184970537750385,
            "Delta": 13.804450824610539,
            "F5x": 9.13195733229491
          }
        },
        {
          "method": "Poisson",
          "per_seed": [
            {
              "method": "Poisson",
              "front_shift_mean_L0": 0.07109775641058051,
              "front_shift_rms_about_mean_L0": 1.214206399109335,
              "density_10_90_L0": 3.9190312395608173,
              "Tparallel_peak_over_T1": 10.820818525272434
            },
            {
              "method": "Poisson",
              "front_shift_mean_L0": -0.0413902243586512,
              "front_shift_rms_about_mean_L0": 1.0861133175795814,
              "density_10_90_L0": 3.9218452535364445,
              "Tparallel_peak_over_T1": 10.818845630071166
            }
          ],
          "fixed_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          },
          "aligned_L2_percent": {
            "rho": 0.0,
            "T": 0.0,
            "Tparallel": 0.0,
            "sigma_xx": 0.0,
            "qx": 0.0,
            "mxxx": 0.0,
            "Rxx": 0.0,
            "Delta": 0.0,
            "F5x": 0.0
          }
        }
      ]
    }
  ]
}

==> anc/evidence/latest/upstream_rate_audit.json <==
{
  "valid": true,
  "upstream_cell_center_interval_x_over_L0": [
    -27,
    -18
  ],
  "diagnostic_scope": "One post-checkpoint block per seed. Counts use accepted collision event and pre-collision occupancy at every 213.298 ns solver step.",
  "numerical_uncertainty": "Larger of combined approximate temporal bin SE and seed half-range; heuristic, not a confidence interval.",
  "nominal_Maxwellian_rate_per_second": 29301.735449493786,
  "nominal_tau_us": 34.12767143856238,
  "cases": [
    {
      "valid": true,
      "selector": 8,
      "method": "Poisson40",
      "case": {
        "task": 67,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 40,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "upstream_cell_center_x_over_L0": [
        -27,
        -18
      ],
      "window_t0": [
        3400,
        3405
      ],
      "dt_seconds": 2.1329794649101489e-07,
      "accepted_events": 14561,
      "particle_steps": 4759914,
      "exposure_particle_seconds": 1.0152798816738327,
      "rate_per_second": 28683.716210340208,
      "nominal_Maxwellian_rate_per_second": 29301.735449493786,
      "bins": [
        {
          "slot": 1,
          "accepted_events": 1427,
          "particle_steps": 472457,
          "rate_per_second": 28320.76670608509
        },
        {
          "slot": 2,
          "accepted_events": 1423,
          "particle_steps": 470742,
          "rate_per_second": 28344.269800190956
        },
        {
          "slot": 3,
          "accepted_events": 1459,
          "particle_steps": 475234,
          "rate_per_second": 28786.648780726253
        },
        {
          "slot": 4,
          "accepted_events": 1420,
          "particle_steps": 471679,
          "rate_per_second": 28228.326018860236
        },
        {
          "slot": 5,
          "accepted_events": 1404,
          "particle_steps": 473746,
          "rate_per_second": 27788.48518562388
        },
        {
          "slot": 6,
          "accepted_events": 1462,
          "particle_steps": 478603,
          "rate_per_second": 28642.7872635382
        },
        {
          "slot": 7,
          "accepted_events": 1493,
          "particle_steps": 478315,
          "rate_per_second": 29267.735965525128
        },
        {
          "slot": 8,
          "accepted_events": 1465,
          "particle_steps": 478011,
          "rate_per_second": 28737.10767895025
        },
        {
          "slot": 9,
          "accepted_events": 1501,
          "particle_steps": 479158,
          "rate_per_second": 29372.794717193196
        },
        {
          "slot": 10,
          "accepted_events": 1507,
          "particle_steps": 481969,
          "rate_per_second": 29318.211136325957
        }
      ],
      "source_checkpoint_sha256": "fca70dc544d4ef6e7a7ea975b2c0f707108586636fb4a31f80789d2595bde2cd",
      "source_config_sha256": "01d463c7259203d002120c0bbbcc5a61e74a749669dfb7402c237c0a92d9e214",
      "pinned_source_hashes": {
        "DSMC1S_comparison.for": "59ae473ce01e3e1d10f4de6be3682f46686e6ac88d8329e77afe9ddeda6f5048",
        "paper_diagnostics_comparison.f90": "38a68f7ad4a7772227d1b1d39deba18679daa5f312f062718401348bd9b424e7",
        "shock_controls.f90": "5b0885e72a57eb598906347b26992dcae8ee2be253f7f3d75e2b99c602cde679",
        "original": "5de29b15645b8c0102cc19a19f7d99cd6fcf5ee6c75efb9c6a8ef174d7a1ad5a"
      },
      "instrumented_source_hashes": {
        "DSMC1S_comparison.for": "1e4effe93568f789add55a5f6a3d564ab00435d0b69eb5f5493388aab9dfd9d1",
        "paper_diagnostics_comparison.f90": "c218a1ac58a0adf62e17a03da0a325148ea22e72dd11426b2c3023d7d3a7bf6a",
        "shock_controls.f90": "5b0885e72a57eb598906347b26992dcae8ee2be253f7f3d75e2b99c602cde679"
      },
      "raw_moment_output_sha256": "94b1b9f6359b591b9a3fc59f1d7a48f760787347b4ae41ff22bf2aef9083b278",
      "physical_and_rng_parity": {
        "exact_state_except_cpu_timers_sha256": "4f8983cc2226ff4b1e2009223fa4d363a8462df31b72df682b7b731ae8a75df4",
        "checkpoint_record_lengths": [
          26819624,
          292,
          806416,
          36,
          104,
          24
        ],
        "performance_timers_original": [
          3694.0934998467565,
          4473.112928638933
        ],
        "performance_timers_instrumented": [
          3694.0913400335703,
          4473.196033583954
        ],
        "proposal_trials": 3316791415,
        "checkpoint_sha256": [
          "74ad2ca216acf0c10881ab1efba39a65e4f717f1d27d7ec550b662069cb16b47",
          "52e15e463e6bf3f08968124fe151e87d94440103745120a5bf54763bdabda05e"
        ],
        "collision_counts_defects_and_multiplicity_exact": true,
        "excluded_fields": [
          "collision_seconds",
          "prior_seconds + clock_seconds() - run_clock"
        ]
      },
      "setup_sha256": "71f8ca8fbdbc6c18f3a860f2081249d5e97580963977a7ed21a6526e4cfd46e4"
    },
    {
      "valid": true,
      "selector": 9,
      "method": "Poisson40",
      "case": {
        "task": 71,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 40,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "upstream_cell_center_x_over_L0": [
        -27,
        -18
      ],
      "window_t0": [
        3400,
        3405
      ],
      "dt_seconds": 2.1329794649101489e-07,
      "accepted_events": 15238,
      "particle_steps": 4796949,
      "exposure_particle_seconds": 1.0231793711221273,
      "rate_per_second": 29785.588783496267,
      "nominal_Maxwellian_rate_per_second": 29301.735449493786,
      "bins": [
        {
          "slot": 1,
          "accepted_events": 1523,
          "particle_steps": 478098,
          "rate_per_second": 29869.386169081008
        },
        {
          "slot": 2,
          "accepted_events": 1502,
          "particle_steps": 477964,
          "rate_per_second": 29465.788482908112
        },
        {
          "slot": 3,
          "accepted_events": 1473,
          "particle_steps": 482243,
          "rate_per_second": 28640.469683278745
        },
        {
          "slot": 4,
          "accepted_events": 1588,
          "particle_steps": 479620,
          "rate_per_second": 31045.348163159924
        },
        {
          "slot": 5,
          "accepted_events": 1509,
          "particle_steps": 478321,
          "rate_per_second": 29581.017797361103
        },
        {
          "slot": 6,
          "accepted_events": 1510,
          "particle_steps": 480559,
          "rate_per_second": 29462.768503337567
        },
        {
          "slot": 7,
          "accepted_events": 1548,
          "particle_steps": 480171,
          "rate_per_second": 30228.62203727681
        },
        {
          "slot": 8,
          "accepted_events": 1537,
          "particle_steps": 479979,
          "rate_per_second": 30025.825220434694
        },
        {
          "slot": 9,
          "accepted_events": 1541,
          "particle_steps": 480757,
          "rate_per_second": 30055.24991805502
        },
        {
          "slot": 10,
          "accepted_events": 1507,
          "particle_steps": 479237,
          "rate_per_second": 29485.34629664213
        }
      ],
      "source_checkpoint_sha256": "1d456d1f55e9e5264c9292eb03d3e4fae9673cb35571292b72dc9f2204a41d99",
      "source_config_sha256": "de6c7a8e35b0dd24039fc81f71900cbc6f1bbd170e337487328b936279060619",
      "pinned_source_hashes": {
        "DSMC1S_comparison.for": "59ae473ce01e3e1d10f4de6be3682f46686e6ac88d8329e77afe9ddeda6f5048",
        "paper_diagnostics_comparison.f90": "38a68f7ad4a7772227d1b1d39deba18679daa5f312f062718401348bd9b424e7",
        "shock_controls.f90": "5b0885e72a57eb598906347b26992dcae8ee2be253f7f3d75e2b99c602cde679",
        "original": "5de29b15645b8c0102cc19a19f7d99cd6fcf5ee6c75efb9c6a8ef174d7a1ad5a"
      },
      "instrumented_source_hashes": {
        "DSMC1S_comparison.for": "1e4effe93568f789add55a5f6a3d564ab00435d0b69eb5f5493388aab9dfd9d1",
        "paper_diagnostics_comparison.f90": "c218a1ac58a0adf62e17a03da0a325148ea22e72dd11426b2c3023d7d3a7bf6a",
        "shock_controls.f90": "5b0885e72a57eb598906347b26992dcae8ee2be253f7f3d75e2b99c602cde679"
      },
      "raw_moment_output_sha256": "5811d9afd0b61a9c8023b7326062534db7bff228c80252c097d3ee788ce1a9ee",
      "physical_and_rng_parity": {
        "exact_state_except_cpu_timers_sha256": "770b8ec51ec65a64a3614afa56794997f69394add905caa4c80eee48ff4edd56",
        "checkpoint_record_lengths": [
          26819624,
          292,
          806416,
          36,
          104,
          24
        ],
        "performance_timers_original": [
          3602.865172446356,
          4316.148282496142
        ],
        "performance_timers_instrumented": [
          3602.8883158443496,
          4316.233689345187
        ],
        "proposal_trials": 3316762845,
        "checkpoint_sha256": [
          "455b0fbad00b7364b91d5065f0ad3af53be12aca25c5adece19f4e0559a635d4",
          "fbf9e1208415c23669e3d7ef9917eb5577d900534034deb0de9d0285041d2ba3"
        ],
        "collision_counts_defects_and_multiplicity_exact": true,
        "excluded_fields": [
          "collision_seconds",
          "prior_seconds + clock_seconds() - run_clock"
        ]
      },
      "setup_sha256": "71f8ca8fbdbc6c18f3a860f2081249d5e97580963977a7ed21a6526e4cfd46e4"
    },
    {
      "valid": true,
      "selector": 24,
      "method": "NTC20",
      "case": {
        "task": 4,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610160,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "upstream_cell_center_x_over_L0": [
        -27,
        -18
      ],
      "window_t0": [
        3330,
        3335
      ],
      "dt_seconds": 2.1329794649101489e-07,
      "accepted_events": 7732,
      "particle_steps": 2423879,
      "exposure_particle_seconds": 0.5170084132426946,
      "rate_per_second": 29910.53840499279,
      "nominal_Maxwellian_rate_per_second": 29301.735449493786,
      "bins": [
        {
          "slot": 1,
          "accepted_events": 746,
          "particle_steps": 240743,
          "rate_per_second": 29055.50851531782
        },
        {
          "slot": 2,
          "accepted_events": 769,
          "particle_steps": 241132,
          "rate_per_second": 29903.003580658853
        },
        {
          "slot": 3,
          "accepted_events": 731,
          "particle_steps": 241719,
          "rate_per_second": 28356.32265707531
        },
        {
          "slot": 4,
          "accepted_events": 771,
          "particle_steps": 243686,
          "rate_per_second": 29666.55519848948
        },
        {
          "slot": 5,
          "accepted_events": 832,
          "particle_steps": 244038,
          "rate_per_second": 31967.53803126245
        },
        {
          "slot": 6,
          "accepted_events": 787,
          "particle_steps": 244937,
          "rate_per_second": 30127.539145170045
        },
        {
          "slot": 7,
          "accepted_events": 753,
          "particle_steps": 242295,
          "rate_per_second": 29140.288383623363
        },
        {
          "slot": 8,
          "accepted_events": 836,
          "particle_steps": 240734,
          "rate_per_second": 32562.08208000772
        },
        {
          "slot": 9,
          "accepted_events": 762,
          "particle_steps": 243110,
          "rate_per_second": 29389.721410080067
        },
        {
          "slot": 10,
          "accepted_events": 745,
          "particle_steps": 241485,
          "rate_per_second": 28927.40224510557
        }
      ],
      "source_checkpoint_sha256": "62fcccee45e3cde5c21ae4436de9a812a17bbaef73a1dccee6553fbe965292cb",
      "source_config_sha256": "3fb574c19cb1dbd8abc3b6464f0ae7cceef466b9df79deac04a89b9ff176c00c",
      "pinned_source_hashes": {
        "DSMC1S_comparison.for": "1504668d276b5b8890a8cbc4b9d499847847eeb1abefc8baebf66beed67702d8",
        "paper_diagnostics_comparison.f90": "38a68f7ad4a7772227d1b1d39deba18679daa5f312f062718401348bd9b424e7",
        "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa",
        "original": "f396a522a46a732d84014dec3d6095375e5f7f95d90674be1a14ce440fcfae27"
      },
      "instrumented_source_hashes": {
        "DSMC1S_comparison.for": "cca7ad2d4f66ec4d2de085312cefad5105355d4a0e565ce2333fd4ba4e40899f",
        "paper_diagnostics_comparison.f90": "c218a1ac58a0adf62e17a03da0a325148ea22e72dd11426b2c3023d7d3a7bf6a",
        "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa"
      },
      "raw_moment_output_sha256": "c2d6b7ada615703fa3be0a6eed916a0a54686e4eaf9ddbe9abf5e3e3d39c0a1d",
      "physical_and_rng_parity": {
        "exact_state_except_cpu_timers_sha256": "dc533bf5f2e0fae0cde83b146b663fc789aa2453c6c86deaa10910f811839c3c",
        "checkpoint_record_lengths": [
          26819624,
          292,
          806416,
          36,
          104,
          24
        ],
        "performance_timers_original": [
          1363.4707193871727,
          2157.5220084107714
        ],
        "performance_timers_instrumented": [
          1363.4732868928695,
          2157.5246832148405
        ],
        "proposal_trials": 1159875875,
        "checkpoint_sha256": [
          "f7b0cf2e48fa420e083d2c264026d9ed3222b3320e516afacd89699223fcd270",
          "69949b4a134fc8904e7d7db15e4143b4104cbef6c757d96f66a63109fafedeee"
        ],
        "collision_counts_defects_and_multiplicity_exact": true,
        "excluded_fields": [
          "collision_seconds",
          "prior_seconds + clock_seconds() - run_clock"
        ]
      },
      "setup_sha256": "71f8ca8fbdbc6c18f3a860f2081249d5e97580963977a7ed21a6526e4cfd46e4"
    },
    {
      "valid": true,
      "selector": 25,
      "method": "NTC20",
      "case": {
        "task": 5,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610161,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "upstream_cell_center_x_over_L0": [
        -27,
        -18
      ],
      "window_t0": [
        3330,
        3335
      ],
      "dt_seconds": 2.1329794649101489e-07,
      "accepted_events": 7305,
      "particle_steps": 2364628,
      "exposure_particle_seconds": 0.5043702966151555,
      "rate_per_second": 28966.812871511578,
      "nominal_Maxwellian_rate_per_second": 29301.735449493786,
      "bins": [
        {
          "slot": 1,
          "accepted_events": 723,
          "particle_steps": 237889,
          "rate_per_second": 28497.53251976713
        },
        {
          "slot": 2,
          "accepted_events": 675,
          "particle_steps": 237269,
          "rate_per_second": 26675.10233992076
        },
        {
          "slot": 3,
          "accepted_events": 712,
          "particle_steps": 234217,
          "rate_per_second": 28503.940383544596
        },
        {
          "slot": 4,
          "accepted_events": 811,
          "particle_steps": 237986,
          "rate_per_second": 31953.082886609413
        },
        {
          "slot": 5,
          "accepted_events": 725,
          "particle_steps": 235347,
          "rate_per_second": 28885.019245125535
        },
        {
          "slot": 6,
          "accepted_events": 738,
          "particle_steps": 235904,
          "rate_per_second": 29333.533317588735
        },
        {
          "slot": 7,
          "accepted_events": 712,
          "particle_steps": 235236,
          "rate_per_second": 28380.466445665905
        },
        {
          "slot": 8,
          "accepted_events": 752,
          "particle_steps": 234314,
          "rate_per_second": 30092.822531159833
        },
        {
          "slot": 9,
          "accepted_events": 678,
          "particle_steps": 235906,
          "rate_per_second": 26948.46474071101
        },
        {
          "slot": 10,
          "accepted_events": 779,
          "particle_steps": 240560,
          "rate_per_second": 30363.88681763307
        }
      ],
      "source_checkpoint_sha256": "8ac84ec57537ee2156cd612170c784156efa6e1bf8f9c0100b2ab3717549a3ea",
      "source_config_sha256": "51ad6e88d5538e0f2fd3b9e736fae40bfd90be267af9d164c652ed04f1baff0f",
      "pinned_source_hashes": {
        "DSMC1S_comparison.for": "1504668d276b5b8890a8cbc4b9d499847847eeb1abefc8baebf66beed67702d8",
        "paper_diagnostics_comparison.f90": "38a68f7ad4a7772227d1b1d39deba18679daa5f312f062718401348bd9b424e7",
        "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa",
        "original": "f396a522a46a732d84014dec3d6095375e5f7f95d90674be1a14ce440fcfae27"
      },
      "instrumented_source_hashes": {
        "DSMC1S_comparison.for": "cca7ad2d4f66ec4d2de085312cefad5105355d4a0e565ce2333fd4ba4e40899f",
        "paper_diagnostics_comparison.f90": "c218a1ac58a0adf62e17a03da0a325148ea22e72dd11426b2c3023d7d3a7bf6a",
        "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa"
      },
      "raw_moment_output_sha256": "4338a27ab4f668e3e7e1a83eaef11fe59008adac9e3f246c758c58c66437ba95",
      "physical_and_rng_parity": {
        "exact_state_except_cpu_timers_sha256": "3117299ab8f48471f05e8c926aaa62c85cfe56752397562ea7035cea20c570fe",
        "checkpoint_record_lengths": [
          26819624,
          292,
          806416,
          36,
          104,
          24
        ],
        "performance_timers_original": [
          1360.4528194013983,
          2142.707526463899
        ],
        "performance_timers_instrumented": [
          1360.454686740064,
          2142.715875098831
        ],
        "proposal_trials": 1158752494,
        "checkpoint_sha256": [
          "f1a044a589e65826632e8418011fd938081bcb509e938d2af9798a4c8a1fd040",
          "52a9c01c889a080f89fcb3e7cd21e428e6f8e1f784fb68d13e5d2175337a7a2e"
        ],
        "collision_counts_defects_and_multiplicity_exact": true,
        "excluded_fields": [
          "collision_seconds",
          "prior_seconds + clock_seconds() - run_clock"
        ]
      },
      "setup_sha256": "71f8ca8fbdbc6c18f3a860f2081249d5e97580963977a7ed21a6526e4cfd46e4"
    }
  ],
  "summary": {
    "Poisson40": {
      "accepted_events": 29799,
      "exposure_particle_seconds": 2.0384592527959597,
      "rate_per_second": 29236.787499311118,
      "relative_offset_percent": -0.22165223044422477,
      "five_200step_bin_diagnostic_rate_se_per_second": 550.9362865780295,
      "seed_rates": [
        28683.716210340208,
        29785.588783496267
      ]
    },
    "NTC20": {
      "accepted_events": 15037,
      "exposure_particle_seconds": 1.0213787098578502,
      "rate_per_second": 29444.51427246367,
      "relative_offset_percent": 0.4872708758700828,
      "five_200step_bin_diagnostic_rate_se_per_second": 471.86276674060537,
      "seed_rates": [
        29910.53840499279,
        28966.812871511578
      ]
    }
  }
}


==> anc/evidence/lowppc_profiles.json <==
[
  {
    "nx": 240,
    "ppc": 2,
    "method": "P-SBT",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      0,
      1
    ],
    "production_segments": 23040,
    "ms_per_seed": 1394.3646901797406,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 240,
    "ppc": 2,
    "method": "Weighted P-SBT",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      2,
      3
    ],
    "production_segments": 23040,
    "ms_per_seed": 1394.3646901797406,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 240,
    "ppc": 2,
    "method": "EA",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      4,
      5
    ],
    "production_segments": 23040,
    "ms_per_seed": 1394.3646901797406,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 240,
    "ppc": 2,
    "method": "Poisson reference",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      6,
      7
    ],
    "production_segments": 23040,
    "ms_per_seed": 1394.3646901797406,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 240,
    "ppc": 4,
    "method": "P-SBT",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      8,
      9
    ],
    "production_segments": 9216,
    "ms_per_seed": 557.7458760718962,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 240,
    "ppc": 4,
    "method": "Weighted P-SBT",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      10,
      11
    ],
    "production_segments": 9216,
    "ms_per_seed": 557.7458760718962,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 240,
    "ppc": 4,
    "method": "EA",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      12,
      13
    ],
    "production_segments": 9216,
    "ms_per_seed": 557.7458760718962,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 240,
    "ppc": 4,
    "method": "Poisson reference",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      14,
      15
    ],
    "production_segments": 9216,
    "ms_per_seed": 557.7458760718962,
    "dt_ns": 1.008655013150854
  },
  {
    "nx": 720,
    "ppc": 2,
    "method": "P-SBT",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      0,
      1
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  },
  {
    "nx": 720,
    "ppc": 2,
    "method": "Weighted P-SBT",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      2,
      3
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  },
  {
    "nx": 720,
    "ppc": 2,
    "method": "EA",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      4,
      5
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  },
  {
    "nx": 720,
    "ppc": 2,
    "method": "Poisson reference",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      6,
      7
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  },
  {
    "nx": 720,
    "ppc": 4,
    "method": "P-SBT",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      8,
      9
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  },
  {
    "nx": 720,
    "ppc": 4,
    "method": "Weighted P-SBT",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      10,
      11
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  },
  {
    "nx": 720,
    "ppc": 4,
    "method": "EA",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      12,
      13
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  },
  {
    "nx": 720,
    "ppc": 4,
    "method": "Poisson reference",
    "campaign": "poiseuille_nx720_20261021",
    "cases": [
      14,
      15
    ],
    "production_segments": 3072,
    "ms_per_seed": 185.91529202396546,
    "dt_ns": 0.33621833771695137
  }
]

==> anc/evidence/mach10_fixed_feedback/PROVENANCE.json <==
{
  "columns": [
    "x_L0",
    "sigma_xx",
    "qx"
  ],
  "window_t_over_t0": [
    210,
    3330
  ],
  "core_x_over_L0": [
    -12,
    12
  ],
  "frame": "Fixed coordinates; unsmoothed common-grid profiles from raw moments pooled before centralization",
  "reference_denominator": "106.65 ns seed-mean profile",
  "runs": [
    {
      "level": "coarse",
      "profile": "coarse_seed_0.csv",
      "analysis_receipt": {
        "valid": true,
        "case": {
          "task": 0,
          "Mach": 10,
          "ppc": 40,
          "seed": 202611080,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 1600,
          "dt_star": 0.0025,
          "output_samples": 100,
          "steps_per_block": 2000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 1,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "source": "shock_mach10_equalN_20261109/grid1600/new_analysis/task_000",
        "source_sha256": "a72347b1f3a253f6a9619fc60ee2a4ad46da64f00ec1866266fb371f5106d956",
        "profiles_sha256": "a6f8d0907bcc9be73e1d3a47ec8e218717810cbee9694bf8f79882e13e8d4b38",
        "window_star": [
          210,
          3330
        ],
        "method": "Exact cell-overlap volume averaging of raw56 onto1600 equal physical sampling cells BEFORE centralization; no recentering or symmetry averaging; native collision-grid fields retained independently",
        "conservation": "All56 space-integrated raw moments checked before and after remap",
        "source_reducer_sha256": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
      },
      "completion_receipt": {
        "complete": true,
        "task": 0,
        "config_sha256": "88072c454588170e4ca530626dff899a629ef12fb02c9a903c4655b4d50ca4ad",
        "checkpoint_sha256": "df67184118d52d529744db95b55880cf44d5f06557ea8d9d62a7722df37323f6",
        "archive_current": true,
        "warmup_star": 210,
        "sampling_star": 3120
      }
    },
    {
      "level": "coarse",
      "profile": "coarse_seed_1.csv",
      "analysis_receipt": {
        "valid": true,
        "case": {
          "task": 1,
          "Mach": 10,
          "ppc": 40,
          "seed": 202611081,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 1600,
          "dt_star": 0.0025,
          "output_samples": 100,
          "steps_per_block": 2000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 1,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "source": "shock_mach10_equalN_20261109/grid1600/new_analysis/task_001",
        "source_sha256": "1e94ff5bda56f0e82d39c7d6cfc646ae47e181f68282d96ccc5cd5d3520ee181",
        "profiles_sha256": "641ec7381c0e6759a15de05bfdd590b1f752f97013d9b7bd884288e9ce1d709b",
        "window_star": [
          210,
          3330
        ],
        "method": "Exact cell-overlap volume averaging of raw56 onto1600 equal physical sampling cells BEFORE centralization; no recentering or symmetry averaging; native collision-grid fields retained independently",
        "conservation": "All56 space-integrated raw moments checked before and after remap",
        "source_reducer_sha256": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
      },
      "completion_receipt": {
        "complete": true,
        "task": 1,
        "config_sha256": "5e511db10fc099a7f3f3680cb4f221f22d5a2cc7b7b7796d9a05cf0969e31b1a",
        "checkpoint_sha256": "801d0d286082120c97b38464a7451f26637c6c1f5f631f371ffeafce10573ef9",
        "archive_current": true,
        "warmup_star": 210,
        "sampling_star": 3120
      }
    },
    {
      "level": "fine",
      "profile": "fine_seed_0.csv",
      "analysis_receipt": {
        "valid": true,
        "case": {
          "task": 0,
          "Mach": 10,
          "ppc": 40,
          "seed": 202611080,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 1600,
          "dt_star": 0.00125,
          "output_samples": 200,
          "steps_per_block": 4000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 1,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "source": "shock_mach10_poisson40_convergence_20261110/time_half/new_analysis/task_000",
        "source_sha256": "4492fe62d13bbe1f2f96e4efb4cf80b9fa2c0824dad3fb10cf6f4558a0d41247",
        "profiles_sha256": "00e312904c0d78c6b46e6b51f59fc8504f416309843e40092bdfba90ec2542c5",
        "window_star": [
          210,
          3330
        ],
        "method": "Exact cell-overlap volume averaging of raw56 onto1600 equal physical sampling cells BEFORE centralization; no recentering or symmetry averaging; native collision-grid fields retained independently",
        "conservation": "All56 space-integrated raw moments checked before and after remap",
        "source_reducer_sha256": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
      },
      "completion_receipt": {
        "complete": true,
        "task": 0,
        "config_sha256": "94f616b0f4160e6e839eff392e7622010d3e7367defd2b781238e572d3e6d6ef",
        "checkpoint_sha256": "197cca7659d3908ce33937fc6497488fefd4dcc0a84657b5831c46211b3c6d10",
        "archive_current": true,
        "warmup_star": 210,
        "sampling_star": 3120
      }
    },
    {
      "level": "fine",
      "profile": "fine_seed_1.csv",
      "analysis_receipt": {
        "valid": true,
        "case": {
          "task": 1,
          "Mach": 10,
          "ppc": 40,
          "seed": 202611081,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 1600,
          "dt_star": 0.00125,
          "output_samples": 200,
          "steps_per_block": 4000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 1,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "source": "shock_mach10_poisson40_convergence_20261110/time_half/new_analysis/task_001",
        "source_sha256": "3438211c308e166ad51b6a19745e94c06be6176f07782ed893c7f79dc2f5191b",
        "profiles_sha256": "307d87ce413baa728fd6bc5e9ad02b9a8951c94d6041e5486645486a5e9a640d",
        "window_star": [
          210,
          3330
        ],
        "method": "Exact cell-overlap volume averaging of raw56 onto1600 equal physical sampling cells BEFORE centralization; no recentering or symmetry averaging; native collision-grid fields retained independently",
        "conservation": "All56 space-integrated raw moments checked before and after remap",
        "source_reducer_sha256": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
      },
      "completion_receipt": {
        "complete": true,
        "task": 1,
        "config_sha256": "464829aa424ffcb066c32d7e715757579450f6a101217edc643c17090b5d9863",
        "checkpoint_sha256": "0cc1b590f8c3894012479e83b1605a81c7b10261e31fd356a38a033388f74445",
        "archive_current": true,
        "warmup_star": 210,
        "sampling_star": 3120
      }
    }
  ],
  "t0_seconds": 4.2659589298202974e-05
}

==> anc/evidence/mach10_fixed_feedback/coarse_seed_0.csv <==
x_L0,sigma_xx,qx
-1.499062500000000000e+02,-1.065351364267441703e-03,-8.679280451140414243e-05
-1.497187500000000000e+02,-2.200173700608321070e-04,1.061921706300594792e-03
-1.495312500000000000e+02,5.381348336336300164e-04,-9.164054870760551808e-04
-1.493437500000000000e+02,-3.326243927646022058e-04,1.339083669457785675e-03
-1.491562500000000000e+02,-5.452260408369546951e-04,-5.778762264059267295e-04
-1.489687500000000000e+02,-1.797658389437462034e-04,7.093298012890159043e-04
-1.487812500000000000e+02,-8.449036509805551987e-04,3.855394385023913628e-04
-1.485937500000000000e+02,-8.436278204124736391e-04,-1.823428938267923627e-04
-1.484062500000000000e+02,-4.488109413961494099e-04,9.010638504456380815e-04
-1.482187500000000000e+02,-8.136269970890896985e-04,-6.112188656341999149e-04
-1.480312500000000000e+02,8.828482910130386330e-04,9.709281005179093427e-04
-1.478437500000000000e+02,-1.796477942164642627e-03,-4.161492971643809824e-04
-1.476562500000000000e+02,-2.318727303267653639e-04,-6.124804075193779340e-04
-1.474687500000000000e+02,-7.767563774532248999e-04,8.671435401037541624e-04
-1.472812500000000000e+02,-4.722349170804829299e-04,-1.260504144713792130e-03
-1.470937500000000000e+02,-1.202294682760340905e-03,6.502748453236506521e-04
-1.469062500000000000e+02,8.095090414994565720e-05,-4.859543046382697185e-04
-1.467187500000000000e+02,-1.893490693165023053e-03,2.309795799160241359e-05
-1.465312500000000000e+02,-5.301291150692222232e-04,-7.617587780028856059e-05
-1.463437500000000000e+02,-3.796227759261805446e-04,7.086780971743422697e-05
-1.461562500000000000e+02,-1.492725496964442122e-03,-5.403455983099547666e-05
-1.459687500000000000e+02,-1.168700588604520973e-03,-6.664211736966407784e-04
-1.457812500000000000e+02,-4.747293272360231242e-04,-1.780873821379813648e-04
-1.455937500000000000e+02,-3.830474987523979635e-04,1.716817841623807794e-04
-1.454062500000000000e+02,-1.573635337434486914e-03,1.704576850123373788e-04
-1.452187500000000000e+02,-1.248562476084069672e-03,-5.252521604788285003e-04
-1.450312500000000000e+02,-3.487319428998603144e-04,-5.515323786440262666e-04
-1.448437500000000000e+02,-8.068578321609454207e-04,1.783250004834258107e-04
-1.446562500000000000e+02,-1.545530638844772042e-03,1.607836868748435677e-03
-1.444687500000000000e+02,-1.000547873484469719e-03,-1.923826039981868519e-03
-1.442812500000000000e+02,-4.394749146369170134e-04,1.676764982683209837e-04
-1.440937500000000000e+02,-1.605247621255911916e-03,1.197022742482012347e-03
-1.439062500000000000e+02,-1.552022386111628904e-03,-6.870026725396272127e-04
-1.437187500000000000e+02,-6.513478941954087276e-04,-1.619760042189888338e-03
-1.435312500000000000e+02,-1.185976108553310482e-03,1.361097222336127288e-03
-1.433437500000000000e+02,-1.595063509201244401e-03,-3.351274920069258201e-04
-1.431562500000000000e+02,-9.424552444912137616e-04,1.598272438103620630e-04
-1.429687500000000000e+02,-1.229744531616394632e-03,-1.423980691210857685e-03
-1.427812500000000000e+02,-8.658704850035281453e-04,-1.201339297240977544e-04
-1.425937500000000000e+02,-1.650814170042980145e-03,8.342225839630401651e-04
-1.424062500000000000e+02,-8.469153520905825516e-04,4.011147420772687155e-04
-1.422187500000000000e+02,-1.378625028826352406e-03,-1.808841404427496968e-03
-1.420312500000000000e+02,-1.814236606657249062e-03,-7.114929465235064754e-05
-1.418437500000000000e+02,-7.594391794822907826e-04,3.444412819586517571e-04
-1.416562500000000000e+02,-1.025464141121368300e-03,-1.176360603079906753e-03
-1.414687500000000000e+02,-1.951572657040490100e-03,-8.573612333666602581e-04
-1.412812500000000000e+02,-1.403893657543342499e-03,1.189726308354011053e-03
-1.410937500000000000e+02,-1.161171753721879085e-03,-9.194690204230582253e-04
-1.409062500000000000e+02,-1.246023442414312399e-03,1.457653973764294619e-04
-1.407187500000000000e+02,-1.262968784959017654e-03,-1.978093347799081414e-03
-1.405312500000000000e+02,-2.530874989383313789e-03,7.646954457714016939e-04
-1.403437500000000000e+02,-1.203719203028641438e-03,8.952288651720152757e-06
-1.401562500000000000e+02,-9.831462821814351827e-04,-6.761550859950560266e-04
-1.399687500000000000e+02,-1.935848498962888797e-03,4.288641298062501050e-04
-1.397812500000000000e+02,-1.683932896677786673e-03,-9.262552081903407952e-04
-1.395937500000000000e+02,-1.047996924182448275e-03,-3.277196815991700873e-04
-1.394062500000000000e+02,-1.674611876557374757e-03,7.914466308163170538e-04
-1.392187500000000000e+02,-7.222599244669503094e-04,1.949513458221474593e-06
-1.390312500000000000e+02,-2.233907598617301815e-03,-1.790391510143152232e-03
-1.388437500000000000e+02,-2.024925305664782016e-04,6.569038817358929805e-04
-1.386562500000000000e+02,-1.050122188740898466e-03,4.448983466662781439e-04
-1.384687500000000000e+02,-1.562523383545011413e-03,8.937419047594374888e-05
-1.382812500000000000e+02,-8.388869550369770778e-04,-1.379074550634129537e-03
-1.380937500000000000e+02,-6.736225794625738672e-04,1.043575975629096320e-03
-1.379062500000000000e+02,-1.394449748394643862e-03,2.856101425958712525e-04
-1.377187500000000000e+02,-1.418682033367923978e-03,-1.529406275605715848e-03
-1.375312500000000000e+02,-7.047691622412699530e-04,9.142811412239382207e-04
-1.373437500000000000e+02,-1.552730642060407007e-04,-4.162711498665316867e-04
-1.371562500000000000e+02,-3.091308401978354325e-03,-8.063617592846128446e-04
-1.369687500000000000e+02,1.141815150490499420e-04,8.255419325697843647e-04
-1.367812500000000000e+02,-1.719212932342228939e-03,-2.733581359164460878e-04
-1.365937500000000000e+02,-1.332340028975309565e-03,-1.072662623744946586e-03
-1.364062500000000000e+02,-9.143013837760172180e-04,3.107568826345996627e-04
-1.362187500000000000e+02,-5.241611854256422731e-04,9.022648266601152045e-04
-1.360312500000000000e+02,-1.823477820159680185e-03,-1.319498454612322291e-03
-1.358437500000000000e+02,-9.304237500764589441e-04,-2.580958109863473737e-04
-1.356562500000000000e+02,-2.588863135835062224e-04,1.616792070023187478e-03
-1.354687500000000000e+02,-1.345867859937399658e-03,-1.459517603191962110e-03
-1.352812500000000000e+02,-1.228018807328368212e-03,-2.461570513254685011e-04
-1.350937500000000000e+02,3.922784215726338175e-05,1.698991134395200220e-03
-1.349062500000000000e+02,-1.740848167050446094e-03,-4.785924852575007549e-04
-1.347187500000000000e+02,-1.972142540326959903e-03,-3.499357089511434538e-04
-1.345312500000000000e+02,-8.839792461207141017e-04,-7.283227796399671661e-04
-1.343437500000000000e+02,-9.258951022128592001e-04,3.552880302528649281e-04
-1.341562500000000000e+02,-1.045807327885617255e-03,5.069595186508735196e-04
-1.339687500000000000e+02,-2.351489690983754599e-04,-6.827192368232815056e-04
-1.337812500000000000e+02,-2.520624972197405000e-03,-1.234653802866247929e-03
-1.335937500000000000e+02,-3.963978389844857730e-04,1.771715985050548170e-04
-1.334062500000000000e+02,-9.482660230009098967e-04,5.388395849132976423e-04
-1.332187500000000000e+02,-1.388117672440736250e-03,-7.013308488721392564e-04
-1.330312500000000000e+02,-8.828853330015151712e-04,-1.395905602223912467e-03
-1.328437500000000000e+02,-1.102541727729944299e-03,7.631308730458030709e-04
-1.326562500000000000e+02,-8.105663316398947771e-04,5.515423279494058306e-04
-1.324687500000000000e+02,-6.878884682821606589e-04,-9.233726846993306481e-04
-1.322812500000000000e+02,-1.300831718265671455e-03,-1.533930043041031865e-03
-1.320937500000000000e+02,-1.625664850999242184e-03,-8.960548706760107507e-05
-1.319062500000000000e+02,-4.038405325196281481e-04,4.839500716240507927e-04
-1.317187500000000000e+02,-1.532787573887972599e-04,-2.724114418288792194e-04
-1.315312500000000000e+02,-1.313510453597843686e-03,-1.227862194586037958e-05
-1.313437500000000000e+02,-9.664022498924174087e-04,-5.525359175404531697e-04
-1.311562500000000000e+02,-1.336011026707106808e-03,-7.886815746065423127e-04
-1.309687500000000000e+02,-5.629368020205749445e-04,9.840546249382242650e-04
-1.307812500000000000e+02,-7.695834469689799562e-08,-7.098261939324501668e-04
-1.305937500000000000e+02,-1.776083752254242754e-03,5.143133401857014064e-04
-1.304062500000000000e+02,-1.066317820054285548e-03,-5.515322183491377928e-05
-1.302187500000000000e+02,-2.340034448971017866e-04,9.764602330974980759e-04
-1.300312500000000000e+02,-1.491205894535552190e-03,-4.949085444803102973e-04
-1.298437500000000000e+02,-3.404051929501994422e-04,-5.608869793389814618e-04
-1.296562500000000000e+02,-1.581419542675432943e-03,4.959850391372810918e-05
-1.294687500000000000e+02,6.639686555698354198e-05,-2.350257872061334297e-04
-1.292812500000000000e+02,-2.087414910878493401e-05,8.097334851893123187e-04
-1.290937500000000000e+02,-1.457845504329036146e-03,-1.324995080009827575e-03
-1.289062500000000000e+02,-6.841835719950672967e-04,-4.625257080359546080e-05
-1.287187500000000000e+02,-8.284657238220027864e-04,2.396960246455748234e-04
-1.285312500000000000e+02,-4.452100341237885672e-04,3.407007816340623663e-04
-1.283437500000000000e+02,-8.049478653910924209e-04,-4.310690722251209195e-04
-1.281562500000000000e+02,-6.132486394170300059e-04,-6.253598989403030828e-04
-1.279687500000000000e+02,-7.605866710548303544e-04,-1.051359266597273745e-04
-1.277812500000000000e+02,-1.075759081756055835e-03,-9.126014425611117531e-04
-1.275937500000000000e+02,-5.848466959912368424e-05,-6.110632783968839021e-04
-1.274062500000000000e+02,-7.410746193540207472e-04,1.357388765877765024e-03
-1.272187500000000000e+02,-8.171269041614692696e-04,-1.615078472821274147e-03
-1.270312500000000000e+02,-1.167630457007851064e-03,-5.669004991215587097e-04
-1.268437500000000000e+02,2.495679873228962009e-04,1.419371935714508481e-03
-1.266562500000000000e+02,-1.820846325658154186e-03,-4.488424149027281373e-04
-1.264687500000000000e+02,-1.174726165334760708e-03,-1.038310782448981229e-03
-1.262812500000000000e+02,-1.432410890145341398e-05,5.699522830804326645e-04
-1.260937500000000000e+02,-7.674683125564740749e-04,-1.347946563559077049e-04
-1.259062500000000000e+02,-1.860655311263448297e-03,-1.046726821773091842e-03
-1.257187500000000000e+02,-6.433419160003506221e-04,7.739899588523613261e-04
-1.255312500000000000e+02,-5.844428036021476203e-04,-1.072229427165893867e-03
-1.253437500000000000e+02,-8.571534742410902297e-04,3.835530541396181547e-04
-1.251562500000000000e+02,-4.333395614372070881e-04,-3.072812941438129997e-04
-1.249687500000000000e+02,-9.010344959927696351e-04,-5.752907010485586170e-04
-1.247812500000000000e+02,-1.449509972450635509e-03,-6.815504837387464931e-04
-1.245937500000000000e+02,-2.968080053267208029e-05,9.856052949430704757e-04
-1.244062500000000000e+02,-6.777890350574411471e-04,-7.301204056293641997e-04
-1.242187500000000000e+02,-1.873266788321004128e-03,-4.866428663969912805e-04
-1.240312500000000000e+02,-4.346350977768587143e-04,4.783422983107854520e-04
-1.238437500000000000e+02,-1.489299030910107291e-04,-8.855921717447756691e-04
-1.236562500000000000e+02,-1.083953847844654206e-03,-3.684907195529163459e-04
-1.234687500000000000e+02,-1.145621522569140183e-03,1.093830261078565513e-03
-1.232812500000000000e+02,-9.707172312012346538e-05,-2.263503131727517825e-04
-1.230937500000000000e+02,-1.269166123606502161e-03,-1.748162920256923769e-03
-1.229062500000000000e+02,-4.211490622193503341e-04,5.616794497882438009e-04
-1.227187500000000000e+02,-7.649766308361893863e-04,1.200460547276627210e-03
-1.225312500000000000e+02,-1.166170503355656862e-03,-1.549382177007174732e-03
-1.223437500000000000e+02,-6.676948719489539386e-04,2.942145989077715740e-04
-1.221562500000000000e+02,-1.879229525172387838e-04,7.974520948641483642e-04
-1.219687500000000000e+02,-1.818478564594494529e-03,-3.164343126327295863e-04
-1.217812500000000000e+02,-1.335591898806387512e-03,-6.523342190298819787e-04
-1.215937500000000000e+02,-2.559108417110600442e-05,-3.750704462239795589e-04
-1.214062500000000000e+02,-1.278040032026694917e-06,-2.678038840029373091e-04
-1.212187500000000000e+02,-1.530198399381732521e-03,1.045220833019833151e-03
-1.210312500000000000e+02,-1.558795218845610009e-04,-1.318483963514971435e-03
-1.208437500000000000e+02,-9.633756340390320361e-04,1.600116048283695136e-05
-1.206562500000000000e+02,-6.795381892965579596e-06,-3.322500275473316833e-04
-1.204687500000000000e+02,-1.664280954120966882e-03,1.652039084275358505e-03
-1.202812500000000000e+02,-9.351428983747078760e-04,-1.073435834966218749e-03
-1.200937500000000000e+02,4.219838069843273587e-04,-1.387387135923567882e-03
-1.199062500000000000e+02,-1.104651251876642704e-03,1.098892286579555844e-03
-1.197187500000000000e+02,-5.254915808856619464e-04,5.207135554741171291e-04
-1.195312500000000000e+02,-5.648537749660675900e-04,-1.354427162076454749e-03
-1.193437500000000000e+02,-2.021959963096620072e-04,-7.856463940916214028e-04
-1.191562500000000000e+02,-1.048383625087190296e-03,1.711124143932707398e-03
-1.189687500000000000e+02,-9.497833768035146562e-04,-7.691312889539503317e-04
-1.187812500000000000e+02,-1.426994606690268341e-05,-1.825122552290281419e-04
-1.185937500000000000e+02,-3.023927508534196562e-04,-1.011953042672431025e-03
-1.184062500000000000e+02,-5.608634774338927542e-04,2.666352613207578770e-04
-1.182187500000000000e+02,1.269133170813674383e-04,2.779388611982014368e-04
-1.180312500000000000e+02,-1.420364050965572389e-03,1.809374686887466055e-04
-1.178437500000000000e+02,1.096084666720731349e-04,-1.915135838748582842e-03
-1.176562500000000000e+02,-2.756374904633318579e-05,-3.088345623218913261e-04
-1.174687500000000000e+02,-1.836864701452167736e-04,2.038659716911972453e-03
-1.172812500000000000e+02,-1.445505051229090121e-03,-8.445769662204227757e-04
-1.170937500000000000e+02,-1.184719321638549872e-04,-9.742568806734297482e-04
-1.169062500000000000e+02,-2.769024746728243613e-04,1.265700139523318057e-04
-1.167187500000000000e+02,-1.244630129299650889e-03,1.205071867301121813e-03
-1.165312500000000000e+02,-3.619150846648766517e-04,1.974121358561120587e-05
-1.163437500000000000e+02,2.342233221663825304e-04,2.370809170839649482e-04
-1.161562500000000000e+02,-1.434560723947320149e-03,-1.780597847645282172e-03
-1.159687500000000000e+02,9.120614697288864647e-05,2.332862458754192403e-03
-1.157812500000000000e+02,-5.377029922803977513e-05,-6.407900932599019939e-04
-1.155937500000000000e+02,-1.525044963824440103e-03,7.600340545446115925e-04
-1.154062500000000000e+02,-6.076948260351766606e-04,-9.660590161120197195e-04
-1.152187500000000000e+02,6.986254355921817094e-04,1.649182604803733909e-03
-1.150312500000000000e+02,-1.365153879645308876e-03,2.908906197074401234e-05
-1.148437500000000000e+02,-2.692158491012230925e-04,7.106745529181779375e-04
-1.146562500000000000e+02,-7.555962374841129758e-04,-2.069647559164167205e-04
-1.144687500000000000e+02,-8.739112263269621650e-04,9.033252139278857840e-05
-1.142812500000000000e+02,1.451546102305689701e-04,8.200865088561215543e-04
-1.140937500000000000e+02,-3.761054283011322497e-04,-6.398609970759139287e-05
-1.139062500000000000e+02,-5.314285691021547464e-04,-2.346799463008863995e-04
-1.137187500000000000e+02,-7.936148467461157097e-04,-1.489250012784104626e-03
-1.135312500000000000e+02,2.835138757029120882e-04,8.794473281614756388e-04
-1.133437500000000000e+02,6.983708555985401745e-05,5.212360158379780728e-04
-1.131562500000000000e+02,-2.379244689940662738e-04,-1.546528536178648494e-03
-1.129687500000000000e+02,-5.273168412925910431e-04,8.187238591803591703e-04
-1.127812500000000000e+02,-7.241506676862741188e-04,8.410997504144646086e-04
-1.125937500000000000e+02,5.938717775153534717e-04,-1.643738556626139768e-03
-1.124062500000000000e+02,-6.378843903904751755e-04,1.671973917556357492e-04
-1.122187500000000000e+02,-7.217045993457293918e-04,7.578465190780647731e-04
-1.120312500000000000e+02,5.923798144013003864e-04,7.265237398934587532e-04
-1.118437500000000000e+02,-8.049312068945102538e-04,-1.214215310405997172e-03
-1.116562500000000000e+02,-4.945294850577930390e-05,1.370122599411160991e-04
-1.114687500000000000e+02,-1.519993643614325762e-03,6.903010251670949060e-04
-1.112812500000000000e+02,3.660713173255780717e-04,5.776543181026383422e-04
-1.110937500000000000e+02,5.578369735892430015e-05,-7.985460419153156408e-04
-1.109062500000000000e+02,-5.561454404252597072e-04,5.886153144940564630e-04
-1.107187500000000000e+02,-1.104817599916096960e-03,-2.938199053490464507e-04
-1.105312500000000000e+02,4.871283518670388446e-04,1.913075870516145471e-03
-1.103437500000000000e+02,-1.640623128646989670e-04,-1.001443217719000245e-03
-1.101562500000000000e+02,-1.051273360866189499e-03,-4.759806469625260661e-04
-1.099687500000000000e+02,-9.385940546788873462e-04,-9.104714334284835786e-04
-1.097812500000000000e+02,-6.634913199632386238e-05,1.832011332822069960e-03
-1.095937500000000000e+02,7.743284330596900134e-05,-3.618513928733690932e-04
-1.094062500000000000e+02,-1.545567658262081423e-04,-1.883195641038781787e-03
-1.092187500000000000e+02,-2.294245287430163316e-03,1.160626899913808074e-03
-1.090312500000000000e+02,1.145210233171045644e-04,-7.718772517346650375e-04
-1.088437500000000000e+02,-1.573912535703936300e-04,-3.327604233476222362e-04
-1.086562500000000000e+02,-2.845955833830071668e-05,-4.532618830115353603e-04
-1.084687500000000000e+02,-1.449886181385084960e-03,-9.848853599914164647e-04
-1.082812500000000000e+02,-3.106995316572991328e-04,-3.237760295160541091e-05
-1.080937500000000000e+02,1.100266960183837739e-03,2.729200892082062069e-04
-1.079062500000000000e+02,-6.770078389890521464e-04,-1.319413931551771668e-03
-1.077187500000000000e+02,-1.168223777914700889e-03,-7.773188254027729727e-04
-1.075312500000000000e+02,6.782014686861348451e-04,-2.488372287503537450e-04
-1.073437500000000000e+02,-3.971884095177458107e-04,-3.495109351359104721e-04
-1.071562500000000000e+02,-5.473633450321369054e-04,-1.397944522231853171e-03
-1.069687500000000000e+02,5.244097429979444058e-05,-5.271864770506340392e-06
-1.067812500000000000e+02,1.679638482727785487e-04,5.663742373922531215e-04
-1.065937500000000000e+02,-1.595411749644171095e-05,-1.712128214801822423e-03
-1.064062500000000000e+02,-3.356618549743561886e-05,-8.327171868769411844e-04
-1.062187500000000000e+02,-6.537932619339326124e-04,-3.359977427210836254e-04
-1.060312500000000000e+02,5.456650904833715288e-04,-1.845335097172551286e-05
-1.058437500000000000e+02,2.855687665610506798e-04,-1.130438559941993049e-03
-1.056562500000000000e+02,-8.506412775873828380e-04,-1.802148607250586565e-04
-1.054687500000000000e+02,-2.328705572414158098e-04,-8.939839963613138707e-04
-1.052812500000000000e+02,5.267525999399502723e-04,-3.234479134484047336e-04
-1.050937500000000000e+02,1.002353816280221466e-03,-8.054539599484655810e-04
-1.049062500000000000e+02,-1.163073097266931200e-03,-2.086644566192674688e-04
-1.047187500000000000e+02,-5.191008674639840947e-04,-1.255906148595720140e-03
-1.045312500000000000e+02,1.278250324934893101e-03,6.977745648306665771e-05
-1.043437500000000000e+02,-1.469035325085688015e-04,-6.221591171007290200e-04
-1.041562500000000000e+02,2.216967770999334064e-04,-5.213255471323563484e-04
-1.039687500000000000e+02,-7.529416465205107656e-04,-2.542515985144433444e-04
-1.037812500000000000e+02,-2.073701067499822415e-04,-1.379403138219714720e-04
-1.035937500000000000e+02,1.599644801293598206e-03,-1.391881365082170419e-03
-1.034062500000000000e+02,-5.491029154134352552e-04,9.722840500074880765e-04
-1.032187500000000000e+02,-1.431299353787274242e-03,-6.157635755164037050e-04
-1.030312500000000000e+02,8.420222257978782210e-04,-1.235274456832691214e-03
-1.028437500000000000e+02,-1.321070430286841457e-04,1.744139702308800111e-04
-1.026562500000000000e+02,2.976141269890320018e-04,-4.115674411320213721e-04
-1.024687500000000000e+02,-1.409189120858300726e-03,-2.940766312535814109e-04
-1.022812500000000000e+02,-4.557317845514941013e-04,-8.485314858734938070e-04
-1.020937500000000000e+02,2.001330783263810531e-03,-4.536335654137246820e-04
-1.019062500000000000e+02,-9.294573947937756486e-04,-9.181432591898186502e-05
-1.017187500000000000e+02,-6.385448554718786696e-04,-6.678533533381880716e-04
-1.015312500000000000e+02,9.789891394400562774e-04,-9.535663011845940673e-04
-1.013437500000000000e+02,6.074667090905094824e-04,6.733623406134370271e-04
-1.011562500000000000e+02,-7.836389712788660589e-04,-1.289419549229009476e-03
-1.009687500000000000e+02,-6.968776003968280008e-05,1.505411688063063025e-03
-1.007812500000000000e+02,2.127049483371390437e-04,-1.314829503873404803e-03
-1.005937500000000000e+02,2.466152367857077365e-04,-8.792160891859523986e-04
-1.004062500000000000e+02,-7.045496179334254094e-04,1.021086296637996327e-03
-1.002187500000000000e+02,-2.989127609520636497e-05,4.247966998258689841e-04
-1.000312500000000000e+02,2.774755493721858812e-04,-1.359703288288827139e-03
-9.984375000000000000e+01,1.848699765787387150e-04,-2.531607012974390614e-04
-9.965625000000000000e+01,2.083832856121237143e-04,2.026281962379528068e-04
-9.946875000000000000e+01,-8.137073551746087929e-04,5.861988980191412679e-04
-9.928125000000000000e+01,1.189430841945782191e-04,-7.098539452368157754e-04
-9.909375000000000000e+01,1.226409176722231820e-04,-7.601505930692198376e-04
-9.890625000000000000e+01,-2.303394323689422762e-04,7.523900457169219180e-04
-9.871875000000000000e+01,3.884602055135299992e-04,7.043241216262430271e-04
-9.853125000000000000e+01,4.694576424608687404e-04,-2.825158002401906288e-04
-9.834375000000000000e+01,6.784920339495403852e-04,-6.475325910786366990e-04
-9.815625000000000000e+01,-6.937148164931628003e-05,6.265248020795866069e-04
-9.796875000000000000e+01,4.242231877182867095e-05,-6.952271715334745750e-04
-9.778125000000000000e+01,4.874073943735846015e-04,7.828637645701519432e-06
-9.759375000000000000e+01,4.489153721474181680e-04,-4.047326749923030320e-04
-9.740625000000000000e+01,-6.144381244466146086e-06,7.768003671326795256e-04
-9.721875000000000000e+01,-6.258747707044154396e-04,-2.848943396891456814e-04
-9.703125000000000000e+01,1.309962490039229266e-03,-1.430123260901972060e-03
-9.684375000000000000e+01,4.929209182202853867e-04,1.199379734961425470e-03
-9.665625000000000000e+01,2.813789685242040761e-04,-3.550759602353181776e-04
-9.646875000000000000e+01,4.136402834586938582e-04,-3.510263447221717570e-04
-9.628125000000000000e+01,-4.224056791792829557e-04,-6.819233007595570939e-04
-9.609375000000000000e+01,8.466203341506162161e-04,-6.622339612549765775e-04
-9.590625000000000000e+01,8.238324421661058494e-04,-5.328250664904388145e-04
-9.571875000000000000e+01,-3.848904913468231825e-04,3.461455896847098757e-04
-9.553125000000000000e+01,-1.471781720504550250e-03,-8.620117571318530736e-04
-9.534375000000000000e+01,1.669904967027235898e-03,-2.931093018254671279e-04
-9.515625000000000000e+01,5.665930582547940020e-04,1.512241352442877940e-03
-9.496875000000000000e+01,-2.155759344544261324e-03,-1.473474409012354158e-03
-9.478125000000000000e+01,7.383278782164826026e-04,-4.297211609260997989e-04
-9.459375000000000000e+01,-3.430090692380094453e-05,6.006527835795694159e-04
-9.440625000000000000e+01,6.380953716456083669e-05,-3.892216259409053691e-04
-9.421875000000000000e+01,-7.028489781946145598e-04,1.005334091998655310e-03
-9.403125000000000000e+01,3.772740930167994833e-04,-3.640282974224362533e-04
-9.384375000000000000e+01,3.997694686908026540e-05,1.666534868265401315e-04
-9.365625000000000000e+01,-5.863762402720240630e-04,6.215449707074327534e-04
-9.346875000000000000e+01,-1.483009962238712731e-04,-2.477216039613594489e-04
-9.328125000000000000e+01,2.603724855300137975e-04,2.691438604482954133e-04
-9.309375000000000000e+01,-1.126086992056185565e-03,1.431987589350924850e-04
-9.290625000000000000e+01,7.739060194904556766e-04,-5.427799130863775190e-04
-9.271875000000000000e+01,-1.029218817540922259e-04,8.907413242473793957e-04
-9.253125000000000000e+01,-6.270346766161782881e-04,5.816487921492807800e-04
-9.234375000000000000e+01,-3.210373244568742734e-04,-1.217499133758792595e-04
-9.215625000000000000e+01,2.385366283463863368e-04,-6.469680271079525369e-04
-9.196875000000000000e+01,-1.468323403551741180e-04,7.513138824091214474e-04
-9.178125000000000000e+01,-1.724881320024351794e-04,3.408920136118709365e-04
-9.159375000000000000e+01,-9.869034651024399807e-04,2.615792613909206921e-04
-9.140625000000000000e+01,1.315604345688559107e-03,-9.115128874626066136e-04
-9.121875000000000000e+01,1.578689158954205141e-05,5.282246837001736139e-04
-9.103125000000000000e+01,-9.007475686573229723e-04,7.937454451711900560e-04
-9.084375000000000000e+01,4.113925027269260681e-04,-2.503813483736294643e-04
-9.065625000000000000e+01,2.072385098490503452e-04,-1.292655598081893231e-03
-9.046875000000000000e+01,-3.916835923346573267e-04,7.430173284141972090e-04
-9.028125000000000000e+01,-1.179547776888334454e-04,-4.573057704764238451e-04
-9.009375000000000000e+01,3.710110539847377709e-04,5.305920132867569805e-04
-8.990625000000000000e+01,-6.293551027953814270e-04,-3.705200716161982655e-04
-8.971875000000000000e+01,-2.958520047384727292e-04,3.512657455493339853e-04
-8.953125000000000000e+01,3.635142726752249587e-04,5.426170205735658669e-04
-8.934375000000000000e+01,3.900834781289663766e-04,-2.524107579384704536e-04
-8.915625000000000000e+01,3.533695312225582086e-04,-1.021368167712033426e-03
-8.896875000000000000e+01,1.221644140845246085e-04,2.121319378014518975e-04
-8.878125000000000000e+01,-3.171509882234913036e-04,-1.930455706489198064e-04
-8.859375000000000000e+01,1.024099955135415740e-03,8.629193232057019713e-04
-8.840625000000000000e+01,-5.804076913129563309e-04,-8.407671901666802228e-04
-8.821875000000000000e+01,1.031046418374148566e-03,-1.901698601341372807e-03
-8.803125000000000000e+01,-2.158597085073488131e-04,1.875589243816477847e-03
-8.784375000000000000e+01,-1.792025440667810443e-04,-4.591488279697131247e-04
-8.765625000000000000e+01,3.928351344526515021e-04,-1.279799654755997551e-03
-8.746875000000000000e+01,-2.102677777812145266e-04,-8.736975801060253843e-05
-8.728125000000000000e+01,-8.930576421595226577e-05,-7.859238132015278211e-04
-8.709375000000000000e+01,-1.252265554663178904e-04,1.984364061659249501e-03
-8.690625000000000000e+01,4.447360582420234465e-04,-2.422096490635183841e-03
-8.671875000000000000e+01,-2.826658048898922360e-04,-7.161243712072717926e-04
-8.653125000000000000e+01,-2.577370156711111804e-04,2.067209219915433493e-03
-8.634375000000000000e+01,1.929121964485025487e-03,-2.405229107287354395e-04
-8.615625000000000000e+01,-6.865824327508818214e-04,-5.908764016284706599e-04
-8.596875000000000000e+01,-1.339623821617452748e-03,1.177000683620477162e-03
-8.578125000000000000e+01,9.187455305491587509e-04,1.082221622450418863e-04
-8.559375000000000000e+01,-2.205052856032452269e-04,-2.913235886827791887e-04
-8.540625000000000000e+01,1.981838027902416144e-04,-3.888701799148464033e-04
-8.521875000000000000e+01,-9.488074145955760486e-04,6.493369210609500897e-04
-8.503125000000000000e+01,-8.662677125204076845e-04,6.420900152361852520e-04
-8.484375000000000000e+01,1.085134430226064595e-03,-7.542217926364003233e-04
-8.465625000000000000e+01,-2.281298609525528320e-04,4.524822209575063425e-04
-8.446875000000000000e+01,-8.336958980055264590e-04,1.819967858748938738e-03
-8.428125000000000000e+01,4.908310560221007535e-04,-2.247459278749808220e-03
-8.409375000000000000e+01,-7.672089315811092547e-04,2.462844170887379391e-03
-8.390625000000000000e+01,6.611397039897326522e-04,-1.588529397391624798e-04
-8.371875000000000000e+01,2.448054885357819899e-04,-2.934348220957616604e-04
-8.353125000000000000e+01,-8.582061665021178953e-04,8.434823318399509162e-04
-8.334375000000000000e+01,5.640903301313837659e-04,-9.256242543731474370e-05
-8.315625000000000000e+01,1.429025872842215605e-04,1.291222441563988355e-03
-8.296875000000000000e+01,3.059852132130114200e-04,-8.219434376490752925e-04
-8.278125000000000000e+01,-6.416624291394334989e-04,-1.346610726283614667e-03
-8.259375000000000000e+01,5.153791009602226580e-04,5.264250930201441747e-04
-8.240625000000000000e+01,4.687504116926977105e-04,-1.514528617203581007e-04
-8.221875000000000000e+01,-9.911840884515576988e-04,-9.377791434461713038e-04
-8.203125000000000000e+01,-2.757387216502094063e-04,8.354650776922767363e-04
-8.184375000000000000e+01,4.994581108661577673e-04,-6.393302447351700835e-04
-8.165625000000000000e+01,2.023486615840841552e-04,2.794711917193382078e-04
-8.146875000000000000e+01,-1.310087745921784119e-03,-8.981047583658252620e-04
-8.128125000000000000e+01,9.742343662419994388e-04,-2.745086849316180633e-04
-8.109375000000000000e+01,-2.582485487279129188e-05,8.716456676127748437e-04
-8.090625000000000000e+01,8.949852041229000577e-05,-4.329563760956389729e-04
-8.071875000000000000e+01,-3.201670209647122789e-04,-4.255247087661118144e-04
-8.053125000000000000e+01,-9.704193202664246343e-05,1.461063269765361383e-04
-8.034375000000000000e+01,1.718643740713510226e-04,-1.126091135725815207e-04
-8.015625000000000000e+01,-3.621092373542467158e-04,6.697690042472004279e-04
-7.996875000000000000e+01,-2.566285067835405442e-04,-8.749667397012217407e-04
-7.978125000000000000e+01,1.010702082336889518e-04,9.407663692506673669e-06
-7.959375000000000000e+01,-1.092317457107583323e-05,8.851169683063986326e-04
-7.940625000000000000e+01,-2.834632972940065443e-04,-4.350231718053265695e-04
-7.921875000000000000e+01,-3.654334650775581395e-04,-1.248206019627495778e-03
-7.903125000000000000e+01,3.243569215476416190e-04,2.482821222827169549e-03
-7.884375000000000000e+01,-8.696849809990414570e-04,-6.430887186930078769e-04
-7.865625000000000000e+01,3.369550045013713913e-04,-9.305010051221529466e-04
-7.846875000000000000e+01,7.327999465667200951e-04,9.862674272422822241e-04
-7.828125000000000000e+01,-6.432322808302970429e-04,1.037884953662526755e-03
-7.809375000000000000e+01,6.929842600122970708e-05,-5.130734692793126328e-04
-7.790625000000000000e+01,-2.221894885590103286e-04,4.688069111180581672e-04
-7.771875000000000000e+01,3.326058824417721382e-04,-8.867265189254069924e-04
-7.753125000000000000e+01,-7.972156675583041974e-04,6.111247195681457356e-04
-7.734375000000000000e+01,5.834805255435782101e-04,6.949954218722353971e-04
-7.715625000000000000e+01,1.458090117623100923e-05,-1.250721265861010068e-03
-7.696875000000000000e+01,-9.930325029128272973e-04,-7.858180679853887796e-05
-7.678125000000000000e+01,6.810164889050618342e-04,9.962117291895111748e-04
-7.659375000000000000e+01,-6.282278853555478548e-04,-3.942520217643519231e-04
-7.640625000000000000e+01,5.869581522610634039e-04,-1.436027442239584673e-03
-7.621875000000000000e+01,-6.615543288278624701e-04,9.508223187397746301e-04
-7.603125000000000000e+01,8.373873670108888945e-04,9.497268009344139728e-04
-7.584375000000000000e+01,-5.252470512771001410e-04,-1.126745483318813967e-03
-7.565625000000000000e+01,1.418211498783406022e-03,-3.701742194843760103e-04
-7.546875000000000000e+01,-6.843344063841572122e-04,7.187202114948831877e-04
-7.528125000000000000e+01,-1.150388447921368851e-04,1.964643398704168931e-04
-7.509375000000000000e+01,1.885110258307287623e-04,-1.363709572618887478e-03
-7.490625000000000000e+01,8.935594766670273970e-04,1.742379988955988779e-03
-7.471875000000000000e+01,-3.918654857325565288e-04,2.754444664079258587e-04
-7.453125000000000000e+01,4.676880923379922450e-04,-1.266474502974901384e-03
-7.434375000000000000e+01,-3.023207826036156121e-04,4.871680545859291556e-04
-7.415625000000000000e+01,1.472484500187665191e-03,4.547720758818485365e-04
-7.396875000000000000e+01,-7.177424804979404271e-04,-1.182207607759444556e-03
-7.378125000000000000e+01,6.189420340336759807e-04,3.600858345187418763e-04
-7.359375000000000000e+01,4.191497378668307405e-04,4.948506809654418248e-05
-7.340625000000000000e+01,1.276232546000621859e-03,7.935993660090900903e-05
-7.321875000000000000e+01,-6.192444425441312461e-04,-2.642467456581698571e-04
-7.303125000000000000e+01,1.067468335536725377e-03,1.940958050923313749e-04
-7.284375000000000000e+01,7.262429086366539721e-04,-2.173564496752433683e-03
-7.265625000000000000e+01,2.529958158805634127e-04,2.101990703224920765e-03
-7.246875000000000000e+01,7.888084386822313832e-04,-1.058763022019348909e-03
-7.228125000000000000e+01,1.081793503849737270e-03,1.075051333566001688e-03
-7.209375000000000000e+01,-3.032390054932276868e-04,-5.951089571540890688e-04
-7.190625000000000000e+01,1.923493202597992280e-03,-6.091280633286899615e-04
-7.171875000000000000e+01,6.434419645602318383e-04,2.039905242146033970e-05
-7.153125000000000000e+01,5.106893294767322899e-04,1.789778577858669451e-04
-7.134375000000000000e+01,6.255460838611170971e-04,3.342497559817303454e-04
-7.115625000000000000e+01,8.220250057873190741e-04,3.651116542080501404e-05
-7.096875000000000000e+01,8.718821287138078802e-04,7.123594327218540911e-04
-7.078125000000000000e+01,6.909171726217078202e-04,-3.022045637726122891e-04
-7.059375000000000000e+01,-1.173856250247240496e-05,1.040610387931906189e-03
-7.040625000000000000e+01,8.175628394373468666e-04,-2.635750194048824824e-04
-7.021875000000000000e+01,5.114535746146842143e-04,-5.805403160143995933e-04
-7.003125000000000000e+01,5.591289494646378699e-04,1.159231809426231052e-03
-6.984375000000000000e+01,8.461994295441144232e-04,2.562268526453692630e-04
-6.965625000000000000e+01,5.397097708532694327e-04,1.130652531031728358e-04
-6.946875000000000000e+01,1.259383329065277835e-04,4.416103624391709559e-04
-6.928125000000000000e+01,5.924137618370517444e-04,-6.102672563308431108e-04
-6.909375000000000000e+01,5.938311530873097155e-04,9.899301979929830964e-04
-6.890625000000000000e+01,5.133206613707752553e-04,9.261985610216072473e-04
-6.871875000000000000e+01,5.801883036959942785e-05,-6.015694192766929405e-04
-6.853125000000000000e+01,-7.972870119543618017e-05,3.676481573222645238e-04
-6.834375000000000000e+01,1.100087782902825495e-03,3.509462046382694211e-04
-6.815625000000000000e+01,-6.511337490501256653e-04,2.202890127792400676e-03
-6.796875000000000000e+01,7.725619844474174158e-04,-1.061239204696029503e-03
-6.778125000000000000e+01,8.098580841189306767e-04,-1.382241278039764154e-03
-6.759375000000000000e+01,-9.371523676670046044e-04,3.522661364440793363e-03
-6.740625000000000000e+01,5.041947752626452228e-04,-7.976959654332205218e-05
-6.721875000000000000e+01,1.002631628701733391e-03,-1.180398028107987329e-03
-6.703125000000000000e+01,-8.070200204240984831e-04,1.147118845489458749e-03
-6.684375000000000000e+01,-1.559385215093023191e-04,1.759188214198736944e-03
-6.665625000000000000e+01,7.241610277755050618e-04,-6.060202922864021957e-05
-6.646875000000000000e+01,9.705046391428329144e-05,6.727982149783429122e-04
-6.628125000000000000e+01,9.365855393150823716e-05,7.510837568469597159e-04
-6.609375000000000000e+01,5.287424140760776936e-04,1.848021569408331288e-04
-6.590625000000000000e+01,2.522261005520887167e-04,2.820292813501268370e-04
-6.571875000000000000e+01,7.524094247497448151e-04,1.084721538688881992e-04
-6.553125000000000000e+01,6.840434025501274107e-05,1.401816659934773668e-03
-6.534375000000000000e+01,-6.418219736279429100e-04,9.550490818588386333e-04
-6.515625000000000000e+01,1.328311687708971789e-03,-1.242147245362090757e-03
-6.496875000000000000e+01,-2.713958512093883613e-04,1.268970866035168399e-03
-6.478125000000000000e+01,5.859157075900345291e-04,1.657036768978770169e-03
-6.459375000000000000e+01,-2.498485524764504362e-04,-7.029575419927880375e-04
-6.440625000000000000e+01,-4.529992921554759633e-04,6.404398982668979556e-04
-6.421875000000000000e+01,6.066181136933357365e-04,8.765546823417125211e-04
-6.403125000000000000e+01,-1.069208305279900628e-04,1.542121163131682238e-04
-6.384375000000000000e+01,-1.782536097374443074e-04,-7.178715753681785827e-04
-6.365625000000000000e+01,1.150564970001433096e-03,5.706887056939891067e-04
-6.346875000000000000e+01,4.839597638752746178e-04,1.161698285690349053e-03
-6.328125000000000000e+01,-1.328370203131035154e-03,5.823778721136818604e-05
-6.309375000000000000e+01,9.061973194601780079e-04,-7.017499570025620415e-04
-6.290625000000000000e+01,8.349773497349222140e-04,-2.510654496488129439e-04
-6.271875000000000000e+01,-7.312216121705406024e-04,9.449759082196251825e-04
-6.253125000000000000e+01,1.334126793823831036e-04,-5.789025914646472870e-04
-6.234375000000000000e+01,2.105135248673062343e-03,-5.691995648655634454e-04
-6.215625000000000000e+01,-2.440689806296747477e-04,-3.349660105218532635e-04
-6.196875000000000000e+01,-7.530520380913952039e-04,1.137674636527918892e-03
-6.178125000000000000e+01,1.050345360685378537e-03,2.479084591007207905e-04
-6.159375000000000000e+01,3.169879901888661422e-04,-1.521355718221428788e-03
-6.140625000000000000e+01,4.406625308619460668e-04,1.485339613745750853e-03
-6.121875000000000000e+01,-1.290659052903597726e-03,-4.719216358211042461e-04
-6.103125000000000000e+01,6.922171144556621414e-04,-7.339454714676563185e-04
-6.084375000000000000e+01,8.591112751050733465e-04,-4.168065788361374757e-04
-6.065625000000000000e+01,8.445921128874545047e-05,1.431860540269447313e-03
-6.046875000000000000e+01,-3.299325173893308261e-04,-2.561439810481402901e-03
-6.028125000000000000e+01,9.617973390372291931e-04,3.130128192712078317e-04
-6.009375000000000000e+01,-3.321528828070796635e-05,5.692115761277705133e-04
-5.990625000000000000e+01,1.481238448306498867e-04,-1.368027036826369169e-03
-5.971875000000000000e+01,9.291321785717121529e-04,-3.403721232198009261e-04
-5.953125000000000000e+01,4.016489368898756851e-04,-4.557115986347781700e-04
-5.934375000000000000e+01,-5.664781163668974884e-04,-2.361191352555636058e-04
-5.915625000000000000e+01,7.877487574510233515e-04,9.984647821692504976e-05
-5.896875000000000000e+01,1.145425551933865194e-03,-8.320913619455083676e-04
-5.878125000000000000e+01,-1.008283953127575572e-03,-9.659223974249897537e-04
-5.859375000000000000e+01,-8.978868563591646534e-05,-2.622563558363211200e-04
-5.840625000000000000e+01,1.270577588418531079e-03,-1.679619919592312272e-05
-5.821875000000000000e+01,-6.186725228087830430e-04,-2.989608662016252083e-04
-5.803125000000000000e+01,4.501839899284654223e-05,-1.857534063817389836e-03
-5.784375000000000000e+01,4.763558186379190929e-04,-1.509770647150077139e-04
-5.765625000000000000e+01,6.950111565906524902e-04,1.244481400964225770e-03
-5.746875000000000000e+01,-1.047464890600036114e-04,-1.836026482714636643e-03
-5.728125000000000000e+01,-4.295187768289521202e-04,1.605504485686637395e-04
-5.709375000000000000e+01,5.610239044571141420e-04,-4.479314690968294599e-04
-5.690625000000000000e+01,1.226913209232627366e-03,-6.029176493242971446e-04
-5.671875000000000000e+01,-3.817354454970223188e-04,-8.410712272368670028e-04
-5.653125000000000000e+01,-7.150346410966790245e-06,-1.562025917881015857e-03
-5.634375000000000000e+01,-4.209038879365856189e-04,-2.198166729900918881e-04
-5.615625000000000000e+01,1.047113568329205435e-03,1.059657933681457109e-03
-5.596875000000000000e+01,1.084958300839877765e-03,-1.471621490312990943e-03
-5.578125000000000000e+01,-8.608044120406166400e-04,-1.642165230971492917e-03
-5.559375000000000000e+01,1.363759406005637942e-04,4.160548066334257555e-05
-5.540625000000000000e+01,1.405673461772893873e-03,-7.165779651305825837e-04
-5.521875000000000000e+01,7.976545646952715174e-04,-2.077620590350548468e-04
-5.503125000000000000e+01,-1.860138687796997203e-04,-1.051406267452037469e-03
-5.484375000000000000e+01,3.626488773661451503e-04,-8.118772066207924354e-04
-5.465625000000000000e+01,9.049550214366153256e-04,3.868796457418000045e-05
-5.446875000000000000e+01,1.119024901958365348e-03,-4.033452116791735875e-04
-5.428125000000000000e+01,-6.582014496140375925e-04,-1.521987884557596260e-03
-5.409375000000000000e+01,9.443922240979230054e-04,2.445726744415566145e-05
-5.390625000000000000e+01,9.749045682316825889e-04,-1.839827171888686053e-03
-5.371875000000000000e+01,3.773559120874292461e-04,5.365500857044125382e-04
-5.353125000000000000e+01,7.182472955487018140e-04,1.668653771282890830e-04
-5.334375000000000000e+01,-1.722411096647391560e-04,-2.662858838820447716e-03
-5.315625000000000000e+01,6.790135080718684435e-04,2.735465143208770655e-04
-5.296875000000000000e+01,1.552265139906361391e-03,7.415747485257639937e-04
-5.278125000000000000e+01,5.825963663277367033e-04,-1.578659317677200136e-03
-5.259375000000000000e+01,1.825625066981251265e-04,-5.416969617373368351e-04
-5.240625000000000000e+01,1.145236190373655205e-03,-8.674538327939629312e-04
-5.221875000000000000e+01,4.902480793969044015e-04,-3.916375064747512624e-04
-5.203125000000000000e+01,-3.866570870529884019e-04,-4.714511679795307941e-04
-5.184375000000000000e+01,1.112185181064928585e-03,-1.290878192341970987e-03
-5.165625000000000000e+01,6.019528945978569467e-04,-1.061128424765911404e-03
-5.146875000000000000e+01,9.206305821861660021e-04,-9.479848200735219166e-04
-5.128125000000000000e+01,9.198875753428925606e-04,4.524169368584907147e-04
-5.109375000000000000e+01,-5.207637837419953897e-04,-1.172680695157524156e-03
-5.090625000000000000e+01,1.138181250863734562e-03,-1.255208142781683023e-03
-5.071875000000000000e+01,6.747798831407969544e-04,-3.513307579154911764e-04
-5.053125000000000000e+01,5.229166617202185563e-04,-8.805351291316654283e-04
-5.034375000000000000e+01,4.012520741908387478e-04,-4.962934313077482784e-04
-5.015625000000000000e+01,1.468638500276009395e-03,-8.361616031020702167e-04
-4.996875000000000000e+01,1.052132853882614683e-04,-2.122715064945879249e-03
-4.978125000000000000e+01,5.267888639768347758e-04,-8.796310805196938531e-04
-4.959375000000000000e+01,4.894643427024725213e-04,-8.308411026227702223e-04
-4.940625000000000000e+01,1.159379276018723814e-03,-2.460947324252060753e-04
-4.921875000000000000e+01,2.459944678071535051e-04,-1.634166117667312790e-03
-4.903125000000000000e+01,9.875276199993177073e-04,-1.596607894437163111e-03
-4.884375000000000000e+01,-2.300004209492279017e-04,-1.157593668513534624e-03
-4.865625000000000000e+01,1.009859435356363910e-03,7.879453060839480827e-04
-4.846875000000000000e+01,7.557026444393599718e-04,-1.801222678574632141e-03
-4.828125000000000000e+01,-4.869888159308999320e-05,-1.877203200424837348e-03
-4.809375000000000000e+01,5.845550190116677314e-04,-1.113359689495219129e-03
-4.790625000000000000e+01,9.239003097807341192e-04,6.868969973918837013e-04
-4.771875000000000000e+01,6.959945423548052901e-04,-1.127608696892323792e-03
-4.753125000000000000e+01,-6.624029140047671405e-04,-1.007889944033557583e-03
-4.734375000000000000e+01,1.404750202249838154e-03,-1.155487980540215176e-03
-4.715625000000000000e+01,1.101741052159210810e-03,-9.648897684941815101e-04
-4.696875000000000000e+01,1.387444179665742183e-04,2.912418648497450135e-04
-4.678125000000000000e+01,4.803974839153735132e-04,-2.359040685883329047e-03
-4.659375000000000000e+01,2.051075175623084945e-04,1.736211858336389469e-04
-4.640625000000000000e+01,1.583221091435604855e-03,-1.370266892158689132e-03
-4.621875000000000000e+01,-1.019044600487628571e-04,-1.217473701059290647e-03
-4.603125000000000000e+01,6.723299842055219244e-04,-1.502223476741448849e-04
-4.584375000000000000e+01,-2.383513258519265321e-05,-9.352213987350310731e-04
-4.565625000000000000e+01,5.562224096857804057e-04,-2.072445897175256846e-03
-4.546875000000000000e+01,1.390744542017818830e-03,3.943641074624082421e-04
-4.528125000000000000e+01,-1.650070825389704510e-04,-1.258050432379143047e-03
-4.509375000000000000e+01,-4.468520404413700575e-04,-1.414917036108853665e-03
-4.490625000000000000e+01,-3.557095629342921228e-04,-1.213570413813869209e-04
-4.471875000000000000e+01,1.767948863350743416e-03,-1.191395206381784533e-03
-4.453125000000000000e+01,-7.405089578400581019e-04,-7.338284185554044825e-05
-4.434375000000000000e+01,-7.757998208359762060e-04,-1.053948825330053296e-03
-4.415625000000000000e+01,1.094181791163384432e-03,-1.234335188710744546e-03
-4.396875000000000000e+01,9.490895940087451521e-04,-1.432708388308334690e-03
-4.378125000000000000e+01,-1.905094639532700640e-04,-1.634681156170714189e-04
-4.359375000000000000e+01,-2.886166641333787197e-04,-2.114589306849268269e-03
-4.340625000000000000e+01,8.876555575965117129e-05,-1.473227449601210992e-03
-4.321875000000000000e+01,1.144134682779851531e-03,-9.569375097404630992e-04
-4.303125000000000000e+01,1.459531017249382501e-04,-1.241568692816663599e-03
-4.284375000000000000e+01,-1.407699728108835480e-03,-2.121344231113653223e-03
-4.265625000000000000e+01,1.380550647011369314e-03,-1.442478142847924971e-03
-4.246875000000000000e+01,9.047517634006574383e-04,-3.364599576425320038e-04
-4.228125000000000000e+01,-9.760797461025871868e-04,-6.015966648043047371e-04
-4.209375000000000000e+01,3.530363115844536992e-06,-3.127895956500204022e-03
-4.190625000000000000e+01,2.502920115724505123e-04,-5.949525444490788573e-04
-4.171875000000000000e+01,9.121757856422885169e-04,-9.297906847649528572e-04
-4.153125000000000000e+01,-5.839765798387741569e-04,-2.069091146035262341e-03
-4.134375000000000000e+01,1.113976667278526733e-04,-2.065334776928828830e-03
-4.115625000000000000e+01,4.570587690411187509e-05,-9.815559670656170965e-04
-4.096875000000000000e+01,4.279205617514492133e-04,-1.053223908161982081e-03
-4.078125000000000000e+01,2.470905458329397675e-04,-2.207553973672560232e-03
-4.059375000000000000e+01,1.262027238949636754e-04,-1.517079279984123730e-03
-4.040625000000000000e+01,7.882686164076835311e-04,-1.291156509267032959e-03
-4.021875000000000000e+01,-1.178777682551146455e-03,-1.560839463636831681e-03
-4.003125000000000000e+01,6.131633969186367494e-04,-2.139962940821860116e-03
-3.984375000000000000e+01,6.986765956520368803e-04,-4.829749509838165977e-04
-3.965625000000000000e+01,-6.707829320491409675e-04,-2.896358163140710928e-03
-3.946875000000000000e+01,-6.548515947406574611e-04,-9.797755559430854078e-04
-3.928125000000000000e+01,1.445838090476714299e-03,-9.877114667613540178e-04
-3.909375000000000000e+01,-2.857983501851624197e-04,-1.295599468892127959e-03
-3.890625000000000000e+01,-7.022416890034577364e-05,-3.579103306913467009e-03
-3.871875000000000000e+01,3.575651112732725068e-04,-2.252764038397359059e-04
-3.853125000000000000e+01,-5.587063804435299375e-05,-1.813778512486763361e-03
-3.834375000000000000e+01,-3.634192410173486820e-04,-9.956637305688076367e-04
-3.815625000000000000e+01,6.687103775271374673e-05,-2.870231552617674708e-03
-3.796875000000000000e+01,7.241776194021332103e-04,-6.125902164066943101e-04
-3.778125000000000000e+01,-2.876385038359519086e-04,-1.305619024968507347e-03
-3.759375000000000000e+01,-1.705054056038157739e-04,-4.210429153772565769e-06
-3.740625000000000000e+01,1.069443957070093099e-03,-2.420497369620910888e-03
-3.721875000000000000e+01,-3.628738080225790696e-04,-1.819955895941305357e-03
-3.703125000000000000e+01,-1.602266559379561528e-04,-4.579596055016565970e-04
-3.684375000000000000e+01,-3.493565746730542543e-04,-4.183359475709025332e-04
-3.665625000000000000e+01,3.499913572929669314e-04,-2.227435630376639608e-03
-3.646875000000000000e+01,-3.345072379568048149e-04,-1.798976461413914762e-03
-3.628125000000000000e+01,-1.958479082544428707e-04,4.366095949697168521e-04
-3.609375000000000000e+01,-2.198441713674448295e-04,-1.972079386804992396e-03
-3.590625000000000000e+01,-1.213247376055215376e-03,-1.226731247036205730e-03
-3.571875000000000000e+01,3.778587773430874819e-04,-2.014078911335204225e-03
-3.553125000000000000e+01,-6.966314544254448293e-04,-7.357295304881716902e-04
-3.534375000000000000e+01,1.007925065429793321e-03,-2.223988637746643349e-03
-3.515625000000000000e+01,-8.457834650194007153e-04,-5.017428295337467148e-04
-3.496875000000000000e+01,-5.306665048062653156e-04,-1.123813001464135652e-03
-3.478125000000000000e+01,-3.454741751240941738e-04,-1.734417275839561512e-03
-3.459375000000000000e+01,-3.212850909823927736e-04,-6.799437849043243887e-04
-3.440625000000000000e+01,2.783129153552943436e-04,-4.998047357629431531e-04
-3.421875000000000000e+01,-2.336818356502012861e-04,-2.067889098352537758e-03
-3.403125000000000000e+01,-8.432985879114340833e-04,-1.051476138333562460e-03
-3.384375000000000000e+01,6.668576232822243099e-04,-4.274001840496310933e-04
-3.365625000000000000e+01,-1.406632707903865409e-03,-6.669417665108312576e-04
-3.346875000000000000e+01,-1.077650954923736748e-04,-2.019446087575538229e-03
-3.328125000000000000e+01,-5.174544696775473795e-04,-1.617276348357066240e-03
-3.309375000000000000e+01,3.023797876888778546e-05,-5.206120854941431730e-04
-3.290625000000000000e+01,-2.618239348988193882e-04,-8.112941091669156890e-04
-3.271875000000000000e+01,-1.634309246497656076e-04,-2.242140443025952834e-03
-3.253125000000000000e+01,-1.496603364771198486e-03,-1.531843534225529879e-03
-3.234375000000000000e+01,7.819817791789862582e-04,-8.045547367681038509e-04
-3.215625000000000000e+01,-2.911297910278554113e-04,5.346365130050045877e-04
-3.196875000000000000e+01,-1.322655532432936987e-03,-2.012735812037647065e-03
-3.178125000000000000e+01,-4.528241644790043097e-04,-1.230853163671774553e-03
-3.159375000000000000e+01,-3.311198473796572728e-04,-1.243187425471248275e-03
-3.140625000000000000e+01,-7.108079944290190966e-04,4.650134371786407428e-05
-3.121875000000000000e+01,4.237571690268726599e-04,-2.363009473455690568e-03
-3.103125000000000000e+01,-1.630171564490190406e-03,3.914407501603989203e-05
-3.084375000000000000e+01,-1.191184016757773634e-05,-1.290267859141103202e-03
-3.065625000000000000e+01,-7.085739074816910232e-04,-2.864376047115868573e-04
-3.046875000000000000e+01,-5.691602216120195123e-04,-1.190244113039362617e-03
-3.028125000000000000e+01,-8.460404183960879010e-04,-1.744437287137579062e-03
-3.009375000000000000e+01,-1.344626458491759990e-03,1.294601460806177329e-04
-2.990625000000000000e+01,-5.864869212035550561e-04,8.437867111776853335e-05
-2.971875000000000000e+01,-4.147055826486667485e-04,-1.347284175449381394e-03
-2.953125000000000000e+01,-2.147599638936403821e-04,-6.056089061905467474e-04
-2.934375000000000000e+01,-6.396718377945642686e-04,-4.425922760855627303e-04
-2.915625000000000000e+01,-2.017812554014675186e-03,-1.094117778509762218e-03
-2.896875000000000000e+01,1.148870341527441497e-03,1.529489314693321944e-04
-2.878125000000000000e+01,-1.559006661853823417e-03,-1.832965389904295250e-03
-2.859375000000000000e+01,-1.024736279916949044e-03,-9.671407084432814827e-05
-2.840625000000000000e+01,-5.187163688274987194e-04,-5.327365416363250006e-05
-2.821875000000000000e+01,-5.774068122839093320e-04,-1.416358929329675220e-03
-2.803125000000000000e+01,-7.260184588697704555e-04,-2.825366144634244847e-04
-2.784375000000000000e+01,-8.615201598930477545e-04,2.015669292134703028e-04
-2.765625000000000000e+01,3.609848140706528596e-04,-1.262598304465178956e-03
-2.746875000000000000e+01,-1.249338985113368494e-03,-6.409527114605850784e-04
-2.728125000000000000e+01,-3.143120196299475921e-04,6.986826445549709774e-04
-2.709375000000000000e+01,-6.094153780984434832e-04,-5.655471737631145857e-04
-2.690625000000000000e+01,-8.847232173658792220e-04,-9.423348642547679788e-04
-2.671875000000000000e+01,-2.081916669828265398e-04,-9.871010007040936785e-04
-2.653125000000000000e+01,-4.884565078323577225e-04,-5.793978566082103043e-05
-2.634375000000000000e+01,-1.273471552654115158e-03,6.175353713278042278e-05
-2.615625000000000000e+01,2.680842452391640762e-04,-8.085416305494419476e-04
-2.596875000000000000e+01,-1.258240487298722954e-03,-8.958567903567526969e-04
-2.578125000000000000e+01,-5.506604735896480918e-04,1.523650995663317076e-03
-2.559375000000000000e+01,1.781106401926857430e-04,-1.022929706381070503e-03
-2.540625000000000000e+01,-1.398773611825276930e-03,-1.739261020515137091e-03
-2.521875000000000000e+01,-6.504867354376608901e-04,8.800490401972282939e-04
-2.503125000000000000e+01,2.878454313129941156e-04,9.321978338689973498e-04
-2.484375000000000000e+01,-4.059070566828637538e-04,-2.967739825514570384e-04
-2.465625000000000000e+01,-2.011214134067573767e-03,-5.546838291339284410e-04
-2.446875000000000000e+01,5.262765728034635160e-04,1.410288647889501590e-04
-2.428125000000000000e+01,-4.122634449316153749e-04,7.775190288228372992e-05
-2.409375000000000000e+01,-8.154050912352328595e-04,-1.435719349351494145e-03
-2.390625000000000000e+01,-9.180660909874349684e-04,3.656378104590629619e-04
-2.371875000000000000e+01,3.065219453078915635e-04,5.694122897654807502e-04
-2.353125000000000000e+01,-9.718384037573635226e-04,-1.383913628063559997e-03
-2.334375000000000000e+01,-9.686069901611027433e-04,6.465505991357645144e-04
-2.315625000000000000e+01,-1.705147014239294379e-04,-1.548721282151888090e-04
-2.296875000000000000e+01,-1.581726899293478539e-04,-1.884315122024915468e-04
-2.278125000000000000e+01,-9.936917298016822997e-04,-1.114264519781471563e-04
-2.259375000000000000e+01,-3.049577770755096395e-04,4.422263684498162206e-04
-2.240625000000000000e+01,4.583258858178451689e-04,-1.471520902211587156e-03
-2.221875000000000000e+01,-7.368194232366676033e-04,5.397305095424798083e-04
-2.203125000000000000e+01,-7.134216494326661717e-04,-1.043844592614640021e-03
-2.184375000000000000e+01,1.184235947106815345e-03,-9.735245607469522611e-04
-2.165625000000000000e+01,-1.406462702514987839e-03,8.534583306962773008e-04
-2.146875000000000000e+01,-4.550933020948111363e-04,-7.887859324959833884e-04
-2.128125000000000000e+01,-1.615360152716904807e-04,-6.401121984058733005e-04
-2.109375000000000000e+01,4.226153182570469014e-04,-3.227887236256776760e-05
-2.090625000000000000e+01,-4.382043183905892647e-04,4.055411119985308233e-05
-2.071875000000000000e+01,-1.307091321456566035e-03,-1.713955325572946720e-03
-2.053125000000000000e+01,6.818776852646202258e-05,-2.657212901695515939e-04
-2.034375000000000000e+01,3.718892173318888439e-04,4.151189742076510925e-04
-2.015625000000000000e+01,-1.749023801308813297e-03,3.994184444167103720e-05
-1.996875000000000000e+01,1.751728953579556602e-04,-1.562953108964038051e-03
-1.978125000000000000e+01,3.966949224496474358e-04,5.008171933535976450e-04
-1.959375000000000000e+01,-6.683837657583957537e-04,7.390087392833422086e-04
-1.940625000000000000e+01,-3.570647080499700365e-04,-1.110269399502428200e-03
-1.921875000000000000e+01,-9.375029990499328392e-05,-2.266402238593201446e-05
-1.903125000000000000e+01,-3.109886259688998678e-04,7.408003517124228665e-04
-1.884375000000000000e+01,6.359370899655658604e-06,4.463110861774310933e-05
-1.865625000000000000e+01,-3.332263975519555999e-04,9.787476156857266574e-04
-1.846875000000000000e+01,-6.594392545450356025e-04,-1.007880573615338449e-03
-1.828125000000000000e+01,-7.840432012296005837e-05,-9.107295033903284320e-04
-1.809375000000000000e+01,-7.990189847852935401e-04,1.234446746459560984e-03
-1.790625000000000000e+01,-3.243534541685910710e-05,-5.876785092455705239e-04
-1.771875000000000000e+01,1.464267270231411899e-04,-6.705578784904631107e-04
-1.753125000000000000e+01,-1.214840932647121008e-03,1.026092363395569862e-03
-1.734375000000000000e+01,-2.611856698619963169e-04,6.694404738309955860e-04
-1.715625000000000000e+01,2.325965610836533415e-04,-1.065119473661724214e-03
-1.696875000000000000e+01,-3.973053799274373077e-04,9.182619949985593166e-04
-1.678125000000000000e+01,-8.656973890808217220e-05,-5.683676151324590364e-05
-1.659375000000000000e+01,-4.512484308860642557e-05,1.905793169436620360e-04
-1.640625000000000000e+01,1.979270298312352239e-04,-3.546198371244813075e-04
-1.621875000000000000e+01,-2.187910447661867153e-04,1.090818582682118176e-03
-1.603125000000000000e+01,-3.036258702782124175e-04,7.684605632043428614e-04
-1.584375000000000000e+01,9.132956673900682887e-04,-6.517834548613876677e-04
-1.565625000000000000e+01,-1.181707274771737204e-03,1.254979006880319048e-03
-1.546875000000000000e+01,3.350696533799268906e-04,3.066482432210193565e-04
-1.528125000000000000e+01,-3.962661504595121897e-04,-4.708691232533368520e-04
-1.509375000000000000e+01,-1.026820140683781801e-04,-5.845730267610704800e-04
-1.490625000000000000e+01,2.287400794851457420e-04,1.296996807369943383e-03
-1.471875000000000000e+01,2.364459073370683839e-04,-5.369065808880080226e-04
-1.453125000000000000e+01,-1.502913004369776928e-04,-8.291984447517108947e-04
-1.434375000000000000e+01,6.532212966317008096e-04,-3.005471822286054362e-03
-1.415625000000000000e+01,4.421403343588536927e-04,-4.205458035947629014e-03
-1.396875000000000000e+01,5.134039768364129230e-04,-3.248487884201622933e-03
-1.378125000000000000e+01,4.671982727715295880e-04,-1.847646789023826841e-03
-1.359375000000000000e+01,3.599831708898104665e-04,-8.584068812223399902e-03
-1.340625000000000000e+01,-1.559658481450343359e-04,-6.218769112536826071e-03
-1.321875000000000000e+01,-9.322932693831553763e-04,-6.886817974143255583e-03
-1.303125000000000000e+01,3.478100748735002412e-04,-4.312240371969089381e-03
-1.284375000000000000e+01,8.549528961516728032e-04,-7.613899235105137109e-03
-1.265625000000000000e+01,-2.233137536293838821e-04,-7.994051918522870892e-03
-1.246875000000000000e+01,-1.229807457399978432e-03,-5.387036488409435719e-03
-1.228125000000000000e+01,1.450832247316791168e-03,-1.471849818333659243e-02
-1.209375000000000000e+01,6.635923809432675569e-04,-1.173506657983036661e-02
-1.190625000000000000e+01,4.315007274851012653e-04,-1.978260278451848819e-02
-1.171875000000000000e+01,2.870369661032157182e-04,-2.764652744965179210e-02
-1.153125000000000000e+01,1.621503532186041596e-03,-3.777669816037931838e-02
-1.134375000000000000e+01,1.430672668171206752e-03,-3.131843831056713157e-02
-1.115625000000000000e+01,2.177683651406470133e-03,-4.923037718197953438e-02
-1.096875000000000000e+01,2.006081710193452494e-03,-6.344151834316846816e-02
-1.078125000000000000e+01,2.481389338967243674e-03,-6.164229342793436928e-02
-1.059375000000000000e+01,3.940314678713585650e-03,-7.979430338639748044e-02
-1.040625000000000000e+01,4.107664349533912684e-03,-9.279372979797528842e-02
-1.021875000000000000e+01,4.255813409019371107e-03,-1.111102268088446365e-01
-1.003125000000000000e+01,5.904958019707695627e-03,-1.430811214293221667e-01
-9.843750000000000000e+00,7.704513041738580981e-03,-1.660984692678786345e-01
-9.656250000000000000e+00,9.746998275923735022e-03,-2.127374614819297349e-01
-9.468750000000000000e+00,1.228715642792366225e-02,-2.712375446091330744e-01
-9.281250000000000000e+00,1.112839035299773016e-02,-2.652144522962700535e-01
-9.093750000000000000e+00,1.860426155708028162e-02,-4.008131254979225844e-01
-8.906250000000000000e+00,2.137131196059249838e-02,-4.912236698077885322e-01
-8.718750000000000000e+00,2.410466278730938328e-02,-5.529964080120652881e-01
-8.531250000000000000e+00,3.054979283548009406e-02,-6.517331639263019838e-01
-8.343750000000000000e+00,3.334152538828361045e-02,-7.435372058324452027e-01
-8.156250000000000000e+00,4.122952789049549871e-02,-9.284387508653662024e-01
-7.968750000000000000e+00,4.988484784192692700e-02,-1.086681897955800835e+00
-7.781250000000000000e+00,5.845635044324426488e-02,-1.280445929561884633e+00
-7.593750000000000000e+00,6.990079785494573983e-02,-1.515422178475974491e+00
-7.406250000000000000e+00,8.229221173968226388e-02,-1.865097887066868410e+00
-7.218750000000000000e+00,1.023380160412732387e-01,-2.271622382063091194e+00
-7.031250000000000000e+00,1.166976701747639567e-01,-2.569272327952937474e+00
-6.843750000000000000e+00,1.362638069470800684e-01,-3.125772787602029368e+00
-6.656250000000000000e+00,1.659928814425910559e-01,-3.681735934281766376e+00
-6.468750000000000000e+00,1.978863537331292388e-01,-4.335783812478884336e+00
-6.281250000000000000e+00,2.457359491832944443e-01,-5.343082000301746959e+00
-6.093750000000000000e+00,2.817743167113799796e-01,-6.288736533315583799e+00
-5.906250000000000000e+00,3.424734773137501076e-01,-7.562761007206058039e+00
-5.718750000000000000e+00,4.252921849643087615e-01,-9.276565170672459004e+00
-5.531250000000000000e+00,5.085616592170905115e-01,-1.105282021902537437e+01
-5.343750000000000000e+00,6.054544710056626311e-01,-1.327669522446188388e+01
-5.156250000000000000e+00,7.385382102274018479e-01,-1.605915633310737789e+01
-4.968750000000000000e+00,8.532308429510337966e-01,-1.868781085667183106e+01
-4.781250000000000000e+00,1.058271760411929385e+00,-2.277246370710783197e+01
-4.593750000000000000e+00,1.259595767282759127e+00,-2.701401020636556893e+01
-4.406250000000000000e+00,1.527974170276579002e+00,-3.250884997989918190e+01
-4.218750000000000000e+00,1.848628123228268638e+00,-3.905356723370749705e+01
-4.031250000000000000e+00,2.204867232943525490e+00,-4.633660579485752606e+01
-3.843750000000000000e+00,2.632720243545861649e+00,-5.497872296021735394e+01
-3.656250000000000000e+00,3.165431223017346696e+00,-6.548007154766452231e+01
-3.468750000000000000e+00,3.783991045107545581e+00,-7.756293540499648032e+01
-3.281250000000000000e+00,4.522081125368275778e+00,-9.150320255847242379e+01
-3.093750000000000000e+00,5.414225871365133003e+00,-1.079834138395029299e+02
-2.906250000000000000e+00,6.457222797675262527e+00,-1.268548814741304795e+02
-2.718750000000000000e+00,7.613387253552339473e+00,-1.470172227064505250e+02
-2.531250000000000000e+00,8.999432073496777207e+00,-1.694474271048517835e+02
-2.343750000000000000e+00,1.054484700993331003e+01,-1.934494775882218391e+02
-2.156250000000000000e+00,1.226325160207343856e+01,-2.171157148750231727e+02
-1.968750000000000000e+00,1.421331678096326812e+01,-2.434783719253342440e+02
-1.781250000000000000e+00,1.613161196049546220e+01,-2.652458860705260122e+02
-1.593750000000000000e+00,1.816915205798302324e+01,-2.846515392272403346e+02
-1.406250000000000000e+00,2.007614940237292345e+01,-2.996395939774997146e+02
-1.218750000000000000e+00,2.190170354992977053e+01,-3.086207430742724114e+02
-1.031250000000000000e+00,2.334351028207488099e+01,-3.090385802204804122e+02
-8.437500000000000000e-01,2.435555976674498879e+01,-3.016864388502493171e+02
-6.562500000000000000e-01,2.494580097415931874e+01,-2.877060573995631785e+02
-4.687500000000000000e-01,2.481035272902135347e+01,-2.667512895039580485e+02
-2.812500000000000000e-01,2.398587722179908610e+01,-2.413843475106631900e+02
-9.375000000000000000e-02,2.264888137413387881e+01,-2.141287403706419354e+02
9.375000000000000000e-02,2.080989596614564618e+01,-1.855441316958180948e+02
2.812500000000000000e-01,1.870757562577800570e+01,-1.584301900049053131e+02
4.687500000000000000e-01,1.633344445562195801e+01,-1.322775567521730977e+02
6.562500000000000000e-01,1.388361655937053740e+01,-1.084033005493335793e+02
8.437500000000000000e-01,1.160304199254240132e+01,-8.876589044233921300e+01
1.031250000000000000e+00,9.535605098247600608e+00,-7.119431932247078976e+01
1.218750000000000000e+00,7.637856627041117008e+00,-5.666654971565034771e+01
1.406250000000000000e+00,6.041457867357863165e+00,-4.459516374033250941e+01
1.593750000000000000e+00,4.692805162637284866e+00,-3.486170912805806665e+01
1.781250000000000000e+00,3.642611193476781750e+00,-2.731431561238071026e+01
1.968750000000000000e+00,2.803704320256130700e+00,-2.173198235848579429e+01
2.156250000000000000e+00,2.095060257158394279e+00,-1.731690356749336956e+01
2.343750000000000000e+00,1.701043529477047400e+00,-1.351579129744027341e+01
2.531250000000000000e+00,1.258266779114762812e+00,-1.049897940785530182e+01
2.718750000000000000e+00,9.395910626776498020e-01,-8.540947961372694408e+00
2.906250000000000000e+00,6.817416039327071076e-01,-6.243752851466126685e+00
3.093750000000000000e+00,5.287947780216200044e-01,-4.711746627864812353e+00
3.281250000000000000e+00,4.790671619883113408e-01,-4.320146496661607216e+00
3.468750000000000000e+00,3.388526356213077406e-01,-2.819918097185961869e+00
3.656250000000000000e+00,2.827599274960306275e-01,-2.421332526072063729e+00
3.843750000000000000e+00,1.309927116603830655e-01,-2.332577321741950982e+00
4.031250000000000000e+00,1.856425174535729639e-01,-1.669939877748845447e+00
4.218750000000000000e+00,1.377328107754181019e-01,-1.915136680985654039e+00
4.406250000000000000e+00,1.418050399046961729e-01,-7.784975311134019194e-01
4.593750000000000000e+00,9.959228986875245937e-02,-5.384231769432687997e-01
4.781250000000000000e+00,1.002054900395989989e-01,-6.025161019025517817e-01
4.968750000000000000e+00,6.414619537073917854e-02,-5.608770432697269825e-01
5.156250000000000000e+00,1.135962177587117594e-01,-4.833648535245060884e-01
5.343750000000000000e+00,1.226161611530756090e-01,-2.626440377228220768e-01
5.531250000000000000e+00,3.055365930214293257e-02,2.334095652259122744e-01
5.718750000000000000e+00,1.326848371352582490e-01,3.625370699449206313e-01
5.906250000000000000e+00,1.714328764082608814e-01,-7.852476060024571325e-01
6.093750000000000000e+00,4.461561630861865524e-02,-3.061272699298456246e-02
6.281250000000000000e+00,1.075824060223169454e-01,-6.999855583727310204e-01
6.468750000000000000e+00,1.223794693642901166e-01,-2.856351935864154257e-01
6.656250000000000000e+00,7.652779407507637188e-02,-2.238960276605723720e-01
6.843750000000000000e+00,1.234577611820952825e-01,-1.281093460029865128e-01
7.031250000000000000e+00,1.491015486825091330e-01,-6.276622169015695363e-01
7.218750000000000000e+00,1.307498004436098427e-01,3.527372073372418981e-01
7.406250000000000000e+00,6.301343515448820654e-02,-3.983534039323899378e-02
7.593750000000000000e+00,1.539267929402683421e-01,-5.202799074003223723e-01
7.781250000000000000e+00,2.662569893267630050e-02,-3.795715371894630152e-01
7.968750000000000000e+00,9.529969416446704145e-02,-8.680239805775613604e-02
8.156250000000000000e+00,9.180574390362039594e-02,-3.756063810426724103e-01
8.343750000000000000e+00,5.699204831645943159e-02,-5.231133537866412553e-01
8.531250000000000000e+00,5.611957316126847672e-02,-6.310583367159665613e-01
8.718750000000000000e+00,6.090099242504720678e-02,7.343547331492459307e-01
8.906250000000000000e+00,8.107032731923879965e-02,3.744868962667169399e-01
9.093750000000000000e+00,1.275201800774539151e-01,2.226555181833020924e-01
9.281250000000000000e+00,6.376123568030322986e-02,7.186054045524770117e-02
9.468750000000000000e+00,1.171967013340236008e-01,-1.502744547969996347e-01
9.656250000000000000e+00,4.415556810548082467e-02,4.443699979165671721e-02
9.843750000000000000e+00,1.330469414248369731e-01,-8.285932509949134328e-02
1.003125000000000000e+01,6.544322480722541968e-02,-1.946378945666538129e-02
1.021875000000000000e+01,5.088552647819710728e-02,-1.244060419190304856e-01
1.040625000000000000e+01,1.322179669386969181e-03,-4.605816945664571449e-01
1.059375000000000000e+01,7.518737525437302338e-02,2.290950934959710139e-01
1.078125000000000000e+01,2.832244217067625414e-02,6.157155328864405419e-02
1.096875000000000000e+01,3.285584445309552848e-02,3.013188164706264160e-01
1.115625000000000000e+01,8.312396744233296886e-02,-7.306204124685677925e-01
1.134375000000000000e+01,1.409783266801127866e-01,-4.040063313172481685e-01
1.153125000000000000e+01,-1.583137173383875052e-03,-1.167968088817019634e-01
1.171875000000000000e+01,9.032268627358064350e-02,1.703069562662449243e-01
1.190625000000000000e+01,1.338024792508747396e-01,-4.941582540592150963e-01
1.209375000000000000e+01,9.651564540534707248e-02,2.115440564903394716e-01
1.228125000000000000e+01,4.977867126382307106e-02,-4.390286950484210138e-01
1.246875000000000000e+01,1.214895932164239412e-01,1.213678398025024308e-01
1.265625000000000000e+01,1.285446742332823078e-01,-4.251778380946973357e-01
1.284375000000000000e+01,2.585141613350572243e-02,-8.018667374537358228e-02
1.303125000000000000e+01,6.795587469028419036e-02,8.284798437202312016e-02
1.321875000000000000e+01,7.380404559984299340e-02,4.481797947792927062e-01
1.340625000000000000e+01,4.188923314931969344e-02,-3.684769708362978236e-02
1.359375000000000000e+01,2.976032205877743309e-02,2.317489758044644077e-01
1.378125000000000000e+01,1.376243664367393649e-02,-1.434535838705244259e-01
1.396875000000000000e+01,1.066851467934100128e-01,-2.914406048063256094e-02
1.415625000000000000e+01,7.229396715196401146e-02,2.340019958730863436e-01
1.434375000000000000e+01,1.043233182883511745e-01,4.864693073473347340e-01
1.453125000000000000e+01,7.959907637098240230e-02,-1.609471371385495786e-01
1.471875000000000000e+01,1.225615987928279083e-01,6.333398273472994333e-01
1.490625000000000000e+01,5.880461539051395903e-02,8.142267057618823856e-02
1.509375000000000000e+01,1.842285681925091012e-01,3.845367564908031000e-01
1.528125000000000000e+01,2.142796001825786334e-02,2.942144060294822339e-01
1.546875000000000000e+01,8.274294197826748132e-02,4.604568513408651143e-01
1.565625000000000000e+01,2.977261592391755585e-02,-4.747734220050006115e-01
1.584375000000000000e+01,5.304246624226038875e-02,3.066868130632656175e-01
1.603125000000000000e+01,5.931974705630693734e-02,1.837840586154868561e-01
1.621875000000000000e+01,5.415214474525953392e-02,-4.055388478602139912e-02
1.640625000000000000e+01,7.964816691615794753e-02,-1.650588203908398555e-01
1.659375000000000000e+01,7.185778595285796655e-02,-2.402419956334540529e-01
1.678125000000000000e+01,3.470212471435729640e-02,-7.743466364736661944e-01
1.696875000000000000e+01,2.424876055775371242e-02,-5.675379043864836603e-02
1.715625000000000000e+01,1.445105157596202616e-01,-4.259565476806415063e-01
1.734375000000000000e+01,6.352959645830935642e-02,2.960997790468411495e-01
1.753125000000000000e+01,9.122629422728323334e-02,-3.039736525921910015e-01
1.771875000000000000e+01,3.521258187102205284e-02,-3.957408967316382586e-01
1.790625000000000000e+01,2.801112380259951351e-02,-4.405577825392299474e-01
1.809375000000000000e+01,6.142082437195028888e-02,-5.903671500402936090e-01
1.828125000000000000e+01,2.057781865903507423e-02,-6.242029254578085329e-01
1.846875000000000000e+01,6.141317560469872205e-02,-9.184414107555483042e-01
1.865625000000000000e+01,8.418406346517315342e-02,-2.774742562509970867e-01
1.884375000000000000e+01,1.185975894592274926e-01,-2.731847690704967135e-01
1.903125000000000000e+01,1.095155451452285433e-01,-1.015534791970509332e+00
1.921875000000000000e+01,1.503819142105413675e-01,-2.430112944789186713e-01
1.940625000000000000e+01,9.797924913013389414e-02,-1.239582630968243393e-01
1.959375000000000000e+01,-4.297472522210910029e-03,2.285809468285719959e-01
1.978125000000000000e+01,4.711405900525278412e-02,-3.837783326602277612e-01
1.996875000000000000e+01,1.467595676727739828e-02,1.642485225561642892e-01
2.015625000000000000e+01,6.647312124528070854e-02,-1.144694917265667300e-01
2.034375000000000000e+01,-6.220931372723725872e-03,1.218726369414468991e-01
2.053125000000000000e+01,1.553375143252964108e-01,-4.422639309842395505e-01
2.071875000000000000e+01,-3.310265343174023656e-03,7.878308691525148788e-02
2.090625000000000000e+01,1.168558232677412434e-01,1.029894159153457167e-01
2.109375000000000000e+01,6.517260147580827834e-02,-8.691225890004261601e-03
2.128125000000000000e+01,8.836535443093396225e-02,-2.573642978066743581e-01
2.146875000000000000e+01,8.975750657376124764e-02,7.759396464683732120e-02
2.165625000000000000e+01,9.078766728073617287e-02,-1.461352695456525908e-01
2.184375000000000000e+01,8.373847169599457629e-02,3.001872426721945430e-01
2.203125000000000000e+01,5.485395986092100884e-02,2.100513174466982491e-01
2.221875000000000000e+01,1.191829434638975727e-01,-8.816991479248486030e-01
2.240625000000000000e+01,9.634804226597282195e-02,-4.042836721552873769e-01
2.259375000000000000e+01,6.504725106856312777e-02,-1.502594480942605060e-01
2.278125000000000000e+01,2.269948107067421006e-02,-2.207666183277297023e-01
2.296875000000000000e+01,9.211667265061862508e-02,-3.241045343624477937e-01
2.315625000000000000e+01,4.966780638321210972e-02,3.603122277158661291e-01
2.334375000000000000e+01,9.351823258491265278e-02,-8.099218170730466682e-01
2.353125000000000000e+01,4.124224549950383789e-02,2.086071880861481986e-01
2.371875000000000000e+01,6.971718212049893282e-02,1.823221378618029576e-01
2.390625000000000000e+01,2.559586632875721079e-02,6.102423750664343061e-01
2.409375000000000000e+01,-5.834818954024001414e-02,3.194800970938729279e-01
2.428125000000000000e+01,-1.430028913830483361e-03,3.566556831140701433e-01
2.446875000000000000e+01,8.017767131637754119e-02,1.258279085217566262e-01
2.465625000000000000e+01,9.708377828032155321e-02,6.492971415414956482e-01
2.484375000000000000e+01,1.118037385907655334e-03,-8.185765732039840259e-02
2.503125000000000000e+01,2.581341752474486384e-03,2.746522877582719957e-01
2.521875000000000000e+01,9.789413653321332731e-02,-2.952795825378871086e-01
2.540625000000000000e+01,6.947609276406296885e-02,-5.556237440188454002e-01
2.559375000000000000e+01,1.509185884841457437e-01,2.707380259197691430e-01
2.578125000000000000e+01,6.918048053539394004e-02,-4.435750724467197870e-01
2.596875000000000000e+01,1.498707903508176287e-01,-3.093897106636234184e-01
2.615625000000000000e+01,1.293037620260122367e-01,-3.090539211552822962e-02
2.634375000000000000e+01,2.511032285239878092e-02,-1.464492123340335183e-01
2.653125000000000000e+01,1.369113168693161242e-01,-9.087689485684791180e-02
2.671875000000000000e+01,8.566504083951542725e-02,5.169140472841888823e-01
2.690625000000000000e+01,2.355191780630150333e-02,-8.306419072834785311e-01
2.709375000000000000e+01,-1.224625993202721475e-02,-2.733348155821033743e-01
2.728125000000000000e+01,-2.243628962372667957e-02,-5.328965308703459414e-02
2.746875000000000000e+01,2.489472417188665077e-02,5.827465865562544423e-01
2.765625000000000000e+01,1.100741755566048141e-02,-1.127526487863690363e-01
2.784375000000000000e+01,1.249232346390130033e-01,3.785759644653978739e-01
2.803125000000000000e+01,8.541491588879068786e-02,8.442731086267940555e-02
2.821875000000000000e+01,7.507812223275323049e-02,2.652618359671521375e-01
2.840625000000000000e+01,9.838076754192570661e-02,-2.639151347239021561e-04
2.859375000000000000e+01,1.367437719299573473e-01,1.605825954734427796e-01
2.878125000000000000e+01,1.135765099993335525e-01,4.820846095569208956e-01
2.896875000000000000e+01,1.381456589738547791e-01,1.144115622848005387e-01
2.915625000000000000e+01,7.939458215560080134e-02,3.241261003666124907e-01
2.934375000000000000e+01,1.023941764544105126e-01,-6.277360710865309557e-02
2.953125000000000000e+01,5.031737549460046921e-02,-4.478184604641910482e-02
2.971875000000000000e+01,9.650901388873478481e-02,3.214168056958328634e-01
2.990625000000000000e+01,9.523398391067416924e-02,-1.680562404022509781e-01
3.009375000000000000e+01,1.799178872170159593e-02,1.404816130950905517e-01
3.028125000000000000e+01,4.685955553757992220e-02,4.826678874079277648e-01
3.046875000000000000e+01,5.703734705846841280e-02,5.260896769917167148e-02
3.065625000000000000e+01,1.577468898815652665e-01,-1.762052316717586109e-01
3.084375000000000000e+01,1.277674623693627609e-01,6.810135420781762150e-01
3.103125000000000000e+01,1.638356323272205373e-02,1.122658383466159648e-01
3.121875000000000000e+01,1.475518959040869049e-01,-1.133526241931122058e-01
3.140625000000000000e+01,7.634389130163299342e-02,-3.904278794565527733e-01
3.159375000000000000e+01,7.535135291145422798e-02,5.586327623885267712e-02
3.178125000000000000e+01,9.277150061035399631e-02,-2.319770151098055067e-02
3.196875000000000000e+01,5.215742949403079365e-02,3.123647346474456299e-01
3.215625000000000000e+01,6.694378410482215713e-02,-3.931547200302816236e-01
3.234375000000000000e+01,6.586262613799931387e-02,-6.767491341244635805e-02
3.253125000000000000e+01,6.055894217386992295e-02,-9.973465173607110046e-02
3.271875000000000000e+01,2.031931326781943881e-02,1.178027278006254619e+00
3.290625000000000000e+01,6.249613640254381153e-02,-6.826301999740280735e-01
3.309375000000000000e+01,4.413793212378891440e-03,-5.198131000017269798e-02
3.328125000000000000e+01,1.540280176735109308e-02,-5.500260863104244891e-02
3.346875000000000000e+01,-5.262377518327809867e-02,1.432728273775865091e-01
3.365625000000000000e+01,1.297713899249828273e-01,4.774269747847483814e-01
3.384375000000000000e+01,7.136082649408592715e-02,-2.826046203805390178e-01
3.403125000000000000e+01,-4.557394359082422852e-03,-4.958735883134863798e-01
3.421875000000000000e+01,1.136866403564340544e-02,-4.545657807262273309e-01
3.440625000000000000e+01,8.877265146507795635e-02,2.442087698709656252e-01
3.459375000000000000e+01,1.515720817664174547e-01,-3.946338527258603790e-01
3.478125000000000000e+01,3.718583680426945648e-02,3.691485718952947082e-01
3.496875000000000000e+01,3.995700248091793583e-02,-5.485150871165558328e-01
3.515625000000000000e+01,9.570118452440112833e-02,5.366783599654638692e-01
3.534375000000000000e+01,7.016746083257885402e-02,-1.534419545820924213e-01
3.553125000000000000e+01,2.373521260822997192e-02,8.033163759156991546e-02
3.571875000000000000e+01,5.448754230258145981e-03,-5.120264478699425581e-01
3.590625000000000000e+01,1.000084975427313339e-01,3.107968724355032464e-01
3.609375000000000000e+01,6.889750264899419108e-02,-1.634978674433114065e-01
3.628125000000000000e+01,4.274081248904337826e-02,1.948167340233339928e-01
3.646875000000000000e+01,-3.906074320850905224e-02,4.071407226966812232e-01
3.665625000000000000e+01,3.803483591474332570e-02,4.023744684064922694e-02
3.684375000000000000e+01,6.452063684972131341e-02,5.889448851487486536e-01
3.703125000000000000e+01,7.349344275252178704e-02,3.658628268019867846e-01
3.721875000000000000e+01,1.811379708969553803e-01,8.854272926797079890e-01
3.740625000000000000e+01,1.036866269428458054e-01,6.109343165176994717e-01
3.759375000000000000e+01,4.024678272458004358e-02,8.678176400468373686e-02
3.778125000000000000e+01,-3.072344480131050659e-03,5.075351665394691736e-01
3.796875000000000000e+01,6.665563233470095383e-02,4.136858380380203926e-02
3.815625000000000000e+01,8.454207785395340125e-02,4.632607646900623877e-01
3.834375000000000000e+01,2.306557063990055667e-02,2.643165436672347823e-01
3.853125000000000000e+01,3.460232436211185814e-02,-2.243582577207234863e-01
3.871875000000000000e+01,1.442659329040907323e-02,2.003455629503321234e-01
3.890625000000000000e+01,8.855764117072340014e-03,5.678555382624210779e-01
3.909375000000000000e+01,3.042960412032869044e-02,-3.270408104748696587e-01
3.928125000000000000e+01,7.989408107022200056e-02,4.981067895349440278e-01
3.946875000000000000e+01,-8.199932200275839023e-02,5.462310487146169180e-01
3.965625000000000000e+01,4.886373235846974694e-02,1.619352661122377413e-01
3.984375000000000000e+01,5.708804914529252983e-02,5.469640134658106945e-01
4.003125000000000000e+01,-1.852643506106232962e-02,4.430429546852110434e-02
4.021875000000000000e+01,1.116243829254699449e-01,2.712492188793476089e-01
4.040625000000000000e+01,7.797606080001173723e-02,5.061038680578349158e-01
4.059375000000000000e+01,7.424527056851104589e-02,2.143171279709008559e-01
4.078125000000000000e+01,8.636238226577575006e-02,-1.960927092023894147e-01
4.096875000000000000e+01,1.032373878065584449e-02,-9.718340593437346797e-02
4.115625000000000000e+01,3.047861016548836233e-02,2.633312226490147623e-02
4.134375000000000000e+01,4.029324616882945520e-02,-5.485455985408407287e-01
4.153125000000000000e+01,9.676136237975185850e-02,-1.062374483780956780e-01
4.171875000000000000e+01,7.904030441774523297e-02,-2.008246588991369208e-01
4.190625000000000000e+01,4.478539489576860433e-02,5.126768279543512108e-01
4.209375000000000000e+01,1.322292600961390008e-01,4.528159621426652848e-02
4.228125000000000000e+01,1.113156230039606953e-01,-5.689421560937830691e-01
4.246875000000000000e+01,3.300431269009607149e-02,2.102963740270524795e-02
4.265625000000000000e+01,7.554562855335689164e-02,-9.371593358939662721e-01
4.284375000000000000e+01,1.328111807427774238e-01,-2.231947591213554460e-01
4.303125000000000000e+01,8.883891329274717918e-02,3.262834590641716659e-01
4.321875000000000000e+01,9.444454785648304096e-02,2.229554088501117803e-03
4.340625000000000000e+01,-1.889407859624725461e-02,1.317050482313959492e-01
4.359375000000000000e+01,5.457529264731419971e-02,-2.302947468862726055e-01
4.378125000000000000e+01,1.373921042752925814e-01,-1.133386303670704365e+00
4.396875000000000000e+01,3.994195262247046685e-02,1.158926067270726890e-02
4.415625000000000000e+01,1.019666311328251140e-01,9.055321143117112115e-02
4.434375000000000000e+01,9.260017315712332220e-02,1.723936913883505895e-01
4.453125000000000000e+01,1.006064013756002851e-01,-1.456234318623330637e-01
4.471875000000000000e+01,1.061007524416908154e-01,8.669904515801931666e-01
4.490625000000000000e+01,6.539835084397793707e-02,2.280153871959953449e-01
4.509375000000000000e+01,-1.119245882131281178e-02,3.707367967210473125e-01
4.528125000000000000e+01,2.515157404117474016e-02,-2.011169521155977691e-01
4.546875000000000000e+01,7.080270843843550210e-02,6.746732321638830854e-01
4.565625000000000000e+01,3.976835642181697494e-02,2.742841939359550452e-01
4.584375000000000000e+01,1.263866687893653307e-01,2.036102359499238901e-01
4.603125000000000000e+01,1.131728820120514456e-01,-2.436625701577099790e-02
4.621875000000000000e+01,8.988739622134289675e-02,-8.291711094668130499e-02
4.640625000000000000e+01,6.285972424039698581e-02,-1.830506154580007205e-01
4.659375000000000000e+01,6.053073017447729853e-02,6.191975040865713709e-01
4.678125000000000000e+01,2.633836933948430215e-02,-2.739120654767646101e-01
4.696875000000000000e+01,1.522471410505943368e-02,-3.352113038871777917e-01
4.715625000000000000e+01,5.441496413158120049e-02,7.784189391352924758e-02
4.734375000000000000e+01,1.478389890927189754e-01,5.601940354786165699e-01
4.753125000000000000e+01,4.373203534777303503e-02,2.403767739388342761e-01
4.771875000000000000e+01,7.578946909050898739e-02,-2.290831009676708163e-02
4.790625000000000000e+01,9.766116089548404489e-02,3.792088666544657372e-01
4.809375000000000000e+01,1.417226806235447611e-01,-1.487979199851849899e-01
4.828125000000000000e+01,4.801029083776597872e-02,1.890743074176270966e-01
4.846875000000000000e+01,8.970671146920494721e-02,7.277581994597426274e-02
4.865625000000000000e+01,1.137517354220420884e-01,-2.158932312408410326e-01
4.884375000000000000e+01,1.277621675063045359e-01,1.665005552008835821e-01
4.903125000000000000e+01,4.072683871851268123e-02,-3.987830140940218371e-02
4.921875000000000000e+01,1.268338656243486184e-01,7.161662833297555153e-02
4.940625000000000000e+01,9.933131449039933614e-02,-6.681766873722096989e-01
4.959375000000000000e+01,9.608997657024076489e-02,5.434322867666594448e-01
4.978125000000000000e+01,1.190720673801166640e-01,-6.433412560201077213e-01
4.996875000000000000e+01,8.295636707994447079e-02,2.015163595884814640e-01
5.015625000000000000e+01,8.271482960792297945e-02,-5.978445240023688712e-01
5.034375000000000000e+01,5.661059833617798631e-02,-5.578254707192797923e-01
5.053125000000000000e+01,4.440791474959837615e-02,-2.003169485810190054e-01
5.071875000000000000e+01,1.222538841072662308e-02,2.286268997303579908e-01
5.090625000000000000e+01,9.222289490385549016e-02,-5.464478398434380324e-01
5.109375000000000000e+01,1.174424339076978185e-01,-6.827378529749807967e-01
5.128125000000000000e+01,-5.324627471011922353e-03,-3.924821819846897597e-01
5.146875000000000000e+01,8.922514857859198401e-02,-9.147354605903501579e-02
5.165625000000000000e+01,3.253756024044207606e-02,-3.732075869247921673e-01
5.184375000000000000e+01,1.498858956622655114e-01,5.272715933837730518e-01
5.203125000000000000e+01,-7.316538886016132892e-03,9.301221945040083483e-02
5.221875000000000000e+01,1.260167549715731639e-01,-2.093739468764965750e-02
5.240625000000000000e+01,1.161532673720557796e-01,-9.014856240168001023e-02
5.259375000000000000e+01,1.014174570295836020e-01,2.067452741002284711e-02
5.278125000000000000e+01,2.019631187291395236e-01,1.704606482654753563e-01
5.296875000000000000e+01,9.342036760155281172e-02,2.819980133235162612e-01
5.315625000000000000e+01,1.526377364112221358e-01,-6.483367748688806387e-01
5.334375000000000000e+01,9.066032859847439340e-02,-7.640104572129757798e-02
5.353125000000000000e+01,8.696918081240312404e-02,-3.550238884353404956e-01
5.371875000000000000e+01,1.734594201137440450e-02,-3.392312090793723200e-01
5.390625000000000000e+01,8.611279456414422384e-02,1.497562979603515032e-01
5.409375000000000000e+01,7.186257755365943467e-02,1.139945622431923766e-01
5.428125000000000000e+01,5.970674845069368075e-02,-2.082995593393377476e-01
5.446875000000000000e+01,1.094690871335473048e-01,2.607553687053894009e-01
5.465625000000000000e+01,5.421349603246028437e-02,-2.444529985172039233e-02
5.484375000000000000e+01,1.026679344659129356e-01,4.884123111767735281e-01
5.503125000000000000e+01,1.312798364139382556e-01,-1.839185847408657537e-01
5.521875000000000000e+01,7.741330531032986073e-02,8.482119996526478189e-01
5.540625000000000000e+01,8.867130479426066358e-02,2.810512045371638123e-01
5.559375000000000000e+01,1.646080131337726016e-01,2.198381035440490905e-01
5.578125000000000000e+01,1.714103126763149021e-01,3.869272663138474400e-01
5.596875000000000000e+01,-1.984708892574360561e-02,-6.275690685012591530e-02
5.615625000000000000e+01,5.606230417303947888e-02,-1.243706588181225925e-02
5.634375000000000000e+01,1.803727092021745193e-02,3.475356781449647769e-01
5.653125000000000000e+01,9.642197302237320855e-02,-3.116095489718873068e-02
5.671875000000000000e+01,6.469524679300775460e-02,-1.042507788113198330e+00
5.690625000000000000e+01,8.963937377421871133e-02,-3.760363618381745709e-01
5.709375000000000000e+01,5.959943768924347296e-02,1.824280243807550050e-01
5.728125000000000000e+01,9.612330959116377471e-02,-3.371117869007491663e-01
5.746875000000000000e+01,1.357806883250134433e-02,1.250705887477465694e-01
5.765625000000000000e+01,-1.432735074482138771e-02,-8.762698156394606031e-01
5.784375000000000000e+01,3.927695802673270009e-02,-3.019117711411922755e-01
5.803125000000000000e+01,-3.001139238591576941e-03,3.966931291662660897e-01
5.821875000000000000e+01,1.553287282700779315e-01,-4.592834616766481304e-01
5.840625000000000000e+01,1.225116936390264755e-01,-6.635424025027134576e-01
5.859375000000000000e+01,1.282836995087848209e-01,6.344578188723630774e-01
5.878125000000000000e+01,-2.975047226144056367e-03,1.691842335040121270e-01
5.896875000000000000e+01,9.157323462964939154e-02,6.033374233766153338e-03
5.915625000000000000e+01,1.331069478975308584e-01,-6.383368150772241734e-01
5.934375000000000000e+01,-3.456060991176457264e-02,-3.349320225130156814e-01
5.953125000000000000e+01,1.292497099011882256e-01,-7.145886176773785792e-01
5.971875000000000000e+01,7.892292261867339676e-02,-3.631367951257402638e-02
5.990625000000000000e+01,2.048696228958135634e-02,-2.786502145392830698e-01
6.009375000000000000e+01,1.438190759857036483e-01,2.969592566014398471e-01
6.028125000000000000e+01,1.013676612955123346e-01,2.833713408831215474e-01
6.046875000000000000e+01,1.164686859918333539e-01,-5.836199308402001407e-02
6.065625000000000000e+01,6.027973106709794138e-02,1.496726595167956475e-01
6.084375000000000000e+01,5.156536071845607694e-02,2.547241974304199630e-01
6.103125000000000000e+01,1.445725456413811116e-01,-2.547384722387562306e-01
6.121875000000000000e+01,6.264202584816302988e-02,9.580312003413382627e-02
6.140625000000000000e+01,4.119694522017880445e-02,2.175513705222442695e-01
6.159375000000000000e+01,6.211015861367741309e-02,3.902224319239167016e-01
6.178125000000000000e+01,9.106097444390570672e-02,-1.171203351211516974e+00
6.196875000000000000e+01,4.752501295068611853e-02,-2.862241236279885470e-01
6.215625000000000000e+01,1.607125167916478858e-02,2.405581364376701003e-01
6.234375000000000000e+01,6.947084901371169963e-02,-1.360259497668891981e-01
6.253125000000000000e+01,7.645601342653662869e-02,-5.381219011977975697e-01
6.271875000000000000e+01,8.533898257425676093e-02,-2.595239756018941080e-01
6.290625000000000000e+01,3.136120575528877907e-02,5.465404419946651160e-01
6.309375000000000000e+01,1.441132407387613057e-02,-4.761307744234670736e-01
6.328125000000000000e+01,-2.865985615200372649e-02,-7.448253024170981007e-02
6.346875000000000000e+01,1.400095285035689585e-01,5.242229349950378037e-01
6.365625000000000000e+01,1.473613539359490687e-01,-2.993692478812874924e-01
6.384375000000000000e+01,4.554742349326090789e-02,1.313348952718627061e-01
6.403125000000000000e+01,7.163561309445753977e-02,4.486316635991158819e-01
6.421875000000000000e+01,6.954157683153994185e-03,-3.935887011641625577e-02
6.440625000000000000e+01,1.798620221708802092e-02,8.195348224928409309e-01
6.459375000000000000e+01,1.094837350639608076e-01,-5.086923052371616905e-02
6.478125000000000000e+01,2.431742359482313987e-02,4.961262179144512174e-01
6.496875000000000000e+01,6.170928585969193136e-02,1.094038914449868116e+00
6.515625000000000000e+01,4.928829220567365610e-02,-2.959576636520750981e-01
6.534375000000000000e+01,9.445992307173867175e-02,2.889425450395037842e-01
6.553125000000000000e+01,4.600448202623397265e-02,4.304358700638033497e-01
6.571875000000000000e+01,1.432891585378115451e-02,-3.638772020624969628e-01
6.590625000000000000e+01,8.001419879560955906e-02,-2.470464303693518104e-01
6.609375000000000000e+01,7.690139471117163339e-02,1.370998362127977543e-01
6.628125000000000000e+01,5.697464528120121940e-02,-2.757144037019259031e-01
6.646875000000000000e+01,9.602957991955918260e-02,3.426858450774545872e-01
6.665625000000000000e+01,1.412242299574018034e-02,-7.889521105187213834e-02
6.684375000000000000e+01,5.148993513553534740e-02,9.525830891467990114e-02
6.703125000000000000e+01,7.148125564319229852e-02,6.170681930278760774e-01
6.721875000000000000e+01,2.241685230184486954e-02,-7.872507879301622324e-01
6.740625000000000000e+01,9.193373970863660816e-02,-6.065800237271901096e-02
6.759375000000000000e+01,1.724077239175869636e-02,4.175681641666812993e-01
6.778125000000000000e+01,6.485444934382655902e-02,-2.250818012136051038e-01
6.796875000000000000e+01,2.949265234012443671e-02,-4.306021264273454108e-01
6.815625000000000000e+01,7.191499911532162059e-02,1.640905000385828316e-03
6.834375000000000000e+01,4.639482173871556370e-04,-3.074870623406127379e-01
6.853125000000000000e+01,5.530227113077046397e-02,6.958986281151169351e-02
6.871875000000000000e+01,9.047647018826410203e-02,-9.411541363368201019e-01
6.890625000000000000e+01,3.471938143894703899e-02,1.035339206867149642e-01
6.909375000000000000e+01,3.775031082851398878e-02,2.064976811590213401e-02
6.928125000000000000e+01,9.255613372195625743e-02,-4.593197356701068657e-01
6.946875000000000000e+01,5.567236153893873052e-02,-2.133546773909813510e-01
6.965625000000000000e+01,7.177366589554878828e-02,-4.502220419990976552e-02
6.984375000000000000e+01,4.623141882740355868e-02,-2.529442959372829591e-01
7.003125000000000000e+01,1.289469913029250847e-01,-6.770752294397652804e-02
7.021875000000000000e+01,1.413757192194964318e-02,1.770573233861796325e-01
7.040625000000000000e+01,1.110794882914660775e-01,-2.968561135440666021e-01
7.059375000000000000e+01,8.322748380842881488e-02,7.680434151310180368e-01
7.078125000000000000e+01,1.218017886458966359e-01,-9.476428821369609068e-02
7.096875000000000000e+01,3.610251254765728390e-02,3.117584044573789015e-01
7.115625000000000000e+01,1.060895875613283579e-01,-3.266982671674156791e-01
7.134375000000000000e+01,4.733243494794692197e-02,2.534953636198338245e-01
7.153125000000000000e+01,1.173834668222184519e-03,-9.592786208514780810e-02
7.171875000000000000e+01,7.383741305402224953e-02,-3.441582998715375652e-01
7.190625000000000000e+01,7.960667138057431202e-02,-1.704502700999910303e-01
7.209375000000000000e+01,4.984341807495695775e-02,6.239710095677253321e-01
7.228125000000000000e+01,-1.421315735049688556e-02,5.529128630774948761e-02
7.246875000000000000e+01,9.557460767700831639e-02,4.038483013992220094e-01
7.265625000000000000e+01,-7.935892896810514685e-03,2.489608598190500288e-01
7.284375000000000000e+01,5.191380767608677615e-02,-2.779308086664400435e-02
7.303125000000000000e+01,1.172164786533471670e-01,1.796339720027049225e-01
7.321875000000000000e+01,8.860331074907890070e-02,6.882732440098493498e-02
7.340625000000000000e+01,1.392715447013017638e-01,4.186440576525853885e-01
7.359375000000000000e+01,1.548447176556209115e-01,3.207907405285084224e-01
7.378125000000000000e+01,1.413683093203133012e-01,-2.447181388551200598e-01
7.396875000000000000e+01,6.179432137078322285e-02,8.804424087733480064e-01
7.415625000000000000e+01,9.238449356439559779e-02,1.346979108984385221e-01
7.434375000000000000e+01,-2.881001360835000469e-02,-1.141446014810014731e-01
7.453125000000000000e+01,6.219543618625777981e-02,-3.730659186279297046e-01
7.471875000000000000e+01,-1.315350321549146884e-02,2.452669635625568390e-01
7.490625000000000000e+01,7.795570863864043076e-02,4.434180776606240215e-01
7.509375000000000000e+01,6.017915993770373007e-02,-1.401726803775034114e-01
7.528125000000000000e+01,1.621650947217148087e-01,-4.251453086552032801e-01
7.546875000000000000e+01,7.974855085403476096e-02,4.792578379948508882e-03
7.565625000000000000e+01,6.625930815718561462e-02,-7.986821813372557699e-02
7.584375000000000000e+01,1.239759000447548942e-01,-1.108679680888258190e-02
7.603125000000000000e+01,1.228304587871491549e-01,5.650530112096419089e-01
7.621875000000000000e+01,1.540593488195440841e-02,2.690891506719594872e-01
7.640625000000000000e+01,6.721193811797832041e-02,2.186564270820952061e-01
7.659375000000000000e+01,-2.623698068887847512e-03,2.118629641527434160e-01
7.678125000000000000e+01,9.045307589869366893e-02,-4.699313793202861689e-01
7.696875000000000000e+01,9.757290827749898199e-02,8.135252213119770204e-02
7.715625000000000000e+01,-2.189604316235715942e-02,4.313973200281964182e-01
7.734375000000000000e+01,1.132667087394736427e-01,-5.371817989106659752e-01
7.753125000000000000e+01,3.290244264320563161e-03,-4.327586426514926643e-01
7.771875000000000000e+01,8.574364805369327769e-02,-5.557444872472103725e-01
7.790625000000000000e+01,7.155525214190561201e-02,-4.460453180013814745e-01
7.809375000000000000e+01,5.403052167447697229e-02,-4.211523495265794281e-01
7.828125000000000000e+01,-1.072451649055494727e-02,-3.720477191663462690e-02
7.846875000000000000e+01,-1.001351995391530636e-02,6.371999969397279528e-01
7.865625000000000000e+01,9.809245329513771594e-02,2.224135310098347418e-01
7.884375000000000000e+01,1.638829384728524019e-02,-2.146847210113378424e-01
7.903125000000000000e+01,7.720324220984764452e-02,-1.028719176986214734e-01
7.921875000000000000e+01,9.478002838693555532e-02,1.237557920665551592e+00
7.940625000000000000e+01,1.044884057036910008e-01,1.218501653548287322e-01
7.959375000000000000e+01,6.072573622364529911e-02,2.068417518101455244e-01
7.978125000000000000e+01,8.685932726221778921e-02,4.961839294776666520e-01
7.996875000000000000e+01,-3.367543626077917907e-02,-8.250979291071303123e-02
8.015625000000000000e+01,5.145654003609934080e-02,3.632348740809447918e-01
8.034375000000000000e+01,1.316805208541751426e-01,-1.399022619463892170e-01
8.053125000000000000e+01,9.873167611623046014e-02,-2.667732279844869936e-01
8.071875000000000000e+01,5.424018080732651015e-02,2.430527976166558801e-01
8.090625000000000000e+01,1.089957209913166025e-01,9.172403665479578194e-02
8.109375000000000000e+01,9.221072651807560305e-02,3.857421549194839372e-01
8.128125000000000000e+01,6.014945686243322598e-02,-5.404949463398907028e-01
8.146875000000000000e+01,4.197158038211057374e-02,-5.925053782274574132e-01
8.165625000000000000e+01,6.456227421949733980e-02,7.513287677613789128e-02
8.184375000000000000e+01,2.851338110383494495e-02,3.945966558022178106e-01
8.203125000000000000e+01,1.528504927049993967e-01,6.928942604866961119e-02
8.221875000000000000e+01,3.878204266489149177e-02,-1.837441424690666736e-01
8.240625000000000000e+01,2.302143960487512686e-02,5.226222416436030471e-01
8.259375000000000000e+01,1.259013037298615245e-01,3.158518091885298418e-02
8.278125000000000000e+01,7.623038341476728874e-02,-4.902304694026895504e-01
8.296875000000000000e+01,-7.197365576161018907e-03,1.653617832636200546e-01
8.315625000000000000e+01,3.911470611475920123e-02,2.566655010900831257e-02
8.334375000000000000e+01,6.986264937805231057e-02,6.573082462409729487e-01
8.353125000000000000e+01,8.650230840099482066e-02,1.242508143509155616e-01
8.371875000000000000e+01,1.172581373003680483e-01,-4.069074953449103305e-02
8.390625000000000000e+01,9.931234575304870305e-02,6.871353798890424969e-01
8.409375000000000000e+01,4.354081102134443881e-02,8.102766798777736312e-01
8.428125000000000000e+01,1.357726685694871094e-01,5.141615329945636859e-01
8.446875000000000000e+01,-9.969677541263877174e-03,5.914291057364948756e-01
8.465625000000000000e+01,-4.175518813482881342e-03,5.809618831777640935e-01
8.484375000000000000e+01,6.845776317044283132e-02,6.383685758327999338e-01
8.503125000000000000e+01,8.934795776997361827e-02,2.546840845967324185e-01
8.521875000000000000e+01,2.276048403471975234e-02,2.783749964119408560e-01
8.540625000000000000e+01,1.069721095199014371e-01,-1.306396825943352269e-01
8.559375000000000000e+01,1.155060715334741417e-01,3.701447143378402416e-01
8.578125000000000000e+01,1.058585836922674162e-01,-2.105479093337407903e-01
8.596875000000000000e+01,4.526371325216871355e-02,2.324725663943922882e-01
8.615625000000000000e+01,1.287044621827249102e-01,-8.650969708054390139e-02
8.634375000000000000e+01,1.615622538159726673e-01,9.530218448841765166e-02
8.653125000000000000e+01,6.495925448768957722e-02,-2.564084732846936276e-01
8.671875000000000000e+01,2.142667882193904916e-02,-9.079607094493553632e-01
8.690625000000000000e+01,1.204959335758530869e-01,5.018143131673582502e-01
8.709375000000000000e+01,-2.082928979916687240e-03,-1.278088910611359097e-01
8.728125000000000000e+01,1.233407623002449327e-01,-2.663901589600072839e-01
8.746875000000000000e+01,1.455570797714642595e-01,2.374917850680731135e-01
8.765625000000000000e+01,1.976783226264444693e-02,4.904366433686107030e-01
8.784375000000000000e+01,1.469317035829504903e-01,-2.770988082831706834e-01
8.803125000000000000e+01,5.882329977147549016e-02,6.564492932667747027e-01
8.821875000000000000e+01,4.513077443135671274e-02,-2.784106858173629462e-01
8.840625000000000000e+01,-1.224620905951212535e-02,-9.238624185645392117e-01
8.859375000000000000e+01,7.641195610517570458e-03,-1.445260609204694902e-01
8.878125000000000000e+01,6.901678349363749021e-02,-1.419602369102790362e-01
8.896875000000000000e+01,5.891498420609764253e-03,-2.860838854720384461e-01
8.915625000000000000e+01,3.465752980619640766e-02,6.361352774921442688e-01
8.934375000000000000e+01,6.440180014408269926e-03,4.879038260853008069e-02
8.953125000000000000e+01,5.784402195577342809e-02,-6.563740778415194654e-01
8.971875000000000000e+01,-2.777469855043079860e-02,1.869075417383498916e-01
8.990625000000000000e+01,-1.852875379739771233e-03,-4.062705424968271473e-02
9.009375000000000000e+01,7.957516957290522441e-02,4.382480059092586089e-01
9.028125000000000000e+01,1.366847430719673184e-01,3.333947386417150938e-01
9.046875000000000000e+01,2.820813928005350135e-02,-1.414298034964645012e-01
9.065625000000000000e+01,-5.842069575892594457e-02,4.617244750515396845e-01
9.084375000000000000e+01,1.977390592834638028e-01,-3.164037090101032845e-01
9.103125000000000000e+01,1.405274616755036732e-01,-5.932496249180871928e-01
9.121875000000000000e+01,8.607813819730836258e-02,-2.987709320265707902e-02
9.140625000000000000e+01,9.834247004090457267e-02,-3.461111983891100863e-01
9.159375000000000000e+01,5.418162633600331901e-02,-1.145155275057163635e-02
9.178125000000000000e+01,6.844759955649237781e-02,-3.132713907837398892e-01
9.196875000000000000e+01,4.826029319066549306e-02,-7.125624338044644901e-02
9.215625000000000000e+01,2.130420511159059060e-02,-6.098751228557546256e-01
9.234375000000000000e+01,-2.720773066506865234e-02,-2.665134641093231949e-01
9.253125000000000000e+01,4.551670004619268184e-02,7.393625360182909390e-02
9.271875000000000000e+01,5.734620166937531849e-02,-2.204337355520635811e-01
9.290625000000000000e+01,8.963233190411301621e-02,2.456066117477746502e-01
9.309375000000000000e+01,9.978886327985492244e-02,-4.431325899379032762e-01
9.328125000000000000e+01,8.883607112110780690e-03,-3.954983826295119798e-01
9.346875000000000000e+01,6.725305147564597519e-02,-3.156883968686088338e-01
9.365625000000000000e+01,4.184213846272655246e-03,1.606142294469350418e-01
9.384375000000000000e+01,1.194952592907867484e-01,-2.153990421525691090e-01
9.403125000000000000e+01,8.185664095765332604e-02,-3.184799414781025462e-01
9.421875000000000000e+01,1.051739362081747231e-01,7.530272615102262534e-02
9.440625000000000000e+01,2.431242340811934355e-02,-3.112739452258210804e-01
9.459375000000000000e+01,1.809965756940812298e-02,-1.738097553646298365e-01
9.478125000000000000e+01,5.727439294057035113e-02,-6.079884887154207718e-02
9.496875000000000000e+01,6.354160975278944079e-02,3.586614351327739314e-01
9.515625000000000000e+01,4.151547042457082171e-02,5.051495019662866071e-01
9.534375000000000000e+01,1.074064431835779487e-01,-1.064642904488550812e-01
9.553125000000000000e+01,1.274044079978011723e-01,2.625110044331790959e-01
9.571875000000000000e+01,8.606363120027538116e-02,-9.301600488100802977e-03
9.590625000000000000e+01,-5.196843221220603937e-02,1.807130445878328828e-01
9.609375000000000000e+01,8.204959289508906295e-02,-2.498839125018434970e-01
9.628125000000000000e+01,1.579115538878568259e-01,-6.040195293005297117e-01
9.646875000000000000e+01,9.026779338545054543e-02,1.087292837980555760e-01
9.665625000000000000e+01,-4.024301075730818411e-03,-4.413938398870698165e-01
9.684375000000000000e+01,9.043423088203894622e-02,-4.400791376484960438e-01
9.703125000000000000e+01,1.994193878351779858e-02,-2.233158159446873015e-01
9.721875000000000000e+01,1.005865289682219554e-01,4.339904412686337309e-01
9.740625000000000000e+01,1.447068255608741083e-01,1.475442703908811382e-01
9.759375000000000000e+01,4.746994470185939008e-02,-3.683156542505514608e-01
9.778125000000000000e+01,3.696238250752514887e-02,7.039428215279031065e-03
9.796875000000000000e+01,1.129477331797232864e-01,-4.078959966816171345e-01
9.815625000000000000e+01,1.050930970333610048e-01,2.221826189225737380e-01
9.834375000000000000e+01,-5.891599138061565100e-02,-4.337229202187131705e-02
9.853125000000000000e+01,6.210086908963319274e-02,2.607956987763202505e-01
9.871875000000000000e+01,4.061020134193427111e-02,-4.891530848559000333e-02
9.890625000000000000e+01,8.558745674335455078e-02,1.776064102102168363e-01
9.909375000000000000e+01,1.349296440137948139e-01,-1.847285926829158598e-01
9.928125000000000000e+01,7.453240952578710221e-02,-2.416949410717279534e-01
9.946875000000000000e+01,8.596772899002758095e-02,2.493033884543365275e-01
9.965625000000000000e+01,1.085126974281536150e-02,1.363391851035657965e-01
9.984375000000000000e+01,1.018776822048721442e-01,6.599896575229990958e-02
1.000312500000000000e+02,1.272529154824155739e-01,-5.217248390692930116e-03
1.002187500000000000e+02,7.741755636146763209e-02,-4.021049996442798147e-01
1.004062500000000000e+02,-6.003352551714158380e-02,-5.781912249423726280e-02
1.005937500000000000e+02,5.270804798024641968e-02,-5.433987884801183554e-01
1.007812500000000000e+02,1.243853976138780126e-01,2.446509623499082409e-01
1.009687500000000000e+02,1.026804646596701787e-02,3.684820111161002387e-01
1.011562500000000000e+02,2.294014913287867330e-02,1.737676770659959402e-01
1.013437500000000000e+02,9.493136387912670671e-02,-4.626956555464687426e-01
1.015312500000000000e+02,6.339530780267921273e-02,2.323193600153672378e-02
1.017187500000000000e+02,2.248382805670701146e-02,-4.642038633970173578e-01
1.019062500000000000e+02,5.707542397432519010e-02,-1.309605447133890266e-01
1.020937500000000000e+02,3.159216026097055874e-02,-1.329710894958964218e-01
1.022812500000000000e+02,5.115810435027867697e-02,-4.793002610314260892e-01
1.024687500000000000e+02,8.862874064591608203e-02,-4.992100371597985031e-02
1.026562500000000000e+02,1.019654657013262522e-01,-4.182620106008698713e-01
1.028437500000000000e+02,1.138799982356886176e-03,-2.528456487668506725e-01
1.030312500000000000e+02,7.501859428685975217e-02,3.742059339572278986e-02
1.032187500000000000e+02,1.044639364531576575e-01,-1.041966159857850016e-01
1.034062500000000000e+02,5.414017626421241403e-02,-1.608678869194193339e-01
1.035937500000000000e+02,5.997550669935947099e-02,-4.369632816358262062e-01
1.037812500000000000e+02,6.629510011033801220e-02,1.625991201127021668e-01
1.039687500000000000e+02,3.600658630983843977e-02,-6.670006894773905515e-02
1.041562500000000000e+02,6.952696394046142814e-02,-6.666730018986299910e-01
1.043437500000000000e+02,1.202390560325738988e-02,2.482687202502518176e-01
1.045312500000000000e+02,6.453574730760180955e-02,-1.855391694572858796e-01
1.047187500000000000e+02,1.093062846803150023e-01,-1.422591202413912015e-01
1.049062500000000000e+02,1.061005090468398748e-01,-3.026800306886912040e-01
1.050937500000000000e+02,8.157206389248017331e-02,1.161953039088530204e-01
1.052812500000000000e+02,1.044588879780121715e-01,5.427776081514537054e-01
1.054687500000000000e+02,1.560031118517031246e-01,3.705152888029203950e-01
1.056562500000000000e+02,7.842039507988829428e-02,4.735935017690451332e-01
1.058437500000000000e+02,1.089572765199449123e-01,-4.915467292715902659e-02
1.060312500000000000e+02,1.318785343552519862e-02,2.873320233826461845e-01
1.062187500000000000e+02,7.089695177504040657e-02,-1.299557672604976233e-01
1.064062500000000000e+02,8.968764714838073360e-02,-3.831509427225796571e-01
1.065937500000000000e+02,7.250521785391583762e-02,-3.740857105159136609e-01
1.067812500000000000e+02,9.470448113823692893e-02,7.305015255263640483e-01
1.069687500000000000e+02,3.766007501656076784e-02,1.849976267104693761e-01
1.071562500000000000e+02,3.076081250809181711e-02,2.924328172180992169e-01
1.073437500000000000e+02,8.686386940220813813e-02,1.243762299121442538e-01
1.075312500000000000e+02,9.695015745978707855e-02,-2.036151493664704049e-01
1.077187500000000000e+02,8.702032774493773104e-02,6.583363493194838156e-02
1.079062500000000000e+02,5.973406365694700071e-02,-3.925286715507070312e-01
1.080937500000000000e+02,9.112812234775446996e-03,4.177491350284014970e-01
1.082812500000000000e+02,2.340226344621498811e-02,-1.140101211349531241e-01
1.084687500000000000e+02,3.620212075109918715e-02,1.675332935238316168e-02
1.086562500000000000e+02,8.286030693891177634e-02,3.352033179731677137e-01
1.088437500000000000e+02,5.120374985152409408e-02,-1.595397634847017798e-02
1.090312500000000000e+02,8.989365099847645979e-02,6.806139058161306821e-01
1.092187500000000000e+02,1.083363543501292270e-01,-3.791033923718600818e-02
1.094062500000000000e+02,2.641070033038772635e-02,1.109910998795839987e-01
1.095937500000000000e+02,1.004493293562518375e-01,6.334564730160821000e-01
1.097812500000000000e+02,3.037460457510121614e-02,-4.415435839556209885e-01
1.099687500000000000e+02,-7.353536470333210673e-03,-3.616176095402749979e-01
1.101562500000000000e+02,7.197144574138292228e-02,7.724892487408396846e-02
1.103437500000000000e+02,4.599853401830955590e-02,-4.460612833770767338e-01
1.105312500000000000e+02,3.802885030574998382e-02,2.398802251754545978e-01
1.107187500000000000e+02,-2.128573173496306481e-02,-2.092816350615009924e-01
1.109062500000000000e+02,9.403446663989711851e-02,2.390092675188668636e-01
1.110937500000000000e+02,3.646641306690412421e-02,6.624663320080799167e-01
1.112812500000000000e+02,-3.002733862541617782e-02,5.765307650144393392e-01
1.114687500000000000e+02,-4.234598083826313086e-03,-7.022870673381476081e-03
1.116562500000000000e+02,4.149625618578056674e-02,-4.300554758975749792e-02
1.118437500000000000e+02,1.653301245217448923e-01,-1.405777844934164023e-02
1.120312500000000000e+02,3.643464902893356339e-02,-5.195554344067545571e-01
1.122187500000000000e+02,-9.259492187396745067e-04,2.181252325538025616e-01
1.124062500000000000e+02,2.721850394325997513e-02,9.274804682362969288e-02
1.125937500000000000e+02,-8.716122831117445457e-03,-5.755680424161369046e-02
1.127812500000000000e+02,7.907274324493585027e-02,-8.780395914445193739e-02
1.129687500000000000e+02,4.768514623093267346e-02,4.258915814531292199e-01
1.131562500000000000e+02,7.022613532330979069e-02,2.733962213203255942e-01
1.133437500000000000e+02,8.353222087605161050e-02,-8.199267231238991371e-01
1.135312500000000000e+02,2.627551037214459484e-02,-1.664895735084712669e-01
1.137187500000000000e+02,4.032629015851796339e-02,-4.561368494847783950e-03
1.139062500000000000e+02,1.138647072398839555e-01,-7.043628391114964415e-01
1.140937500000000000e+02,1.018776402091532418e-01,-7.697417460978215331e-01
1.142812500000000000e+02,1.130517243941824290e-01,-1.226563628046903887e-01
1.144687500000000000e+02,1.012386999952354927e-01,-2.950615156878768630e-01
1.146562500000000000e+02,9.574578549465684318e-02,4.706690982117720523e-01
1.148437500000000000e+02,3.895340243934697355e-02,-2.660418062304472642e-01
1.150312500000000000e+02,7.393874668710509468e-02,2.103489039058956678e-01
1.152187500000000000e+02,1.372600362797840035e-01,-5.893760586187681838e-01
1.154062500000000000e+02,1.033711683955544913e-01,-4.015201348302070983e-01
1.155937500000000000e+02,7.221482455156547076e-02,-1.053045762621422909e-01
1.157812500000000000e+02,9.738082645739609688e-03,4.973980774263964122e-02
1.159687500000000000e+02,5.549528802885106415e-02,-5.407820546745938373e-01
1.161562500000000000e+02,1.274116793100716905e-01,-6.056168467787870213e-02
1.163437500000000000e+02,-3.337093664261203685e-02,-2.623892019646234530e-01
1.165312500000000000e+02,1.425146427889956158e-01,4.140086770451034681e-02
1.167187500000000000e+02,1.122513931236142071e-01,6.885878669532132790e-01
1.169062500000000000e+02,8.579676872800234833e-02,-4.616760567139124305e-01
1.170937500000000000e+02,2.652057742025704101e-02,-3.352875983432568319e-01
1.172812500000000000e+02,-2.992510942702608645e-02,-3.348708634104013981e-01
1.174687500000000000e+02,9.284764142967105727e-02,1.352713897257160625e-01
1.176562500000000000e+02,3.278046226994035806e-02,6.044710248872036118e-01
1.178437500000000000e+02,9.817117782843354235e-02,-4.037886492798747895e-02
1.180312500000000000e+02,9.402119829196919909e-02,-1.287180675802801488e-02
1.182187500000000000e+02,1.596116409725283347e-01,-4.349229563570986556e-01
1.184062500000000000e+02,6.404502118790844634e-02,-3.607226237483303066e-01
1.185937500000000000e+02,8.866548827606379746e-02,-7.539252180757216593e-02
1.187812500000000000e+02,9.538577008905235743e-02,-7.273120207733256848e-01
1.189687500000000000e+02,2.090093820378058354e-02,4.242055827990327543e-01
1.191562500000000000e+02,1.006511834628582847e-01,1.421603935514781369e-02
1.193437500000000000e+02,8.646905810385874247e-02,1.759498770916252397e-01
1.195312500000000000e+02,4.493965546515710230e-02,1.158304060594161911e-01
1.197187500000000000e+02,9.870636287199374692e-02,6.481565219007165979e-01
1.199062500000000000e+02,1.277652158619986267e-01,3.270982509598923116e-01
1.200937500000000000e+02,6.969437024122271396e-02,6.837997796299930542e-01
1.202812500000000000e+02,4.943066860742817425e-02,-9.932466355323299467e-02
1.204687500000000000e+02,6.164007060054643716e-02,4.438391541616226732e-01
1.206562500000000000e+02,6.262827373905111017e-02,6.705443639115458154e-01
1.208437500000000000e+02,1.041592559614343827e-01,2.975270209961990986e-01
1.210312500000000000e+02,5.360747516603225904e-02,-9.336035742555282013e-02
1.212187500000000000e+02,7.106368914945448978e-02,2.341936448589478914e-01
1.214062500000000000e+02,1.754457802090314544e-02,-1.283701369443406293e-01
1.215937500000000000e+02,1.900472128410513051e-02,3.286548028249285380e-01
1.217812500000000000e+02,8.317314119602770006e-02,-4.899681276833121046e-01
1.219687500000000000e+02,1.242584037344727221e-01,-5.375310670262649637e-01
1.221562500000000000e+02,1.387434969475691560e-01,3.128334346324095350e-01
1.223437500000000000e+02,6.814349567126498641e-02,7.734204452111441697e-01
1.225312500000000000e+02,4.337655080568936228e-02,-2.140066330224783542e-01
1.227187500000000000e+02,-4.504592728011402869e-03,-5.691682412768841459e-01
1.229062500000000000e+02,2.154760372579289651e-02,2.800619635738144098e-01
1.230937500000000000e+02,4.017634913921597217e-03,3.883250409822380789e-02
1.232812500000000000e+02,2.334965951266099182e-02,-3.930409730534165647e-01
1.234687500000000000e+02,9.018285370598277950e-02,2.400339404143778665e-01
1.236562500000000000e+02,6.004858987157035699e-02,3.631325541487058217e-01
1.238437500000000000e+02,7.480580848812223849e-02,4.257460241391015643e-01
1.240312500000000000e+02,3.992308280237466533e-02,-3.848474108934851756e-03
1.242187500000000000e+02,9.192469262498548233e-02,-3.077759710537577575e-01
1.244062500000000000e+02,7.332606020003140657e-02,1.903118486740424942e-01
1.245937500000000000e+02,1.719412581942947327e-02,3.904587103210133137e-02
1.247812500000000000e+02,4.972300121698935982e-02,-1.088381305292784873e-01
1.249687500000000000e+02,-3.135846449836776628e-02,4.443781833993796226e-01
1.251562500000000000e+02,-1.235426023922059358e-02,-6.699838152970869487e-01
1.253437500000000000e+02,5.379246087137801169e-02,1.316311132896998970e-01
1.255312500000000000e+02,-3.325509238602819551e-02,-6.944964063825693756e-01
1.257187500000000000e+02,-3.345310989617189534e-02,-1.536934591090073354e-01
1.259062500000000000e+02,-3.424964551473408392e-02,-2.011454376000756383e-01
1.260937500000000000e+02,-1.016662824986269698e-02,-6.667988123092527530e-02
1.262812500000000000e+02,-4.384038239965093453e-02,6.772442551965696111e-02
1.264687500000000000e+02,3.832362828063651250e-02,7.121269445926543540e-01
1.266562500000000000e+02,9.031727039199211049e-02,3.253677776184815684e-01
1.268437500000000000e+02,2.920333069680225435e-02,8.595906079405324363e-01
1.270312500000000000e+02,-2.291156084707779428e-02,2.715214760250148629e-01
1.272187500000000000e+02,5.875019123338631744e-02,-5.891906510913713646e-02
1.274062500000000000e+02,8.090453705931111017e-02,-4.248852876983733040e-02
1.275937500000000000e+02,1.197709406117013486e-01,2.371950210596480701e-01
1.277812500000000000e+02,2.836668130649400155e-02,-2.262942516189525577e-01
1.279687500000000000e+02,6.036611109027489874e-02,7.330760846576822587e-02
1.281562500000000000e+02,1.604514837829214002e-01,-1.978150412881518605e-01
1.283437500000000000e+02,-4.235707057981130674e-02,5.345654117604965450e-01
1.285312500000000000e+02,7.004563592003876238e-02,-2.295417476589420858e-01
1.287187500000000000e+02,9.232684582818251329e-02,-2.297762522810558039e-01
1.289062500000000000e+02,1.618092207316834674e-01,1.456237670032010101e-01
1.290937500000000000e+02,1.052142324771097037e-01,5.006158992836162724e-02
1.292812500000000000e+02,1.234163937081547147e-01,7.798880824290677083e-02
1.294687500000000000e+02,2.729077412297442606e-02,-3.531400394319632596e-01
1.296562500000000000e+02,5.557231810500695701e-02,2.356566001743374272e-01
1.298437500000000000e+02,8.691959187707709589e-02,4.388632149995146392e-01
1.300312500000000000e+02,7.294997143704051723e-02,-5.517552989206819802e-02
1.302187500000000000e+02,4.894192339357061883e-02,-1.656197331546707119e-01
1.304062500000000000e+02,6.769372746052226830e-02,-6.769355918746100542e-02
1.305937500000000000e+02,-7.240774615340228593e-03,2.292675785901963081e-01
1.307812500000000000e+02,1.286109991942083752e-01,1.442565720255402084e-01
1.309687500000000000e+02,9.746369585393210855e-02,6.839327625471014471e-03
1.311562500000000000e+02,4.199858230057884612e-02,-2.174019617098963408e-01
1.313437500000000000e+02,3.876883503795625074e-02,-3.834307715857221410e-01
1.315312500000000000e+02,1.103013699335804176e-01,-9.788181931156714199e-02
1.317187500000000000e+02,-9.181239836621557515e-03,-1.363471149277586392e-01
1.319062500000000000e+02,1.149220037370355385e-01,1.432065738941901145e-01
1.320937500000000000e+02,4.618264321297260722e-02,-8.243242094749803073e-04
1.322812500000000000e+02,1.168827138268113686e-01,-2.110457604840121348e-02
1.324687500000000000e+02,9.958404569209733381e-02,-6.728469219604846785e-01
1.326562500000000000e+02,7.750770131755757575e-02,-3.112777119158636197e-01
1.328437500000000000e+02,2.635142704116333334e-02,4.193234919299015928e-02
1.330312500000000000e+02,8.962494996879399878e-02,-2.093836821324543962e-01
1.332187500000000000e+02,-5.099595332617923304e-02,1.551344692435634443e-01
1.334062500000000000e+02,6.567389970213355355e-02,4.336317697536173910e-02
1.335937500000000000e+02,3.886201978284020697e-02,-3.594779501781601994e-01
1.337812500000000000e+02,8.863000696379685905e-02,7.059897276099889041e-01
1.339687500000000000e+02,4.697264506461351630e-02,-4.845938400084435216e-01
1.341562500000000000e+02,5.771015322041250784e-02,2.190020960355809621e-02
1.343437500000000000e+02,-1.316795261412551099e-02,-1.339087648229622118e-01
1.345312500000000000e+02,3.473471460395671784e-03,3.133476291344550191e-01
1.347187500000000000e+02,5.448283683406884847e-03,7.711015734546720068e-01
1.349062500000000000e+02,7.806587763074901432e-02,3.679311834039253881e-01
1.350937500000000000e+02,-7.453869152939773812e-03,2.125600605244812868e-01
1.352812500000000000e+02,9.172219794190539233e-02,-2.178280960884819706e-01
1.354687500000000000e+02,-3.602564278043018930e-02,-3.250628032231190900e-01
1.356562500000000000e+02,6.777061088517655207e-02,6.343885871862653403e-02
1.358437500000000000e+02,-6.697535494112116794e-03,6.631682334131028256e-02
1.360312500000000000e+02,6.385395524256409772e-02,-1.648886350536997725e-01
1.362187500000000000e+02,6.743712973511151176e-02,5.701242357019964402e-02
1.364062500000000000e+02,4.020179719637440030e-02,5.378880876539255951e-01
1.365937500000000000e+02,1.154399357677817761e-01,3.174219801499305049e-01
1.367812500000000000e+02,9.983110838260245146e-02,7.873897303252874735e-02
1.369687500000000000e+02,9.466728517438127710e-02,3.941577173299322112e-01
1.371562500000000000e+02,1.035522599212157502e-01,6.774429360394833566e-01
1.373437500000000000e+02,1.269203250107011627e-01,2.187694558239172693e-01
1.375312500000000000e+02,4.811077962644105810e-02,-1.410127176994819820e-01
1.377187500000000000e+02,1.002618040058962379e-01,-1.773293663607091730e-01
1.379062500000000000e+02,3.269174992053081041e-02,2.761195544171926031e-01
1.380937500000000000e+02,9.496382811518344624e-02,5.547161780204135084e-01
1.382812500000000000e+02,1.495318915434040719e-01,-4.840810611614188019e-02
1.384687500000000000e+02,5.266163126866274524e-02,8.858926194444052271e-01
1.386562500000000000e+02,9.268612784353535972e-02,-7.756418251758532278e-01
1.388437500000000000e+02,1.089366586790703195e-01,2.888018618403975779e-01
1.390312500000000000e+02,1.170381956165016391e-01,3.956845947374461048e-01
1.392187500000000000e+02,4.680542858810099460e-02,3.425510129320628039e-01
1.394062500000000000e+02,5.809126386871810155e-02,-3.743364374342661449e-01
1.395937500000000000e+02,1.166203146002828817e-01,-4.993420813008810910e-01
1.397812500000000000e+02,6.504803592184771333e-02,-6.533771483219652509e-02
1.399687500000000000e+02,1.277240886542614362e-01,-4.579584814513282254e-01
1.401562500000000000e+02,8.140781794736540178e-03,-1.508311298860860461e-01
1.403437500000000000e+02,1.264404789601627499e-01,3.836996457682460004e-01
1.405312500000000000e+02,3.070294468471956861e-03,-1.368368834213526952e-01
1.407187500000000000e+02,7.008626543560581013e-02,-4.064562226156454017e-02
1.409062500000000000e+02,5.598172525739641969e-02,-6.793589840271181401e-01
1.410937500000000000e+02,8.945700051137350783e-02,-1.287467246430651358e-01
1.412812500000000000e+02,1.547415134891281241e-01,1.429374685952211621e-01
1.414687500000000000e+02,6.115172335314866814e-02,-4.565702755229494869e-01
1.416562500000000000e+02,5.404553930280542318e-02,-1.043879618562471023e-01
1.418437500000000000e+02,-1.621855400480853859e-02,-3.609092727182314775e-01
1.420312500000000000e+02,8.488839194950514866e-02,2.348088926445655034e-01
1.422187500000000000e+02,1.206285334657195563e-01,-5.252986703862916329e-02
1.424062500000000000e+02,5.141487853947523945e-03,3.226317153900595258e-01
1.425937500000000000e+02,5.909192831175857918e-02,3.660042470210669308e-01
1.427812500000000000e+02,7.965907650269343776e-02,1.266521107529001711e-01
1.429687500000000000e+02,1.167732980650271202e-02,3.439035862071762040e-01
1.431562500000000000e+02,-2.438407728581637457e-02,-4.301749543955111221e-01
1.433437500000000000e+02,-2.507917597782238772e-02,2.334905815045544841e-01
1.435312500000000000e+02,-1.463828949765400012e-02,-3.744122597893806415e-01
1.437187500000000000e+02,6.817590552107333224e-02,-2.507783248645978347e-01
1.439062500000000000e+02,-2.997120666286434698e-02,-1.962019319088597058e-01
1.440937500000000000e+02,4.644805661176576450e-02,5.181533607235166983e-01
1.442812500000000000e+02,1.229337679781821180e-01,-2.868159266563168330e-01
1.444687500000000000e+02,1.607739103147878268e-01,-1.778338313952190219e-01
1.446562500000000000e+02,6.028287916372221389e-02,-1.871960718534637635e-02
1.448437500000000000e+02,5.498122245199965619e-02,-3.613095318957277868e-01
1.450312500000000000e+02,1.188939628291052486e-01,1.906634305981924626e-03
1.452187500000000000e+02,2.646731852271955177e-02,2.151488698183356973e-01
1.454062500000000000e+02,4.656724561382930005e-02,-5.378579321024687943e-01
1.455937500000000000e+02,7.828123562774180755e-04,2.518836459931037552e-01
1.457812500000000000e+02,7.213286535478857786e-02,-3.915839468211572694e-01
1.459687500000000000e+02,7.088231640405240341e-02,-5.265139570946644199e-01
1.461562500000000000e+02,6.395274325305422281e-02,1.023634077937174425e-01
1.463437500000000000e+02,5.420725171740059523e-02,-3.356742926055744647e-01
1.465312500000000000e+02,3.661440342007438176e-02,4.083972311531169908e-01
1.467187500000000000e+02,8.796523533249001048e-03,-2.936059888637601034e-01
1.469062500000000000e+02,-5.585350084231777146e-03,-4.158559387072102709e-01
1.470937500000000000e+02,3.865432566462345676e-02,-1.652408173709147832e-01
1.472812500000000000e+02,1.288567775424667161e-01,7.648168565739013047e-01
1.474687500000000000e+02,2.777975082888417546e-02,2.500864752113614031e-01
1.476562500000000000e+02,6.939954628118982782e-02,-5.214667620575426099e-01
1.478437500000000000e+02,5.597759960997450435e-02,-3.712224692665984094e-01
1.480312500000000000e+02,6.278018075222746575e-02,-8.924808290987016335e-01
1.482187500000000000e+02,1.290904606635336904e-01,-5.145242211582967684e-02
1.484062500000000000e+02,1.366156370060167546e-01,-6.433495946281482247e-01
1.485937500000000000e+02,1.259632611855749929e-01,-3.365790662811320999e-01
1.487812500000000000e+02,7.714454814843918484e-02,-6.578165173928312015e-01
1.489687500000000000e+02,2.012168586499285539e-02,-5.981063728277717928e-01
1.491562500000000000e+02,7.277426732045455537e-03,-1.338185039522556963e-01
1.493437500000000000e+02,6.315051614140543279e-02,-1.272466315942608617e-01
1.495312500000000000e+02,1.574866241866459404e-01,-7.704987180410114433e-01
1.497187500000000000e+02,8.483080184458913209e-02,-1.726062903575211749e-01
1.499062500000000000e+02,2.739120442682008161e-02,3.220163536098539225e-01


==> anc/evidence/mach10_fixed_feedback/coarse_seed_0_case.txt <==
10 202611080 40 0.0025 42 666 1


==> anc/evidence/mach10_fixed_feedback/coarse_seed_0_config.json <==
{
  "case": {
    "task": 0,
    "Mach": 10,
    "ppc": 40,
    "seed": 202611080,
    "collision_model": 4,
    "omega": 0.5,
    "gas_family": "synthetic_HS_omega0.5",
    "nx": 1600,
    "dt_star": 0.0025,
    "output_samples": 100,
    "steps_per_block": 2000,
    "warmup_blocks": 42,
    "total_blocks": 666,
    "chunk_blocks": 1,
    "warmup_time_star": 210,
    "sampling_time_star": 3120
  },
  "build": {
    "flags": [
      "-O2",
      "-std=legacy",
      "-ffixed-line-length-none",
      "-fdefault-real-8",
      "-fdefault-double-8",
      "-fallow-argument-mismatch"
    ],
    "executable_sha256": "853a3392b79278a38755938ec9d20e0b9753066dde4cbcfb87f091e52bd55025",
    "sources": {
      "DSMC1S_comparison.for": "e7554a66bbf6021589d7cf358d978ceb1c962045f44bbfa45813f7521c5e94a5",
      "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa",
      "paper_diagnostics_comparison.f90": "4ff753c2b1d41025c3ae9966727548a9139eb2419074634726a5524b437859e9"
    },
    "orchestration": {
      "run_task.py": "2528ae95e314ea9d4d906c82935073334fdfe16d4eca30feebd83f5720ab427d",
      "gates.py": "3c32aaf92414d90c9b956c72adc8a5a79166b81296c027377ed20df6030fe0fa",
      "matrix.json": "7893432f88fb6152a4dfb4fcec8b34c7887124a656ca0b59e13077f682b5a26d",
      "moments56.py": "32536f04280db4702b67f5e8dac44c28859bcb198dab974e10a22ccbd265929d",
      "analyze.py": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
    }
  }
}

==> anc/evidence/mach10_fixed_feedback/coarse_seed_0_controls.txt <==
4 0.5 100


==> anc/evidence/mach10_fixed_feedback/coarse_seed_1.csv <==
x_L0,sigma_xx,qx
-1.499062500000000000e+02,-2.053254834195605838e-04,-3.085566277070128649e-04
-1.497187500000000000e+02,-5.479387606428520741e-04,-8.831798895672093863e-04
-1.495312500000000000e+02,-8.428622908779326295e-04,1.630068767273229469e-03
-1.493437500000000000e+02,-3.838833289334653287e-04,2.826307538725814084e-04
-1.491562500000000000e+02,-8.514700200317193435e-04,-5.284265970191270867e-04
-1.489687500000000000e+02,-2.286061569379826963e-04,1.446562796371786419e-03
-1.487812500000000000e+02,-1.101037648599589858e-03,-7.854860557374720997e-04
-1.485937500000000000e+02,-8.830789439500108529e-04,-8.759788983789817962e-04
-1.484062500000000000e+02,-6.518094355958403696e-04,1.230226044425464238e-03
-1.482187500000000000e+02,-3.326525214890629911e-04,2.398165792349971071e-05
-1.480312500000000000e+02,-9.569222805081434302e-04,-6.743104455910753359e-04
-1.478437500000000000e+02,-9.582352641336333576e-04,6.299310185111650640e-04
-1.476562500000000000e+02,-1.022816387687308648e-03,1.931965164727600381e-04
-1.474687500000000000e+02,-7.215465989757197107e-04,-1.001282650372914418e-03
-1.472812500000000000e+02,-6.427556438385328974e-04,5.269452168894517285e-04
-1.470937500000000000e+02,-1.741996530874478921e-03,-8.062872276148880246e-05
-1.469062500000000000e+02,-1.095915223618959544e-03,-3.853315729696049630e-04
-1.467187500000000000e+02,-8.822237124235243755e-04,-8.116051033280058391e-04
-1.465312500000000000e+02,-7.966038993869606344e-04,5.982335820444717456e-04
-1.463437500000000000e+02,-2.563143441161930269e-03,-9.383430792491154193e-04
-1.461562500000000000e+02,-5.472445187161278923e-04,-5.785639431925559961e-04
-1.459687500000000000e+02,-4.345758608034211434e-04,6.258668181571280797e-04
-1.457812500000000000e+02,-2.910412165485043445e-03,-1.521708893790219008e-04
-1.455937500000000000e+02,-2.478475531504820140e-03,-9.544329662309891660e-04
-1.454062500000000000e+02,4.824086269822336348e-04,4.246946629171688414e-04
-1.452187500000000000e+02,-2.294899492775392957e-03,2.121869897804273819e-04
-1.450312500000000000e+02,-2.324000158561156937e-03,-1.348242483982353690e-03
-1.448437500000000000e+02,-9.317267025829023552e-04,1.638604051201753009e-05
-1.446562500000000000e+02,-1.413131064737616072e-03,-7.979958736781256334e-04
-1.444687500000000000e+02,-1.782286923566411829e-03,-4.747795468516002870e-04
-1.442812500000000000e+02,-1.747090139176510348e-03,-1.604886487430512432e-03
-1.440937500000000000e+02,-1.029311859681691921e-03,-1.778255218560786943e-04
-1.439062500000000000e+02,-2.320436869682751535e-03,-1.782235976044432846e-03
-1.437187500000000000e+02,-1.635854610097409179e-03,-2.628324359639222507e-04
-1.435312500000000000e+02,-8.838181368233666291e-04,-8.483940834658199037e-05
-1.433437500000000000e+02,-1.756365632875178662e-03,-1.404026629794330461e-03
-1.431562500000000000e+02,-1.688164126366187290e-03,-1.318036397819355443e-04
-1.429687500000000000e+02,-1.114028207831907480e-03,-1.536633673369536268e-03
-1.427812500000000000e+02,-1.726299631345296071e-03,-1.452465389366608406e-04
-1.425937500000000000e+02,-1.660125433497139369e-03,-6.042503148009359393e-04
-1.424062500000000000e+02,-8.493452757701858147e-04,-5.535867648047698708e-04
-1.422187500000000000e+02,-1.615919583759395373e-03,-1.745351848697396235e-03
-1.420312500000000000e+02,-8.891436350131343147e-04,8.696368647793661921e-04
-1.418437500000000000e+02,-1.063946840613616551e-03,-1.437641461301097934e-03
-1.416562500000000000e+02,-1.068791178843953027e-03,-8.278997244000052547e-04
-1.414687500000000000e+02,-9.931454806144657255e-04,-7.480129414974001634e-04
-1.412812500000000000e+02,-1.230258816622198381e-03,1.144600196030687300e-03
-1.410937500000000000e+02,-1.762924559485012921e-03,-2.482019564925330712e-03
-1.409062500000000000e+02,-6.427275649247832234e-04,-3.051884377560654116e-04
-1.407187500000000000e+02,-8.081433988016417658e-04,-7.629038168648349938e-04
-1.405312500000000000e+02,-1.490014779930382005e-03,-6.114673619039834307e-04
-1.403437500000000000e+02,-1.635395616282453446e-03,-1.511155653578732938e-03
-1.401562500000000000e+02,-7.803831346957501580e-04,-4.869757104906113909e-04
-1.399687500000000000e+02,-1.731751016596838610e-03,-7.310839839229643644e-04
-1.397812500000000000e+02,-1.050894981069250278e-03,-5.873087089289796836e-04
-1.395937500000000000e+02,-1.561959205227725356e-03,-1.658260953423251749e-03
-1.394062500000000000e+02,-1.397272528279147608e-03,-8.813928025412920420e-04
-1.392187500000000000e+02,-1.234989520671581076e-03,-6.521519201987402425e-04
-1.390312500000000000e+02,-1.123116939159674033e-03,-2.863171566183098093e-04
-1.388437500000000000e+02,-1.506182204282113801e-03,-1.265686730261172954e-03
-1.386562500000000000e+02,-1.403416358402465036e-03,-9.854228279726484629e-04
-1.384687500000000000e+02,-1.122307170195568915e-03,2.897961247949609742e-05
-1.382812500000000000e+02,-1.396974395135752722e-03,1.906482174618417957e-05
-1.380937500000000000e+02,-6.607616313688557952e-04,-3.071807963423545118e-03
-1.379062500000000000e+02,-9.634001038004713635e-04,-2.222977850783180997e-04
-1.377187500000000000e+02,-1.411658573694851704e-03,-7.207468392911309252e-04
-1.375312500000000000e+02,-1.320223452003776998e-03,-1.371885757305513209e-03
-1.373437500000000000e+02,-1.237578339249090220e-03,-1.307208280199034789e-03
-1.371562500000000000e+02,-9.106253039408152006e-04,-2.862687355840165537e-04
-1.369687500000000000e+02,-1.892641397998828801e-03,-2.081829411216595815e-03
-1.367812500000000000e+02,-1.712517991678819129e-04,-6.592879437397058950e-04
-1.365937500000000000e+02,-1.782425637273599150e-03,-1.178695411548247307e-03
-1.364062500000000000e+02,-1.120951661857105819e-03,-1.813735361410273583e-03
-1.362187500000000000e+02,-1.629532805212052793e-03,-3.788757436344880603e-04
-1.360312500000000000e+02,-6.130580516128247837e-05,-1.132956094382464585e-03
-1.358437500000000000e+02,-2.176605309005652522e-03,-2.231641519379046201e-03
-1.356562500000000000e+02,-1.144711860698421901e-03,3.034640280672462609e-04
-1.354687500000000000e+02,-6.289905585887822781e-04,-1.374283040227908259e-03
-1.352812500000000000e+02,-1.098305657575737726e-03,-1.670471253094163444e-03
-1.350937500000000000e+02,-8.817352394014932315e-04,-1.421883603844875665e-03
-1.349062500000000000e+02,-1.700305369128907174e-03,-3.130316289094992044e-04
-1.347187500000000000e+02,-6.329477963659124740e-04,-2.892290523001328495e-03
-1.345312500000000000e+02,-7.986831794699611464e-04,-1.010381471799881581e-03
-1.343437500000000000e+02,-1.060538816307188270e-03,-8.704436798359083127e-04
-1.341562500000000000e+02,-4.524354359656257429e-04,-4.374017414692232819e-04
-1.339687500000000000e+02,-1.345381261530831374e-03,-2.231788192196937359e-03
-1.337812500000000000e+02,-1.865472759258191005e-04,-1.574062143432364280e-03
-1.335937500000000000e+02,-1.631128380529034416e-03,1.019596088234209219e-04
-1.334062500000000000e+02,6.552117338675111924e-04,-2.191855425637712074e-03
-1.332187500000000000e+02,-9.991762386474256630e-04,-1.604792774988261783e-03
-1.330312500000000000e+02,-2.229400917539425819e-04,-1.477760824490914615e-04
-1.328437500000000000e+02,-7.761255926576060560e-04,-1.188522302904893024e-03
-1.326562500000000000e+02,-4.733434553596538308e-04,-1.969281663376065694e-03
-1.324687500000000000e+02,-6.830398553372418746e-04,-1.830550927071072920e-04
-1.322812500000000000e+02,-2.443086390323534474e-04,-2.143792181120929285e-03
-1.320937500000000000e+02,-1.285730411527241657e-03,-7.426385183046946281e-04
-1.319062500000000000e+02,-4.920818377456281922e-04,-1.120128115226215471e-03
-1.317187500000000000e+02,-4.818415870962988734e-04,-2.760992383032956354e-04
-1.315312500000000000e+02,-4.892161355306567927e-04,-1.310554287663023842e-03
-1.313437500000000000e+02,-1.893869943524695287e-03,-8.383417135435777823e-04
-1.311562500000000000e+02,4.420542487308942725e-04,-1.297164143562845595e-03
-1.309687500000000000e+02,-2.920467004566829061e-04,-1.384555941693399461e-03
-1.307812500000000000e+02,-1.273610662236857038e-03,-1.507845389641104816e-03
-1.305937500000000000e+02,-1.454756681339763880e-03,5.454283377765989371e-04
-1.304062500000000000e+02,5.303931083338042640e-04,-1.573726217554138884e-03
-1.302187500000000000e+02,-1.287970609805122457e-03,-1.449305468133488262e-03
-1.300312500000000000e+02,-8.170184806053359949e-04,-3.469099173258882729e-05
-1.298437500000000000e+02,-4.833348699488926314e-04,-8.250374366447488228e-05
-1.296562500000000000e+02,-6.582367674629052701e-04,-2.387938340826067929e-03
-1.294687500000000000e+02,-8.446546708509306001e-04,-2.069059894580504988e-04
-1.292812500000000000e+02,2.546194760473241558e-04,-9.920330161659052237e-04
-1.290937500000000000e+02,-7.384584835903318378e-04,-1.236016053907107448e-03
-1.289062500000000000e+02,-9.030231676325772838e-04,-5.399868408142438625e-04
-1.287187500000000000e+02,-6.940269747881533391e-04,-3.725165176033939929e-04
-1.285312500000000000e+02,-2.615824879280692628e-04,-2.474926147622014128e-03
-1.283437500000000000e+02,-1.027899760097650272e-04,-6.469525111025831166e-04
-1.281562500000000000e+02,-1.216567118928590929e-03,2.097950651069879768e-04
-1.279687500000000000e+02,-3.422911336182776765e-04,-1.280480845156084513e-03
-1.277812500000000000e+02,-7.056214304587138386e-04,-2.247680241345584307e-03
-1.275937500000000000e+02,-8.079447689854912795e-04,-8.103265152570315877e-04
-1.274062500000000000e+02,-1.284634971080444998e-03,-3.603248997015029431e-04
-1.272187500000000000e+02,-7.626445370835233106e-04,-2.093120272740556231e-03
-1.270312500000000000e+02,-2.352513238504938542e-04,-5.963934168651263690e-05
-1.268437500000000000e+02,-1.249664611052470065e-03,-1.844578604451641013e-03
-1.266562500000000000e+02,-4.797042609314683403e-04,7.439224989660431220e-04
-1.264687500000000000e+02,-1.743553102641959285e-03,-2.293746402700413967e-03
-1.262812500000000000e+02,-6.568026868085663494e-04,-6.151336427508979909e-04
-1.260937500000000000e+02,-1.236941978284278321e-04,-9.100945752047451265e-04
-1.259062500000000000e+02,-1.416064566116981283e-03,-3.822807428583985256e-04
-1.257187500000000000e+02,-6.464797201162220119e-04,-1.897031392861237009e-04
-1.255312500000000000e+02,-6.246230861786106203e-04,-8.858786828360720733e-04
-1.253437500000000000e+02,2.695509321617439724e-04,-1.806908715006549926e-03
-1.251562500000000000e+02,-1.650484917470995683e-03,6.411536286972108201e-04
-1.249687500000000000e+02,2.582879356329836895e-04,-9.795272330812565542e-04
-1.247812500000000000e+02,-3.366519789921307293e-04,-7.514639305075121456e-04
-1.245937500000000000e+02,-1.114569956950028917e-03,2.304886054815824536e-05
-1.244062500000000000e+02,-7.510280092877241742e-04,8.563923945468232546e-04
-1.242187500000000000e+02,7.078594196385790127e-04,-1.168004299368696763e-03
-1.240312500000000000e+02,-1.339175371702028272e-03,-7.228075016829649257e-04
-1.238437500000000000e+02,-8.201703582995101272e-04,8.203476655488373126e-05
-1.236562500000000000e+02,1.207372568061693130e-04,-6.503807042914644398e-04
-1.234687500000000000e+02,-2.241311228695641589e-04,-4.145150370700179110e-04
-1.232812500000000000e+02,-7.393315112440568271e-04,-7.280678970467135969e-04
-1.230937500000000000e+02,-1.162002455856736560e-04,-5.720704813327870397e-04
-1.229062500000000000e+02,-6.847623033726657482e-04,-1.367464200097145977e-04
-1.227187500000000000e+02,5.988143036983473166e-07,-1.777826909804325339e-03
-1.225312500000000000e+02,-1.527526095438602738e-03,1.003079478413049230e-03
-1.223437500000000000e+02,4.038669831949448508e-04,-9.276767272101693607e-04
-1.221562500000000000e+02,-1.395584512197123317e-04,-1.077766598958973532e-03
-1.219687500000000000e+02,-1.689255534734535047e-03,4.458611118005606500e-04
-1.217812500000000000e+02,-6.477158581330577647e-05,-7.103605965701476066e-04
-1.215937500000000000e+02,6.813867164828790735e-04,-1.186760061648861608e-03
-1.214062500000000000e+02,-1.696495415540066887e-03,1.498809045306082055e-03
-1.212187500000000000e+02,-5.657107318678411545e-04,-1.296755477082633945e-03
-1.210312500000000000e+02,5.774611127287165857e-04,-1.202062587362107138e-04
-1.208437500000000000e+02,-6.736413908197125266e-04,2.206970474194491771e-04
-1.206562500000000000e+02,-1.047619991879855661e-03,-3.969008634960857762e-04
-1.204687500000000000e+02,-1.159425129488522721e-03,-4.547197359299204322e-04
-1.202812500000000000e+02,1.117749035070780828e-03,-3.227674264891788880e-04
-1.200937500000000000e+02,-1.345979887171111500e-03,-1.095838659561643169e-03
-1.199062500000000000e+02,-4.435746697177833653e-04,5.031480676533917062e-04
-1.197187500000000000e+02,1.334825094633229625e-04,-7.388530919527624974e-06
-1.195312500000000000e+02,1.421433954142958811e-04,-6.999824668652010473e-04
-1.193437500000000000e+02,-1.296182189575167953e-03,-5.247330974089692290e-04
-1.191562500000000000e+02,4.758083742557595031e-04,1.030805029058612377e-04
-1.189687500000000000e+02,3.996928984574266153e-04,8.385603121698892437e-04
-1.187812500000000000e+02,-2.182883391681045282e-03,-1.241794272779372932e-03
-1.185937500000000000e+02,6.466744792010814535e-04,-1.196163218359913571e-04
-1.184062500000000000e+02,2.698683583566285904e-04,1.179382324671962579e-03
-1.182187500000000000e+02,-7.056251923304168727e-04,-2.934592485415166152e-04
-1.180312500000000000e+02,-2.291937324050419278e-04,8.815089976108581027e-04
-1.178437500000000000e+02,-3.473080833071851004e-05,-7.845999115341228958e-04
-1.176562500000000000e+02,-1.134401165196252670e-03,5.838781167959439244e-04
-1.174687500000000000e+02,2.241619282243867417e-04,9.337169998211436450e-04
-1.172812500000000000e+02,-7.693096169192337186e-05,1.830049980151571276e-04
-1.170937500000000000e+02,-2.676348869993239177e-04,-9.161487155582292985e-04
-1.169062500000000000e+02,-8.847826206537234839e-05,2.034675481500158867e-03
-1.167187500000000000e+02,-5.804332335963557910e-04,-1.929770113973106049e-04
-1.165312500000000000e+02,1.742713932118000741e-04,5.302207601785013935e-04
-1.163437500000000000e+02,4.369548555449576099e-04,1.097493195585386161e-04
-1.161562500000000000e+02,-1.731792653487884692e-03,1.038994951425564750e-04
-1.159687500000000000e+02,1.940556155702877206e-04,8.390356081200422977e-05
-1.157812500000000000e+02,-7.435350132367624099e-06,2.251104937203152190e-04
-1.155937500000000000e+02,-6.925230162335704875e-04,6.233537907611719220e-04
-1.154062500000000000e+02,-1.006504170886213245e-04,1.011138640635067532e-03
-1.152187500000000000e+02,-4.997384205344124197e-04,-9.379809695522212110e-04
-1.150312500000000000e+02,-8.994746395405428530e-04,1.146742306996628713e-03
-1.148437500000000000e+02,4.503247177622959896e-05,3.471216671631083273e-04
-1.146562500000000000e+02,-1.118615250641608050e-03,1.508910461010870563e-03
-1.144687500000000000e+02,-4.912217851938960322e-04,-7.417482821265863890e-04
-1.142812500000000000e+02,5.757132783528184916e-04,3.399188055475121928e-04
-1.140937500000000000e+02,-1.192617952520680369e-03,1.131535323442456331e-03
-1.139062500000000000e+02,1.849456024385354169e-04,3.879059043674359941e-04
-1.137187500000000000e+02,3.211865542873670876e-04,5.359846298746973048e-04
-1.135312500000000000e+02,-1.347072524661263593e-03,-2.949496450028732397e-04
-1.133437500000000000e+02,-4.028097259189955537e-04,7.311116294310693320e-04
-1.131562500000000000e+02,1.128824131451544588e-03,5.450471228058972883e-04
-1.129687500000000000e+02,-1.420321619326703200e-03,5.170006835797380518e-04
-1.127812500000000000e+02,-4.318513902585863207e-04,-7.012641857837564885e-04
-1.125937500000000000e+02,5.382930647368500132e-04,1.754406705639866004e-03
-1.124062500000000000e+02,-6.421199533557242489e-05,1.118012580568539249e-03
-1.122187500000000000e+02,-5.179796489246379920e-04,-1.469070199337174643e-03
-1.120312500000000000e+02,2.166616805479026908e-04,1.169682145358841296e-03
-1.118437500000000000e+02,-1.110719328154541330e-04,5.845575541290060073e-04
-1.116562500000000000e+02,1.326119499390765455e-04,2.967757694722905626e-04
-1.114687500000000000e+02,-7.965678581944857228e-04,7.182917762280638385e-04
-1.112812500000000000e+02,-2.949480774306900699e-04,-5.457412774481085194e-04
-1.110937500000000000e+02,6.929455843727172493e-04,1.392871725199640309e-03
-1.109062500000000000e+02,5.733595956756154521e-04,9.301405398787210288e-04
-1.107187500000000000e+02,-1.377890392239455863e-03,-3.029476897822291903e-04
-1.105312500000000000e+02,3.434172356605591503e-04,2.150142978427638241e-04
-1.103437500000000000e+02,1.093507889956879531e-03,1.836940862717462153e-03
-1.101562500000000000e+02,-7.037680626962306007e-04,5.161064561853834221e-04
-1.099687500000000000e+02,6.419331208573630931e-05,-1.012699013180906604e-05
-1.097812500000000000e+02,-4.159980923758022087e-04,9.631931019784545356e-04
-1.095937500000000000e+02,7.904333791118878239e-04,1.571904803425283603e-03
-1.094062500000000000e+02,-2.256057150245016629e-04,7.112372968691715869e-04
-1.092187500000000000e+02,1.696743083122731477e-04,-6.922410070728801657e-04
-1.090312500000000000e+02,9.343007246823686884e-04,1.653310560585374844e-03
-1.088437500000000000e+02,-7.605134650168210442e-04,-1.449334588476958174e-04
-1.086562500000000000e+02,1.913204276575708462e-04,1.634524358814282152e-03
-1.084687500000000000e+02,8.102361459265683408e-04,1.026970718157826923e-03
-1.082812500000000000e+02,1.023104494218496363e-03,-2.485729370738098964e-04
-1.080937500000000000e+02,-8.426815222040140441e-04,-3.212494189188674909e-04
-1.079062500000000000e+02,2.188075835718450435e-04,2.196312380874587689e-03
-1.077187500000000000e+02,1.276870822919606852e-03,4.841441215965858191e-04
-1.075312500000000000e+02,-9.935654699189111483e-05,-1.457378525947738979e-03
-1.073437500000000000e+02,-9.207350611621922809e-04,4.972287506550543412e-04
-1.071562500000000000e+02,1.572025147604017015e-03,1.069405370088816198e-03
-1.069687500000000000e+02,-9.097861184415023672e-07,-1.759556424199004709e-04
-1.067812500000000000e+02,-3.573580631943684693e-05,7.466176983985661764e-04
-1.065937500000000000e+02,-1.413623315213996534e-04,5.584897697596957755e-04
-1.064062500000000000e+02,7.267175095192479617e-04,6.756756270487329630e-05
-1.062187500000000000e+02,1.234765326922904194e-04,-1.810831020696568316e-04
-1.060312500000000000e+02,1.042380125639064126e-03,1.016276344059541259e-03
-1.058437500000000000e+02,-9.127127593119288562e-04,-5.358718418468910727e-04
-1.056562500000000000e+02,1.170758133398619449e-03,-2.304765262799435277e-04
-1.054687500000000000e+02,4.518754533062718792e-04,9.452883040976800544e-04
-1.052812500000000000e+02,3.235118201501130386e-04,-3.472762737164458713e-04
-1.050937500000000000e+02,4.875680376372759639e-04,6.156038150173515078e-05
-1.049062500000000000e+02,-2.477060437695577377e-04,1.177534603270302682e-03
-1.047187500000000000e+02,1.852898951008485895e-03,-1.124145070149573655e-03
-1.045312500000000000e+02,6.608531843137477324e-04,3.232964302553043012e-04
-1.043437500000000000e+02,-2.079704354249756193e-04,1.261644340797118957e-03
-1.041562500000000000e+02,4.051176881395557317e-04,-2.639806567670710535e-03
-1.039687500000000000e+02,1.020566694884816883e-03,1.214005934430772982e-03
-1.037812500000000000e+02,8.216646561098883694e-04,3.824915426591246614e-04
-1.035937500000000000e+02,3.423779316120700855e-04,-6.111408094753301157e-04
-1.034062500000000000e+02,-2.811499592439981043e-04,-2.308384679938768613e-05
-1.032187500000000000e+02,1.911375570265105850e-03,-2.980764822080317344e-05
-1.030312500000000000e+02,-2.630349455197134034e-04,3.823544664554034966e-04
-1.028437500000000000e+02,3.594278887095736508e-04,-8.048478371147638200e-04
-1.026562500000000000e+02,1.426256623563881831e-03,-1.373503442225754156e-04
-1.024687500000000000e+02,1.743681990171719320e-04,2.471163766033512843e-04
-1.022812500000000000e+02,4.473186736406731256e-04,-7.627869286226385270e-04
-1.020937500000000000e+02,8.713064693197658528e-04,-7.022800466396361685e-04
-1.019062500000000000e+02,4.880196159525729271e-04,1.158238988061555119e-04
-1.017187500000000000e+02,-1.530746467410804001e-04,-1.342083639047864096e-03
-1.015312500000000000e+02,8.208515877822231133e-04,2.498947706941478941e-04
-1.013437500000000000e+02,3.356626665641515572e-04,4.691440436834781735e-04
-1.011562500000000000e+02,-3.352397574545307180e-04,-2.879573634864129872e-03
-1.009687500000000000e+02,4.937970032090621686e-04,1.145455966519826063e-03
-1.007812500000000000e+02,3.822328235540961572e-04,1.903773343130410467e-04
-1.005937500000000000e+02,4.454321570668273722e-04,-9.783573618760144086e-04
-1.004062500000000000e+02,7.385655538327817737e-05,-1.050125320084305258e-03
-1.002187500000000000e+02,-5.810857745740527491e-04,4.733976578545906477e-04
-1.000312500000000000e+02,1.324252257267066746e-03,-1.037957302576941743e-03
-9.984375000000000000e+01,-1.745127061771878374e-04,-6.428501007160747349e-05
-9.965625000000000000e+01,-3.251766551090051749e-04,6.560932262162921802e-04
-9.946875000000000000e+01,-3.312602275669096485e-04,-2.429947769828189053e-03
-9.928125000000000000e+01,1.236462173539454312e-03,8.968625549972131239e-04
-9.909375000000000000e+01,-3.542905452766920149e-04,2.856294084807586842e-06
-9.890625000000000000e+01,2.732575572967910205e-04,-8.422937698959742647e-05
-9.871875000000000000e+01,-1.847278499974569499e-04,-1.236443618471305683e-03
-9.853125000000000000e+01,-9.952327762396961930e-05,-2.455415086259904456e-04
-9.834375000000000000e+01,2.603177142428414470e-04,6.384415335691784321e-05
-9.815625000000000000e+01,5.798238942023026254e-05,9.421687225774633134e-05
-9.796875000000000000e+01,4.837170884994801412e-04,-5.861754630576143654e-04
-9.778125000000000000e+01,-1.072081760877807710e-05,5.041602412001466860e-04
-9.759375000000000000e+01,-2.514126087775903073e-04,-2.850272999221914461e-05
-9.740625000000000000e+01,-1.104275252091779791e-04,-2.243267533472703690e-04
-9.721875000000000000e+01,5.697518729356199074e-04,-5.310356420968886937e-04
-9.703125000000000000e+01,-3.092220346320173618e-04,8.557167527101228188e-05
-9.684375000000000000e+01,2.704153219634797267e-04,-3.229961946296100450e-04
-9.665625000000000000e+01,5.390794327639891748e-04,-3.762622664957859797e-04
-9.646875000000000000e+01,-5.175825011441981260e-04,6.920426725738337836e-04
-9.628125000000000000e+01,-3.415144135117120783e-04,-2.262188503703299602e-04
-9.609375000000000000e+01,4.245170473240467146e-04,5.534650560337084357e-04
-9.590625000000000000e+01,-8.665084144741097560e-04,-5.237428938666965905e-04
-9.571875000000000000e+01,8.500202204719808918e-05,4.002999373486915147e-05
-9.553125000000000000e+01,-2.352587906293557296e-04,1.365724479258645374e-04
-9.534375000000000000e+01,3.959977110377099763e-04,4.000838343634072203e-04
-9.515625000000000000e+01,-6.001559294155356383e-04,7.952976478264872640e-06
-9.496875000000000000e+01,2.562568742114912368e-05,-1.065020977501163202e-03
-9.478125000000000000e+01,-4.614669997509146526e-04,1.031214828417503782e-03
-9.459375000000000000e+01,1.225419676063710384e-03,7.579818155054596218e-04
-9.440625000000000000e+01,-5.125945573515311438e-04,-1.395148223797271214e-03
-9.421875000000000000e+01,-8.784821288831956565e-04,4.221945116000824783e-05
-9.403125000000000000e+01,5.648590109275097859e-04,1.740345948284982569e-03
-9.384375000000000000e+01,7.728419081908244337e-04,-1.536745545370088450e-03
-9.365625000000000000e+01,-2.979321427613035311e-04,1.210138830506579666e-03
-9.346875000000000000e+01,-2.619315153804535612e-04,-2.549695379174821142e-04
-9.328125000000000000e+01,-1.930335969790863970e-04,7.304913529013745688e-04
-9.309375000000000000e+01,1.364647098248683577e-04,-2.597087144371457157e-04
-9.290625000000000000e+01,6.962972836188630055e-04,1.250472426681525917e-04
-9.271875000000000000e+01,-1.360538393134769208e-03,2.641204676123720674e-04
-9.253125000000000000e+01,-2.345140753303720516e-04,-3.881163713117530278e-04
-9.234375000000000000e+01,7.400609463028562374e-04,-7.717507132243284218e-04
-9.215625000000000000e+01,-1.911946878323522725e-04,4.741094495548381360e-04
-9.196875000000000000e+01,-1.049310661067393013e-03,-9.685868529816232808e-04
-9.178125000000000000e+01,4.365838644523334366e-04,3.301594015940878535e-04
-9.159375000000000000e+01,-7.548020191701088066e-04,-8.048461367238246567e-05
-9.140625000000000000e+01,2.345558517826695777e-04,8.915013221901801899e-04
-9.121875000000000000e+01,3.649207180144165008e-04,1.198455237005902063e-05
-9.103125000000000000e+01,-5.483072708860614597e-04,-1.277793713967412259e-03
-9.084375000000000000e+01,1.096152832531505084e-04,4.927219233055168957e-04
-9.065625000000000000e+01,2.817552876577256171e-05,1.120792734099040899e-03
-9.046875000000000000e+01,-1.152322171464881251e-03,-6.234900354122885346e-04
-9.028125000000000000e+01,3.723858238924293573e-04,-6.648572154155374392e-06
-9.009375000000000000e+01,-8.234439912661040140e-04,-2.137360141682975723e-04
-8.990625000000000000e+01,8.613307074338827363e-04,3.052429370900000549e-04
-8.971875000000000000e+01,-2.914862702869669420e-04,-1.005689537949550072e-04
-8.953125000000000000e+01,-9.105189236544575238e-04,7.299041866914990351e-05
-8.934375000000000000e+01,3.005141648296794088e-04,-3.787103185537432637e-04
-8.915625000000000000e+01,7.267331775102636726e-04,1.494684123517053820e-03
-8.896875000000000000e+01,-1.035521018201923660e-03,-8.056019351068144374e-04
-8.878125000000000000e+01,-6.679601323013040215e-04,-4.524319883536520592e-04
-8.859375000000000000e+01,2.026291469613417107e-04,3.862986120131139955e-04
-8.840625000000000000e+01,6.571591541448817964e-05,3.123580624286859120e-05
-8.821875000000000000e+01,-8.715556281189140719e-04,-1.995958320843982392e-04
-8.803125000000000000e+01,4.508745130883395902e-04,4.639660850767057809e-04
-8.784375000000000000e+01,-7.695904475784054455e-04,3.538996649341541456e-04
-8.765625000000000000e+01,3.943481955488437052e-04,-7.808166437888175437e-04
-8.746875000000000000e+01,6.940807145061622663e-05,7.360217887759645805e-04
-8.728125000000000000e+01,-4.360172202753087589e-04,4.202346426813718949e-04
-8.709375000000000000e+01,-4.966803262136387787e-04,-1.111740181213960454e-03
-8.690625000000000000e+01,2.356685056774665554e-04,1.241848661344135962e-03
-8.671875000000000000e+01,1.955940329260164035e-04,-3.723612500809991843e-04
-8.653125000000000000e+01,1.565256103833734258e-04,6.530653206482384121e-04
-8.634375000000000000e+01,-5.059334878481092090e-04,-7.536584007521440753e-04
-8.615625000000000000e+01,7.654961513632319026e-04,9.459220204055540648e-04
-8.596875000000000000e+01,2.947456908204415527e-04,-1.803636440484979175e-04
-8.578125000000000000e+01,-1.021977126068884800e-04,1.053650091870750316e-03
-8.559375000000000000e+01,-2.966527380348082943e-04,-1.084300430181706076e-03
-8.540625000000000000e+01,1.915204181897056657e-04,9.649583261728267303e-04
-8.521875000000000000e+01,3.664326302337261865e-04,1.138582214716521435e-03
-8.503125000000000000e+01,-3.170298728660814191e-04,-1.452796301182779359e-03
-8.484375000000000000e+01,-4.280521759565392159e-04,1.029208728314578991e-03
-8.465625000000000000e+01,1.618919411348063164e-04,2.214107783782282013e-04
-8.446875000000000000e+01,-7.338949241930681211e-05,3.292575572704237175e-04
-8.428125000000000000e+01,-1.860693628980003567e-04,-1.363397892610862527e-04
-8.409375000000000000e+01,8.357070434839020123e-05,2.572355863641462292e-04
-8.390625000000000000e+01,4.966189380943841769e-04,1.017322320625346777e-03
-8.371875000000000000e+01,-1.555051204329416237e-04,1.696684765555289687e-04
-8.353125000000000000e+01,-2.264042011850264657e-04,-9.123213709738564603e-05
-8.334375000000000000e+01,-3.854024163889580024e-04,-3.526339249653176466e-04
-8.315625000000000000e+01,5.637053175957529305e-04,7.481110812221913875e-04
-8.296875000000000000e+01,4.746364922584289658e-04,1.138699204243920349e-03
-8.278125000000000000e+01,-1.786895191773218983e-04,-1.443030611442353006e-03
-8.259375000000000000e+01,5.940741262530080391e-04,-6.709060770724306622e-04
-8.240625000000000000e+01,1.989124311233547715e-04,2.165229985181760242e-03
-8.221875000000000000e+01,-9.913931746430293401e-05,-5.218845888776968422e-04
-8.203125000000000000e+01,3.125999677286994682e-04,-6.551701998356307399e-04
-8.184375000000000000e+01,2.592383273989362635e-04,6.904373726932533373e-04
-8.165625000000000000e+01,-1.612730118567551330e-04,-2.077566376961215155e-03
-8.146875000000000000e+01,4.663249374252664836e-04,1.559424105854745335e-03
-8.128125000000000000e+01,6.875416704446024596e-04,-9.388029885437632061e-04
-8.109375000000000000e+01,3.491708684451033662e-04,-4.000828832921854428e-04
-8.090625000000000000e+01,-4.834458219176163141e-04,-3.993224880991519399e-04
-8.071875000000000000e+01,1.362563751887480024e-03,8.598454671204791566e-05
-8.053125000000000000e+01,-1.172926735915069685e-04,-6.779624236967762840e-04
-8.034375000000000000e+01,-1.001988259913488832e-03,-4.877269498413383531e-04
-8.015625000000000000e+01,7.737654055608444992e-04,-6.423992167370329298e-05
-7.996875000000000000e+01,3.889167350923372624e-04,-5.946816778319430341e-04
-7.978125000000000000e+01,4.556895544268746434e-04,-3.212665793563829197e-04
-7.959375000000000000e+01,-1.684530234591363751e-04,-5.403905682728193938e-04
-7.940625000000000000e+01,4.016783106992605212e-04,-5.606369772381825101e-04
-7.921875000000000000e+01,3.931426292046458215e-04,3.396791513265995377e-04
-7.903125000000000000e+01,-1.853463174703584571e-04,9.167956051241432647e-04
-7.884375000000000000e+01,9.839638943535122806e-04,-1.387971501529250418e-03
-7.865625000000000000e+01,5.869105669972229933e-04,-2.864969352858182106e-04
-7.846875000000000000e+01,-5.658114947519887750e-04,-1.553663371840485752e-04
-7.828125000000000000e+01,8.867941199192097557e-04,2.463222646262863691e-04
-7.809375000000000000e+01,1.185257319495036654e-03,-9.129223196069347068e-04
-7.790625000000000000e+01,-9.579249564517500204e-05,-1.364686605973552957e-03
-7.771875000000000000e+01,4.027019219838834374e-04,1.354745402792900677e-04
-7.753125000000000000e+01,5.962740414147127410e-04,4.463180511304898346e-04
-7.734375000000000000e+01,-3.947178131276096735e-04,-1.473410969229149714e-03
-7.715625000000000000e+01,7.675544245357990292e-04,5.506379964748120415e-04
-7.696875000000000000e+01,5.008337146754637814e-04,-1.366949521992566474e-04
-7.678125000000000000e+01,4.335409974373094499e-04,-1.376378620037144174e-03
-7.659375000000000000e+01,-2.225179875707805621e-04,3.054787327680941189e-04
-7.640625000000000000e+01,3.436411654348381362e-04,-1.636928359616263151e-04
-7.621875000000000000e+01,9.859383382611053293e-04,-1.299472900289977417e-03
-7.603125000000000000e+01,4.532849603604560684e-04,-4.834593510238960334e-04
-7.584375000000000000e+01,-1.559208910145715166e-04,-3.113971497707979097e-04
-7.565625000000000000e+01,1.443170945936045335e-03,-1.376046591905932814e-03
-7.546875000000000000e+01,-1.000546999330165221e-04,-3.309843098406872741e-04
-7.528125000000000000e+01,-9.460169933683815202e-05,-3.035904662809230103e-04
-7.509375000000000000e+01,9.713488569067507683e-04,-1.262585544178129737e-03
-7.490625000000000000e+01,-9.965882500861944493e-05,-6.155644573757612648e-04
-7.471875000000000000e+01,6.825460195166721533e-04,-7.462165315024194001e-04
-7.453125000000000000e+01,2.750635749964036592e-04,-9.149760568014642104e-04
-7.434375000000000000e+01,3.495653382179497726e-05,-3.786570182349180413e-04
-7.415625000000000000e+01,4.777735289842599542e-04,-1.134368640857807975e-03
-7.396875000000000000e+01,5.433593971126970956e-04,-7.949939184053178565e-04
-7.378125000000000000e+01,2.073938697042532198e-04,6.689891772184708429e-04
-7.359375000000000000e+01,5.761273170657998932e-04,-1.915775345371351079e-03
-7.340625000000000000e+01,1.897573645500694184e-04,-1.523319225947616928e-03
-7.321875000000000000e+01,3.046026870843210332e-04,-1.103790213822009036e-03
-7.303125000000000000e+01,1.332499340712112179e-03,1.190191856226263667e-03
-7.284375000000000000e+01,4.561488527714541164e-04,-1.490460817413108430e-03
-7.265625000000000000e+01,1.018767718752311424e-05,-1.420174600781365370e-03
-7.246875000000000000e+01,1.044214739942428416e-03,-1.916842971336762957e-04
-7.228125000000000000e+01,6.742326976355572654e-04,-1.675628781976357118e-04
-7.209375000000000000e+01,5.442805415365459254e-04,-3.351965507896181862e-04
-7.190625000000000000e+01,3.771274912400812696e-04,-1.693823977285902060e-03
-7.171875000000000000e+01,1.511221496104719897e-03,5.632670882071977303e-05
-7.153125000000000000e+01,2.083594631541174635e-05,1.121231398407473989e-03
-7.134375000000000000e+01,8.218837582321114610e-04,-2.140212701288390917e-03
-7.115625000000000000e+01,5.439460951659480514e-04,2.413518237478484707e-04
-7.096875000000000000e+01,8.032299665650111109e-04,-3.723846603618241602e-04
-7.078125000000000000e+01,4.993076824939546299e-04,-8.418756939683191831e-04
-7.059375000000000000e+01,1.144626340341181603e-03,-4.294713466173050165e-04
-7.040625000000000000e+01,1.162845712308513413e-03,-7.308542559201214317e-04
-7.021875000000000000e+01,2.249727041436777597e-05,-1.320416087155606988e-03
-7.003125000000000000e+01,3.483288651962013205e-04,-1.224299053266264536e-04
-6.984375000000000000e+01,2.476629587542467092e-03,-1.174526677306886313e-03
-6.965625000000000000e+01,5.280604278381506589e-04,-3.325706546597473334e-04
-6.946875000000000000e+01,6.808020065658393349e-04,-1.219903130983190920e-03
-6.928125000000000000e+01,-2.384083071090836725e-04,-4.760235667351508937e-04
-6.909375000000000000e+01,1.892938998099058523e-03,-5.057474727081512356e-04
-6.890625000000000000e+01,4.161934222934871030e-04,3.788283598424868615e-04
-6.871875000000000000e+01,4.495422204614518691e-04,-2.670339469950988587e-03
-6.853125000000000000e+01,7.702293551985484044e-04,2.261614565766123519e-04
-6.834375000000000000e+01,1.450502445043966304e-03,9.416987373587204502e-04
-6.815625000000000000e+01,6.316497617486760419e-05,-6.237410975424850790e-04
-6.796875000000000000e+01,6.920578542778388353e-04,-1.621594833714823380e-03
-6.778125000000000000e+01,1.107284961435417436e-03,2.160845010621414986e-04
-6.759375000000000000e+01,3.839364847296744543e-04,8.119426467780854750e-04
-6.740625000000000000e+01,1.494850334194497421e-03,-1.533017864447927536e-03
-6.721875000000000000e+01,2.920086669010446556e-04,-7.074386738370463945e-04
-6.703125000000000000e+01,3.475311970249084226e-04,3.148514386923650932e-04
-6.684375000000000000e+01,7.242570723846597502e-04,-5.445705539379730453e-04
-6.665625000000000000e+01,1.789343951722366377e-03,-6.074083218159387343e-04
-6.646875000000000000e+01,-5.274834791286764357e-04,-2.504610143638785758e-04
-6.628125000000000000e+01,1.883820490765186761e-03,-6.367789783707777929e-04
-6.609375000000000000e+01,-1.257893799709863814e-04,-7.417021520454980532e-04
-6.590625000000000000e+01,6.876440284631080146e-04,-5.425103930756236537e-04
-6.571875000000000000e+01,5.040713686748077293e-04,-2.712307216086173867e-04
-6.553125000000000000e+01,2.898011096107433460e-04,-3.038580873120366732e-04
-6.534375000000000000e+01,5.413840461439001217e-04,-1.979522981544690197e-03
-6.515625000000000000e+01,6.825276883259956406e-04,9.130663529166582748e-05
-6.496875000000000000e+01,2.567091639260610236e-05,-2.463066230689037184e-04
-6.478125000000000000e+01,8.244258643499424721e-04,-1.805241433435078591e-03
-6.459375000000000000e+01,1.119596054048432876e-03,4.559951197906642051e-04
-6.440625000000000000e+01,6.801765820140248664e-04,-6.627273400932054415e-04
-6.421875000000000000e+01,-3.547904164853399323e-04,-6.593535626873148203e-04
-6.403125000000000000e+01,9.638522894863665869e-04,1.282495673252448398e-03
-6.384375000000000000e+01,8.088088622626443680e-05,-1.123365089854999610e-03
-6.365625000000000000e+01,4.262921815866294040e-04,-1.254486773101248787e-03
-6.346875000000000000e+01,2.618451113319819612e-04,7.794103771718852158e-04
-6.328125000000000000e+01,2.125072291336849162e-05,-5.314400456608581180e-04
-6.309375000000000000e+01,6.308099756984208994e-04,-1.132305343340966886e-03
-6.290625000000000000e+01,5.284966553820158452e-04,-5.387791580018230775e-04
-6.271875000000000000e+01,1.147796905369702358e-04,-4.520048976219825931e-04
-6.253125000000000000e+01,-5.312770025256430273e-05,-9.030204875912772877e-04
-6.234375000000000000e+01,9.643879363310237096e-04,-1.003372590657747310e-03
-6.215625000000000000e+01,2.281142629414478762e-04,2.670813351102196975e-04
-6.196875000000000000e+01,-5.011799532312899430e-04,-4.486308976074937505e-04
-6.178125000000000000e+01,1.148580048597969139e-03,-2.211847477878059465e-03
-6.159375000000000000e+01,3.708456768458656683e-04,-7.962866339754626210e-04
-6.140625000000000000e+01,-7.163465102559829489e-04,8.210540598385662747e-04
-6.121875000000000000e+01,6.644873766032954876e-04,-2.077262181831684984e-03
-6.103125000000000000e+01,2.561027658575243393e-04,-1.461119159023915870e-03
-6.084375000000000000e+01,-9.305646237067755067e-05,2.640381862626384191e-04
-6.065625000000000000e+01,3.309101363446753652e-04,-7.680131986811389311e-04
-6.046875000000000000e+01,2.869003127248248575e-04,-3.578686074474646261e-04
-6.028125000000000000e+01,-1.671358767240116450e-04,-7.706140469165845275e-04
-6.009375000000000000e+01,3.354078316020192574e-05,-9.089056107622894842e-04
-5.990625000000000000e+01,-4.589938322684394834e-04,-2.236924019580754930e-04
-5.971875000000000000e+01,2.953865342403272365e-04,-9.945966218776192136e-04
-5.953125000000000000e+01,-6.148453444820844993e-06,-3.136069795628415591e-04
-5.934375000000000000e+01,-5.870422864755475700e-04,-1.441045290376585797e-03
-5.915625000000000000e+01,3.339308258475393032e-04,-1.384149738523632323e-03
-5.896875000000000000e+01,5.756641354587310744e-04,3.708199729262062760e-04
-5.878125000000000000e+01,-7.621176109608995830e-04,-1.259398502904574002e-03
-5.859375000000000000e+01,8.517376016937694416e-04,-1.607501636070374218e-03
-5.840625000000000000e+01,1.081870796989514716e-04,3.449931776948744755e-04
-5.821875000000000000e+01,-5.710579516251534926e-04,-4.724057358780342497e-04
-5.803125000000000000e+01,6.841979496560179896e-04,-1.542285596946690873e-03
-5.784375000000000000e+01,1.267605587476072770e-04,2.698087352870359723e-04
-5.765625000000000000e+01,-1.066932289346400609e-04,-7.516505536324658010e-04
-5.746875000000000000e+01,-3.025594284755683816e-05,-7.704371320578218274e-04
-5.728125000000000000e+01,3.365186891965965543e-04,-7.022828250571322428e-04
-5.709375000000000000e+01,6.341330212505935648e-04,-7.782754299014982280e-04
-5.690625000000000000e+01,-1.202487357035986193e-03,-1.564423665266545527e-03
-5.671875000000000000e+01,2.243429052333212326e-04,-1.427820141488567174e-03
-5.653125000000000000e+01,7.983627828145323235e-04,4.630518966299845829e-04
-5.634375000000000000e+01,-3.772482201729321361e-04,-1.423878742087048010e-03
-5.615625000000000000e+01,-5.777530176995782085e-04,8.569572777572531663e-04
-5.596875000000000000e+01,-8.176643433177588349e-05,-2.326364974923222917e-03
-5.578125000000000000e+01,-3.658050305017646053e-04,-2.359404377649809703e-06
-5.559375000000000000e+01,7.239544223208715934e-04,-4.807829593769241683e-04
-5.540625000000000000e+01,2.569220490746815244e-04,-1.768558997041758118e-03
-5.521875000000000000e+01,-1.261709426881085783e-03,-9.352088117280388246e-04
-5.503125000000000000e+01,1.815831374780696450e-04,-1.004112875726548282e-04
-5.484375000000000000e+01,-2.120873003197409901e-04,-8.495709617415414527e-04
-5.465625000000000000e+01,6.173875665242967159e-04,-6.936178272836102110e-04
-5.446875000000000000e+01,-9.987857006638067858e-04,-1.188632437080450188e-03
-5.428125000000000000e+01,-1.670763957368759378e-04,2.833800090522586856e-04
-5.409375000000000000e+01,3.974891959201976022e-05,-2.003100471313246089e-03
-5.390625000000000000e+01,5.441516131118318000e-04,-1.317817422947342720e-03
-5.371875000000000000e+01,-6.195873093881587579e-04,2.696584902484033819e-05
-5.353125000000000000e+01,4.294681819101420217e-04,-1.380278481089014520e-03
-5.334375000000000000e+01,2.179716606565129666e-05,-1.057210397946484193e-03
-5.315625000000000000e+01,-4.186657228844037348e-05,-1.065243471658483543e-03
-5.296875000000000000e+01,-9.663692379046073810e-04,1.251645890070207656e-04
-5.278125000000000000e+01,3.117492165871649235e-05,-1.847531081081044135e-03
-5.259375000000000000e+01,-8.652270163667097336e-06,-1.017563301731527758e-03
-5.240625000000000000e+01,-2.175262824808399387e-04,-7.833650598119135111e-04
-5.221875000000000000e+01,1.259502967840830934e-04,-4.464425915848835302e-04
-5.203125000000000000e+01,5.597406890394118761e-04,-1.808607060280742473e-03
-5.184375000000000000e+01,-4.679163686860388083e-04,2.768253223530692253e-04
-5.165625000000000000e+01,4.230545953980424656e-04,-2.364392965284345394e-03
-5.146875000000000000e+01,-7.686926786117931343e-04,-1.501540126653821972e-04
-5.128125000000000000e+01,8.373708552420477957e-04,-8.740134061691051670e-04
-5.109375000000000000e+01,5.414234246472471312e-04,-1.388456394824544304e-03
-5.090625000000000000e+01,-6.870289387039818507e-04,-2.157177000201571104e-04
-5.071875000000000000e+01,1.084629320695085219e-03,-8.825754829464571571e-04
-5.053125000000000000e+01,-4.437223905928711076e-04,6.484966160789085166e-04
-5.034375000000000000e+01,6.289933675982517514e-04,-9.665660807991471870e-04
-5.015625000000000000e+01,-3.052027068972673618e-05,-1.931102074677504277e-03
-4.996875000000000000e+01,-9.598090467743958243e-06,-4.093574204304673003e-04
-4.978125000000000000e+01,7.314585331145151414e-04,6.643517187612246744e-04
-4.959375000000000000e+01,2.451945519823528485e-04,-9.453209165304343742e-04
-4.940625000000000000e+01,-6.493017308413229216e-04,-7.005381228264440097e-04
-4.921875000000000000e+01,1.180371798659152205e-04,-1.835787359799390117e-03
-4.903125000000000000e+01,7.918383226879210923e-04,1.162463632408794467e-03
-4.884375000000000000e+01,2.210953576908814000e-04,-1.154415688116472438e-03
-4.865625000000000000e+01,-3.284326291453920632e-04,-1.233019918229771861e-04
-4.846875000000000000e+01,2.172609952906245923e-04,-1.247400545782539893e-03
-4.828125000000000000e+01,9.835116963734513718e-04,-1.253955595341693652e-03
-4.809375000000000000e+01,5.557600323334854764e-04,1.130296527830587650e-03
-4.790625000000000000e+01,-9.839074073703102385e-06,-3.090597045742882187e-04
-4.771875000000000000e+01,4.534831942781814007e-05,-1.466666179359421562e-03
-4.753125000000000000e+01,1.443911194761837713e-03,4.470679558199464054e-04
-4.734375000000000000e+01,-2.170541405310810745e-05,3.889588217660389091e-04
-4.715625000000000000e+01,5.013722472688719733e-04,-1.184679249667475176e-03
-4.696875000000000000e+01,-4.255705322149250236e-04,-6.063434646073062595e-04
-4.678125000000000000e+01,1.044693500342530612e-03,6.158479646591885626e-04
-4.659375000000000000e+01,1.278963128815702177e-04,-1.175219618727574300e-03
-4.640625000000000000e+01,-6.588768792179511280e-04,2.477358046890643095e-04
-4.621875000000000000e+01,1.181375647935967166e-03,-3.953093746567049038e-04
-4.603125000000000000e+01,3.087013092024637473e-04,-1.582971173325731229e-03
-4.584375000000000000e+01,4.602946223369874801e-04,9.506581194766994258e-04
-4.565625000000000000e+01,5.468037977662820737e-04,8.696523435336445118e-05
-4.546875000000000000e+01,2.361584160796015297e-04,-1.127228460537921251e-03
-4.528125000000000000e+01,3.182817990903252792e-04,6.418340529723565169e-05
-4.509375000000000000e+01,3.060391237406090426e-04,-6.459667549068015546e-04
-4.490625000000000000e+01,5.305028327398098043e-04,1.619119911557831415e-04
-4.471875000000000000e+01,6.602473144057263710e-05,1.011363085797967187e-03
-4.453125000000000000e+01,1.669464772362516669e-04,-2.130567221191981275e-03
-4.434375000000000000e+01,-5.445636309787671436e-04,5.113734515225232258e-04
-4.415625000000000000e+01,1.244286255238424843e-03,1.441532590634508892e-03
-4.396875000000000000e+01,6.540701666279957749e-06,-1.816698209733402791e-03
-4.378125000000000000e+01,-6.567006680772147220e-04,-1.416635211946015716e-04
-4.359375000000000000e+01,9.433319416538576974e-04,-8.908625479264742353e-05
-4.340625000000000000e+01,-1.453050517561393917e-04,8.726825147942207650e-04
-4.321875000000000000e+01,-3.545389623913486332e-04,-3.348339516087150969e-04
-4.303125000000000000e+01,1.202102205451915928e-03,-3.192093183805866374e-04
-4.284375000000000000e+01,-1.259133643621401788e-03,-2.006757719499319137e-04
-4.265625000000000000e+01,1.184816591808024455e-03,5.353012467939066710e-04
-4.246875000000000000e+01,7.410666676576083134e-04,7.057246509107883981e-04
-4.228125000000000000e+01,1.927037763955752325e-04,-7.391742276956492219e-04
-4.209375000000000000e+01,-8.805375019349526156e-06,-4.697564695277378632e-04
-4.190625000000000000e+01,4.288366123862408230e-04,2.300169899973170118e-03
-4.171875000000000000e+01,6.292057003721707176e-04,3.141433377180646858e-04
-4.153125000000000000e+01,8.269282993911275526e-05,-9.577304849850420965e-04
-4.134375000000000000e+01,-5.136882690903732396e-05,4.143676108485649934e-04
-4.115625000000000000e+01,1.137425402111036377e-03,-3.776965237261009634e-04
-4.096875000000000000e+01,-6.374523683623234405e-04,-5.362051690083191602e-04
-4.078125000000000000e+01,1.009312010476715038e-03,1.982716200084055913e-03
-4.059375000000000000e+01,1.039127881230506034e-04,-1.564504179031978026e-03
-4.040625000000000000e+01,5.331629475173738086e-04,-3.519917498859825855e-04
-4.021875000000000000e+01,5.381722530037880148e-04,1.218250985576041501e-03
-4.003125000000000000e+01,7.796136815128029696e-04,1.753180987940083924e-04
-3.984375000000000000e+01,-3.270191921844745053e-04,-9.637661008392583994e-04
-3.965625000000000000e+01,1.948940453504466319e-04,4.292563720902364821e-04
-3.946875000000000000e+01,1.432637612391873816e-03,1.054438926265888199e-03
-3.928125000000000000e+01,-1.173977900683631503e-04,-5.106522978408634117e-04
-3.909375000000000000e+01,1.520033724934366504e-04,-6.572237303297256972e-04
-3.890625000000000000e+01,8.309286155927519957e-04,-2.119023195223945777e-05
-3.871875000000000000e+01,-1.220765257087252920e-03,-4.726156214829302371e-06
-3.853125000000000000e+01,1.664777682159557237e-03,-3.090100770819503850e-07
-3.834375000000000000e+01,1.385658546902979182e-04,4.848022359000836445e-04
-3.815625000000000000e+01,7.578204004365929336e-05,-1.194028664222912539e-03
-3.796875000000000000e+01,5.831657504724585550e-04,4.545293911251135910e-04
-3.778125000000000000e+01,1.238138831256230254e-03,1.486792488404553580e-03
-3.759375000000000000e+01,-8.010861921712297828e-04,-8.477853762460796361e-04
-3.740625000000000000e+01,-2.509800364558500974e-05,2.976240626022530478e-04
-3.721875000000000000e+01,1.960080172207501192e-03,4.694389573804969018e-04
-3.703125000000000000e+01,1.193442070925865295e-04,-4.927774938758844314e-04
-3.684375000000000000e+01,-1.000500162650075353e-03,2.166718041598514333e-04
-3.665625000000000000e+01,1.265706262963517403e-03,-2.128038077575666875e-04
-3.646875000000000000e+01,1.005270169519567602e-03,7.448008416579554591e-04
-3.628125000000000000e+01,-8.243103509991689393e-04,-1.290783704667397558e-03
-3.609375000000000000e+01,-4.717839293677528190e-05,2.056809024031380773e-04
-3.590625000000000000e+01,3.989434185421858459e-04,-7.452684631692463313e-04
-3.571875000000000000e+01,1.176934352510317083e-04,4.141104032466813578e-04
-3.553125000000000000e+01,-7.319534878678091161e-04,2.344576343196180801e-04
-3.534375000000000000e+01,9.006611228032923577e-04,-1.818625420655806124e-03
-3.515625000000000000e+01,-4.406724868777356363e-04,9.783883777902957490e-04
-3.496875000000000000e+01,-1.149407509810629335e-04,-9.584467052938805409e-04
-3.478125000000000000e+01,5.279019671100559918e-04,-6.963889451103710826e-04
-3.459375000000000000e+01,-5.631923757870582747e-04,9.361076423797243251e-05
-3.440625000000000000e+01,6.677207207528290667e-04,6.844518385440423458e-04
-3.421875000000000000e+01,-6.604030791059756211e-04,-8.845381288402620612e-04
-3.403125000000000000e+01,4.515798199067333485e-04,2.332782599907545773e-04
-3.384375000000000000e+01,2.927789212523457252e-04,8.663324958764206940e-04
-3.365625000000000000e+01,-1.437336145889256400e-03,-3.882513993769265426e-05
-3.346875000000000000e+01,1.009997740262447152e-03,-6.582796402634372157e-04
-3.328125000000000000e+01,5.562187583014743808e-04,2.404459868543540324e-04
-3.309375000000000000e+01,-5.542485237484129357e-04,6.746391741199175840e-04
-3.290625000000000000e+01,-3.350887094784038567e-04,-6.090686112365517602e-04
-3.271875000000000000e+01,3.713054463185816445e-04,1.231017240807652513e-03
-3.253125000000000000e+01,1.101041593778440131e-04,-5.979741129173987702e-04
-3.234375000000000000e+01,2.298786819717735241e-04,1.432414002424664545e-04
-3.215625000000000000e+01,-1.137071560830538175e-04,-2.503934387814155116e-04
-3.196875000000000000e+01,-1.238374301498756935e-04,1.369396053329197116e-03
-3.178125000000000000e+01,7.571910013837168663e-05,-2.397641962260443904e-03
-3.159375000000000000e+01,1.705040061348306324e-04,9.359011062857192087e-04
-3.140625000000000000e+01,-1.005565579288658640e-03,7.781787518279514870e-04
-3.121875000000000000e+01,2.921568934166618448e-04,-6.638959258822296761e-04
-3.103125000000000000e+01,1.658695614457084133e-04,-4.021641803966247153e-04
-3.084375000000000000e+01,-1.236997787541493921e-04,-2.835669419267716762e-04
-3.065625000000000000e+01,-2.398438844632977407e-04,6.023153385896762302e-04
-3.046875000000000000e+01,-5.185725675067587304e-04,-1.228244344566142843e-03
-3.028125000000000000e+01,9.073271061614818223e-04,-1.223552836068897420e-03
-3.009375000000000000e+01,-2.219376112333470985e-06,6.787348226424683162e-04
-2.990625000000000000e+01,-1.326559581003916577e-03,-8.817897073152280996e-04
-2.971875000000000000e+01,4.519037263425174089e-04,-6.495851724448442610e-04
-2.953125000000000000e+01,4.203614784908937807e-04,-3.456527647598406361e-04
-2.934375000000000000e+01,-9.352436424252541514e-04,-2.463037131583689643e-04
-2.915625000000000000e+01,6.758085788438616959e-04,-2.299028668977243228e-04
-2.896875000000000000e+01,1.900951108473325490e-04,4.966028097808106168e-04
-2.878125000000000000e+01,-1.471158323524957012e-04,-2.186703050454319452e-03
-2.859375000000000000e+01,-6.801923033474821523e-04,7.400473753129688248e-04
-2.840625000000000000e+01,1.260578471847462190e-03,3.852693686114960769e-04
-2.821875000000000000e+01,1.004182825812272029e-04,-1.593104989250804238e-03
-2.803125000000000000e+01,-6.773329441898123804e-04,-2.465852679449653806e-04
-2.784375000000000000e+01,1.294928237369541435e-03,-6.876572238647682411e-04
-2.765625000000000000e+01,1.368098917151616689e-04,-2.214961625650602173e-04
-2.746875000000000000e+01,2.209664012320367021e-05,-1.206220130016255609e-03
-2.728125000000000000e+01,3.391664373781910768e-04,7.782311046078405070e-05
-2.709375000000000000e+01,-2.914780217488921465e-05,-5.978091585658873441e-04
-2.690625000000000000e+01,1.044883496765125486e-03,-6.300125107205900576e-05
-2.671875000000000000e+01,-6.663586546375999120e-04,-3.490022442615980935e-04
-2.653125000000000000e+01,1.802377864223991821e-04,-6.530774759756496906e-04
-2.634375000000000000e+01,6.227682703894288352e-04,-8.598469922471707605e-05
-2.615625000000000000e+01,-2.283973723304910664e-05,-8.402649963210606643e-04
-2.596875000000000000e+01,8.157116736673408752e-05,-8.573352689555946426e-05
-2.578125000000000000e+01,1.553045939406416664e-05,3.238441074699949240e-04
-2.559375000000000000e+01,1.667429175629342453e-03,-7.855729273238409860e-04
-2.540625000000000000e+01,-5.005597973161135528e-04,-3.454027190024078209e-04
-2.521875000000000000e+01,7.248528940291265599e-04,-5.666576715013249554e-04
-2.503125000000000000e+01,6.964128357574983497e-04,-1.929455710438787719e-04
-2.484375000000000000e+01,-5.380857517423009995e-05,-1.571661330128648615e-04
-2.465625000000000000e+01,4.632342258474864138e-04,-6.528713045055312136e-04
-2.446875000000000000e+01,4.205568083062161122e-04,-1.565905168164682948e-03
-2.428125000000000000e+01,1.097444595691277058e-04,1.137849053438166891e-03
-2.409375000000000000e+01,1.082392665858300518e-03,-1.383693207451131002e-03
-2.390625000000000000e+01,2.589656939482321008e-04,2.640622230209999088e-05
-2.371875000000000000e+01,-2.095218149000821484e-05,-9.505871095178974883e-04
-2.353125000000000000e+01,6.089458231436362112e-04,8.857355879685613331e-04
-2.334375000000000000e+01,9.726881527720721010e-04,-8.654207134624058995e-04
-2.315625000000000000e+01,-3.856135175365205114e-04,3.058344358182196743e-04
-2.296875000000000000e+01,3.684900338507546280e-04,-7.619141036618870544e-04
-2.278125000000000000e+01,1.034063549071762012e-03,5.633440120060839718e-04
-2.259375000000000000e+01,-5.346415296396678229e-04,-1.157191266940138519e-03
-2.240625000000000000e+01,5.678263420721973986e-04,9.112982744872155649e-04
-2.221875000000000000e+01,1.260301801866869909e-03,3.255164953159805918e-04
-2.203125000000000000e+01,-4.976019765534633876e-04,-5.721142011667623706e-04
-2.184375000000000000e+01,-1.342043392578151639e-04,-1.126643376144542685e-03
-2.165625000000000000e+01,8.958369102990415556e-04,1.338757219579989055e-04
-2.146875000000000000e+01,5.149353306574955269e-04,7.768197325352943494e-04
-2.128125000000000000e+01,-1.445772283784396706e-03,-9.767202569905819587e-04
-2.109375000000000000e+01,8.763824120340268919e-04,1.186568395095122241e-04
-2.090625000000000000e+01,5.887504336926641102e-04,4.745824618064276024e-04
-2.071875000000000000e+01,-3.582540562419023189e-04,-1.298705135361011287e-03
-2.053125000000000000e+01,1.082612437968144548e-04,1.267458450671554715e-03
-2.034375000000000000e+01,4.343695745865350233e-04,4.956595569787225486e-04
-2.015625000000000000e+01,9.181037474494946338e-04,-2.293022817238643540e-03
-1.996875000000000000e+01,-5.205268738561752428e-04,1.912865296087140621e-03
-1.978125000000000000e+01,1.439672398242164419e-03,-1.002181374622601595e-03
-1.959375000000000000e+01,-5.046641400574536362e-04,-1.495935347896271139e-03
-1.940625000000000000e+01,-3.248882042172773765e-05,1.332579320697746539e-03
-1.921875000000000000e+01,6.957971618319902518e-04,4.255815417160135894e-04
-1.903125000000000000e+01,-7.022677407553246098e-05,-8.748993953409112123e-04
-1.884375000000000000e+01,1.007448549568135121e-04,-4.295077902458643848e-04
-1.865625000000000000e+01,2.254712092348842845e-04,1.095776813658133619e-03
-1.846875000000000000e+01,3.903521781801755353e-04,-1.092166703472230438e-03
-1.828125000000000000e+01,2.540348759472177420e-04,-2.626303621072523242e-03
-1.809375000000000000e+01,1.393237988120965554e-04,-7.937281772356641341e-04
-1.790625000000000000e+01,4.610941310978500240e-04,8.649223141610207222e-05
-1.771875000000000000e+01,7.566612115388338111e-04,-2.882102269462727406e-03
-1.753125000000000000e+01,-3.118082598103644187e-04,1.780742492991649328e-04
-1.734375000000000000e+01,4.273140745046921651e-04,4.438433038345124260e-05
-1.715625000000000000e+01,4.406939782735097566e-04,-1.992459814069036383e-03
-1.696875000000000000e+01,2.466462986061568330e-04,-5.782656679578224157e-04
-1.678125000000000000e+01,-3.082961002249806626e-04,-3.234859413640656101e-03
-1.659375000000000000e+01,8.337267751813426386e-04,1.158877760008891755e-03
-1.640625000000000000e+01,4.038069186701465085e-04,-2.439200955357101464e-03
-1.621875000000000000e+01,2.477979497224058747e-04,-5.310109367269610914e-03
-1.603125000000000000e+01,2.434478857267219354e-04,-4.539114297629431860e-03
-1.584375000000000000e+01,-1.313959876956261041e-04,-5.047401786013594460e-04
-1.565625000000000000e+01,6.568271963209859621e-04,-2.373720908217080705e-03
-1.546875000000000000e+01,3.835846480004789782e-05,-4.394679240113497087e-03
-1.528125000000000000e+01,7.906510359841911750e-04,-6.131217312059789037e-03
-1.509375000000000000e+01,1.963220450504898906e-04,-5.442786663789611623e-03
-1.490625000000000000e+01,-2.639138388109696365e-04,-1.115589313239517821e-03
-1.471875000000000000e+01,8.046204304559267939e-04,-4.194059151840789923e-03
-1.453125000000000000e+01,2.195984359961711263e-04,-3.613431706381398101e-03
-1.434375000000000000e+01,-3.570722413948068663e-05,-2.518327507810447230e-03
-1.415625000000000000e+01,-3.917956253738363870e-04,-5.097895913352523678e-03
-1.396875000000000000e+01,2.114723634848103551e-03,-9.158412366582879827e-03
-1.378125000000000000e+01,-5.925231204417791275e-05,-4.942598473002490778e-03
-1.359375000000000000e+01,-7.869606007038232320e-04,-5.765739049534701621e-03
-1.340625000000000000e+01,4.280981160766916815e-04,-2.222608201416065299e-03
-1.321875000000000000e+01,2.216257834927404247e-03,-1.580167645178498503e-02
-1.303125000000000000e+01,-2.924489115164741193e-04,-6.494292963536096863e-03
-1.284375000000000000e+01,-8.330635103002137498e-04,-1.133906318766886301e-02
-1.265625000000000000e+01,2.263187871471838974e-03,-2.079216828434482522e-02
-1.246875000000000000e+01,9.188552331713673027e-04,-1.911583683583550908e-02
-1.228125000000000000e+01,2.393198995152001629e-04,-1.715218558270148463e-02
-1.209375000000000000e+01,6.813903792475262122e-04,-2.605626093596669079e-02
-1.190625000000000000e+01,7.615124570077291821e-04,-2.603370521803682891e-02
-1.171875000000000000e+01,3.182916887832787367e-03,-4.467304828181273280e-02
-1.153125000000000000e+01,-4.556933883304026267e-04,-2.631472169037962772e-02
-1.134375000000000000e+01,1.469139688112575115e-03,-2.348311456969831568e-02
-1.115625000000000000e+01,3.126249099475231219e-03,-5.063175344675840961e-02
-1.096875000000000000e+01,1.807159135397640171e-03,-5.120777030439160882e-02
-1.078125000000000000e+01,2.233899507163572551e-03,-6.422101940293156730e-02
-1.059375000000000000e+01,2.345026715701248321e-03,-7.781312064259271466e-02
-1.040625000000000000e+01,4.484911587070428141e-03,-1.164771842550678116e-01
-1.021875000000000000e+01,5.590112235881905534e-03,-1.421005314388112950e-01
-1.003125000000000000e+01,6.245089035596951277e-03,-1.530409549097475619e-01
-9.843750000000000000e+00,7.497666338445840850e-03,-1.601664781487368572e-01
-9.656250000000000000e+00,8.232140837764356789e-03,-2.015081888153815726e-01
-9.468750000000000000e+00,1.192666909204409542e-02,-2.634937282557006100e-01
-9.281250000000000000e+00,1.316973572178326002e-02,-3.224508155965306599e-01
-9.093750000000000000e+00,1.411711950495941892e-02,-3.573863783963950880e-01
-8.906250000000000000e+00,2.031539201507848169e-02,-4.560191967426048265e-01
-8.718750000000000000e+00,2.408437077150527017e-02,-5.160582269146622991e-01
-8.531250000000000000e+00,2.756794929761086088e-02,-6.014934800043194585e-01
-8.343750000000000000e+00,3.228513762792095676e-02,-7.209192812965943276e-01
-8.156250000000000000e+00,3.840313635320580232e-02,-8.912756039653269013e-01
-7.968750000000000000e+00,4.662796807936175902e-02,-1.010524949281222717e+00
-7.781250000000000000e+00,6.063276032882525257e-02,-1.357370723859115280e+00
-7.593750000000000000e+00,7.326640053125621499e-02,-1.616647684092381354e+00
-7.406250000000000000e+00,8.887198167230381252e-02,-1.926780633685647004e+00
-7.218750000000000000e+00,1.042709093378293428e-01,-2.228862772503902079e+00
-7.031250000000000000e+00,1.156209683612521300e-01,-2.523550200318377179e+00
-6.843750000000000000e+00,1.410735189963177039e-01,-3.112879296381909633e+00
-6.656250000000000000e+00,1.703504863134133185e-01,-3.713933780532523876e+00
-6.468750000000000000e+00,2.111522355270492035e-01,-4.537355535128140716e+00
-6.281250000000000000e+00,2.408422819288476013e-01,-5.233199434631349511e+00
-6.093750000000000000e+00,2.788127875550483470e-01,-6.099773891664824532e+00
-5.906250000000000000e+00,3.464036659865552537e-01,-7.608134770444586081e+00
-5.718750000000000000e+00,4.112497083760584538e-01,-8.851433729933894767e+00
-5.531250000000000000e+00,4.936109563178610049e-01,-1.063855922103131491e+01
-5.343750000000000000e+00,5.912996442215523452e-01,-1.281675191397633995e+01
-5.156250000000000000e+00,6.999047991825382287e-01,-1.508098839636670974e+01
-4.968750000000000000e+00,8.473425411878916513e-01,-1.827540546117667830e+01
-4.781250000000000000e+00,1.017385465463862548e+00,-2.198142702663983883e+01
-4.593750000000000000e+00,1.218191490621194806e+00,-2.621799956235543050e+01
-4.406250000000000000e+00,1.465397250976261390e+00,-3.137138931504709660e+01
-4.218750000000000000e+00,1.751770516706820491e+00,-3.715881650891245869e+01
-4.031250000000000000e+00,2.109082660288305711e+00,-4.446884821775482521e+01
-3.843750000000000000e+00,2.555081694065653775e+00,-5.338307870145821710e+01
-3.656250000000000000e+00,3.048136480528043535e+00,-6.312453326280004262e+01
-3.468750000000000000e+00,3.628544840606132027e+00,-7.433593930617986700e+01
-3.281250000000000000e+00,4.358136148801824206e+00,-8.824995689632250162e+01
-3.093750000000000000e+00,5.239308079027303222e+00,-1.047877376287272568e+02
-2.906250000000000000e+00,6.174932237338444097e+00,-1.214377432525633793e+02
-2.718750000000000000e+00,7.383996533768469206e+00,-1.427304157682195296e+02
-2.531250000000000000e+00,8.693958311753204882e+00,-1.644398117494504277e+02
-2.343750000000000000e+00,1.019353069859876015e+01,-1.878764605251902822e+02
-2.156250000000000000e+00,1.186589346390482191e+01,-2.128284810586890217e+02
-1.968750000000000000e+00,1.373679097557808504e+01,-2.375594567389473752e+02
-1.781250000000000000e+00,1.566384761784735957e+01,-2.600926308707216208e+02
-1.593750000000000000e+00,1.776821254628524827e+01,-2.816844382594178455e+02
-1.406250000000000000e+00,1.970465426452089019e+01,-2.974468122766282931e+02
-1.218750000000000000e+00,2.156172199399769340e+01,-3.070886680590841138e+02
-1.031250000000000000e+00,2.307701971692971199e+01,-3.093009690046367268e+02
-8.437500000000000000e-01,2.426659940002025451e+01,-3.043140376377540406e+02
-6.562500000000000000e-01,2.486475991487951376e+01,-2.909187724227497256e+02
-4.687500000000000000e-01,2.475177720497858047e+01,-2.714184909922372526e+02
-2.812500000000000000e-01,2.415512422123082104e+01,-2.467194269009266350e+02
-9.375000000000000000e-02,2.295006337199620816e+01,-2.188930715473230748e+02
9.375000000000000000e-02,2.111618262598007334e+01,-1.906434285013466194e+02
2.812500000000000000e-01,1.895650400890536957e+01,-1.615964995526427970e+02
4.687500000000000000e-01,1.662422968379782162e+01,-1.355870346912573439e+02
6.562500000000000000e-01,1.414242405972225924e+01,-1.110747041600640728e+02
8.437500000000000000e-01,1.180777287950904508e+01,-9.057392228321668881e+01
1.031250000000000000e+00,9.622904406568224545e+00,-7.287991867345354535e+01
1.218750000000000000e+00,7.755455412581895303e+00,-5.775844174953559218e+01
1.406250000000000000e+00,6.168262848987154712e+00,-4.529725393413295365e+01
1.593750000000000000e+00,4.823968333375333373e+00,-3.532001029201836673e+01
1.781250000000000000e+00,3.750882785156306909e+00,-2.768514873355860573e+01
1.968750000000000000e+00,2.886642805476142826e+00,-2.084199309765179464e+01
2.156250000000000000e+00,2.203089849230593700e+00,-1.712883167776138293e+01
2.343750000000000000e+00,1.612488872379501004e+00,-1.341621808639135338e+01
2.531250000000000000e+00,1.207157380316942863e+00,-9.808777333890446926e+00
2.718750000000000000e+00,8.957010767291819775e-01,-7.603695993206400772e+00
2.906250000000000000e+00,6.711829871837267092e-01,-5.218642049786438974e+00
3.093750000000000000e+00,5.673122601372284635e-01,-4.468496175763874589e+00
3.281250000000000000e+00,4.928674843407492290e-01,-4.254641777482504494e+00
3.468750000000000000e+00,4.247226783322446408e-01,-2.934562069706402099e+00
3.656250000000000000e+00,3.463234408780948570e-01,-1.699531519409873681e+00
3.843750000000000000e+00,2.593867764808521770e-01,-2.207881760502516499e+00
4.031250000000000000e+00,2.270238481905693106e-01,-8.096148519038308677e-01
4.218750000000000000e+00,2.086558097760473629e-01,-1.347966799578870223e+00
4.406250000000000000e+00,1.993892793295088950e-01,-1.368074117168532666e+00
4.593750000000000000e+00,1.264787650345624570e-01,-2.551977877393483141e-01
4.781250000000000000e+00,2.043663574676628514e-01,-2.214749973236962433e-02
4.968750000000000000e+00,1.002323574489878411e-01,-5.936678516455060617e-01
5.156250000000000000e+00,9.821631106076722517e-02,-9.567205553274504837e-01
5.343750000000000000e+00,1.115965586126748121e-01,-5.938755896405041312e-01
5.531250000000000000e+00,1.334622067519859456e-01,-2.933738702700168233e-01
5.718750000000000000e+00,-2.683059737309179127e-02,-4.559405342420461693e-01
5.906250000000000000e+00,5.133719897769140061e-02,-3.195235711673660717e-01
6.093750000000000000e+00,6.476604200881297402e-02,3.755941209190041263e-01
6.281250000000000000e+00,9.687542576133978400e-02,2.620067051495311716e-02
6.468750000000000000e+00,9.839300865534994500e-02,2.976247836518837175e-01
6.656250000000000000e+00,5.095650475057311724e-02,-3.427967877905189198e-01
6.843750000000000000e+00,4.966072188103964891e-02,4.087086237962012092e-01
7.031250000000000000e+00,2.020920027818817744e-01,-1.867651656021962481e-01
7.218750000000000000e+00,4.615377585288626960e-02,3.371669109588140145e-01
7.406250000000000000e+00,6.205783524147534536e-02,-9.945430736295008955e-01
7.593750000000000000e+00,8.535060174973807534e-02,-7.357871284520740573e-01
7.781250000000000000e+00,8.393015720673702162e-02,-6.231901250382065882e-01
7.968750000000000000e+00,3.419184377382578077e-02,-5.413780523053901561e-02
8.156250000000000000e+00,3.394351717064125751e-02,4.779509763038731762e-01
8.343750000000000000e+00,1.463119180117473661e-01,5.145247608802776540e-01
8.531250000000000000e+00,7.673251503722156031e-02,-2.456142907927585384e-01
8.718750000000000000e+00,8.752141265023283268e-02,-4.912412418364056066e-01
8.906250000000000000e+00,1.163144876435069364e-01,-4.351364352023665560e-01
9.093750000000000000e+00,6.639134203589946992e-02,-3.148003250845192724e-01
9.281250000000000000e+00,1.918052059103558804e-02,-2.065492987198638275e-01
9.468750000000000000e+00,2.874915433238811602e-02,-1.034147715083122421e-01
9.656250000000000000e+00,1.316810916428181599e-01,-3.486754150418960307e-01
9.843750000000000000e+00,9.864986356365079700e-02,-1.245979958105181140e-01
1.003125000000000000e+01,4.534872643083076582e-02,-6.830266374747111513e-01
1.021875000000000000e+01,-8.822494156873972315e-03,1.232030014833753739e-01
1.040625000000000000e+01,2.598652130407685945e-02,-6.176303561605323011e-02
1.059375000000000000e+01,7.025797848494619302e-02,-1.354226404586142962e-01
1.078125000000000000e+01,7.171375114157285680e-02,-8.431986212406172854e-02
1.096875000000000000e+01,9.574211693433198889e-02,-2.785212918929573789e-01
1.115625000000000000e+01,9.120471923480977239e-02,-1.934222320880678581e-01
1.134375000000000000e+01,1.863801259589195070e-01,2.440769512125768870e-01
1.153125000000000000e+01,1.007923704696906952e-01,-7.143972773197617698e-01
1.171875000000000000e+01,1.317517143856292705e-01,-2.895158306971836737e-01
1.190625000000000000e+01,-7.187819279693030694e-03,4.514229771083932974e-02
1.209375000000000000e+01,9.641078707448968999e-02,3.039636086643326962e-02
1.228125000000000000e+01,1.021502459593932599e-01,3.795978988485444461e-01
1.246875000000000000e+01,9.332234899673608197e-03,2.479682839151564622e-02
1.265625000000000000e+01,1.278612014012026066e-02,1.178937044578844962e-01
1.284375000000000000e+01,6.323009983643146370e-02,4.406358251936524084e-01
1.303125000000000000e+01,-3.670131335476867207e-02,8.088576639178768346e-01
1.321875000000000000e+01,9.390021580415464086e-03,1.487301509646670183e-01
1.340625000000000000e+01,1.175822622387840966e-01,-3.967392050354021649e-01
1.359375000000000000e+01,1.235409336958070980e-02,1.691497959734533651e-01
1.378125000000000000e+01,8.113161465693963237e-02,1.609154809068513714e-01
1.396875000000000000e+01,1.033642721330352288e-01,1.582779587496645490e-01
1.415625000000000000e+01,6.877373233704986433e-02,1.892504228306108871e-01
1.434375000000000000e+01,3.299275996700146152e-02,5.622560577182866837e-01
1.453125000000000000e+01,4.989881906867310590e-02,1.921327141557185314e-01
1.471875000000000000e+01,1.696377529299724074e-01,-1.044286257780129290e-01
1.490625000000000000e+01,8.810004191090570203e-02,8.446382810116119799e-01
1.509375000000000000e+01,-7.144689991703501164e-02,4.965335523884562008e-01
1.528125000000000000e+01,6.720255503752525783e-02,6.101543742029207351e-01
1.546875000000000000e+01,1.292949665890148481e-01,4.824674402810842366e-01
1.565625000000000000e+01,4.994583964723631198e-02,2.120464354852913402e-01
1.584375000000000000e+01,-3.403541509680962918e-02,9.195888476911591169e-01
1.603125000000000000e+01,7.104066173637590964e-02,1.520227578100161736e-01
1.621875000000000000e+01,9.414976072488911996e-02,-2.429648049445631841e-02
1.640625000000000000e+01,5.718568054446393489e-02,1.398873620865686007e-01
1.659375000000000000e+01,6.007793648511494666e-02,2.722316166515099667e-01
1.678125000000000000e+01,-3.256477175135330526e-02,9.605299502717912219e-02
1.696875000000000000e+01,-2.561770797029794267e-02,3.404257800035566106e-01
1.715625000000000000e+01,-5.531129782477250956e-02,1.577658230170300158e-01
1.734375000000000000e+01,1.056997212294987776e-01,3.184672277129152462e-01
1.753125000000000000e+01,2.299192012785056249e-02,4.381182595403458890e-01
1.771875000000000000e+01,6.009251532962878173e-02,3.833749823084815489e-01
1.790625000000000000e+01,3.058725142309981493e-02,2.028437065316381904e-01
1.809375000000000000e+01,5.728207688132158637e-02,-1.333639475228380888e-01
1.828125000000000000e+01,1.846613257866636104e-02,-3.538167286532711842e-01
1.846875000000000000e+01,7.367787785739210449e-04,1.507230870536204748e-01
1.865625000000000000e+01,1.044998144058837397e-01,8.629495848367696453e-03
1.884375000000000000e+01,8.108353479812535625e-03,4.503922578123820131e-02
1.903125000000000000e+01,8.297209416240036717e-02,1.731707544989546932e-01
1.921875000000000000e+01,-3.594966484101291826e-03,-7.982407014040404647e-02
1.940625000000000000e+01,7.681354589753652817e-02,1.074568071678072556e-01
1.959375000000000000e+01,6.745764777289764424e-02,-4.862530977501933194e-02
1.978125000000000000e+01,4.420388517461049105e-02,-2.068449234609772702e-01
1.996875000000000000e+01,3.620875298683756682e-02,2.514941901537781632e-02
2.015625000000000000e+01,2.174780485660932072e-01,-3.245826093539108115e-01
2.034375000000000000e+01,5.720936283732669381e-02,2.229626993592432882e-01
2.053125000000000000e+01,7.005890148829507780e-02,3.015433150234514414e-01
2.071875000000000000e+01,5.908679616847223315e-02,-7.606074547746288772e-01
2.090625000000000000e+01,1.036739459227504767e-01,-8.593628231966476960e-02
2.109375000000000000e+01,3.713048619223968672e-02,3.370990056156983883e-01
2.128125000000000000e+01,1.063862439803102689e-01,7.838705438638271517e-02
2.146875000000000000e+01,1.737676640515815052e-01,3.346268355608685852e-01
2.165625000000000000e+01,9.678838778852139058e-02,2.134698040038074396e-02
2.184375000000000000e+01,-2.329924141643857638e-02,7.237266404086994953e-02
2.203125000000000000e+01,2.021847664665443745e-01,2.080326255547504388e-01
2.221875000000000000e+01,7.586999209833322766e-02,1.924667610567780685e-01
2.240625000000000000e+01,8.156344778250002037e-02,9.027261550636467291e-02
2.259375000000000000e+01,3.231414133952625889e-02,-1.315279833190459158e-01
2.278125000000000000e+01,2.785131523009454213e-02,6.566091623460579285e-02
2.296875000000000000e+01,1.634948170620020846e-02,-3.108874341306773204e-01
2.315625000000000000e+01,3.114275596783500077e-02,3.959953926513435363e-01
2.334375000000000000e+01,5.035413168899083303e-02,-6.791015467079262180e-01
2.353125000000000000e+01,1.183575208571454596e-01,-3.971856681931456023e-01
2.371875000000000000e+01,9.382533781332824674e-02,7.190699844960590781e-02
2.390625000000000000e+01,4.936150374946635111e-02,-2.340928919348073123e-01
2.409375000000000000e+01,4.364783726127541286e-02,-5.408576834167035940e-01
2.428125000000000000e+01,7.281983680206849385e-02,1.252527435379420240e-01
2.446875000000000000e+01,7.741585568979303389e-02,1.270766378482051095e-01
2.465625000000000000e+01,6.959987992961202963e-02,-2.518563231430448468e-01
2.484375000000000000e+01,5.686825530084149705e-02,-1.221294400065886521e+00
2.503125000000000000e+01,9.043124772709631998e-02,1.553245680642589832e-02
2.521875000000000000e+01,8.772599251088308847e-02,1.113139644605780632e-01
2.540625000000000000e+01,1.332618934949323375e-01,-1.128657135056982952e-01
2.559375000000000000e+01,1.016218767841507997e-01,-3.106093934660520972e-01
2.578125000000000000e+01,-5.051185123932100396e-03,-6.644664731321370255e-01
2.596875000000000000e+01,1.351200744431650946e-01,-2.714482921707030982e-01
2.615625000000000000e+01,-3.323025291950898463e-02,-4.812981963095523952e-01
2.634375000000000000e+01,5.605409515828796430e-02,3.846478498435885740e-01
2.653125000000000000e+01,1.053170758598724888e-01,-6.353868443121086784e-01
2.671875000000000000e+01,2.742392666232262854e-02,2.291615674353408849e-01
2.690625000000000000e+01,3.034434133969909908e-02,-1.607515801565853053e-01
2.709375000000000000e+01,1.099562925865598118e-01,7.796541885176111464e-02
2.728125000000000000e+01,-1.968901079176532676e-02,9.883284226626187774e-02
2.746875000000000000e+01,8.632597526366225793e-02,4.648951263295089120e-01
2.765625000000000000e+01,9.288877947579976535e-02,6.086778628315414608e-02
2.784375000000000000e+01,3.411406027694852128e-03,6.718423077822421874e-02
2.803125000000000000e+01,5.948465508308231620e-02,3.128088599293619154e-01
2.821875000000000000e+01,5.865707664918318187e-02,7.285077927026293310e-01
2.840625000000000000e+01,5.945498975627572236e-02,5.114550692387069830e-01
2.859375000000000000e+01,3.815066361781305204e-03,-1.474306696964333696e-01
2.878125000000000000e+01,7.571916177691662142e-02,-1.026255349615894374e-01
2.896875000000000000e+01,4.849982706711841729e-02,-8.918534711213510491e-02
2.915625000000000000e+01,-4.558247076843713330e-03,3.308837145426650750e-01
2.934375000000000000e+01,-1.629434663783513315e-03,-3.950853356083996459e-01
2.953125000000000000e+01,9.845330625384463019e-02,-2.893156691431499894e-01
2.971875000000000000e+01,1.050204212917549285e-02,2.888018993239711563e-01
2.990625000000000000e+01,-1.222275781071857637e-02,-5.281736444181319712e-01
3.009375000000000000e+01,9.983670166633373810e-03,4.873502610979016936e-01
3.028125000000000000e+01,8.931980945092732327e-02,3.186602340408342116e-01
3.046875000000000000e+01,8.263488956472997415e-03,5.392409056989322380e-01
3.065625000000000000e+01,4.006139693393606649e-02,-8.756787963301349009e-02
3.084375000000000000e+01,7.796841431755296981e-03,1.026779760491649540e-01
3.103125000000000000e+01,8.051155650264263386e-03,-2.940487675902829778e-01
3.121875000000000000e+01,3.067932545879159534e-02,1.170903893221577619e-01
3.140625000000000000e+01,8.105792389413579713e-02,-3.087225239450788195e-01
3.159375000000000000e+01,6.253648447338377991e-02,2.416731902945343791e-01
3.178125000000000000e+01,1.045091024849824635e-01,7.514188869947702187e-01
3.196875000000000000e+01,3.985486152733130893e-02,1.471146749590843683e-01
3.215625000000000000e+01,7.718994290597436247e-02,-3.960525945597623831e-01
3.234375000000000000e+01,8.478866050772637664e-02,3.134376993006924295e-01
3.253125000000000000e+01,6.310145524572874365e-02,1.316576505687976351e-01
3.271875000000000000e+01,7.137558244143349384e-02,-1.725170395393718081e-01
3.290625000000000000e+01,9.432200039597660179e-03,-1.491060033018243303e-01
3.309375000000000000e+01,1.541165622795972467e-01,6.294623039420343957e-02
3.328125000000000000e+01,-4.357779656015736691e-02,-2.668652735958687572e-01
3.346875000000000000e+01,8.208607892244401683e-02,7.290193520421723861e-01
3.365625000000000000e+01,8.574032063390291114e-02,-5.052814620241008470e-01
3.384375000000000000e+01,6.434150729279508596e-02,-3.570124416711450976e-01
3.403125000000000000e+01,4.852064180340676103e-02,-5.698380687598501027e-01
3.421875000000000000e+01,1.161598224560265180e-01,-2.702122416199301824e-01
3.440625000000000000e+01,2.990675514520546585e-02,-3.701061789691948434e-01
3.459375000000000000e+01,1.998609157763553412e-02,2.348235479818185922e-01
3.478125000000000000e+01,-1.101518555032043878e-03,-4.626643907624270469e-01
3.496875000000000000e+01,1.028925564977640761e-01,6.115889348497773881e-01
3.515625000000000000e+01,1.693055675735166687e-01,2.020983578518382728e-01
3.534375000000000000e+01,8.101267140129664313e-02,4.631836267275843966e-01
3.553125000000000000e+01,-1.956864188804274818e-02,2.023403672074266524e-01
3.571875000000000000e+01,9.411705284703941743e-02,5.617641179350130187e-02
3.590625000000000000e+01,6.834544185761615154e-02,1.690424116543454147e-02
3.609375000000000000e+01,5.486931017986762527e-02,7.795661340478261536e-01
3.628125000000000000e+01,6.273760948801054838e-02,-5.801398526446632786e-01
3.646875000000000000e+01,-1.422612552602231517e-02,1.198332711533282691e+00
3.665625000000000000e+01,7.816024617048356049e-02,4.908908293653269084e-01
3.684375000000000000e+01,9.991032437984870285e-02,3.481503441486779593e-01
3.703125000000000000e+01,3.611201351293402695e-02,7.581926701188876905e-01
3.721875000000000000e+01,1.027450118984063465e-01,-1.985018251538974710e-01
3.740625000000000000e+01,8.704069507787437487e-02,3.508004073322013028e-02
3.759375000000000000e+01,9.662487836084210358e-02,2.512654015100110882e-01
3.778125000000000000e+01,1.064393032886954416e-01,-4.475861353116954433e-01
3.796875000000000000e+01,1.009103835302624930e-01,4.477583296705915927e-01
3.815625000000000000e+01,2.974195034362026036e-02,3.061505650854030591e-01
3.834375000000000000e+01,9.794086322571615710e-03,-2.811229151444649688e-01
3.853125000000000000e+01,7.840051426148875180e-02,8.489483279211640365e-02
3.871875000000000000e+01,1.232288644982304504e-01,2.139468850043897419e-01
3.890625000000000000e+01,2.976898305304587211e-02,-2.050129686064110501e-01
3.909375000000000000e+01,1.021045294650235746e-01,1.884319403355902978e-01
3.928125000000000000e+01,3.855272224160444239e-02,6.668357321134976701e-02
3.946875000000000000e+01,1.280427006700364245e-01,-4.755590708242607434e-02
3.965625000000000000e+01,6.575342025195141105e-02,7.278816625621971070e-01
3.984375000000000000e+01,9.978392279155912092e-02,-1.489659173957136318e-01
4.003125000000000000e+01,1.724387002964391513e-01,-1.025198630391059851e-01
4.021875000000000000e+01,7.008101818243517300e-02,1.660396425518513297e-01
4.040625000000000000e+01,3.654140329170729729e-02,-6.813062620119580970e-01
4.059375000000000000e+01,1.263953466782368196e-01,-3.849401015378077773e-01
4.078125000000000000e+01,3.073123996790627643e-02,1.997954648986990378e-01
4.096875000000000000e+01,4.378786631703235344e-02,-5.487372070138292202e-01
4.115625000000000000e+01,-4.133892866036603664e-03,-2.299096777608724551e-01
4.134375000000000000e+01,-3.432461765258665309e-02,1.703751783761617844e-01
4.153125000000000000e+01,3.931860274239795672e-02,1.505325167195792346e-02
4.171875000000000000e+01,9.113881859654782147e-02,6.445097969442770136e-01
4.190625000000000000e+01,3.265601858176125916e-02,1.320822633317106920e-01
4.209375000000000000e+01,3.637106650795374208e-02,-6.570615765477327841e-02
4.228125000000000000e+01,3.771937980103245991e-02,-6.114403894417534957e-01
4.246875000000000000e+01,2.272405913700481506e-03,1.805429558887112762e-01
4.265625000000000000e+01,1.089877743930571796e-01,4.316501997704165206e-01
4.284375000000000000e+01,8.967485941393249504e-02,-5.861134530673837162e-01
4.303125000000000000e+01,7.260217412110137047e-02,1.839804387378762840e-01
4.321875000000000000e+01,4.275098332087168274e-03,-2.529053563955869777e-01
4.340625000000000000e+01,6.616968560635427821e-02,-1.391303848053553338e-01
4.359375000000000000e+01,4.961052462411430497e-02,-1.095669768074003514e-01
4.378125000000000000e+01,-2.860273547932479232e-02,1.056588291575337735e-01
4.396875000000000000e+01,1.372746014439485407e-03,-4.987231669869629513e-02
4.415625000000000000e+01,5.822029193372202371e-02,-3.993971464972219110e-01
4.434375000000000000e+01,9.900458833823222449e-02,2.289770750062132265e-01
4.453125000000000000e+01,2.739029874112475227e-02,-4.407779607483064410e-01
4.471875000000000000e+01,1.167836351759206082e-01,-7.476748231013630175e-01
4.490625000000000000e+01,6.824826797662808531e-02,-2.945532073545393814e-01
4.509375000000000000e+01,5.346001940019107224e-02,-7.202244847628662683e-01
4.528125000000000000e+01,1.469545700353336315e-01,3.928197363021013189e-02
4.546875000000000000e+01,8.355429526696411813e-02,-2.955186838720749165e-01
4.565625000000000000e+01,2.347630593133942511e-02,2.475140663854631384e-01
4.584375000000000000e+01,1.306627294113553717e-01,6.030534419790001266e-02
4.603125000000000000e+01,-3.593807503028756400e-02,-2.217528235936754299e-01
4.621875000000000000e+01,4.799806619497815063e-02,-7.759102204883561171e-02
4.640625000000000000e+01,3.647973949595950671e-02,9.865623576308735210e-02
4.659375000000000000e+01,-3.353376305413746650e-02,2.825586996270033069e-01
4.678125000000000000e+01,6.026606168566672750e-02,2.437326402748283272e-01
4.696875000000000000e+01,-3.006986668552258379e-02,-1.748657758837737219e-01
4.715625000000000000e+01,4.601007247822508361e-02,-3.455780500864875648e-01
4.734375000000000000e+01,2.992296441431108178e-02,2.332089267940204991e-01
4.753125000000000000e+01,1.303014335746865981e-01,4.700832821391145444e-01
4.771875000000000000e+01,3.317460619747691908e-02,-6.813691219919633113e-01
4.790625000000000000e+01,2.393707404581846276e-02,-1.096734165779480463e-01
4.809375000000000000e+01,9.119215798020263719e-02,-3.063122921245167163e-01
4.828125000000000000e+01,5.245975152688231447e-02,-3.404720699947461071e-02
4.846875000000000000e+01,5.575438428039092287e-02,3.010544492726694443e-01
4.865625000000000000e+01,5.251801233579556083e-02,-2.255080030485032694e-01
4.884375000000000000e+01,6.818826510550479725e-02,8.304139535761123625e-02
4.903125000000000000e+01,9.074034301877986763e-02,2.184794810279697685e-01
4.921875000000000000e+01,4.754711004812861574e-02,-1.776628415875336486e-01
4.940625000000000000e+01,8.929232080383542325e-02,4.819837542453626611e-01
4.959375000000000000e+01,8.859834458743875985e-02,2.718882072759924995e-01
4.978125000000000000e+01,7.027372305766732552e-02,-4.439707654398148406e-01
4.996875000000000000e+01,7.093388806025302529e-02,4.930033594479255044e-02
5.015625000000000000e+01,9.336078984361506627e-02,3.750197636789494027e-01
5.034375000000000000e+01,5.547314656215007744e-02,-4.613411795154718220e-01
5.053125000000000000e+01,-1.958206068587742266e-02,3.730342394328829414e-01
5.071875000000000000e+01,5.613755783625151707e-02,3.734420159280773532e-01
5.090625000000000000e+01,8.876960826263768922e-02,4.380411454395698456e-01
5.109375000000000000e+01,1.176311440184889534e-01,2.425270203457614571e-01
5.128125000000000000e+01,8.079774073891599073e-03,4.527122528322138351e-01
5.146875000000000000e+01,1.321073900522264921e-01,6.004813326940450224e-01
5.165625000000000000e+01,9.064631263701983244e-02,1.838970260302232873e-01
5.184375000000000000e+01,9.661690774915143720e-02,-2.409268907425996531e-01
5.203125000000000000e+01,4.778281465604550249e-02,1.432398187490946384e-01
5.221875000000000000e+01,1.315594211002490965e-01,-5.544575811705385604e-01
5.240625000000000000e+01,5.660983947140607597e-02,2.052319834760965023e-01
5.259375000000000000e+01,8.976439348050746503e-02,2.168063135904958472e-01
5.278125000000000000e+01,-2.789119246573079636e-02,4.214899776035849754e-01
5.296875000000000000e+01,9.782109464150323674e-02,-2.664900777691343592e-01
5.315625000000000000e+01,2.817859561608315744e-02,-1.184008037851072004e-01
5.334375000000000000e+01,4.089543522323424440e-02,5.568405932908149225e-02
5.353125000000000000e+01,-4.957337516074744599e-02,5.058487393814630195e-01
5.371875000000000000e+01,2.504833205691170406e-03,3.985916979431181062e-01
5.390625000000000000e+01,1.280469122368117496e-01,1.494673098464716077e-01
5.409375000000000000e+01,2.166524562238691942e-02,-6.705818157440148752e-01
5.428125000000000000e+01,1.023345162693658494e-01,-4.548148581557143189e-01
5.446875000000000000e+01,6.537022880041831741e-02,8.135784009968460850e-02
5.465625000000000000e+01,1.253213324934137063e-01,3.282464329982133222e-01
5.484375000000000000e+01,5.115208931327686059e-02,-4.854410784821254765e-01
5.503125000000000000e+01,3.242015959818900228e-02,2.145664308338268711e-01
5.521875000000000000e+01,4.899532035479126080e-02,-2.745244755030284978e-02
5.540625000000000000e+01,5.385231657561462271e-02,1.848550810976519188e-01
5.559375000000000000e+01,2.915296678649781370e-02,7.894521235114382307e-01
5.578125000000000000e+01,6.651800821195763547e-02,-1.977993991710604860e-01
5.596875000000000000e+01,8.321829912524947304e-02,3.061036265482641738e-01
5.615625000000000000e+01,6.603700217375774173e-02,1.838889271100185852e-01
5.634375000000000000e+01,1.386911011332898624e-01,2.538544848999322312e-01
5.653125000000000000e+01,1.147409334088109745e-01,-3.353935525622375735e-01
5.671875000000000000e+01,8.247323920390670082e-02,-1.600146511803188787e-01
5.690625000000000000e+01,1.512523380531263228e-01,-6.872429030743774092e-01
5.709375000000000000e+01,9.677813600021067941e-02,9.491710519645835120e-02
5.728125000000000000e+01,1.677708300657059226e-01,1.159732687492294190e-01
5.746875000000000000e+01,1.296715570425845954e-01,-1.466279687547853428e-01
5.765625000000000000e+01,5.885155301568545383e-02,-4.499560457190909801e-02
5.784375000000000000e+01,1.160584137498830160e-01,-2.624586483866551134e-01
5.803125000000000000e+01,6.806843891433800309e-02,-4.369376014853685319e-01
5.821875000000000000e+01,6.754040434530850234e-02,1.090175626580446533e+00
5.840625000000000000e+01,8.600900310148062999e-02,-9.181835436047265375e-01
5.859375000000000000e+01,1.085730004606944021e-02,-7.901842904570344217e-01
5.878125000000000000e+01,6.814499569354381947e-02,-9.646483162632080166e-02
5.896875000000000000e+01,1.015205231029057131e-01,-1.261684364139910031e-01
5.915625000000000000e+01,6.902465030768212273e-02,-2.726129215526498228e-01
5.934375000000000000e+01,1.513477753259309111e-01,3.457753045813944937e-01
5.953125000000000000e+01,4.310845301895938064e-02,-3.901531624682093025e-01
5.971875000000000000e+01,7.818442462559005435e-02,-5.228106338551867793e-01
5.990625000000000000e+01,1.248783162594548912e-01,-4.328729050402557732e-02
6.009375000000000000e+01,1.388480458986407484e-02,-2.062540722791084136e-01
6.028125000000000000e+01,-1.991001702648986793e-03,-5.138379942945903167e-02
6.046875000000000000e+01,-4.016080334882587977e-02,-5.247603810327632345e-01
6.065625000000000000e+01,1.002789213416832581e-01,2.432162916369122740e-01
6.084375000000000000e+01,8.113159678416081988e-03,1.926500840928042635e-01
6.103125000000000000e+01,1.869553520262172697e-01,-4.061204653623349259e-01
6.121875000000000000e+01,8.704803976836217316e-02,4.639783892432944867e-01
6.140625000000000000e+01,4.941002666984672942e-02,4.550752833395108610e-01
6.159375000000000000e+01,6.671199840319275154e-02,-2.687621378333346911e-01
6.178125000000000000e+01,6.448653667739279172e-02,-4.086220657745229801e-01
6.196875000000000000e+01,4.095973682476028443e-02,2.637996427017412771e-01
6.215625000000000000e+01,-5.672619575534554315e-03,-7.944356532037204488e-01
6.234375000000000000e+01,4.350383679678770932e-04,2.109858142583220797e-01
6.253125000000000000e+01,4.431484366634208527e-02,-5.598290471781126598e-01
6.271875000000000000e+01,1.626794267984621456e-02,-3.981597682381448067e-01
6.290625000000000000e+01,2.992345411249175413e-02,-9.708903819156944337e-02
6.309375000000000000e+01,-3.667020815768751163e-02,-9.684049990630683169e-02
6.328125000000000000e+01,4.684569085782186448e-02,1.776243834747788242e-01
6.346875000000000000e+01,2.535844915701090940e-02,-2.270874836199254787e-02
6.365625000000000000e+01,6.889138733868094278e-03,1.899166660514026717e-01
6.384375000000000000e+01,6.028434497027035377e-02,5.686250408126625189e-01
6.403125000000000000e+01,3.163186350474234132e-02,4.618482577704128289e-01
6.421875000000000000e+01,1.081875022443483658e-01,3.453236242406774181e-01
6.440625000000000000e+01,4.393961050935502044e-02,2.645383032237305088e-01
6.459375000000000000e+01,-2.193674238725407122e-03,5.620708304718391446e-02
6.478125000000000000e+01,6.852712279319916888e-02,6.769437762139887127e-01
6.496875000000000000e+01,5.379935596570817324e-02,6.107873610741023640e-01
6.515625000000000000e+01,6.872967227506876498e-02,-6.165745611883437505e-01
6.534375000000000000e+01,1.709795879544628860e-02,3.937178648119470381e-01
6.553125000000000000e+01,1.021906747722454156e-01,-1.624124615010487105e-01
6.571875000000000000e+01,1.195829637384520083e-01,-1.187361742592827341e-01
6.590625000000000000e+01,6.895709417685225162e-02,-5.804543499857572897e-02
6.609375000000000000e+01,4.261019674626709275e-02,-2.902588473982348205e-01
6.628125000000000000e+01,4.949872210583805554e-02,-7.662972726222108122e-01
6.646875000000000000e+01,1.127702369809355787e-01,1.923070947694327515e-02
6.665625000000000000e+01,6.800956132732949300e-02,4.334372210351773447e-01
6.684375000000000000e+01,5.015311765440344516e-02,-7.976593410842269805e-02
6.703125000000000000e+01,3.912981795301107013e-02,-2.201287876082744788e-01
6.721875000000000000e+01,1.178838046490398028e-01,3.597928489576815991e-01
6.740625000000000000e+01,8.151321948308520859e-02,-3.592733115180521963e-01
6.759375000000000000e+01,6.254344369241948698e-02,-6.142076019525859465e-01
6.778125000000000000e+01,1.176099625870108412e-01,-1.452092478825193211e-01
6.796875000000000000e+01,1.375056507221046331e-01,-4.618518295714579835e-02
6.815625000000000000e+01,1.074354340802443630e-01,1.677498974130173792e-01
6.834375000000000000e+01,8.238961355746710069e-02,-5.401923544269493505e-02
6.853125000000000000e+01,2.095064124629573143e-01,2.013623869463856408e-01
6.871875000000000000e+01,1.044055389482707596e-01,3.726128362771135016e-01
6.890625000000000000e+01,8.283057953782702043e-02,-2.439268128831599824e-01
6.909375000000000000e+01,1.165457682997868005e-01,4.395787345997348439e-01
6.928125000000000000e+01,4.918952041722945978e-02,7.816213011803654354e-01
6.946875000000000000e+01,2.400514161399769364e-02,7.898792275205721580e-01
6.965625000000000000e+01,4.713636997760772829e-02,3.741689662171268083e-01
6.984375000000000000e+01,1.028199744303037733e-02,-7.570520562094884554e-02
7.003125000000000000e+01,6.346056515666020914e-02,5.784335220334639871e-01
7.021875000000000000e+01,5.521886768785577715e-02,-1.270061977064074199e-02
7.040625000000000000e+01,1.042681234948474867e-01,6.259503902736014425e-01
7.059375000000000000e+01,2.828263389162088970e-03,-4.594280531007655100e-01
7.078125000000000000e+01,1.740021287155002483e-02,-1.299610379424223083e-01
7.096875000000000000e+01,4.183750250676609994e-02,4.369952856341399183e-01
7.115625000000000000e+01,9.421319252292903457e-02,5.733735984109102901e-01
7.134375000000000000e+01,1.144724332275046663e-01,-1.873402887799215932e-01
7.153125000000000000e+01,6.089554545752662307e-02,4.555179305543788360e-01
7.171875000000000000e+01,1.772655992659508684e-01,-2.097717012905775391e-01
7.190625000000000000e+01,-5.655973401532321532e-02,-1.832097127578435902e-02
7.209375000000000000e+01,-2.055187543938075123e-02,-2.816977303635326280e-02
7.228125000000000000e+01,-2.629528916777701397e-02,-1.633709842019470670e-02
7.246875000000000000e+01,4.048485565918724660e-02,1.987258891170995412e-02
7.265625000000000000e+01,5.175823118236166920e-02,3.823920134178706576e-01
7.284375000000000000e+01,6.509884615736893920e-02,3.329128406667791751e-01
7.303125000000000000e+01,-4.471724914708374854e-02,-5.740326214665003590e-01
7.321875000000000000e+01,4.546943072384124207e-02,5.225122532837644940e-01
7.340625000000000000e+01,-6.717220214775920795e-02,4.267764905222293237e-03
7.359375000000000000e+01,5.812608414517228539e-02,-5.861602711476621153e-02
7.378125000000000000e+01,-2.417833516641110236e-02,1.126840754955651391e-01
7.396875000000000000e+01,2.300264340900071147e-02,7.421080423324610820e-02
7.415625000000000000e+01,5.696097095575680669e-02,2.582607696744503301e-01
7.434375000000000000e+01,5.182498790475165151e-02,1.349172432549039513e-02
7.453125000000000000e+01,9.974815620070387467e-02,4.303207766809862278e-01
7.471875000000000000e+01,4.320188528600965583e-02,1.456095116486721963e-01
7.490625000000000000e+01,1.392020617388709525e-01,8.094618694630639766e-02
7.509375000000000000e+01,1.196752231489597307e-01,5.734923755986756078e-01
7.528125000000000000e+01,7.282764598814139845e-02,4.100869881036715014e-01
7.546875000000000000e+01,5.872555077245067423e-02,2.382795119406750928e-01
7.565625000000000000e+01,8.309171385147351430e-02,1.181437617128722195e-01
7.584375000000000000e+01,5.951685771474046760e-02,-2.601184578029744898e-01
7.603125000000000000e+01,-6.051968692344189549e-02,-1.233950424489762554e-01
7.621875000000000000e+01,-4.303594550393086138e-02,-2.207303716531896498e-01
7.640625000000000000e+01,7.391795935788536553e-02,-1.872253604128104598e-02
7.659375000000000000e+01,-2.775172680352966381e-02,-8.225815600073644873e-01
7.678125000000000000e+01,-1.537620942958994874e-02,1.438732251302781151e-01
7.696875000000000000e+01,4.875942314683356926e-03,2.066376553156601403e-01
7.715625000000000000e+01,4.473741446197720961e-02,-2.247556364186777955e-01
7.734375000000000000e+01,1.497623507245009478e-01,1.950449016148638748e-01
7.753125000000000000e+01,1.241356641039175202e-01,-2.512924276921069122e-01
7.771875000000000000e+01,1.001215695327459798e-01,7.139032736828312409e-01
7.790625000000000000e+01,8.983391677858776347e-03,-3.804720862524391123e-02
7.809375000000000000e+01,9.359326010584823052e-02,-2.770918953146122021e-01
7.828125000000000000e+01,6.185049020501764971e-02,-4.932597011881227900e-01
7.846875000000000000e+01,9.597929326299947661e-02,-2.804820618382279918e-01
7.865625000000000000e+01,9.372018143011473512e-02,9.053460199036464928e-01
7.884375000000000000e+01,1.256433092748494573e-01,-9.460409772680122842e-02
7.903125000000000000e+01,1.000935001431599858e-01,1.382985010601487375e-01
7.921875000000000000e+01,1.417648806399114392e-01,7.629771858920264549e-01
7.940625000000000000e+01,1.400095600082096325e-01,-1.917527748738905302e-01
7.959375000000000000e+01,1.128182650792552977e-02,4.293684535027750826e-01
7.978125000000000000e+01,8.912687618925474453e-02,1.999185665711706861e-01
7.996875000000000000e+01,1.278392872678182357e-01,2.338844533833821515e-01
8.015625000000000000e+01,5.983301694244858027e-02,-3.571408730341545379e-01
8.034375000000000000e+01,8.925595986737278054e-02,2.713163708592674084e-01
8.053125000000000000e+01,6.628330064272347499e-02,2.216821450665236171e-01
8.071875000000000000e+01,2.310665471232198342e-02,-3.472764604077269723e-01
8.090625000000000000e+01,4.236311868756104104e-02,-5.554577501880260115e-01
8.109375000000000000e+01,9.072595754312828831e-02,-9.760193631450420071e-03
8.128125000000000000e+01,2.304428798922231181e-02,2.047994464018927374e-01
8.146875000000000000e+01,1.000557355383620006e-01,2.098099866486791143e-03
8.165625000000000000e+01,4.690703788305938815e-02,-5.103346516776241515e-02
8.184375000000000000e+01,4.292850525884261970e-02,8.544726411651026865e-02
8.203125000000000000e+01,7.729995820977819676e-02,2.869588947165482296e-01
8.221875000000000000e+01,2.333208313200429984e-02,7.616975220832955529e-02
8.240625000000000000e+01,1.688788890470931392e-01,1.559273526009405941e-01
8.259375000000000000e+01,4.424072723122662865e-02,4.294686935167248976e-01
8.278125000000000000e+01,2.906913233228181070e-02,-1.013318977673804966e-01
8.296875000000000000e+01,-2.212738484502096981e-02,-2.222727524465426541e-01
8.315625000000000000e+01,9.423440969345620033e-02,1.355532973907713767e-01
8.334375000000000000e+01,7.777507833104380097e-02,1.019222298466019083e+00
8.353125000000000000e+01,1.084172480921665738e-01,3.160924605293757850e-01
8.371875000000000000e+01,1.129377579801769116e-01,-2.306480418860132886e-01
8.390625000000000000e+01,8.283155681816367633e-02,4.465719989264869128e-01
8.409375000000000000e+01,8.108300984433469694e-02,1.714306001740055763e-01
8.428125000000000000e+01,4.419521797339598379e-02,2.604387492090438627e-01
8.446875000000000000e+01,4.612963619872800791e-02,-1.177240499739298230e-01
8.465625000000000000e+01,1.121527231798467028e-01,3.472170563873362426e-01
8.484375000000000000e+01,4.425559550162461164e-02,-1.276392761766658168e-01
8.503125000000000000e+01,2.320181417461242290e-02,-2.205830552011605050e-01
8.521875000000000000e+01,-1.227924870218544129e-02,-6.541466065846464062e-01
8.540625000000000000e+01,1.091520785138442307e-01,-5.788618165692867024e-01
8.559375000000000000e+01,3.028044100507543135e-02,2.155059756194646070e-01
8.578125000000000000e+01,4.576700718392601175e-02,-3.419210169872144434e-01
8.596875000000000000e+01,8.092171225752053942e-02,6.076601825787975031e-01
8.615625000000000000e+01,1.056033924391357459e-01,-1.784983989562931583e-01
8.634375000000000000e+01,2.266748684061781205e-02,-1.258391082066623312e-02
8.653125000000000000e+01,-5.988908204938070412e-02,1.853270639575441692e-01
8.671875000000000000e+01,5.612341197519299385e-03,2.302687916752574893e-01
8.690625000000000000e+01,2.362318337816304847e-04,8.717394973313332684e-01
8.709375000000000000e+01,1.246806196438399184e-02,2.471662867428392474e-01
8.728125000000000000e+01,6.941200360948585057e-02,-8.303026225912333302e-01
8.746875000000000000e+01,8.952120395859708424e-02,-3.948805915286754953e-01
8.765625000000000000e+01,1.261180068854628189e-01,-4.142779248252281832e-01
8.784375000000000000e+01,7.335559729104090820e-02,-2.167779132450391444e-01
8.803125000000000000e+01,1.202088008916462059e-01,-1.257937585083936938e-01
8.821875000000000000e+01,1.105634698116091386e-01,-6.240706070852297671e-02
8.840625000000000000e+01,1.491861127961442435e-01,-2.443226917144443178e-01
8.859375000000000000e+01,8.249874850460514608e-02,-3.922512995906117794e-01
8.878125000000000000e+01,5.440922507352752291e-02,-1.026810213419082629e-01
8.896875000000000000e+01,5.204270181550896268e-03,1.913002059481527795e-02
8.915625000000000000e+01,1.399182174507984655e-01,1.376365168664221983e-01
8.934375000000000000e+01,6.768320533886651447e-02,5.481393993551080257e-01
8.953125000000000000e+01,6.037868496932219387e-02,-3.033840132795262434e-01
8.971875000000000000e+01,7.242861891218410619e-02,4.488072243611895829e-01
8.990625000000000000e+01,-6.139406388982138196e-03,1.441924963675944582e-01
9.009375000000000000e+01,1.232259253314254011e-01,-3.799092796581078346e-01
9.028125000000000000e+01,4.049775194258131705e-02,9.318959921105829380e-02
9.046875000000000000e+01,-1.893252551617763402e-02,8.899597770221134851e-02
9.065625000000000000e+01,1.180487017480942313e-01,-1.015305004890478813e-01
9.084375000000000000e+01,1.982398470062207707e-02,3.469470249910955317e-01
9.103125000000000000e+01,6.990074357433684327e-02,-1.052512935806646510e-01
9.121875000000000000e+01,4.968953281105825681e-02,1.715739333181431903e-01
9.140625000000000000e+01,1.027531032090394092e-01,8.513010100762130605e-02
9.159375000000000000e+01,2.724286200484016263e-02,-4.169207603825668684e-01
9.178125000000000000e+01,1.306257481626289518e-01,9.699146910622857831e-02
9.196875000000000000e+01,3.153601036086683962e-02,-2.545365357271407447e-01
9.215625000000000000e+01,8.851593362351195537e-03,-1.380490540184950987e-01
9.234375000000000000e+01,1.485095167806917971e-01,-1.841405413865118135e-01
9.253125000000000000e+01,4.990905047213800572e-02,-2.096309213988263309e-01
9.271875000000000000e+01,1.145308225229655363e-01,-3.978650412561535177e-01
9.290625000000000000e+01,5.444318173216800005e-02,7.991603528739403828e-01
9.309375000000000000e+01,6.125899022779890402e-02,1.854276851470046950e-01
9.328125000000000000e+01,1.919641256645832073e-02,-3.519066555650738337e-01
9.346875000000000000e+01,6.710749856428321891e-02,-3.846797314147636371e-01
9.365625000000000000e+01,1.695060594799144837e-01,5.778885548986067988e-02
9.384375000000000000e+01,1.489476666662881144e-03,4.010495404864400371e-02
9.403125000000000000e+01,1.833677369888135900e-01,-1.614797144121382644e-01
9.421875000000000000e+01,8.558351903452887655e-02,3.201912710177055033e-01
9.440625000000000000e+01,4.193244987337152452e-02,6.644651445378713106e-01
9.459375000000000000e+01,3.685765787976436059e-02,5.802811161723582245e-01
9.478125000000000000e+01,-2.842680806865871546e-02,3.134227217903458040e-01
9.496875000000000000e+01,-1.384396576746382834e-02,-3.464311448612420463e-01
9.515625000000000000e+01,2.630442642481511939e-02,3.164451272641883861e-01
9.534375000000000000e+01,2.793731800120724529e-02,-4.306511987905707883e-01
9.553125000000000000e+01,1.006234471179396905e-01,-3.384506609925210796e-01
9.571875000000000000e+01,7.195234083788193402e-02,-4.895965965515074458e-01
9.590625000000000000e+01,4.110072379947382615e-02,-3.196578045628655218e-01
9.609375000000000000e+01,6.789706403388606759e-02,7.420939155849737290e-03
9.628125000000000000e+01,3.270207965198324018e-02,2.519140176707139744e-01
9.646875000000000000e+01,6.789953320941322090e-02,1.882336538423317052e-01
9.665625000000000000e+01,4.918767491865594366e-02,1.473924070939176545e-01
9.684375000000000000e+01,2.613002251243301544e-02,-1.822475686346649582e-01
9.703125000000000000e+01,7.981265349590671576e-02,5.185567506524080272e-02
9.721875000000000000e+01,1.019866314705097921e-01,-1.652494141166016561e-02
9.740625000000000000e+01,4.748590074656533488e-02,-1.047865783637291770e-01
9.759375000000000000e+01,5.108300216714667386e-02,-2.873406327742316080e-01
9.778125000000000000e+01,6.518246207015465643e-02,4.402442853538275358e-01
9.796875000000000000e+01,1.319864311190741546e-01,-1.178603104564501791e-01
9.815625000000000000e+01,6.903760655588087047e-02,6.540252884506401188e-01
9.834375000000000000e+01,2.563042759723543895e-02,1.176351434833122767e-02
9.853125000000000000e+01,7.197634449143208712e-02,6.916355798952622536e-02
9.871875000000000000e+01,1.099963475185461448e-01,2.035698333238258328e-01
9.890625000000000000e+01,1.268327445959300803e-01,-1.189075198481361895e-01
9.909375000000000000e+01,7.390830663986491800e-02,-5.684350535614157707e-02
9.928125000000000000e+01,1.098666835970618649e-01,1.323812687246856967e-01
9.946875000000000000e+01,1.094603690516322558e-01,-1.350229483533098573e-01
9.965625000000000000e+01,7.472618514432838310e-02,-1.450690163362935436e-01
9.984375000000000000e+01,1.231606997904179934e-01,-1.617263680317648777e-01
1.000312500000000000e+02,8.156298442803233684e-02,-7.031647153486915158e-01
1.002187500000000000e+02,3.742485524600169811e-02,-4.155563799439221384e-01
1.004062500000000000e+02,6.964417105594122859e-02,-1.889826456729508664e-01
1.005937500000000000e+02,1.106085049610783244e-01,-3.266388741025423315e-01
1.007812500000000000e+02,1.225040369099588133e-01,-4.250050203671946747e-01
1.009687500000000000e+02,7.549101098800292675e-02,4.032957271729742388e-02
1.011562500000000000e+02,1.100049985284528020e-01,-6.981771477160236827e-02
1.013437500000000000e+02,3.136499305036011265e-02,-2.836210855497256489e-02
1.015312500000000000e+02,7.008175271160155262e-02,2.021936033657709686e-01
1.017187500000000000e+02,9.409111274197812236e-02,-1.671682820949627057e-01
1.019062500000000000e+02,1.123613494507367250e-01,8.455971646585851431e-01
1.020937500000000000e+02,4.039350782180406441e-02,3.984365356081980281e-01
1.022812500000000000e+02,8.271345040660094128e-02,3.244918595057129096e-01
1.024687500000000000e+02,6.995526249298222865e-03,3.339533368860827522e-01
1.026562500000000000e+02,2.356691273033106881e-02,1.499927406979111311e-01
1.028437500000000000e+02,1.353371409709325235e-02,2.111531566049791309e-01
1.030312500000000000e+02,4.263797334554908502e-02,6.227975664154428159e-01
1.032187500000000000e+02,1.210366194861478562e-01,3.549607249645418960e-01
1.034062500000000000e+02,9.358226186010654146e-02,6.516092558671573443e-01
1.035937500000000000e+02,7.143785631561172522e-02,5.260683454001195969e-01
1.037812500000000000e+02,2.403180103628699271e-02,6.888852979087687345e-01
1.039687500000000000e+02,7.661532834586637364e-02,1.856025456743850555e-01
1.041562500000000000e+02,9.485654897341078140e-02,1.831581835173494710e-01
1.043437500000000000e+02,1.148549593900014543e-01,4.041768896188386861e-01
1.045312500000000000e+02,3.648428307631945700e-02,4.866344708671590524e-01
1.047187500000000000e+02,1.755576034487660309e-02,1.289436761031481637e-01
1.049062500000000000e+02,1.648562454496129703e-01,4.523625787902574302e-02
1.050937500000000000e+02,4.125955993347929507e-02,2.830128199519776899e-03
1.052812500000000000e+02,-9.547451120965888549e-03,3.420406110325870941e-01
1.054687500000000000e+02,1.275909320307704320e-01,3.849384845830172708e-01
1.056562500000000000e+02,9.984696274904081292e-02,3.061191424833964447e-02
1.058437500000000000e+02,6.044135917630910626e-02,4.134885804359100803e-02
1.060312500000000000e+02,5.080005323584657617e-02,-1.194818375223576368e-01
1.062187500000000000e+02,5.120989902961525786e-02,-2.750581275134322823e-02
1.064062500000000000e+02,7.451239005587240172e-02,-5.482520687925784841e-02
1.065937500000000000e+02,7.117077430808649297e-02,-3.587766075726221970e-01
1.067812500000000000e+02,6.884012826930074880e-03,2.594054093052022836e-01
1.069687500000000000e+02,7.656188956484299979e-02,3.916201899658631191e-01
1.071562500000000000e+02,-6.222984691021338222e-03,-3.627971787215642507e-01
1.073437500000000000e+02,1.179201304375112613e-01,2.484857912816664793e-01
1.075312500000000000e+02,7.239911356400341447e-02,-4.890681839230808237e-01
1.077187500000000000e+02,1.422198924544204601e-03,-2.466730004900909989e-01
1.079062500000000000e+02,1.367390613710028902e-01,-1.450988331018265853e-01
1.080937500000000000e+02,1.184256921701631882e-01,8.895755118800252603e-02
1.082812500000000000e+02,5.692013797597894609e-02,3.611053041387606299e-01
1.084687500000000000e+02,2.165053497205349231e-02,5.901830277119302082e-02
1.086562500000000000e+02,1.210197885197032974e-01,9.251476220087226920e-01
1.088437500000000000e+02,8.457582068650992824e-02,5.241880952199267085e-01
1.090312500000000000e+02,6.202728860506567798e-02,-1.273086825062819116e-01
1.092187500000000000e+02,8.483124840461186977e-02,2.581303249244513154e-01
1.094062500000000000e+02,1.424402455725726213e-03,5.316586279101898072e-02
1.095937500000000000e+02,-6.872554403472008744e-03,3.555186210975875838e-01
1.097812500000000000e+02,3.643837468082722353e-02,2.450115569612876243e-01
1.099687500000000000e+02,3.776766650861418384e-02,5.088334872266102593e-01
1.101562500000000000e+02,1.128913359210343970e-01,1.115720173715715191e-01
1.103437500000000000e+02,3.687861113020574066e-02,-2.378146034681947185e-01
1.105312500000000000e+02,-2.074539351872317638e-02,9.518769107436355625e-01
1.107187500000000000e+02,7.006157722365458085e-02,-4.545150057073783501e-01
1.109062500000000000e+02,4.340091376799648515e-02,2.735649475640116179e-01
1.110937500000000000e+02,7.731614557809507460e-02,-1.090927053527650514e-01
1.112812500000000000e+02,1.482738492684632092e-02,-2.397457968345975132e-01
1.114687500000000000e+02,7.798021538594923641e-02,-3.445754124232109916e-01
1.116562500000000000e+02,7.820174742690255698e-03,-2.294478549766267861e-01
1.118437500000000000e+02,1.078968696582336406e-01,-9.587598100290506409e-02
1.120312500000000000e+02,1.046881549977456416e-01,-6.598381002416999763e-01
1.122187500000000000e+02,6.725395048779603258e-02,-4.563766733598697556e-01
1.124062500000000000e+02,8.681826322015240294e-02,-4.101776719949441485e-01
1.125937500000000000e+02,3.300317597310709061e-02,-4.301753457589541085e-01
1.127812500000000000e+02,1.323639140860137786e-01,-4.345214406319826139e-01
1.129687500000000000e+02,1.027354178980459665e-01,-4.517795294904090042e-01
1.131562500000000000e+02,2.392875972230967818e-02,-3.551403919241806761e-01
1.133437500000000000e+02,1.904987074740915887e-02,4.198781233752413300e-01
1.135312500000000000e+02,6.282918330089160008e-02,-3.433332590290660846e-02
1.137187500000000000e+02,5.718250267017310762e-02,-5.178869192721435866e-02
1.139062500000000000e+02,-1.880645558676974360e-02,5.943452238122688414e-01
1.140937500000000000e+02,1.446582121960489076e-01,1.142888360927258873e-01
1.142812500000000000e+02,1.271935109661370689e-01,2.136098659507013053e-01
1.144687500000000000e+02,7.247019903979889932e-02,5.948098037235922675e-01
1.146562500000000000e+02,1.342982526665537080e-02,-5.749419879344941364e-01
1.148437500000000000e+02,1.300251011942918922e-01,7.820673262793320646e-02
1.150312500000000000e+02,-1.186150045680278708e-02,-3.045292778147086210e-01
1.152187500000000000e+02,5.709523854054054937e-02,1.374796646862819216e-02
1.154062500000000000e+02,4.929852527467915024e-02,-9.945220072870597505e-02
1.155937500000000000e+02,1.155698522689192487e-01,2.345657436571002563e-01
1.157812500000000000e+02,9.208777995523576010e-02,3.305865456809726766e-01
1.159687500000000000e+02,9.480349780085361999e-02,1.073838929019132138e+00
1.161562500000000000e+02,7.485088349622515125e-02,2.095267847354307378e-01
1.163437500000000000e+02,1.402309774361469863e-01,-5.759854141283540230e-01
1.165312500000000000e+02,7.649626797471853479e-02,-2.588745319990266580e-01
1.167187500000000000e+02,4.543622781353917617e-02,1.094034912072174848e-01
1.169062500000000000e+02,4.428432973521978511e-02,4.272923346177890380e-01
1.170937500000000000e+02,5.498150159408510262e-02,-2.357180513428431823e-01
1.172812500000000000e+02,4.481974734049742892e-02,2.422267010900043260e-01
1.174687500000000000e+02,1.177209029639385562e-01,-2.562035680973053786e-01
1.176562500000000000e+02,7.888033814748496297e-02,-2.454671727994366393e-01
1.178437500000000000e+02,5.083091035002951230e-02,-1.534406149177698353e-01
1.180312500000000000e+02,3.345054889307164103e-02,-6.825188987080252900e-01
1.182187500000000000e+02,5.792959506297279404e-02,-6.088678190971847926e-01
1.184062500000000000e+02,1.084404176621944771e-02,-6.402366294355203991e-01
1.185937500000000000e+02,9.075960779796332645e-03,-1.376144879615992522e-01
1.187812500000000000e+02,7.351276646458870800e-02,2.535891374861591885e-01
1.189687500000000000e+02,8.779795847195259739e-02,4.622373142094318155e-01
1.191562500000000000e+02,1.106066782517842739e-01,-2.129525878485196699e-01
1.193437500000000000e+02,-1.778487725025001964e-02,6.254408886700559833e-01
1.195312500000000000e+02,1.108717688350964181e-01,-1.338770119328955843e-01
1.197187500000000000e+02,9.225574779151202165e-03,-5.842388292399789407e-01
1.199062500000000000e+02,8.304779968673869917e-02,-6.496431068974857226e-01
1.200937500000000000e+02,8.438171868077404270e-02,-5.000498977908023335e-01
1.202812500000000000e+02,4.112229726779048633e-02,7.656630561626798226e-03
1.204687500000000000e+02,8.001724458280534691e-02,5.998025804761653035e-01
1.206562500000000000e+02,1.719586461169484437e-01,-3.651834432076839221e-03
1.208437500000000000e+02,1.359378543744895751e-01,3.545184173473217015e-01
1.210312500000000000e+02,9.251406318445276611e-02,3.491409665635387682e-01
1.212187500000000000e+02,8.907055176018729981e-02,-5.468878658308540253e-02
1.214062500000000000e+02,1.511734844519878607e-01,4.100986177500089980e-01
1.215937500000000000e+02,-1.291257159488168327e-02,2.966184092380785842e-01
1.217812500000000000e+02,8.853916231498715206e-02,-3.822378452811960869e-01
1.219687500000000000e+02,2.011937987125236305e-01,-4.558008686685752764e-01
1.221562500000000000e+02,8.054013441824281472e-02,2.146632348772641308e-01
1.223437500000000000e+02,1.055753308616829145e-01,-1.930401962043504227e-01
1.225312500000000000e+02,1.112714509679193498e-01,-4.316502318614254818e-01
1.227187500000000000e+02,6.135839344723592603e-02,-2.975274671398722148e-01
1.229062500000000000e+02,1.103526127449612204e-01,-2.147716540815736153e-01
1.230937500000000000e+02,1.258621739078762403e-01,-8.952932756835139116e-01
1.232812500000000000e+02,1.351213430488229505e-01,-4.389043842814714935e-01
1.234687500000000000e+02,2.547656648158636017e-02,-8.658158976512027039e-01
1.236562500000000000e+02,1.487063107878014989e-01,2.008802060149150748e-02
1.238437500000000000e+02,9.932761409510248996e-02,-9.576316587262567737e-02
1.240312500000000000e+02,7.528116309460131106e-02,4.440899719567141801e-01
1.242187500000000000e+02,6.334303305246180571e-02,6.910320786876411603e-01
1.244062500000000000e+02,5.842825944179708131e-02,2.070316389748541042e-01
1.245937500000000000e+02,8.666191416678259429e-02,-1.101307790117971308e-01
1.247812500000000000e+02,-1.926762451762442652e-02,3.594065748545745009e-01
1.249687500000000000e+02,4.294375522763971276e-02,-3.437608706150001581e-01
1.251562500000000000e+02,-4.946790307286619282e-03,5.903096136917440617e-01
1.253437500000000000e+02,9.190803606429653883e-02,4.116283914167695457e-01
1.255312500000000000e+02,4.444657597807122329e-02,9.910920057717476084e-02
1.257187500000000000e+02,9.646822597358095663e-02,-3.194287271730615885e-01
1.259062500000000000e+02,4.390832890049978232e-02,-9.254053146972296418e-02
1.260937500000000000e+02,6.864888670449431629e-03,5.631117561262044546e-02
1.262812500000000000e+02,9.357597025407926594e-02,-5.974568509909374825e-01
1.264687500000000000e+02,1.005525462778678047e-02,-4.788584864523102169e-01
1.266562500000000000e+02,-2.112403246258054423e-02,3.904257845422023365e-01
1.268437500000000000e+02,1.495505108751160606e-02,-8.319461115365811565e-02
1.270312500000000000e+02,3.148836384752939921e-03,-2.319444592955051121e-01
1.272187500000000000e+02,-5.447667798941324691e-02,3.130319841338291553e-02
1.274062500000000000e+02,-3.106316540765874379e-02,1.862580369114255063e-01
1.275937500000000000e+02,4.051393032796113403e-03,2.594815257766072136e-01
1.277812500000000000e+02,-2.689253634753185906e-02,-1.385964013438751863e-01
1.279687500000000000e+02,-1.253211584297275749e-02,1.548197360788776678e-01
1.281562500000000000e+02,-5.723549320816800901e-02,-6.765791017930666840e-01
1.283437500000000000e+02,1.030682475873447856e-01,2.243707846667746253e-01
1.285312500000000000e+02,1.371238383265449556e-02,-5.378598532240062013e-01
1.287187500000000000e+02,3.287085014864032928e-02,2.270343131650918167e-01
1.289062500000000000e+02,2.881496710261899352e-02,-2.755792564346677409e-01
1.290937500000000000e+02,3.109066821778583289e-03,7.055315345775170499e-02
1.292812500000000000e+02,3.992037696151840009e-02,-9.898634104033021686e-02
1.294687500000000000e+02,-4.218182837955453124e-02,1.672198646906224440e-01
1.296562500000000000e+02,1.117943180144891357e-01,4.165420368351817615e-01
1.298437500000000000e+02,9.290878386508438780e-03,5.753409369046948996e-01
1.300312500000000000e+02,5.787639955262591229e-02,3.700983273139684115e-01
1.302187500000000000e+02,-8.521886352113483554e-02,2.767324484742061941e-01
1.304062500000000000e+02,1.110192903614404258e-01,-2.728097650765448634e-02
1.305937500000000000e+02,6.931400194535797255e-02,5.375934678131102373e-01
1.307812500000000000e+02,8.964040034733500306e-02,-7.268944346449472960e-01
1.309687500000000000e+02,4.305786983269399570e-02,1.054587236316706367e-01
1.311562500000000000e+02,8.323215597258126763e-03,-3.125442297061624686e-01
1.313437500000000000e+02,1.406004102199176486e-01,-4.172511431960401751e-02
1.315312500000000000e+02,2.054566373709576510e-02,-1.936574163048874198e-01
1.317187500000000000e+02,2.906700370895975993e-02,-1.800238169886085871e-01
1.319062500000000000e+02,1.157727674992230504e-01,-5.575885826054332028e-01
1.320937500000000000e+02,1.161838440168452280e-01,-6.822673438944946156e-01
1.322812500000000000e+02,1.281054146476634514e-01,5.764440791782874385e-01
1.324687500000000000e+02,-1.388637317873531174e-03,-1.478270036136279941e-01
1.326562500000000000e+02,5.780763839582903074e-02,1.778290335484484785e-01
1.328437500000000000e+02,3.331970078039603322e-02,3.518930804858086958e-01
1.330312500000000000e+02,5.665031766784522915e-02,-3.001039286792206440e-02
1.332187500000000000e+02,1.230558131911152486e-02,7.330979482486554843e-01
1.334062500000000000e+02,3.758497838602181673e-02,2.798454793011160291e-01
1.335937500000000000e+02,3.548555076766035654e-02,4.756133856436974838e-01
1.337812500000000000e+02,6.732821517398690503e-02,4.374838175565116671e-01
1.339687500000000000e+02,2.836743536381902686e-02,6.363426177678377371e-01
1.341562500000000000e+02,5.956431802127326591e-02,-1.783480764481737424e-02
1.343437500000000000e+02,-2.283860127576531340e-03,3.771285393691812260e-01
1.345312500000000000e+02,-1.933741879685157983e-02,5.011010765492756036e-01
1.347187500000000000e+02,4.100298352868492202e-02,8.930437429210371647e-01
1.349062500000000000e+02,3.033075317085831557e-02,-5.169138169316340736e-01
1.350937500000000000e+02,6.105541158314053973e-02,2.756937596660975487e-01
1.352812500000000000e+02,1.047443077288221502e-01,1.305340245907444796e+00
1.354687500000000000e+02,1.056550979618435804e-01,-1.315791283707881121e-01
1.356562500000000000e+02,6.029053396360950501e-02,1.022653561557518742e+00
1.358437500000000000e+02,4.940202184471331748e-02,1.069181299856722944e-01
1.360312500000000000e+02,6.380425989159732580e-02,9.652204097218657353e-01
1.362187500000000000e+02,1.185778826406505004e-01,-1.558725127515003805e-02
1.364062500000000000e+02,7.854075255988846038e-02,2.697151785563960402e-01
1.365937500000000000e+02,6.275914119875380948e-02,5.653395864710546448e-01
1.367812500000000000e+02,6.791880870919442259e-02,6.046033735668174813e-01
1.369687500000000000e+02,8.549477637406255326e-02,1.571819859778713635e-01
1.371562500000000000e+02,9.154217208370596381e-02,4.457395636523813209e-01
1.373437500000000000e+02,4.224377582093552519e-02,-1.380902883938688319e-01
1.375312500000000000e+02,2.581279450478746185e-02,-3.026296859648027748e-01
1.377187500000000000e+02,5.195077794712688046e-02,-3.165452927711953635e-02
1.379062500000000000e+02,8.171602178877890310e-02,3.142575264422475811e-01
1.380937500000000000e+02,7.363082089081274262e-02,-6.483775167549765683e-02
1.382812500000000000e+02,8.578248999297954924e-02,-1.091273439056408279e-01
1.384687500000000000e+02,6.275317368050536970e-03,-2.787950728882719886e-01
1.386562500000000000e+02,9.003268956831789183e-02,1.503463306916046349e-01
1.388437500000000000e+02,7.020837586652817208e-02,-2.631022893419299180e-01
1.390312500000000000e+02,7.169712113473281079e-02,-3.816054255182166344e-02
1.392187500000000000e+02,-3.687570361492475968e-02,2.025225721459378292e-02
1.394062500000000000e+02,8.381270304039389885e-02,1.786042304134980441e-01
1.395937500000000000e+02,1.379321471404466593e-01,-4.980147907535865670e-01
1.397812500000000000e+02,7.658002876515013213e-02,-2.529802152639604174e-01
1.399687500000000000e+02,5.935691081472782571e-02,3.566155747136292575e-01
1.401562500000000000e+02,3.217743870968092779e-02,3.957629551495926989e-01
1.403437500000000000e+02,1.113078227730142089e-01,-2.733540907073859216e-01
1.405312500000000000e+02,8.590360033795718664e-02,-2.496920368363362286e-01
1.407187500000000000e+02,1.285929587766077020e-02,1.629754065922952577e-01
1.409062500000000000e+02,1.355483634510932234e-01,-3.519763870583290100e-01
1.410937500000000000e+02,6.485328572635751243e-02,-5.708660613001370621e-01
1.412812500000000000e+02,4.602027911244022107e-02,4.647096082444761578e-01
1.414687500000000000e+02,7.072303251715084116e-02,-5.722246698796311648e-01
1.416562500000000000e+02,3.586690084738108908e-02,-1.406449003490592986e-01
1.418437500000000000e+02,4.573786908441945798e-02,2.239772914044806384e-01
1.420312500000000000e+02,-2.554284396794059830e-03,3.548053859950925926e-01
1.422187500000000000e+02,4.581375203272841645e-02,1.971386912458683582e-03
1.424062500000000000e+02,1.273418274550408569e-03,5.459830900732924874e-01
1.425937500000000000e+02,3.582633524514733381e-02,-2.018124366125562119e-02
1.427812500000000000e+02,6.868940598839401446e-02,4.151519196199444650e-01
1.429687500000000000e+02,5.341671665043179473e-02,-2.380784648589440167e-01
1.431562500000000000e+02,3.310516485439052303e-02,3.041079803979584995e-01
1.433437500000000000e+02,8.522641478835168982e-02,1.006410121992473705e-01
1.435312500000000000e+02,1.042395716777662074e-01,-8.672831632176212224e-01
1.437187500000000000e+02,5.497827607649696802e-02,1.624168401454255672e-01
1.439062500000000000e+02,2.126391750665845848e-02,-2.737128546209248725e-01
1.440937500000000000e+02,1.302282311443718754e-01,4.825955128018506457e-01
1.442812500000000000e+02,9.120516803251632609e-02,-3.519338883294835796e-01
1.444687500000000000e+02,1.238192246037641553e-01,-8.665395710281131869e-02
1.446562500000000000e+02,1.755487941450439848e-02,-2.648136435882690876e-01
1.448437500000000000e+02,6.362867124840931865e-02,1.140366323614898647e-01
1.450312500000000000e+02,6.474238419102107400e-02,3.810116935536598248e-01
1.452187500000000000e+02,1.362725944576226311e-01,3.631211953855313368e-01
1.454062500000000000e+02,2.129027123355342610e-02,-5.073358463556303377e-01
1.455937500000000000e+02,4.447234900867158558e-02,1.179985179270488516e-01
1.457812500000000000e+02,3.440628893420694112e-02,-3.521666984888724983e-01
1.459687500000000000e+02,7.233385551040782957e-02,4.031661844416021268e-01
1.461562500000000000e+02,1.252749407566966511e-02,-1.724393195965490122e-02
1.463437500000000000e+02,2.350290725570403083e-02,2.710010805745923790e-01
1.465312500000000000e+02,5.682348699340877829e-02,2.964257203094575743e-01
1.467187500000000000e+02,-2.338329640744518656e-02,6.713595582741049839e-01
1.469062500000000000e+02,9.307954270805396391e-02,5.642486921119029830e-01
1.470937500000000000e+02,1.371023126514643309e-01,6.414378956504833695e-01
1.472812500000000000e+02,1.468309854464422415e-01,-9.000464425608356578e-02
1.474687500000000000e+02,6.665871975246773218e-02,6.845968436610405661e-02
1.476562500000000000e+02,1.163200828476362858e-01,1.801676118706154739e-01
1.478437500000000000e+02,8.232900076072269258e-02,-2.569990738531373609e-01
1.480312500000000000e+02,6.047479453231119351e-02,2.603574791471885419e-01
1.482187500000000000e+02,1.135470570261674084e-01,1.941096323012629909e-01
1.484062500000000000e+02,1.189649198417725984e-01,-1.382747292387875859e-02
1.485937500000000000e+02,1.002504021738133133e-01,6.873455767181155807e-01
1.487812500000000000e+02,-1.758550621198651243e-02,1.890947977080372766e-01
1.489687500000000000e+02,1.023074078705121792e-02,8.724732088091968762e-02
1.491562500000000000e+02,5.381180423543696634e-02,-4.252301744412818607e-01
1.493437500000000000e+02,6.958018456411707575e-02,3.638099637403513498e-01
1.495312500000000000e+02,8.167838923758097280e-02,2.916044792436025546e-01
1.497187500000000000e+02,1.104635252519159394e-01,-4.409918874484617390e-01
1.499062500000000000e+02,7.801087616377344602e-02,-4.956279115124289092e-01


==> anc/evidence/mach10_fixed_feedback/coarse_seed_1_case.txt <==
10 202611081 40 0.0025 42 666 1


==> anc/evidence/mach10_fixed_feedback/coarse_seed_1_config.json <==
{
  "case": {
    "task": 1,
    "Mach": 10,
    "ppc": 40,
    "seed": 202611081,
    "collision_model": 4,
    "omega": 0.5,
    "gas_family": "synthetic_HS_omega0.5",
    "nx": 1600,
    "dt_star": 0.0025,
    "output_samples": 100,
    "steps_per_block": 2000,
    "warmup_blocks": 42,
    "total_blocks": 666,
    "chunk_blocks": 1,
    "warmup_time_star": 210,
    "sampling_time_star": 3120
  },
  "build": {
    "flags": [
      "-O2",
      "-std=legacy",
      "-ffixed-line-length-none",
      "-fdefault-real-8",
      "-fdefault-double-8",
      "-fallow-argument-mismatch"
    ],
    "executable_sha256": "853a3392b79278a38755938ec9d20e0b9753066dde4cbcfb87f091e52bd55025",
    "sources": {
      "DSMC1S_comparison.for": "e7554a66bbf6021589d7cf358d978ceb1c962045f44bbfa45813f7521c5e94a5",
      "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa",
      "paper_diagnostics_comparison.f90": "4ff753c2b1d41025c3ae9966727548a9139eb2419074634726a5524b437859e9"
    },
    "orchestration": {
      "run_task.py": "2528ae95e314ea9d4d906c82935073334fdfe16d4eca30feebd83f5720ab427d",
      "gates.py": "3c32aaf92414d90c9b956c72adc8a5a79166b81296c027377ed20df6030fe0fa",
      "matrix.json": "7893432f88fb6152a4dfb4fcec8b34c7887124a656ca0b59e13077f682b5a26d",
      "moments56.py": "32536f04280db4702b67f5e8dac44c28859bcb198dab974e10a22ccbd265929d",
      "analyze.py": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
    }
  }
}

==> anc/evidence/mach10_fixed_feedback/coarse_seed_1_controls.txt <==
4 0.5 100


==> anc/evidence/mach10_fixed_feedback/coarse_seed_mean.csv <==
x_L0,sigma_xx,qx
-1.499062500000000000e+02,-6.353384238435011433e-04,-1.976747161092085037e-04
-1.497187500000000000e+02,-3.839780653518420905e-04,8.937090836669270288e-05
-1.495312500000000000e+02,-1.523637286221513065e-04,3.568316400985871439e-04
-1.493437500000000000e+02,-3.582538608490337673e-04,8.108572116651835415e-04
-1.491562500000000000e+02,-6.983480304343370193e-04,-5.531514117125269081e-04
-1.489687500000000000e+02,-2.041859979408644499e-04,1.077946298830401162e-03
-1.487812500000000000e+02,-9.729706497900725282e-04,-1.999733086175403685e-04
-1.485937500000000000e+02,-8.633533821812422460e-04,-5.291608961028870795e-04
-1.484062500000000000e+02,-5.503101884959948897e-04,1.065644947435551160e-03
-1.482187500000000000e+02,-5.731397592890763448e-04,-2.936186038553501021e-04
-1.480312500000000000e+02,-3.703699474755239862e-05,1.483088274634170034e-04
-1.478437500000000000e+02,-1.377356603149137992e-03,1.068908606733920408e-04
-1.476562500000000000e+02,-6.273445590070370059e-04,-2.096419455233089479e-04
-1.474687500000000000e+02,-7.491514882144723053e-04,-6.706955513458012774e-05
-1.472812500000000000e+02,-5.574952804595079137e-04,-3.667794639121702005e-04
-1.470937500000000000e+02,-1.472145606817409913e-03,2.848230612810809248e-04
-1.469062500000000000e+02,-5.074821597345069435e-04,-4.356429388039373407e-04
-1.467187500000000000e+02,-1.387857202794273714e-03,-3.942535726682017128e-04
-1.465312500000000000e+02,-6.633665072280914288e-04,2.610288521220915925e-04
-1.463437500000000000e+02,-1.471383108544055407e-03,-4.337376347658405962e-04
-1.461562500000000000e+02,-1.019985007840285007e-03,-3.162992515117757364e-04
-1.459687500000000000e+02,-8.016382247039710585e-04,-2.027717776975634933e-05
-1.457812500000000000e+02,-1.692570746360533285e-03,-1.651291357585016328e-04
-1.455937500000000000e+02,-1.430761515128609052e-03,-3.913755910343041933e-04
-1.454062500000000000e+02,-5.456133552261266395e-04,2.975761739647531101e-04
-1.452187500000000000e+02,-1.771730984429731315e-03,-1.565325853492005592e-04
-1.450312500000000000e+02,-1.336366050730508626e-03,-9.498874313131899783e-04
-1.448437500000000000e+02,-8.692922673719238880e-04,9.735552049772167038e-05
-1.446562500000000000e+02,-1.479330851791194057e-03,4.049204975351550218e-04
-1.444687500000000000e+02,-1.391417398525440774e-03,-1.199302793416734403e-03
-1.442812500000000000e+02,-1.093282526906713681e-03,-7.186049945810957240e-04
-1.440937500000000000e+02,-1.317279740468801918e-03,5.095986103129668265e-04
-1.439062500000000000e+02,-1.936229627897190220e-03,-1.234619324292030029e-03
-1.437187500000000000e+02,-1.143601252146408953e-03,-9.412962390769052945e-04
-1.435312500000000000e+02,-1.034897122688338555e-03,6.381289069947726489e-04
-1.433437500000000000e+02,-1.675714571038211531e-03,-8.695770609006281404e-04
-1.431562500000000000e+02,-1.315309685428700526e-03,1.401180201421325933e-05
-1.429687500000000000e+02,-1.171886369724151056e-03,-1.480307182290196977e-03
-1.427812500000000000e+02,-1.296085058174412108e-03,-1.326902343303792975e-04
-1.425937500000000000e+02,-1.655469801770059757e-03,1.149861345810521129e-04
-1.424062500000000000e+02,-8.481303139303841832e-04,-7.623601136375057763e-05
-1.422187500000000000e+02,-1.497272306292873889e-03,-1.777096626562446602e-03
-1.420312500000000000e+02,-1.351690120835191689e-03,3.992437850635077723e-04
-1.418437500000000000e+02,-9.116930100479536669e-04,-5.466000896712230883e-04
-1.416562500000000000e+02,-1.047127659982660663e-03,-1.002130163739956004e-03
-1.414687500000000000e+02,-1.472359068827477913e-03,-8.026870874320302107e-04
-1.412812500000000000e+02,-1.317076237082770440e-03,1.167163252192349177e-03
-1.410937500000000000e+02,-1.462048156603446003e-03,-1.700744292674194469e-03
-1.409062500000000000e+02,-9.443755036695478111e-04,-7.971152018981797482e-05
-1.407187500000000000e+02,-1.035556091880329710e-03,-1.370498582331958204e-03
-1.405312500000000000e+02,-2.010444884656847897e-03,7.661404193370913163e-05
-1.403437500000000000e+02,-1.419557409655547442e-03,-7.511016824635063927e-04
-1.401562500000000000e+02,-8.817647084385926703e-04,-5.815653982428337088e-04
-1.399687500000000000e+02,-1.833799757779863704e-03,-1.511099270583571297e-04
-1.397812500000000000e+02,-1.367413938873518475e-03,-7.567819585596602394e-04
-1.395937500000000000e+02,-1.304978064705086815e-03,-9.929903175112109182e-04
-1.394062500000000000e+02,-1.535942202418261182e-03,-4.497308586248749407e-05
-1.392187500000000000e+02,-9.786247225692656926e-04,-3.251012033702593840e-04
-1.390312500000000000e+02,-1.678512268888487924e-03,-1.038354333380731020e-03
-1.388437500000000000e+02,-8.543373674242960014e-04,-3.043914242626399869e-04
-1.386562500000000000e+02,-1.226769273571681751e-03,-2.702622406531851595e-04
-1.384687500000000000e+02,-1.342415276870290164e-03,5.917690147771992315e-05
-1.382812500000000000e+02,-1.117930675086364900e-03,-6.800048644439726786e-04
-1.380937500000000000e+02,-6.671921054157148312e-04,-1.014115993897224399e-03
-1.379062500000000000e+02,-1.178924926097557613e-03,3.165617875877657639e-05
-1.377187500000000000e+02,-1.415170303531387841e-03,-1.125076557448423387e-03
-1.375312500000000000e+02,-1.012496307122523476e-03,-2.288023080407874943e-04
-1.373437500000000000e+02,-6.964257017275654604e-04,-8.617397150327832378e-04
-1.371562500000000000e+02,-2.000966852959584763e-03,-5.463152474343146991e-04
-1.369687500000000000e+02,-8.892299414748894293e-04,-6.281437393234057254e-04
-1.367812500000000000e+02,-9.452323657550554259e-04,-4.663230398280759914e-04
-1.365937500000000000e+02,-1.557382833124454358e-03,-1.125679017646596947e-03
-1.364062500000000000e+02,-1.017626522816561518e-03,-7.514892393878369603e-04
-1.362187500000000000e+02,-1.076846995318847533e-03,2.616945415128135721e-04
-1.360312500000000000e+02,-9.423918126604813317e-04,-1.226227274497393438e-03
-1.358437500000000000e+02,-1.553514529541055733e-03,-1.244868665182696787e-03
-1.356562500000000000e+02,-7.017990871409640619e-04,9.601280490452168692e-04
-1.354687500000000000e+02,-9.874292092630909679e-04,-1.416900321709935184e-03
-1.352812500000000000e+02,-1.163162232452052969e-03,-9.583141522098159726e-04
-1.350937500000000000e+02,-4.212536986221149249e-04,1.385537652751622772e-04
-1.349062500000000000e+02,-1.720576768089676634e-03,-3.958120570834999796e-04
-1.347187500000000000e+02,-1.302545168346436189e-03,-1.621113115976235974e-03
-1.345312500000000000e+02,-8.413312127953376240e-04,-8.693521257199243735e-04
-1.343437500000000000e+02,-9.932169592600237351e-04,-2.575778247915216923e-04
-1.341562500000000000e+02,-7.491213819256214990e-04,3.477888859082511885e-05
-1.339687500000000000e+02,-7.902651153146034169e-04,-1.457253714510109432e-03
-1.337812500000000000e+02,-1.353586124061612050e-03,-1.404357973149306105e-03
-1.335937500000000000e+02,-1.013763109756760095e-03,1.395656036642378695e-04
-1.334062500000000000e+02,-1.465271445666993522e-04,-8.265079203622072157e-04
-1.332187500000000000e+02,-1.193646955544080956e-03,-1.153061811930200520e-03
-1.330312500000000000e+02,-5.529127123777288766e-04,-7.718408423365019644e-04
-1.328437500000000000e+02,-9.393336601937751773e-04,-2.126957149295449767e-04
-1.326562500000000000e+02,-6.419548934997743039e-04,-7.088696677133299318e-04
-1.324687500000000000e+02,-6.854641618097012667e-04,-5.532138887032189700e-04
-1.322812500000000000e+02,-7.725701786490124512e-04,-1.838861112080980575e-03
-1.320937500000000000e+02,-1.455697631263241920e-03,-4.161220026861478516e-04
-1.319062500000000000e+02,-4.479611851326281702e-04,-3.180890218010823389e-04
-1.317187500000000000e+02,-3.175601722425480666e-04,-2.742553400660874274e-04
-1.315312500000000000e+02,-9.013632945642502392e-04,-6.614164548044421110e-04
-1.313437500000000000e+02,-1.430136096708556348e-03,-6.954388155420154760e-04
-1.311562500000000000e+02,-4.469783889881062677e-04,-1.042922859084693954e-03
-1.309687500000000000e+02,-4.274917512386289253e-04,-2.002506583775875981e-04
-1.307812500000000000e+02,-6.368438102907769682e-04,-1.108835791786777492e-03
-1.305937500000000000e+02,-1.615420216797003317e-03,5.298708389811501718e-04
-1.304062500000000000e+02,-2.679623558602406419e-04,-8.144397196945263318e-04
-1.302187500000000000e+02,-7.609870273511121219e-04,-2.364226175179950928e-04
-1.300312500000000000e+02,-1.154112187570444092e-03,-2.647997681064495623e-04
-1.298437500000000000e+02,-4.118700314495460368e-04,-3.216953615017281720e-04
-1.296562500000000000e+02,-1.119828155069169107e-03,-1.169169918456169910e-03
-1.294687500000000000e+02,-3.891289026469735290e-04,-2.209658883320919642e-04
-1.292812500000000000e+02,1.168726634692696109e-04,-9.114976548829645253e-05
-1.290937500000000000e+02,-1.098151993959683992e-03,-1.280505566958467512e-03
-1.289062500000000000e+02,-7.936033698138222903e-04,-2.931197058089196616e-04
-1.287187500000000000e+02,-7.612463493050780627e-04,-6.641024647890958477e-05
-1.285312500000000000e+02,-3.533962610259289150e-04,-1.067112682993975881e-03
-1.283437500000000000e+02,-4.538689207004287240e-04,-5.390107916638520180e-04
-1.281562500000000000e+02,-9.149078791728104676e-04,-2.077824169166575530e-04
-1.279687500000000000e+02,-5.514389023365540154e-04,-6.928083859079059437e-04
-1.277812500000000000e+02,-8.906902561073848368e-04,-1.580140841953348030e-03
-1.275937500000000000e+02,-4.332147192923074819e-04,-7.106948968269577449e-04
-1.274062500000000000e+02,-1.012854795217232873e-03,4.985319330881310407e-04
-1.272187500000000000e+02,-7.898857206224962901e-04,-1.854099372780915189e-03
-1.270312500000000000e+02,-7.014408904291724589e-04,-3.132699204040356733e-04
-1.268437500000000000e+02,-5.000483118647869318e-04,-2.126033343685662658e-04
-1.266562500000000000e+02,-1.150275293294811263e-03,1.475400420316574923e-04
-1.264687500000000000e+02,-1.459139633988359996e-03,-1.666028592574697598e-03
-1.262812500000000000e+02,-3.355633978550098817e-04,-2.259067983523266321e-05
-1.260937500000000000e+02,-4.455812551924509535e-04,-5.224446157803264157e-04
-1.259062500000000000e+02,-1.638359938690214790e-03,-7.145037823157451840e-04
-1.257187500000000000e+02,-6.449108180582863170e-04,2.921434097831188126e-04
-1.255312500000000000e+02,-6.045329448903791203e-04,-9.790540550009829701e-04
-1.253437500000000000e+02,-2.938012710396731286e-04,-7.116778304334658856e-04
-1.251562500000000000e+02,-1.041912239454101385e-03,1.669361672766989102e-04
-1.249687500000000000e+02,-3.213732801798929728e-04,-7.774089670649075856e-04
-1.247812500000000000e+02,-8.930809757213831190e-04,-7.165072071231293194e-04
-1.245937500000000000e+02,-5.721253787413504988e-04,5.043270777456143605e-04
-1.244062500000000000e+02,-7.144085221725826607e-04,6.313599445872952742e-05
-1.242187500000000000e+02,-5.827036843412125577e-04,-8.273235828828440219e-04
-1.240312500000000000e+02,-8.869052347394434932e-04,-1.222326016860897369e-04
-1.238437500000000000e+02,-4.845501306952604281e-04,-4.017787025949459689e-04
-1.236562500000000000e+02,-4.816082955192424464e-04,-5.094357119221903929e-04
-1.234687500000000000e+02,-6.848763227193521708e-04,3.396576120042738012e-04
-1.232812500000000000e+02,-4.182016171820901462e-04,-4.772091051097326897e-04
-1.230937500000000000e+02,-6.926831845960879086e-04,-1.160116700794855404e-03
-1.229062500000000000e+02,-5.529556827960080412e-04,2.124665148892646016e-04
-1.227187500000000000e+02,-3.821889082662455195e-04,-2.886831812638490646e-04
-1.225312500000000000e+02,-1.346848299397129800e-03,-2.731513492970627510e-04
-1.223437500000000000e+02,-1.319139443770045439e-04,-3.167310641511988933e-04
-1.221562500000000000e+02,-1.637407018684755577e-04,-1.401572520474125838e-04
-1.219687500000000000e+02,-1.753867049664514788e-03,6.471339958391553182e-05
-1.217812500000000000e+02,-7.001817423098466442e-04,-6.813474078000147927e-04
-1.215937500000000000e+02,3.278978161558865345e-04,-7.809152539364205836e-04
-1.214062500000000000e+02,-8.488867277860467908e-04,6.155025806515723730e-04
-1.212187500000000000e+02,-1.047954565624786838e-03,-1.257673220314003970e-04
-1.210312500000000000e+02,2.107907954220777924e-04,-7.193451111255910746e-04
-1.208437500000000000e+02,-8.185085124293722814e-04,1.183491039511430643e-04
-1.206562500000000000e+02,-5.272076868864106203e-04,-3.645754455217087298e-04
-1.204687500000000000e+02,-1.411853041804744802e-03,5.986596741727190363e-04
-1.202812500000000000e+02,9.130306834803647575e-05,-6.981016307276988186e-04
-1.200937500000000000e+02,-4.619980400933920706e-04,-1.241612897742605526e-03
-1.199062500000000000e+02,-7.741129607972130344e-04,8.010201771164737750e-04
-1.197187500000000000e+02,-1.960045357111694919e-04,2.566625122772947520e-04
-1.195312500000000000e+02,-2.113551897758858544e-04,-1.027204814470827898e-03
-1.193437500000000000e+02,-7.491890929424149803e-04,-6.551897457502953159e-04
-1.191562500000000000e+02,-2.862876254157153966e-04,9.071023234192843177e-04
-1.189687500000000000e+02,-2.750452391730440205e-04,3.471451160796945601e-05
-1.187812500000000000e+02,-1.098576668873973983e-03,-7.121532640042005369e-04
-1.185937500000000000e+02,1.721408641738308987e-04,-5.657846822542111909e-04
-1.184062500000000000e+02,-1.454975595386320819e-04,7.230087929963602278e-04
-1.182187500000000000e+02,-2.893559376245247172e-04,-7.760193671657589221e-06
-1.180312500000000000e+02,-8.247788916853071584e-04,5.312232331498023541e-04
-1.178437500000000000e+02,3.743882917067731242e-05,-1.349867875141352869e-03
-1.176562500000000000e+02,-5.809824571212929278e-04,1.375217772370262992e-04
-1.174687500000000000e+02,2.023772903958498404e-05,1.486188358366558049e-03
-1.172812500000000000e+02,-7.612180064605067464e-04,-3.307859841026328240e-04
-1.170937500000000000e+02,-1.930534095815894524e-04,-9.452027981158295233e-04
-1.169062500000000000e+02,-1.826903683690983549e-04,1.080622747726245336e-03
-1.167187500000000000e+02,-9.125316814480033401e-04,5.060474279519056040e-04
-1.165312500000000000e+02,-9.382184572653828880e-05,2.749809868820562997e-04
-1.163437500000000000e+02,3.355890888556700702e-04,1.734151183212517822e-04
-1.161562500000000000e+02,-1.583176688717602421e-03,-8.383491762513628487e-04
-1.159687500000000000e+02,1.426308812715881835e-04,1.208383009783098316e-03
-1.157812500000000000e+02,-3.060282468020369961e-05,-2.078397997697933874e-04
-1.155937500000000000e+02,-1.108783990029005295e-03,6.916939226528917573e-04
-1.154062500000000000e+02,-3.541726215618989926e-04,2.253981226152390605e-05
-1.152187500000000000e+02,9.944350752888464484e-05,3.556008176257563491e-04
-1.150312500000000000e+02,-1.132314259592925865e-03,5.879156844836863627e-04
-1.148437500000000000e+02,-1.120916886624967468e-04,5.288981100406431324e-04
-1.146562500000000000e+02,-9.371057440628605129e-04,6.509728525472269212e-04
-1.144687500000000000e+02,-6.825665057604290986e-04,-3.257078803668989053e-04
-1.142812500000000000e+02,3.604339442916937308e-04,5.800026572018168736e-04
-1.140937500000000000e+02,-7.843616904109063093e-04,5.337746118674324691e-04
-1.139062500000000000e+02,-1.732414833318096647e-04,7.661297903327479730e-05
-1.137187500000000000e+02,-2.362141462293743110e-04,-4.766326914547036608e-04
-1.135312500000000000e+02,-5.317793244791757523e-04,2.922488415793011995e-04
-1.133437500000000000e+02,-1.664863201795707681e-04,6.261738226345237024e-04
-1.131562500000000000e+02,4.454498312287391570e-04,-5.007407066863756029e-04
-1.129687500000000000e+02,-9.738192303096471214e-04,6.678622713800486110e-04
-1.127812500000000000e+02,-5.780010289724302197e-04,6.991778231535406007e-05
-1.125937500000000000e+02,5.660824211261017425e-04,5.533407450686311790e-05
-1.124062500000000000e+02,-3.510481928630238002e-04,6.426049861620874992e-04
-1.122187500000000000e+02,-6.198421241351836919e-04,-3.556118401295549347e-04
-1.120312500000000000e+02,4.045207474746015386e-04,9.481029426261500248e-04
-1.118437500000000000e+02,-4.580015698549821934e-04,-3.148288781384955826e-04
-1.116562500000000000e+02,4.157950071664862080e-05,2.168940147067033308e-04
-1.114687500000000000e+02,-1.158280750904405743e-03,7.042964006975793723e-04
-1.112812500000000000e+02,3.556161994744400090e-05,1.595652032726491143e-05
-1.110937500000000000e+02,3.743646408658207747e-04,2.971628416421623342e-04
-1.109062500000000000e+02,8.607077625177872449e-06,7.593779271863887459e-04
-1.107187500000000000e+02,-1.241353996077776412e-03,-2.983837975656378205e-04
-1.105312500000000000e+02,4.152727937637989974e-04,1.064045084179454648e-03
-1.103437500000000000e+02,4.647227885460902819e-04,4.177488224992309540e-04
-1.101562500000000000e+02,-8.775207117812100499e-04,2.006290461142867798e-05
-1.099687500000000000e+02,-4.372003712965755184e-04,-4.602992117801463223e-04
-1.097812500000000000e+02,-2.411736121860630355e-04,1.397602217400262248e-03
-1.095937500000000000e+02,4.339331112089284126e-04,6.050267052759572550e-04
-1.094062500000000000e+02,-1.900812404253549026e-04,-5.859791720848051000e-04
-1.092187500000000000e+02,-1.062285489558945084e-03,2.341929464204639544e-04
-1.090312500000000000e+02,5.244108739997366264e-04,4.407166544253549034e-04
-1.088437500000000000e+02,-4.589523592936073371e-04,-2.388469410976590268e-04
-1.086562500000000000e+02,8.143043465963506478e-05,5.906312379013733960e-04
-1.084687500000000000e+02,-3.198250177292583096e-04,2.104267908320522906e-05
-1.082812500000000000e+02,3.562024812805986151e-04,-1.404752700127076537e-04
-1.080937500000000000e+02,1.287927189899118474e-04,-2.416466485533064201e-05
-1.079062500000000000e+02,-2.291001277086035515e-04,4.384492246614080102e-04
-1.077187500000000000e+02,5.432352250245298109e-05,-1.465873519030935768e-04
-1.075312500000000000e+02,2.894224608471218652e-04,-8.531078773490463618e-04
-1.073437500000000000e+02,-6.589617353399690458e-04,7.385890775957193455e-05
-1.071562500000000000e+02,5.123309012859400546e-04,-1.642695760715184861e-04
-1.069687500000000000e+02,2.576559409067646911e-05,-9.061375359520340567e-05
-1.067812500000000000e+02,6.611402097667085087e-05,6.564959678954096489e-04
-1.065937500000000000e+02,-7.865822450892068218e-05,-5.768192225210633239e-04
-1.064062500000000000e+02,3.465756620109061714e-04,-3.825748120860339441e-04
-1.062187500000000000e+02,-2.651583646208210965e-04,-2.585404223953702285e-04
-1.060312500000000000e+02,7.940226080612178272e-04,4.989114965439078730e-04
-1.058437500000000000e+02,-3.135719963754390882e-04,-8.331552008944420606e-04
-1.056562500000000000e+02,1.600584279056183057e-04,-2.053456935025010921e-04
-1.054687500000000000e+02,1.095024480324280347e-04,2.565215386818309184e-05
-1.052812500000000000e+02,4.251322100450316555e-04,-3.353620935824253024e-04
-1.050937500000000000e+02,7.449609269587487148e-04,-3.719467892233652151e-04
-1.049062500000000000e+02,-7.053895705182444686e-04,4.844350733255176067e-04
-1.047187500000000000e+02,6.668990417722509001e-04,-1.190025609372646898e-03
-1.045312500000000000e+02,9.695517546243204166e-04,1.965369433691854795e-04
-1.043437500000000000e+02,-1.774369839667722104e-04,3.197426118481949686e-04
-1.041562500000000000e+02,3.134072326197445690e-04,-1.580566057401533442e-03
-1.039687500000000000e+02,1.338125241821530587e-04,4.798771679581648186e-04
-1.037812500000000000e+02,3.071472746799530640e-04,1.222756144185765947e-04
-1.035937500000000000e+02,9.710113664528341459e-04,-1.001511087278750267e-03
-1.034062500000000000e+02,-4.151264373287166798e-04,4.746001016040501952e-04
-1.032187500000000000e+02,2.400381082389158038e-04,-3.227856118686034392e-04
-1.030312500000000000e+02,2.894936401390824088e-04,-4.264599951886438589e-04
-1.028437500000000000e+02,1.136604228404447525e-04,-3.152169334419419044e-04
-1.026562500000000000e+02,8.619353752764569165e-04,-2.744588926772983939e-04
-1.024687500000000000e+02,-6.174104609205643968e-04,-2.348012732511506329e-05
-1.022812500000000000e+02,-4.206555455410487809e-06,-8.056592072480661670e-04
-1.020937500000000000e+02,1.436318626291788192e-03,-5.779568060266804252e-04
-1.019062500000000000e+02,-2.207188894206013607e-04,1.200478644358682345e-05
-1.017187500000000000e+02,-3.958097511064795349e-04,-1.004968496193026084e-03
-1.015312500000000000e+02,8.999203636111396953e-04,-3.518357652452230866e-04
-1.013437500000000000e+02,4.715646878273305198e-04,5.712531921484576003e-04
-1.011562500000000000e+02,-5.594393643666983884e-04,-2.084496592046569674e-03
-1.009687500000000000e+02,2.120546215846896843e-04,1.325433827291444544e-03
-1.007812500000000000e+02,2.974688859456176004e-04,-5.622260847801818784e-04
-1.005937500000000000e+02,3.460236969262675544e-04,-9.287867255309834036e-04
-1.004062500000000000e+02,-3.153465312750736160e-04,-1.451951172315446570e-05
-1.002187500000000000e+02,-3.054885253346295571e-04,4.490971788402298159e-04
-1.000312500000000000e+02,8.008639033196263135e-04,-1.198830295432884441e-03
-9.984375000000000000e+01,5.178635200775438818e-06,-1.587228556845232674e-04
-9.965625000000000000e+01,-5.839668474844073032e-05,4.293607112271224935e-04
-9.946875000000000000e+01,-5.724837913707592207e-04,-9.218744359045238923e-04
-9.928125000000000000e+01,6.777026288670162657e-04,9.350430488019867425e-05
-9.909375000000000000e+01,-1.158248138022344165e-04,-3.786471494922061254e-04
-9.890625000000000000e+01,2.145906246392437211e-05,3.340803343636622458e-04
-9.871875000000000000e+01,1.018661777580365246e-04,-2.660597484225313281e-04
-9.853125000000000000e+01,1.849671824184495605e-04,-2.640286544330905372e-04
-9.834375000000000000e+01,4.694048740961909161e-04,-2.918442188608594279e-04
-9.815625000000000000e+01,-5.694546114543008741e-06,3.603708371686664691e-04
-9.796875000000000000e+01,2.630697036356544061e-04,-6.407013172955444702e-04
-9.778125000000000000e+01,2.383432883824032622e-04,2.559944394229241027e-04
-9.759375000000000000e+01,9.875138168491393031e-05,-2.166177024922610883e-04
-9.740625000000000000e+01,-5.828595322682206259e-05,2.762368068927045783e-04
-9.721875000000000000e+01,-2.806144888439776608e-05,-4.079649908930171875e-04
-9.703125000000000000e+01,5.003702277036059520e-04,-6.722757928154798890e-04
-9.684375000000000000e+01,3.816681200918825567e-04,4.381917701659077125e-04
-9.665625000000000000e+01,4.102292006440966254e-04,-3.656691133655520787e-04
-9.646875000000000000e+01,-5.197110884275213394e-05,1.705081639258310133e-04
-9.628125000000000000e+01,-3.819600463454975170e-04,-4.540710755649435271e-04
-9.609375000000000000e+01,6.355686907373314654e-04,-5.438445261063407088e-05
-9.590625000000000000e+01,-2.133798615400195331e-05,-5.282839801785677025e-04
-9.571875000000000000e+01,-1.499442346498125467e-04,1.930877917097895136e-04
-9.553125000000000000e+01,-8.535202555669529900e-04,-3.627196546029942681e-04
-9.534375000000000000e+01,1.032951339032472937e-03,5.348726626897004621e-05
-9.515625000000000000e+01,-1.678143558037081817e-05,7.600971644605714062e-04
-9.496875000000000000e+01,-1.065066828561556100e-03,-1.269247693256758680e-03
-9.478125000000000000e+01,1.384304392327839750e-04,3.007468337457019913e-04
-9.459375000000000000e+01,5.955593845699547195e-04,6.793172995425145189e-04
-9.440625000000000000e+01,-2.243925100934851535e-04,-8.921849248690882916e-04
-9.421875000000000000e+01,-7.906655535389051082e-04,5.237767715793317791e-04
-9.403125000000000000e+01,4.710665519721546346e-04,6.881588254312731578e-04
-9.384375000000000000e+01,4.064094275299523495e-04,-6.850460292717741595e-04
-9.365625000000000000e+01,-4.421541915166637970e-04,9.158419006070062096e-04
-9.346875000000000000e+01,-2.051162558021624172e-04,-2.513455709394207815e-04
-9.328125000000000000e+01,3.366944427546370022e-05,4.998176066748349911e-04
-9.309375000000000000e+01,-4.948111411156586037e-04,-5.825497775102661535e-05
-9.290625000000000000e+01,7.351016515546593411e-04,-2.088663352091124636e-04
-9.271875000000000000e+01,-7.317301374444307172e-04,5.774308959298757316e-04
-9.253125000000000000e+01,-4.307743759732751698e-04,9.676621041876387608e-05
-9.234375000000000000e+01,2.095118109229909820e-04,-4.467503133001038407e-04
-9.215625000000000000e+01,2.367097025701703217e-05,-8.642928877655720044e-05
-9.196875000000000000e+01,-5.980715007112835657e-04,-1.086364852862509167e-04
-9.178125000000000000e+01,1.320478662249491286e-04,3.355257076029793950e-04
-9.159375000000000000e+01,-8.708527421362743937e-04,9.054732385926911320e-05
-9.140625000000000000e+01,7.750800987356143423e-04,-1.000578263621321184e-05
-9.121875000000000000e+01,1.903538048019792761e-04,2.701046180351163173e-04
-9.103125000000000000e+01,-7.245274197716922160e-04,-2.420241343981111015e-04
-9.084375000000000000e+01,2.605038929900382882e-04,1.211702874659437157e-04
-9.065625000000000000e+01,1.177070193074114535e-04,-8.593143199142616595e-05
-9.046875000000000000e+01,-7.720028818997692888e-04,5.976364650095433717e-05
-9.028125000000000000e+01,1.272155231017979560e-04,-2.319771713152896098e-04
-9.009375000000000000e+01,-2.262164686406831215e-04,1.584279995592297041e-04
-8.990625000000000000e+01,1.159878023192506546e-04,-3.263856726309910528e-05
-8.971875000000000000e+01,-2.936691375127198356e-04,1.253483958771894891e-04
-8.953125000000000000e+01,-2.735023254896162825e-04,3.078037196213578852e-04
-8.934375000000000000e+01,3.452988214793228927e-04,-3.155605382461068587e-04
-8.915625000000000000e+01,5.400513543664109406e-04,2.366579779025101971e-04
-8.896875000000000000e+01,-4.566783020586995256e-04,-2.967349986526812700e-04
-8.878125000000000000e+01,-4.925555602623976625e-04,-3.227387795012859328e-04
-8.859375000000000000e+01,6.133645510483787255e-04,6.246089676094079834e-04
-8.840625000000000000e+01,-2.573458879492340756e-04,-4.047656919619058158e-04
-8.821875000000000000e+01,7.974539512761724680e-05,-1.050647216712885523e-03
-8.803125000000000000e+01,1.175074022904953885e-04,1.169777664446591814e-03
-8.784375000000000000e+01,-4.743964958225932449e-04,-5.262458151777948956e-05
-8.765625000000000000e+01,3.935916650007476036e-04,-1.030308149272407547e-03
-8.746875000000000000e+01,-7.042985316529914996e-05,3.243260153826810210e-04
-8.728125000000000000e+01,-2.626614922456305123e-04,-1.828445852600779631e-04
-8.709375000000000000e+01,-3.109534408399783345e-04,4.363119402226445231e-04
-8.690625000000000000e+01,3.402022819597450010e-04,-5.901239146455239393e-04
-8.671875000000000000e+01,-4.353588598193791626e-05,-5.442428106441354885e-04
-8.653125000000000000e+01,-5.060570264386887729e-05,1.360137270281835953e-03
-8.634375000000000000e+01,7.115942383184581388e-04,-4.970906557404397574e-04
-8.615625000000000000e+01,3.945685930617504056e-05,1.775228093885417024e-04
-8.596875000000000000e+01,-5.224390653985055977e-04,4.983185197859896221e-04
-8.578125000000000000e+01,4.082739089711351355e-04,5.809361270578961012e-04
-8.559375000000000000e+01,-2.585790118190267606e-04,-6.878120094322426326e-04
-8.540625000000000000e+01,1.948521104899736400e-04,2.880440731289901635e-04
-8.521875000000000000e+01,-2.911873921809249310e-04,8.939595678887357622e-04
-8.503125000000000000e+01,-5.916487926932445518e-04,-4.053531429732970537e-04
-8.484375000000000000e+01,3.285411271347626894e-04,1.374934678390893339e-04
-8.465625000000000000e+01,-3.311895990887325780e-05,3.369464996678672719e-04
-8.446875000000000000e+01,-4.535426952124166355e-04,1.074612708009681228e-03
-8.428125000000000000e+01,1.523808465620501984e-04,-1.191899534005447236e-03
-8.409375000000000000e+01,-3.418191136163595267e-04,1.360039878625762810e-03
-8.390625000000000000e+01,5.788793210420584145e-04,4.292346904430921484e-04
-8.371875000000000000e+01,4.465018405142018310e-05,-6.188317277011634587e-05
-8.353125000000000000e+01,-5.423051838435721805e-04,3.761250973712826351e-04
-8.334375000000000000e+01,8.934395687121288177e-05,-2.225981752013161952e-04
-8.315625000000000000e+01,3.533039524399872455e-04,1.019666761393089871e-03
-8.296875000000000000e+01,3.903108527357201929e-04,1.583778832974225281e-04
-8.278125000000000000e+01,-4.101759741583776986e-04,-1.394820668862983837e-03
-8.259375000000000000e+01,5.547266136066153486e-04,-7.224049202614324372e-05
-8.240625000000000000e+01,3.338314214080262410e-04,1.006888561730701070e-03
-8.221875000000000000e+01,-5.451617029579303164e-04,-7.298318661619340730e-04
-8.203125000000000000e+01,1.843062303924503098e-05,9.014743892832299821e-05
-8.184375000000000000e+01,3.793482191325470154e-04,2.555356397904162691e-05
-8.165625000000000000e+01,2.053782486366451110e-05,-8.990475926209384738e-04
-8.146875000000000000e+01,-4.218814042482588178e-04,3.306596737444600365e-04
-8.128125000000000000e+01,8.308880183433009492e-04,-6.066558367376906347e-04
-8.109375000000000000e+01,1.616730067861560372e-04,2.357813921602947005e-04
-8.090625000000000000e+01,-1.969736507526631542e-04,-4.161394320973954564e-04
-8.071875000000000000e+01,5.211983654613838723e-04,-1.697700810270319494e-04
-8.053125000000000000e+01,-1.071673028090747160e-04,-2.659280483601200729e-04
-8.034375000000000000e+01,-4.150619429210689049e-04,-3.001680317069599369e-04
-8.015625000000000000e+01,2.058280841032988917e-04,3.027645412867485675e-04
-7.996875000000000000e+01,6.614411415439835906e-05,-7.348242087665823874e-04
-7.978125000000000000e+01,2.783798813302817976e-04,-1.559294578319381230e-04
-7.959375000000000000e+01,-8.968809901510610416e-05,1.723632000167896194e-04
-7.940625000000000000e+01,5.910750670262698847e-05,-4.978300745217545398e-04
-7.921875000000000000e+01,1.385458206354384103e-05,-4.542634341504481199e-04
-7.903125000000000000e+01,6.950530203864158096e-05,1.699808413975656407e-03
-7.884375000000000000e+01,5.713945667723541177e-05,-1.015530110111129147e-03
-7.865625000000000000e+01,4.619327857492971923e-04,-6.084989702039855786e-04
-7.846875000000000000e+01,8.349422590736566008e-05,4.154505450291168245e-04
-7.828125000000000000e+01,1.217809195444563564e-04,6.421036091444065619e-04
-7.809375000000000000e+01,6.272778727481331806e-04,-7.129978944431236698e-04
-7.790625000000000000e+01,-1.589909921020926653e-04,-4.479398474277473952e-04
-7.771875000000000000e+01,3.676539022128277878e-04,-3.756259893230584623e-04
-7.753125000000000000e+01,-1.004708130717957282e-04,5.287213853493177851e-04
-7.734375000000000000e+01,9.438135620798426828e-05,-3.892077736784571584e-04
-7.715625000000000000e+01,3.910676628560150192e-04,-3.500416346930990130e-04
-7.696875000000000000e+01,-2.460993941186817580e-04,-1.076383794988977627e-04
-7.678125000000000000e+01,5.572787431711856421e-04,-1.900834454238164994e-04
-7.659375000000000000e+01,-4.253729364631642085e-04,-4.438664449812890211e-05
-7.640625000000000000e+01,4.652996588479507700e-04,-7.998601391006054939e-04
-7.621875000000000000e+01,1.621920047166214296e-04,-1.743252907751013936e-04
-7.603125000000000000e+01,6.453361636856724814e-04,2.331337249552589697e-04
-7.584375000000000000e+01,-3.405839711458358288e-04,-7.190713165448059385e-04
-7.565625000000000000e+01,1.430691222359725678e-03,-8.731104056951544123e-04
-7.546875000000000000e+01,-3.921945531585868672e-04,1.938679508270979568e-04
-7.528125000000000000e+01,-1.048202720644875185e-04,-5.356306320525305864e-05
-7.509375000000000000e+01,5.799299413687397653e-04,-1.313147558398508608e-03
-7.490625000000000000e+01,3.969503258292039760e-04,5.634077657901137570e-04
-7.471875000000000000e+01,1.453402668920578122e-04,-2.353860325472467707e-04
-7.453125000000000000e+01,3.713758336671979521e-04,-1.090725279888182797e-03
-7.434375000000000000e+01,-1.336821243909103174e-04,5.425551817550555711e-05
-7.415625000000000000e+01,9.751290145859625724e-04,-3.397982824879797192e-04
-7.396875000000000000e+01,-8.719154169262166576e-05,-9.886007630823812065e-04
-7.378125000000000000e+01,4.131679518689646002e-04,5.145375058686063596e-04
-7.359375000000000000e+01,4.976385274663153169e-04,-9.331451386374034485e-04
-7.340625000000000000e+01,7.329949552753456388e-04,-7.219796446733539597e-04
-7.321875000000000000e+01,-1.573208777299051064e-04,-6.840184797400894468e-04
-7.303125000000000000e+01,1.199983838124418778e-03,6.921438306592975209e-04
-7.284375000000000000e+01,5.911958807040540442e-04,-1.832012657082771057e-03
-7.265625000000000000e+01,1.315917465340432635e-04,3.409080512217776970e-04
-7.246875000000000000e+01,9.165115893123298996e-04,-6.252236595765126026e-04
-7.228125000000000000e+01,8.780131007426472678e-04,4.537442276841829880e-04
-7.209375000000000000e+01,1.205207680216591193e-04,-4.651527539718536275e-04
-7.190625000000000000e+01,1.150310346919036775e-03,-1.151476020307296011e-03
-7.171875000000000000e+01,1.077331730332475868e-03,3.836288062109005637e-05
-7.153125000000000000e+01,2.657626378960720182e-04,6.501046280966704671e-04
-7.134375000000000000e+01,7.237149210466142790e-04,-9.029814726533302860e-04
-7.115625000000000000e+01,6.829855504766335628e-04,1.389314945843267424e-04
-7.096875000000000000e+01,8.375560476394094955e-04,1.699873861800149655e-04
-7.078125000000000000e+01,5.951124275578312250e-04,-5.720401288704657361e-04
-7.059375000000000000e+01,5.664438889193545990e-04,3.055695206573005862e-04
-7.040625000000000000e+01,9.902042758729301397e-04,-4.972146376625019570e-04
-7.021875000000000000e+01,2.669754225145259952e-04,-9.504782015850032906e-04
-7.003125000000000000e+01,4.537289073304195952e-04,5.184009520498022994e-04
-6.984375000000000000e+01,1.661414508543290758e-03,-4.591499123307585251e-04
-6.965625000000000000e+01,5.338850993457100458e-04,-1.097527007782872488e-04
-6.946875000000000000e+01,4.033701697361835592e-04,-3.891463842720099819e-04
-6.928125000000000000e+01,1.770027273639840359e-04,-5.431454115329970023e-04
-6.909375000000000000e+01,1.243385075593184119e-03,2.420913626424159304e-04
-6.890625000000000000e+01,4.647570418321311791e-04,6.525134604320470544e-04
-6.871875000000000000e+01,2.537805254155256485e-04,-1.635954444613840764e-03
-6.853125000000000000e+01,3.452503270015561121e-04,2.969048069494384379e-04
-6.834375000000000000e+01,1.275295113973395900e-03,6.463224709984949357e-04
-6.815625000000000000e+01,-2.939843864376290306e-04,7.895745151249577987e-04
-6.796875000000000000e+01,7.323099193626281256e-04,-1.341417019205426442e-03
-6.778125000000000000e+01,9.585715227771740565e-04,-5.830783884888113278e-04
-6.759375000000000000e+01,-2.766079414686650750e-04,2.167302005609439419e-03
-6.740625000000000000e+01,9.995225547285713219e-04,-8.063937304956247942e-04
-6.721875000000000000e+01,6.473201478013890231e-04,-9.439183509725168619e-04
-6.703125000000000000e+01,-2.297444116995950303e-04,7.309851420909119213e-04
-6.684375000000000000e+01,2.841592754376787155e-04,6.073088301303819492e-04
-6.665625000000000000e+01,1.256752489748935719e-03,-3.340051755222894769e-04
-6.646875000000000000e+01,-2.152165076071965721e-04,2.111686003072321682e-04
-6.628125000000000000e+01,9.887395223483474993e-04,5.715238923809096150e-05
-6.609375000000000000e+01,2.014765170525456561e-04,-2.784499975523324622e-04
-6.590625000000000000e+01,4.699350645075983657e-04,-1.302405558627484083e-04
-6.571875000000000000e+01,6.282403967122762722e-04,-8.137928386986459373e-05
-6.553125000000000000e+01,1.791027249328780435e-04,5.489792863113684973e-04
-6.534375000000000000e+01,-5.021896374202139413e-05,-5.122369498429257817e-04
-6.515625000000000000e+01,1.005419688017483715e-03,-5.754203050352124649e-04
-6.496875000000000000e+01,-1.228624674083911295e-04,5.113321214831323402e-04
-6.478125000000000000e+01,7.051707859699885006e-04,-7.410233222815421072e-05
-6.459375000000000000e+01,4.348737507859912199e-04,-1.234812111010619162e-04
-6.440625000000000000e+01,1.135886449292744516e-04,-1.114372091315374291e-05
-6.421875000000000000e+01,1.259138486039979021e-04,1.086005598271988504e-04
-6.403125000000000000e+01,4.284657294791882620e-04,7.183538947828083110e-04
-6.384375000000000000e+01,-4.868636175558993529e-05,-9.206183326115890964e-04
-6.365625000000000000e+01,7.884285757940312500e-04,-3.418990337036298399e-04
-6.346875000000000000e+01,3.729024376036282895e-04,9.705543314311171343e-04
-6.328125000000000000e+01,-6.535597401088333314e-04,-2.366011292247449660e-04
-6.309375000000000000e+01,7.685036475792994537e-04,-9.170276501717644635e-04
-6.290625000000000000e+01,6.817370025584690296e-04,-3.949223038253180107e-04
-6.271875000000000000e+01,-3.082209608167851833e-04,2.464855052988212947e-04
-6.253125000000000000e+01,4.014248956490940046e-05,-7.409615395279622874e-04
-6.234375000000000000e+01,1.534761592502043026e-03,-7.862860777616553776e-04
-6.215625000000000000e+01,-7.977358844113435765e-06,-3.394233770581678300e-05
-6.196875000000000000e+01,-6.271159956613425734e-04,3.445218694602125709e-04
-6.178125000000000000e+01,1.099462704641673838e-03,-9.819695093886693371e-04
-6.159375000000000000e+01,3.439168335173659052e-04,-1.158821176098445704e-03
-6.140625000000000000e+01,-1.378419896970184411e-04,1.153196836792158564e-03
-6.121875000000000000e+01,-3.130858381501511190e-04,-1.274591908826394615e-03
-6.103125000000000000e+01,4.741599401565932403e-04,-1.097532315245786094e-03
-6.084375000000000000e+01,3.830274063671978979e-04,-7.638419628674952833e-05
-6.065625000000000000e+01,2.076846738167104078e-04,3.319236707941541908e-04
-6.046875000000000000e+01,-2.151610233225298430e-05,-1.459654208964433764e-03
-6.028125000000000000e+01,3.973307311566087741e-04,-2.288006138226883479e-04
-6.009375000000000000e+01,1.627474397469796941e-07,-1.698470173172594855e-04
-5.990625000000000000e+01,-1.554349937188947983e-04,-7.958597193922223312e-04
-5.971875000000000000e+01,6.122593564060196947e-04,-6.674843725487100699e-04
-5.953125000000000000e+01,1.977502417225274201e-04,-3.846592890988098645e-04
-5.934375000000000000e+01,-5.767602014212225292e-04,-8.385822128160747013e-04
-5.915625000000000000e+01,5.608397916492813273e-04,-6.421516301533536364e-04
-5.896875000000000000e+01,8.605448436962981340e-04,-2.306356945096510458e-04
-5.878125000000000000e+01,-8.852007820442375774e-04,-1.112660450164781878e-03
-5.859375000000000000e+01,3.809744580289264881e-04,-9.348789959533476690e-04
-5.840625000000000000e+01,6.893823340587412751e-04,1.640984892494756764e-04
-5.821875000000000000e+01,-5.948652372169682678e-04,-3.856833010398297290e-04
-5.803125000000000000e+01,3.646081743244322659e-04,-1.699909830382040354e-03
-5.784375000000000000e+01,3.015581886927631849e-04,5.941583528601412922e-05
-5.765625000000000000e+01,2.941589638280062147e-04,2.464154236658799846e-04
-5.746875000000000000e+01,-6.750121595378022477e-05,-1.303231807386229235e-03
-5.728125000000000000e+01,-4.650004381617778293e-05,-2.708661882442342517e-04
-5.709375000000000000e+01,5.975784628538538534e-04,-6.131034494991638439e-04
-5.690625000000000000e+01,1.221292609832058673e-05,-1.083670657295421336e-03
-5.671875000000000000e+01,-7.869627013185054309e-05,-1.134445684362717088e-03
-5.653125000000000000e+01,3.956062182017827666e-04,-5.494870106255156372e-04
-5.634375000000000000e+01,-3.990760540547588775e-04,-8.218477075385699493e-04
-5.615625000000000000e+01,2.346802753148136134e-04,9.583076057193551378e-04
-5.596875000000000000e+01,5.015959332540509408e-04,-1.898993232618106930e-03
-5.578125000000000000e+01,-6.133047212711906226e-04,-8.222623176745713636e-04
-5.559375000000000000e+01,4.301651814607176938e-04,-2.195887393567907964e-04
-5.540625000000000000e+01,8.312977554237876987e-04,-1.242568481086170351e-03
-5.521875000000000000e+01,-2.320274310929071326e-04,-5.714854353815468357e-04
-5.503125000000000000e+01,-2.215365650815037668e-06,-5.759087775123461483e-04
-5.484375000000000000e+01,7.528078852320208014e-05,-8.307240841811669441e-04
-5.465625000000000000e+01,7.611712939804560207e-04,-3.274649313547151053e-04
-5.446875000000000000e+01,6.011960064727928099e-05,-7.959888243798118879e-04
-5.428125000000000000e+01,-4.126389226754567652e-04,-6.193039377526687872e-04
-5.409375000000000000e+01,4.920705718449713828e-04,-9.893216019345452139e-04
-5.390625000000000000e+01,7.595280906717571945e-04,-1.578822297418014386e-03
-5.371875000000000000e+01,-1.211156986503647559e-04,2.817579673646264382e-04
-5.353125000000000000e+01,5.738577387294219179e-04,-6.067065519803627183e-04
-5.334375000000000000e+01,-7.522197179954392965e-05,-1.860034618383465954e-03
-5.315625000000000000e+01,3.185734678917140350e-04,-3.958484786688032386e-04
-5.296875000000000000e+01,2.929479510008770049e-04,4.333696687663923797e-04
-5.278125000000000000e+01,3.068856439932265978e-04,-1.713095199379122135e-03
-5.259375000000000000e+01,8.695511826722901461e-05,-7.796301317344322968e-04
-5.240625000000000000e+01,4.638549539464076332e-04,-8.254094463029382212e-04
-5.221875000000000000e+01,3.080991880904937474e-04,-4.190400490298173963e-04
-5.203125000000000000e+01,8.654180099321173714e-05,-1.140029114130136634e-03
-5.184375000000000000e+01,3.221344061894448885e-04,-5.070264349944508808e-04
-5.165625000000000000e+01,5.125037449979497062e-04,-1.712760695025128399e-03
-5.146875000000000000e+01,7.596895178718643393e-05,-5.490694163694520569e-04
-5.128125000000000000e+01,8.786292152924701782e-04,-2.107982346553072261e-04
-5.109375000000000000e+01,1.032982045262587079e-05,-1.280568544991034230e-03
-5.090625000000000000e+01,2.255761560798763554e-04,-7.354629214009200666e-04
-5.071875000000000000e+01,8.797046019179410870e-04,-6.169531204309741668e-04
-5.053125000000000000e+01,3.959713556367372433e-05,-1.160192565263784559e-04
-5.034375000000000000e+01,5.151227208945452496e-04,-7.314297560534477327e-04
-5.015625000000000000e+01,7.190591147931413296e-04,-1.383631838889787247e-03
-4.996875000000000000e+01,4.780759746025875501e-05,-1.266036242688173274e-03
-4.978125000000000000e+01,6.291236985456749586e-04,-1.076396808792345894e-04
-4.959375000000000000e+01,3.673294473424126849e-04,-8.880810095766022982e-04
-4.940625000000000000e+01,2.550387725887004464e-04,-4.733164276258250425e-04
-4.921875000000000000e+01,1.820158238365343628e-04,-1.734976738733351453e-03
-4.903125000000000000e+01,8.896829713436193998e-04,-2.170721310141843219e-04
-4.884375000000000000e+01,-4.452531629173250849e-06,-1.156004678315003531e-03
-4.865625000000000000e+01,3.407134031054859236e-04,3.323216571304854483e-04
-4.846875000000000000e+01,4.864818198649922820e-04,-1.524311612178586017e-03
-4.828125000000000000e+01,4.674064073901806893e-04,-1.565579397883265500e-03
-4.809375000000000000e+01,5.701575256725766039e-04,8.468419167684260174e-06
-4.790625000000000000e+01,4.570306178535155084e-04,1.889186464087977413e-04
-4.771875000000000000e+01,3.706714308913117151e-04,-1.297137438125872677e-03
-4.753125000000000000e+01,3.907541403785352863e-04,-2.804109941068055889e-04
-4.734375000000000000e+01,6.915223940983650230e-04,-3.832645793870881334e-04
-4.715625000000000000e+01,8.015566497140413915e-04,-1.074784509080828343e-03
-4.696875000000000000e+01,-1.434130571241754026e-04,-1.575507998787806230e-04
-4.678125000000000000e+01,7.625454921289520627e-04,-8.715963606120702423e-04
-4.659375000000000000e+01,1.665019152219393561e-04,-5.007992164469676766e-04
-4.640625000000000000e+01,4.621721061088268634e-04,-5.612655437348124110e-04
-4.621875000000000000e+01,5.397355939436021544e-04,-8.063915378579977755e-04
-4.603125000000000000e+01,4.905156467039928359e-04,-8.665967604999380569e-04
-4.584375000000000000e+01,2.182297448758974134e-04,7.718360370834176365e-06
-4.565625000000000000e+01,5.515131037260312397e-04,-9.927403314109461974e-04
-4.546875000000000000e+01,8.134514790487101799e-04,-3.664321765377565043e-04
-4.528125000000000000e+01,7.663735827567741410e-05,-5.969335135409536974e-04
-4.509375000000000000e+01,-7.040645835038050748e-05,-1.030441895507827610e-03
-4.490625000000000000e+01,8.739663490275884072e-05,2.027747488719811031e-05
-4.471875000000000000e+01,9.169867973956580265e-04,-9.001606029190867275e-05
-4.453125000000000000e+01,-2.867812403019032175e-04,-1.101975031523760862e-03
-4.434375000000000000e+01,-6.601817259073716748e-04,-2.712876869037650351e-04
-4.415625000000000000e+01,1.169234023200904637e-03,1.035987009618821730e-04
-4.396875000000000000e+01,4.778151478375125549e-04,-1.624703299020868741e-03
-4.378125000000000000e+01,-4.236050660152423930e-04,-1.525658184058364952e-04
-4.359375000000000000e+01,3.273576387602394888e-04,-1.101837780820957846e-03
-4.340625000000000000e+01,-2.826974799824411022e-05,-3.002724674034951136e-04
-4.321875000000000000e+01,3.947978601942514487e-04,-6.458857306745890980e-04
-4.303125000000000000e+01,6.740276535884270892e-04,-7.803890055986251184e-04
-4.284375000000000000e+01,-1.333416685865118634e-03,-1.161010001531792568e-03
-4.265625000000000000e+01,1.282683619409696885e-03,-4.535884480270091501e-04
-4.246875000000000000e+01,8.229092155291328758e-04,1.846323466341281971e-04
-4.228125000000000000e+01,-3.916879848535059772e-04,-6.703854462499769795e-04
-4.209375000000000000e+01,-2.637505951752494582e-06,-1.798826213013970943e-03
-4.190625000000000000e+01,3.395643119793456677e-04,8.526086777620456303e-04
-4.171875000000000000e+01,7.706907430072296172e-04,-3.078236735234440857e-04
-4.153125000000000000e+01,-2.506418749498307008e-04,-1.513410815510152219e-03
-4.134375000000000000e+01,3.001441990940767468e-05,-8.254835830401319186e-04
-4.115625000000000000e+01,5.915656395075741258e-04,-6.796262453958590299e-04
-4.096875000000000000e+01,-1.047659033054371136e-04,-7.947145385851506205e-04
-4.078125000000000000e+01,6.282012781548274027e-04,-1.124188867942521597e-04
-4.059375000000000000e+01,1.150577560090071394e-04,-1.540791729508050878e-03
-4.040625000000000000e+01,6.607157819625286699e-04,-8.215741295765077723e-04
-4.021875000000000000e+01,-3.203027147736792202e-04,-1.712942390303950901e-04
-4.003125000000000000e+01,6.963885392157198595e-04,-9.823224210139258616e-04
-3.984375000000000000e+01,1.858287017337811875e-04,-7.233705259115374986e-04
-3.965625000000000000e+01,-2.379444433493471678e-04,-1.233550895525237223e-03
-3.946875000000000000e+01,3.888930088256081774e-04,3.733168516140139559e-05
-3.928125000000000000e+01,6.642201502041755745e-04,-7.491818823011087147e-04
-3.909375000000000000e+01,-6.689748884586288469e-05,-9.764115996109268281e-04
-3.890625000000000000e+01,3.803522233462031110e-04,-1.800146769432853233e-03
-3.871875000000000000e+01,-4.316000729069902064e-04,-1.150012800272826041e-04
-3.853125000000000000e+01,8.044535220576021217e-04,-9.070437612819226558e-04
-3.834375000000000000e+01,-1.124266931635253819e-04,-2.554307473343619961e-04
-3.815625000000000000e+01,7.132653889818652004e-05,-2.032130108420293624e-03
-3.796875000000000000e+01,6.536716849372958826e-04,-7.903041264079035955e-05
-3.778125000000000000e+01,4.752501637101391729e-04,9.058673171802311685e-05
-3.759375000000000000e+01,-4.857957988875227784e-04,-4.259979026999261009e-04
-3.740625000000000000e+01,5.221729767122540444e-04,-1.061436653509328920e-03
-3.721875000000000000e+01,7.986031820924610614e-04,-6.752584692804042277e-04
-3.703125000000000000e+01,-2.044122442268481166e-05,-4.753685496887705142e-04
-3.684375000000000000e+01,-6.749283686615648037e-04,-1.008320717055255500e-04
-3.665625000000000000e+01,8.078488101282421674e-04,-1.220119719067103148e-03
-3.646875000000000000e+01,3.353814657813813938e-04,-5.270878098779796517e-04
-3.628125000000000000e+01,-5.100791296268059050e-04,-4.270870548488403529e-04
-3.609375000000000000e+01,-1.335112821521100557e-04,-8.831992422009271593e-04
-3.590625000000000000e+01,-4.071519787565147652e-04,-9.859998551027260305e-04
-3.571875000000000000e+01,2.477761062970595951e-04,-7.999842540442614336e-04
-3.553125000000000000e+01,-7.142924711466269727e-04,-2.506359480842768050e-04
-3.534375000000000000e+01,9.542930941165428393e-04,-2.021307029201224736e-03
-3.515625000000000000e+01,-6.432279759485681758e-04,2.383227741282745171e-04
-3.496875000000000000e+01,-3.228036278936641246e-04,-1.041129853379008097e-03
-3.478125000000000000e+01,9.121389599298090900e-05,-1.215403110474966297e-03
-3.459375000000000000e+01,-4.422387333847255242e-04,-2.931665103331759781e-04
-3.440625000000000000e+01,4.730168180540617051e-04,9.232355139054959636e-05
-3.421875000000000000e+01,-4.470424573780884536e-04,-1.476213613596399910e-03
-3.403125000000000000e+01,-1.958593840023503674e-04,-4.090989391714039414e-04
-3.384375000000000000e+01,4.798182722672850176e-04,2.194661559133948003e-04
-3.365625000000000000e+01,-1.421984426896560905e-03,-3.528834532242619559e-04
-3.346875000000000000e+01,4.511163223850367388e-04,-1.338862863919487722e-03
-3.328125000000000000e+01,1.938214431196350063e-05,-6.884151807513561039e-04
-3.309375000000000000e+01,-2.620052724897625751e-04,7.701354431288720548e-05
-3.290625000000000000e+01,-2.984563221886116224e-04,-7.101813602017337246e-04
-3.271875000000000000e+01,1.039372608344080184e-04,-5.055616011091501605e-04
-3.253125000000000000e+01,-6.932496026966772362e-04,-1.064908823571464325e-03
-3.234375000000000000e+01,5.059302305753798912e-04,-3.306566682628186982e-04
-3.215625000000000000e+01,-2.024184735554546144e-04,1.421215371117945381e-04
-3.196875000000000000e+01,-7.232464812914063401e-04,-3.216698793542249746e-04
-3.178125000000000000e+01,-1.885525321703163115e-04,-1.814247562966109228e-03
-3.159375000000000000e+01,-8.030792062241332019e-05,-1.536431595927645333e-04
-3.140625000000000000e+01,-8.581867868588388681e-04,4.123400477729077807e-04
-3.121875000000000000e+01,3.579570312217672523e-04,-1.513452699668960122e-03
-3.103125000000000000e+01,-7.321510015222409962e-04,-1.815100526902924116e-04
-3.084375000000000000e+01,-6.780580946086356420e-05,-7.869174005339374389e-04
-3.065625000000000000e+01,-4.742088959724943820e-04,1.579388669390446864e-04
-3.046875000000000000e+01,-5.438663945593891214e-04,-1.209244228802752730e-03
-3.028125000000000000e+01,3.064334388269696063e-05,-1.483995061603238241e-03
-3.009375000000000000e+01,-6.734229173020467307e-04,4.040974843615430245e-04
-2.990625000000000000e+01,-9.565232511037358165e-04,-3.987055180987297831e-04
-2.971875000000000000e+01,1.859907184692533022e-05,-9.984346739471128274e-04
-2.953125000000000000e+01,1.028007572986266993e-04,-4.756308354751936918e-04
-2.934375000000000000e+01,-7.874577401099092100e-04,-3.444479946219658473e-04
-2.915625000000000000e+01,-6.710019875854067450e-04,-6.620103227037432703e-04
-2.896875000000000000e+01,6.694827261873870228e-04,3.247758706250714056e-04
-2.878125000000000000e+01,-8.530612471031595589e-04,-2.009834220179307351e-03
-2.859375000000000000e+01,-8.524642916322155983e-04,3.216666522343203383e-04
-2.840625000000000000e+01,3.709310515099817351e-04,1.659978572239317884e-04
-2.821875000000000000e+01,-2.384942648513410646e-04,-1.504731959290239729e-03
-2.803125000000000000e+01,-7.016757015297914180e-04,-2.645609412041949327e-04
-2.784375000000000000e+01,2.167040387382468403e-04,-2.430451473256489692e-04
-2.765625000000000000e+01,2.488973528929072643e-04,-7.420472335151195864e-04
-2.746875000000000000e+01,-6.136211724950824120e-04,-9.235864207384203439e-04
-2.728125000000000000e+01,1.242720887412174235e-05,3.882528775078775141e-04
-2.709375000000000000e+01,-3.192815901366663489e-04,-5.816781661645009649e-04
-2.690625000000000000e+01,8.008013969962313183e-05,-5.026680576634134923e-04
-2.671875000000000000e+01,-4.372751608102132259e-04,-6.680516224828458860e-04
-2.653125000000000000e+01,-1.541093607049792702e-04,-3.555086308182353605e-04
-2.634375000000000000e+01,-3.253516411323431612e-04,-1.211558104596832663e-05
-2.615625000000000000e+01,1.226222540030574848e-04,-8.244033134352513059e-04
-2.596875000000000000e+01,-5.883346599659944332e-04,-4.907951586261560806e-04
-2.578125000000000000e+01,-2.675650070977919626e-04,9.237475515666560000e-04
-2.559375000000000000e+01,9.227699079110140978e-04,-9.042513168524557443e-04
-2.540625000000000000e+01,-9.496667045706952415e-04,-1.042331869758772456e-03
-2.521875000000000000e+01,3.718307929573283488e-05,1.566956843479516692e-04
-2.503125000000000000e+01,4.921291335352462326e-04,3.696261314125592889e-04
-2.484375000000000000e+01,-2.298578159285469269e-04,-2.269700577821609500e-04
-2.465625000000000000e+01,-7.739899541100436764e-04,-6.037775668197298273e-04
-2.446875000000000000e+01,4.734166905548398141e-04,-7.124381516878663945e-04
-2.428125000000000000e+01,-1.512594926812438345e-04,6.078004781602253104e-04
-2.409375000000000000e+01,1.334937873115338292e-04,-1.409706278401312574e-03
-2.390625000000000000e+01,-3.295501985196014338e-04,1.960220163805814764e-04
-2.371875000000000000e+01,1.427848819089416743e-04,-1.905874098762083690e-04
-2.353125000000000000e+01,-1.814462903068636557e-04,-2.490890200474993321e-04
-2.334375000000000000e+01,2.040581305484678865e-06,-1.094350571633206926e-04
-2.315625000000000000e+01,-2.780641094802249746e-04,7.548115380151543263e-05
-2.296875000000000000e+01,1.051586719607033871e-04,-4.751728079321893006e-04
-2.278125000000000000e+01,2.018590963503985591e-05,2.259587800139684077e-04
-2.259375000000000000e+01,-4.197996533575887312e-04,-3.574824492451611491e-04
-2.240625000000000000e+01,5.130761139450212838e-04,-2.801113138621857956e-04
-2.221875000000000000e+01,2.617411893151011526e-04,4.326235024292302001e-04
-2.203125000000000000e+01,-6.055118129930647797e-04,-8.079793968907011958e-04
-2.184375000000000000e+01,5.250158039245000907e-04,-1.050083968445747473e-03
-2.165625000000000000e+01,-2.553128961079731418e-04,4.936670263271381032e-04
-2.146875000000000000e+01,2.992101428134219532e-05,-5.983099980344519508e-06
-2.128125000000000000e+01,-8.036541495280435932e-04,-8.084162276982276296e-04
-2.109375000000000000e+01,6.494988651455368966e-04,4.318898357347222827e-05
-2.090625000000000000e+01,7.527305765103742274e-05,2.575682865031403423e-04
-2.071875000000000000e+01,-8.326726888492341772e-04,-1.506330230466979003e-03
-2.053125000000000000e+01,8.822450616163823867e-05,5.008685802510015606e-04
-2.034375000000000000e+01,4.031293959592119336e-04,4.553892655931868205e-04
-2.015625000000000000e+01,-4.154600269296593318e-04,-1.126540486398486252e-03
-1.996875000000000000e+01,-1.726769892491097913e-04,1.749560935615512847e-04
-1.978125000000000000e+01,9.181836603459059276e-04,-2.506820906345019750e-04
-1.959375000000000000e+01,-5.865239529079246950e-04,-3.784633043064644653e-04
-1.940625000000000000e+01,-1.947767642358488871e-04,1.111549605976591693e-04
-1.921875000000000000e+01,3.010234309634984839e-04,2.014587596650407875e-04
-1.903125000000000000e+01,-1.906077000222161644e-04,-6.704952181424417290e-05
-1.884375000000000000e+01,5.355211292823458535e-05,-1.924383408140606377e-04
-1.865625000000000000e+01,-5.387759415853565770e-05,1.037262214671930138e-03
-1.846875000000000000e+01,-1.345435381824300336e-04,-1.050023638543784443e-03
-1.828125000000000000e+01,8.781527791212884182e-05,-1.768516562231425837e-03
-1.809375000000000000e+01,-3.298475929865984924e-04,2.203592846119484250e-04
-1.790625000000000000e+01,2.143293928404954585e-04,-2.505931389147342259e-04
-1.771875000000000000e+01,4.515439692809875005e-04,-1.776330073976595259e-03
-1.753125000000000000e+01,-7.633245962287427133e-04,6.020833063473673974e-04
-1.734375000000000000e+01,8.306420232134792414e-05,3.569124021072234143e-04
-1.715625000000000000e+01,3.366452696785815490e-04,-1.528789643865380299e-03
-1.696875000000000000e+01,-7.532954066064023735e-05,1.699981635203684505e-04
-1.678125000000000000e+01,-1.974329195665314174e-04,-1.645848087576951002e-03
-1.659375000000000000e+01,3.943009660463681065e-04,6.747285384762768956e-04
-1.640625000000000000e+01,3.008669742506908662e-04,-1.396910396240791385e-03
-1.621875000000000000e+01,1.450345247810957972e-05,-2.109645392293746369e-03
-1.603125000000000000e+01,-3.008899227574524105e-05,-1.885326867212544499e-03
-1.584375000000000000e+01,3.909498398472210923e-04,-5.782618167313735569e-04
-1.565625000000000000e+01,-2.624400392253756209e-04,-5.593709506683808286e-04
-1.546875000000000000e+01,1.867140590899873942e-04,-2.044015498446238865e-03
-1.528125000000000000e+01,1.971924427623394926e-04,-3.301043217656562945e-03
-1.509375000000000000e+01,4.682001549105585525e-05,-3.013679845275341052e-03
-1.490625000000000000e+01,-1.758687966291194726e-05,9.070374706521278085e-05
-1.471875000000000000e+01,5.205331688964975889e-04,-2.365482866364398973e-03
-1.453125000000000000e+01,3.465356777959671675e-05,-2.221315075566554498e-03
-1.434375000000000000e+01,3.087570362461100615e-04,-2.761899665048250796e-03
-1.415625000000000000e+01,2.517235449250865287e-05,-4.651676974650076346e-03
-1.396875000000000000e+01,1.314063805842258237e-03,-6.203450125392251380e-03
-1.378125000000000000e+01,2.039729803636758376e-04,-3.395122631013158809e-03
-1.359375000000000000e+01,-2.134887149070063828e-04,-7.174903930879050762e-03
-1.340625000000000000e+01,1.360661339658286728e-04,-4.220688656976445685e-03
-1.321875000000000000e+01,6.419822827721244352e-04,-1.134424721296412031e-02
-1.303125000000000000e+01,2.768058167851306095e-05,-5.403266667752593122e-03
-1.284375000000000000e+01,1.094469292572952668e-05,-9.476481211387000059e-03
-1.265625000000000000e+01,1.019937058921227546e-03,-1.439311010143384806e-02
-1.246875000000000000e+01,-1.554761121143055647e-04,-1.225143666212247240e-02
-1.228125000000000000e+01,8.450760734159956655e-04,-1.593534188301903853e-02
-1.209375000000000000e+01,6.724913800953968845e-04,-1.889566375789852870e-02
-1.190625000000000000e+01,5.965065922464152237e-04,-2.290815400127765855e-02
-1.171875000000000000e+01,1.734976926968001543e-03,-3.615978786573226245e-02
-1.153125000000000000e+01,5.829050719278194848e-04,-3.204570992537947305e-02
-1.134375000000000000e+01,1.449906178141890933e-03,-2.740077644013272362e-02
-1.115625000000000000e+01,2.651966375440850676e-03,-4.993106531436897200e-02
-1.096875000000000000e+01,1.906620422795546332e-03,-5.732464432378003849e-02
-1.078125000000000000e+01,2.357644423065408112e-03,-6.293165641543296829e-02
-1.059375000000000000e+01,3.142670697207416985e-03,-7.880371201449509755e-02
-1.040625000000000000e+01,4.296287968302170412e-03,-1.046354570265215500e-01
-1.021875000000000000e+01,4.922962822450638321e-03,-1.266053791238279658e-01
-1.003125000000000000e+01,6.075023527652323452e-03,-1.480610381695348643e-01
-9.843750000000000000e+00,7.601089690092210915e-03,-1.631324737083077459e-01
-9.656250000000000000e+00,8.989569556844045906e-03,-2.071228251486556537e-01
-9.468750000000000000e+00,1.210691275998387884e-02,-2.673656364324168422e-01
-9.281250000000000000e+00,1.214906303739049509e-02,-2.938326339464003567e-01
-9.093750000000000000e+00,1.636069053101985027e-02,-3.790997519471588362e-01
-8.906250000000000000e+00,2.084335198783549004e-02,-4.736214332751966793e-01
-8.718750000000000000e+00,2.409451677940732672e-02,-5.345273174633637936e-01
-8.531250000000000000e+00,2.905887106654547747e-02,-6.266133219653107211e-01
-8.343750000000000000e+00,3.281333150810228361e-02,-7.322282435645197651e-01
-8.156250000000000000e+00,3.981633212185065052e-02,-9.098571774153465519e-01
-7.968750000000000000e+00,4.825640796064434301e-02,-1.048603423618511776e+00
-7.781250000000000000e+00,5.954455538603475873e-02,-1.318908326710499956e+00
-7.593750000000000000e+00,7.158359919310097741e-02,-1.566034931284177922e+00
-7.406250000000000000e+00,8.558209670599303820e-02,-1.895939260376257707e+00
-7.218750000000000000e+00,1.033044626895512907e-01,-2.250242577283496637e+00
-7.031250000000000000e+00,1.161593192680080433e-01,-2.546411264135657326e+00
-6.843750000000000000e+00,1.386686629716988861e-01,-3.119326041991969500e+00
-6.656250000000000000e+00,1.681716838780021872e-01,-3.697834857407145126e+00
-6.468750000000000000e+00,2.045192946300892212e-01,-4.436569673803512970e+00
-6.281250000000000000e+00,2.432891155560710228e-01,-5.288140717466548679e+00
-6.093750000000000000e+00,2.802935521332141633e-01,-6.194255212490204165e+00
-5.906250000000000000e+00,3.444385716501526806e-01,-7.585447888825322060e+00
-5.718750000000000000e+00,4.182709466701836076e-01,-9.063999450303176886e+00
-5.531250000000000000e+00,5.010863077674757582e-01,-1.084568972002834464e+01
-5.343750000000000000e+00,5.983770576136074881e-01,-1.304672356921911103e+01
-5.156250000000000000e+00,7.192215047049700383e-01,-1.557007236473704381e+01
-4.968750000000000000e+00,8.502866920694627240e-01,-1.848160815892425290e+01
-4.781250000000000000e+00,1.037828612937895967e+00,-2.237694536687383362e+01
-4.593750000000000000e+00,1.238893628951976966e+00,-2.661600488436049972e+01
-4.406250000000000000e+00,1.496685710626420196e+00,-3.194011964747313925e+01
-4.218750000000000000e+00,1.800199319967544564e+00,-3.810619187130997432e+01
-4.031250000000000000e+00,2.156974946615915378e+00,-4.540272700630617919e+01
-3.843750000000000000e+00,2.593900968805757934e+00,-5.418090083083778552e+01
-3.656250000000000000e+00,3.106783851772695115e+00,-6.430230240523228247e+01
-3.468750000000000000e+00,3.706267942856838804e+00,-7.594943735558817366e+01
-3.281250000000000000e+00,4.440108637085049992e+00,-8.987657972739745560e+01
-3.093750000000000000e+00,5.326766975196218112e+00,-1.063855757341150934e+02
-2.906250000000000000e+00,6.316077517506853312e+00,-1.241463123633469365e+02
-2.718750000000000000e+00,7.498691893660404340e+00,-1.448738192373350273e+02
-2.531250000000000000e+00,8.846695192624991932e+00,-1.669436194271511056e+02
-2.343750000000000000e+00,1.036918885426603509e+01,-1.906629690567060607e+02
-2.156250000000000000e+00,1.206457253298913024e+01,-2.149720979668560972e+02
-1.968750000000000000e+00,1.397505387827067658e+01,-2.405189143321408096e+02
-1.781250000000000000e+00,1.589772978917141089e+01,-2.626692584706238449e+02
-1.593750000000000000e+00,1.796868230213413398e+01,-2.831679887433290901e+02
-1.406250000000000000e+00,1.989040183344690860e+01,-2.985432031270639754e+02
-1.218750000000000000e+00,2.173171277196373197e+01,-3.078547055666782626e+02
-1.031250000000000000e+00,2.321026499950229649e+01,-3.091697746125585695e+02
-8.437500000000000000e-01,2.431107958338262165e+01,-3.030002382440017072e+02
-6.562500000000000000e-01,2.490528044451941625e+01,-2.893124149111564520e+02
-4.687500000000000000e-01,2.478106496699996697e+01,-2.690848902480976221e+02
-2.812500000000000000e-01,2.407050072151495357e+01,-2.440518872057949125e+02
-9.375000000000000000e-02,2.279947237306504348e+01,-2.165109059589825051e+02
9.375000000000000000e-02,2.096303929606285976e+01,-1.880937800985823571e+02
2.812500000000000000e-01,1.883203981734168764e+01,-1.600133447787740693e+02
4.687500000000000000e-01,1.647883706970988982e+01,-1.339322957217152066e+02
6.562500000000000000e-01,1.401302030954639832e+01,-1.097390023546988260e+02
8.437500000000000000e-01,1.170540743602572320e+01,-8.966990636277795090e+01
1.031250000000000000e+00,9.579254752407912576e+00,-7.203711899796216755e+01
1.218750000000000000e+00,7.696656019811506155e+00,-5.721249573259296994e+01
1.406250000000000000e+00,6.104860358172508938e+00,-4.494620883723273153e+01
1.593750000000000000e+00,4.758386748006309119e+00,-3.509085971003821669e+01
1.781250000000000000e+00,3.696746989316544330e+00,-2.749973217296965800e+01
1.968750000000000000e+00,2.845173562866136763e+00,-2.128698772806879447e+01
2.156250000000000000e+00,2.149075053194493989e+00,-1.722286762262737625e+01
2.343750000000000000e+00,1.656766200928274202e+00,-1.346600469191581340e+01
2.531250000000000000e+00,1.232712079715852838e+00,-1.015387837087287437e+01
2.718750000000000000e+00,9.176460697034158898e-01,-8.072321977289547590e+00
2.906250000000000000e+00,6.764622955582169084e-01,-5.731197450626282830e+00
3.093750000000000000e+00,5.480535190794242340e-01,-4.590121401814343471e+00
3.281250000000000000e+00,4.859673231645302849e-01,-4.287394137072055855e+00
3.468750000000000000e+00,3.817876569767761907e-01,-2.877240083446181984e+00
3.656250000000000000e+00,3.145416841870627422e-01,-2.060432022740968705e+00
3.843750000000000000e+00,1.951897440706176212e-01,-2.270229541122233741e+00
4.031250000000000000e+00,2.063331828220711373e-01,-1.239777364826338157e+00
4.218750000000000000e+00,1.731943102757327324e-01,-1.631551740282262131e+00
4.406250000000000000e+00,1.705971596171025340e-01,-1.073285824140967293e+00
4.593750000000000000e+00,1.130355274516574582e-01,-3.968104823413085569e-01
4.781250000000000000e+00,1.522859237536309251e-01,-3.123318008174607030e-01
4.968750000000000000e+00,8.218927640986350980e-02,-5.772724474576165221e-01
5.156250000000000000e+00,1.059062644097394923e-01,-7.200427044259782861e-01
5.343750000000000000e+00,1.171063598828752106e-01,-4.282598136816631040e-01
5.531250000000000000e+00,8.200793302706443910e-02,-2.998215252205227443e-02
5.718750000000000000e+00,5.292711988108322885e-02,-4.670173214856276900e-02
5.906250000000000000e+00,1.113850376929761410e-01,-5.523855885849116021e-01
6.093750000000000000e+00,5.469082915871581463e-02,1.724906969630097819e-01
6.281250000000000000e+00,1.022289158918283647e-01,-3.368924439288889516e-01
6.468750000000000000e+00,1.103862390098200308e-01,5.994795032734145934e-03
6.656250000000000000e+00,6.374214941282474456e-02,-2.833464077255456459e-01
6.843750000000000000e+00,8.655924153156746570e-02,1.402996388966073482e-01
7.031250000000000000e+00,1.755967757321954537e-01,-4.072136912518828922e-01
7.218750000000000000e+00,8.845178814824805613e-02,3.449520591480279563e-01
7.406250000000000000e+00,6.253563519798177595e-02,-5.171892070113699447e-01
7.593750000000000000e+00,1.196386973450032087e-01,-6.280335179261982148e-01
7.781250000000000000e+00,5.527792806970666106e-02,-5.013808311138348017e-01
7.968750000000000000e+00,6.474576896914641111e-02,-7.047010164414757583e-02
8.156250000000000000e+00,6.287463053713082672e-02,5.117229763060038294e-02
8.343750000000000000e+00,1.016519831641033988e-01,-4.294296453181800644e-03
8.531250000000000000e+00,6.642604409924501851e-02,-4.383363137543625498e-01
8.718750000000000000e+00,7.421120253764001973e-02,1.215567456564201620e-01
8.906250000000000000e+00,9.869240748137286801e-02,-3.032476946782480809e-02
9.093750000000000000e+00,9.695576105667669253e-02,-4.607240345060858999e-02
9.281250000000000000e+00,4.147087813566940895e-02,-6.734437913230806316e-02
9.468750000000000000e+00,7.297292783320585841e-02,-1.268446131526559384e-01
9.656250000000000000e+00,8.791832987414949230e-02,-1.521192076251196568e-01
9.843750000000000000e+00,1.158484024942438850e-01,-1.037286604550047286e-01
1.003125000000000000e+01,5.539597561902809275e-02,-3.512452134656882663e-01
1.021875000000000000e+01,2.103151616066156748e-02,-6.015202178275558254e-04
1.040625000000000000e+01,1.365435048673191432e-02,-2.611723650912551875e-01
1.059375000000000000e+01,7.272267686965960820e-02,4.683622651867835884e-02
1.078125000000000000e+01,5.001809665612455547e-02,-1.137415441770883717e-02
1.096875000000000000e+01,6.429898069371375868e-02,1.139876228883451859e-02
1.115625000000000000e+01,8.716434333857137062e-02,-4.620213222783178253e-01
1.134375000000000000e+01,1.636792263195161468e-01,-7.996469005233564076e-02
1.153125000000000000e+01,4.960461664815341010e-02,-4.155970431007318666e-01
1.171875000000000000e+01,1.110372003296049570e-01,-5.960443721546937468e-02
1.190625000000000000e+01,6.330732998559085445e-02,-2.245079781741878833e-01
1.209375000000000000e+01,9.646321623991838123e-02,1.209702086783863706e-01
1.228125000000000000e+01,7.596445861160816548e-02,-2.971539809993828385e-02
1.246875000000000000e+01,6.541091405804877468e-02,7.308233409700903849e-02
1.265625000000000000e+01,7.066539718670128423e-02,-1.536420668184064198e-01
1.284375000000000000e+01,4.454075798496859306e-02,1.802245757241394131e-01
1.303125000000000000e+01,1.562728066775775915e-02,4.458528241449499774e-01
1.321875000000000000e+01,4.159703359012922874e-02,2.984549728719798622e-01
1.340625000000000000e+01,7.973574769405189500e-02,-2.167934510595159736e-01
1.359375000000000000e+01,2.105720771417907144e-02,2.004493858889588864e-01
1.378125000000000000e+01,4.744702565030678443e-02,8.730948518163472727e-03
1.396875000000000000e+01,1.050247094632226208e-01,6.456694913451599405e-02
1.415625000000000000e+01,7.053384974450693790e-02,2.116262093518486154e-01
1.434375000000000000e+01,6.865803912767631800e-02,5.243626825328107088e-01
1.453125000000000000e+01,6.474894771982775410e-02,1.559278850858447640e-02
1.471875000000000000e+01,1.460996758614001578e-01,2.644556007846432522e-01
1.490625000000000000e+01,7.345232865070983053e-02,4.630304757939001092e-01
1.509375000000000000e+01,5.639083413773704478e-02,4.405351544396296504e-01
1.528125000000000000e+01,4.431525752789156058e-02,4.521843901162014845e-01
1.546875000000000000e+01,1.060189542836411647e-01,4.714621458109746754e-01
1.565625000000000000e+01,3.985922778557693391e-02,-1.313634932598546357e-01
1.584375000000000000e+01,9.503525572725379789e-03,6.131378303772123672e-01
1.603125000000000000e+01,6.518020439634142349e-02,1.679034082127515148e-01
1.621875000000000000e+01,7.415095273507432694e-02,-3.242518264023885877e-02
1.640625000000000000e+01,6.841692373031094121e-02,-1.258572915213562737e-02
1.659375000000000000e+01,6.596786121898645661e-02,1.599481050902795687e-02
1.678125000000000000e+01,1.068676481501995568e-03,-3.391468207232435361e-01
1.696875000000000000e+01,-6.844737062721151233e-04,1.418359947824541223e-01
1.715625000000000000e+01,4.459960896742387604e-02,-1.340953623318057453e-01
1.734375000000000000e+01,8.461465884390406700e-02,3.072835033798781978e-01
1.753125000000000000e+01,5.710910717756689792e-02,6.707230347407744375e-02
1.771875000000000000e+01,4.765254860032541728e-02,-6.182957211578354872e-03
1.790625000000000000e+01,2.929918761284966422e-02,-1.188570380037958785e-01
1.809375000000000000e+01,5.935145062663593762e-02,-3.618655487815658489e-01
1.828125000000000000e+01,1.952197561885071764e-02,-4.890098270555398585e-01
1.846875000000000000e+01,3.107497719163632155e-02,-3.838591618509639147e-01
1.865625000000000000e+01,9.434193893552844656e-02,-1.344223802013146951e-01
1.884375000000000000e+01,6.335297146952001413e-02,-1.140727716446292561e-01
1.903125000000000000e+01,9.624381965381445525e-02,-4.211820187357773193e-01
1.921875000000000000e+01,7.339347386322003786e-02,-1.614176823096613589e-01
1.940625000000000000e+01,8.739639751383521116e-02,-8.250727964508541845e-03
1.959375000000000000e+01,3.158008762534336711e-02,8.997781852677633196e-02
1.978125000000000000e+01,4.565897208993163758e-02,-2.953116280606025157e-01
1.996875000000000000e+01,2.544235487705748255e-02,9.469897078577105276e-02
2.015625000000000000e+01,1.419755849056869579e-01,-2.195260505402387707e-01
2.034375000000000000e+01,2.549421573230148397e-02,1.724176681503450936e-01
2.053125000000000000e+01,1.126982079067957443e-01,-7.036030798039405454e-02
2.071875000000000000e+01,2.788826541264910475e-02,-3.409121839296886947e-01
2.090625000000000000e+01,1.102648845952458601e-01,8.526566797840473555e-03
2.109375000000000000e+01,5.115154383402398253e-02,1.642038898628470633e-01
2.128125000000000000e+01,9.737579920562211555e-02,-8.948862171014582145e-02
2.146875000000000000e+01,1.317625853126713764e-01,2.061104001038529532e-01
2.165625000000000000e+01,9.378802753462878172e-02,-6.239414457263592340e-02
2.184375000000000000e+01,3.021961513977799996e-02,1.862799533565322463e-01
2.203125000000000000e+01,1.285193631637326916e-01,2.090419715007243440e-01
2.221875000000000000e+01,9.752646778111540016e-02,-3.446161934340352673e-01
2.240625000000000000e+01,8.895574502423642116e-02,-1.570055283244613520e-01
2.259375000000000000e+01,4.868069620404469333e-02,-1.408937157066532109e-01
2.278125000000000000e+01,2.527539815038437609e-02,-7.755285104656195472e-02
2.296875000000000000e+01,5.423307717840941677e-02,-3.174959842465625570e-01
2.315625000000000000e+01,4.040528117552355525e-02,3.781538101836048327e-01
2.334375000000000000e+01,7.193618213695174290e-02,-7.445116818904864431e-01
2.353125000000000000e+01,7.979988317832464872e-02,-9.428924005349870185e-02
2.371875000000000000e+01,8.177125996691358978e-02,1.271145681557044327e-01
2.390625000000000000e+01,3.747868503911178095e-02,1.880747415658134969e-01
2.409375000000000000e+01,-7.350176139482300641e-03,-1.106887931614153331e-01
2.428125000000000000e+01,3.569490394411900525e-02,2.409542133260060837e-01
2.446875000000000000e+01,7.879676350308528754e-02,1.264522731849808679e-01
2.465625000000000000e+01,8.334182910496679142e-02,1.987204091992254007e-01
2.484375000000000000e+01,2.899314634337457619e-02,-6.515760286931424616e-01
2.503125000000000000e+01,4.650629473978540318e-02,1.450923722823489470e-01
2.521875000000000000e+01,9.281006452204820789e-02,-9.198280903865452274e-02
2.540625000000000000e+01,1.013689931294976532e-01,-3.342447287622718477e-01
2.559375000000000000e+01,1.262702326341482717e-01,-1.993568377314147710e-02
2.578125000000000000e+01,3.206464770573091982e-02,-5.540207727894284062e-01
2.596875000000000000e+01,1.424954323969913617e-01,-2.904190014171632583e-01
2.615625000000000000e+01,4.803675455325162602e-02,-2.561017942125403124e-01
2.634375000000000000e+01,4.058220900534337261e-02,1.190993187547775278e-01
2.653125000000000000e+01,1.211141963645943065e-01,-3.631318695844782951e-01
2.671875000000000000e+01,5.654448375091902790e-02,3.730378073597648836e-01
2.690625000000000000e+01,2.694812957300030121e-02,-4.956967437200319182e-01
2.709375000000000000e+01,4.885501632726629850e-02,-9.768469836517112981e-02
2.728125000000000000e+01,-2.106265020774600316e-02,2.277159458961364180e-02
2.746875000000000000e+01,5.561034971777445435e-02,5.238208564428816771e-01
2.765625000000000000e+01,5.194809851573012338e-02,-2.594243125160744512e-02
2.784375000000000000e+01,6.416732033335392771e-02,2.228800976218110463e-01
2.803125000000000000e+01,7.244978548593650203e-02,1.986180853960206605e-01
2.821875000000000000e+01,6.686759944096820618e-02,4.968848143348907342e-01
2.840625000000000000e+01,7.891787864910071448e-02,2.555955770519915404e-01
2.859375000000000000e+01,7.027941914586932626e-02,6.575962888504705006e-03
2.878125000000000000e+01,9.464783588812508697e-02,1.897295372976657291e-01
2.896875000000000000e+01,9.332274302048659820e-02,1.261310758633271689e-02
2.915625000000000000e+01,3.741816753937854401e-02,3.275049074546387828e-01
2.934375000000000000e+01,5.038237089531349966e-02,-2.289294713585263708e-01
2.953125000000000000e+01,7.438534087422254970e-02,-1.670487575947845471e-01
2.971875000000000000e+01,5.350552800895513883e-02,3.051093525099020098e-01
2.990625000000000000e+01,4.150561304997779644e-02,-3.481149424101914747e-01
3.009375000000000000e+01,1.398772944416748487e-02,3.139159370964961226e-01
3.028125000000000000e+01,6.808968249425362274e-02,4.006640607243809882e-01
3.046875000000000000e+01,3.265041800747070511e-02,2.959249366990519547e-01
3.065625000000000000e+01,9.890414340775066648e-02,-1.318865556523860505e-01
3.084375000000000000e+01,6.778215190055902895e-02,3.918457590636705845e-01
3.103125000000000000e+01,1.221735944149315856e-02,-9.089146462183350650e-02
3.121875000000000000e+01,8.911561068143925013e-02,1.868882564522778011e-03
3.140625000000000000e+01,7.870090759788439527e-02,-3.495752017008157964e-01
3.159375000000000000e+01,6.894391869241900395e-02,1.487682332666935281e-01
3.178125000000000000e+01,9.864030154766822989e-02,3.641105927418948340e-01
3.196875000000000000e+01,4.600614551068105129e-02,2.297397048032649991e-01
3.215625000000000000e+01,7.206686350539825980e-02,-3.946036572950220034e-01
3.234375000000000000e+01,7.532564332286284525e-02,1.228813929441230357e-01
3.253125000000000000e+01,6.183019870979933330e-02,1.596149941636326730e-02
3.271875000000000000e+01,4.584744785462646632e-02,5.027551192334414054e-01
3.290625000000000000e+01,3.596416822107073585e-02,-4.158681016379262019e-01
3.309375000000000000e+01,7.926517774598806909e-02,5.482460197015370795e-03
3.328125000000000000e+01,-1.408749739640313692e-02,-1.609339411134556030e-01
3.346875000000000000e+01,1.473115186958295908e-02,4.361460897098794476e-01
3.365625000000000000e+01,1.077558552794428692e-01,-1.392724361967623281e-02
3.384375000000000000e+01,6.785116689344050656e-02,-3.198085310258420577e-01
3.403125000000000000e+01,2.198162372216216909e-02,-5.328558285366682412e-01
3.421875000000000000e+01,6.376424324583496173e-02,-3.623890111730787567e-01
3.440625000000000000e+01,5.933970330514171110e-02,-6.294870454911460911e-02
3.459375000000000000e+01,8.577908667202649440e-02,-7.990515237202089338e-02
3.478125000000000000e+01,1.804215912461870630e-02,-4.675790943356616935e-02
3.496875000000000000e+01,7.142477948934100596e-02,3.153692386661077762e-02
3.515625000000000000e+01,1.325033760489588985e-01,3.693883589086510710e-01
3.534375000000000000e+01,7.559006611693774857e-02,1.548708360727459876e-01
3.553125000000000000e+01,2.083285360093611871e-03,1.413360023994982839e-01
3.571875000000000000e+01,4.978290353864878170e-02,-2.279250180382206281e-01
3.590625000000000000e+01,8.417696970017374269e-02,1.638505568004688939e-01
3.609375000000000000e+01,6.188340641443090817e-02,3.080341333022573735e-01
3.628125000000000000e+01,5.273921098852696332e-02,-1.926615593106646429e-01
3.646875000000000000e+01,-2.664343436726568370e-02,8.027367171149819569e-01
3.665625000000000000e+01,5.809754104261344310e-02,2.655641381029880677e-01
3.684375000000000000e+01,8.221548061478500813e-02,4.685476146487133065e-01
3.703125000000000000e+01,5.480272813272790700e-02,5.620277484604372376e-01
3.721875000000000000e+01,1.419414913976808634e-01,3.434627337629052590e-01
3.740625000000000000e+01,9.536366101036009013e-02,3.230071786254598010e-01
3.759375000000000000e+01,6.843583054271107358e-02,1.690235827573474126e-01
3.778125000000000000e+01,5.168347940428219545e-02,2.997451561388686514e-02
3.796875000000000000e+01,8.378300793248172340e-02,2.445634567371968160e-01
3.815625000000000000e+01,5.714201409878683080e-02,3.847056648877327234e-01
3.834375000000000000e+01,1.642982848123608619e-02,-8.403185738615093214e-03
3.853125000000000000e+01,5.650141931180030497e-02,-6.973171246430354131e-02
3.871875000000000000e+01,6.882772889431976182e-02,2.071462239773609326e-01
3.890625000000000000e+01,1.931237358505910606e-02,1.814212848280050139e-01
3.909375000000000000e+01,6.626706679267613254e-02,-6.930443506963968048e-02
3.928125000000000000e+01,5.922340165591322148e-02,2.823951813731468974e-01
3.946875000000000000e+01,2.302168933363901715e-02,2.493375708160954218e-01
3.965625000000000000e+01,5.730857630521057899e-02,4.449084643372174241e-01
3.984375000000000000e+01,7.843598596842582538e-02,1.989990480350485313e-01
4.003125000000000000e+01,7.695613261768841085e-02,-2.910778378529244037e-02
4.021875000000000000e+01,9.085270055395255895e-02,2.186444307155994693e-01
4.040625000000000000e+01,5.725873204585951726e-02,-8.760119697706159059e-02
4.059375000000000000e+01,1.003203086233739327e-01,-8.531148678345346070e-02
4.078125000000000000e+01,5.854681111684101324e-02,1.851377848154811545e-03
4.096875000000000000e+01,2.705580254884409896e-02,-3.229603064741013441e-01
4.115625000000000000e+01,1.317235864972587933e-02,-1.017882777479854894e-01
4.134375000000000000e+01,2.984314258121401053e-03,-1.890852100823394721e-01
4.153125000000000000e+01,6.803998256107490761e-02,-4.559209835306887726e-02
4.171875000000000000e+01,8.508956150714652722e-02,2.218425690225700464e-01
4.190625000000000000e+01,3.872070673876493174e-02,3.223795456430309514e-01
4.209375000000000000e+01,8.430016330204637143e-02,-1.021228072025337497e-02
4.228125000000000000e+01,7.451750140249657761e-02,-5.901912727677682824e-01
4.246875000000000000e+01,1.763835930189827650e-02,1.007862966457082621e-01
4.265625000000000000e+01,9.226670147320703563e-02,-2.527545680617748758e-01
4.284375000000000000e+01,1.112430200783549594e-01,-4.046541060943695811e-01
4.303125000000000000e+01,8.072054370692427483e-02,2.551319489010239749e-01
4.321875000000000000e+01,4.935982309428510462e-02,-1.253379011535429299e-01
4.340625000000000000e+01,2.363780350505351180e-02,-3.712668286979692311e-03
4.359375000000000000e+01,5.209290863571425234e-02,-1.699308618468364784e-01
4.378125000000000000e+01,5.439468439798389454e-02,-5.138637372565852957e-01
4.396875000000000000e+01,2.065734931845497613e-02,-1.914152801299451312e-02
4.415625000000000000e+01,8.009346153327356888e-02,-1.544219675330253949e-01
4.434375000000000000e+01,9.580238074767777334e-02,2.006853831972819080e-01
4.453125000000000000e+01,6.399835005836251867e-02,-2.932006963053197524e-01
4.471875000000000000e+01,1.114421938088057118e-01,5.965781423941507455e-02
4.490625000000000000e+01,6.682330941030301119e-02,-3.326891007927201827e-02
4.509375000000000000e+01,2.113378028943913023e-02,-1.747438440209094779e-01
4.528125000000000000e+01,8.605307203825418583e-02,-8.091748924269381860e-02
4.546875000000000000e+01,7.717850185269981012e-02,1.895772741459040844e-01
4.565625000000000000e+01,3.162233117657820003e-02,2.608991301607090918e-01
4.584375000000000000e+01,1.285246991003603512e-01,1.319577900739119514e-01
4.603125000000000000e+01,3.861740349088194080e-02,-1.230595403047232139e-01
4.621875000000000000e+01,6.894273120816052369e-02,-8.025406649775845835e-02
4.640625000000000000e+01,4.966973186817824626e-02,-4.219718984745668422e-02
4.659375000000000000e+01,1.349848356016991602e-02,4.508781018567873389e-01
4.678125000000000000e+01,4.330221551257551482e-02,-1.508971260096814149e-02
4.696875000000000000e+01,-7.422576290231575058e-03,-2.550385398854757568e-01
4.715625000000000000e+01,5.021251830490314205e-02,-1.338680780864791586e-01
4.734375000000000000e+01,8.888097675351502858e-02,3.967014811363185345e-01
4.753125000000000000e+01,8.701673446122981659e-02,3.552300280389744103e-01
4.771875000000000000e+01,5.448203764399295324e-02,-3.521387160443651965e-01
4.790625000000000000e+01,6.079911747065125383e-02,1.347677250382588454e-01
4.809375000000000000e+01,1.164574193018736992e-01,-2.275551060548508531e-01
4.828125000000000000e+01,5.023502118232414659e-02,7.751355020907624294e-02
4.846875000000000000e+01,7.273054787479793504e-02,1.869151346093218535e-01
4.865625000000000000e+01,8.313487387891882463e-02,-2.207006171446721510e-01
4.884375000000000000e+01,9.797521630590466657e-02,1.247709752792474092e-01
4.903125000000000000e+01,6.573359086864627443e-02,8.930058980928379242e-02
4.921875000000000000e+01,8.719048783623861709e-02,-5.302310662727904855e-02
4.940625000000000000e+01,9.431181764711737969e-02,-9.309646656342351889e-02
4.959375000000000000e+01,9.234416057883976237e-02,4.076602470213259721e-01
4.978125000000000000e+01,9.467289521889199477e-02,-5.436560107299612810e-01
4.996875000000000000e+01,7.694512757009874804e-02,1.254083477666370072e-01
5.015625000000000000e+01,8.803780972576902286e-02,-1.114123801617097342e-01
5.034375000000000000e+01,5.604187244916403188e-02,-5.095833251173758072e-01
5.053125000000000000e+01,1.241292703186047675e-02,8.635864542593196802e-02
5.071875000000000000e+01,3.418147312348907008e-02,3.010344578292176720e-01
5.090625000000000000e+01,9.049625158324658969e-02,-5.420334720193409339e-02
5.109375000000000000e+01,1.175367889630933860e-01,-2.201054163146096698e-01
5.128125000000000000e+01,1.377573301439838360e-03,3.011503542376203768e-02
5.146875000000000000e+01,1.106662693154092381e-01,2.545038933175050033e-01
5.165625000000000000e+01,6.159193643873095425e-02,-9.465528044728444002e-02
5.184375000000000000e+01,1.232514017057084743e-01,1.431723513205866993e-01
5.203125000000000000e+01,2.023313788501468480e-02,1.181260190997477366e-01
5.221875000000000000e+01,1.287880880359111302e-01,-2.876974879290941089e-01
5.240625000000000000e+01,8.638155342173092777e-02,5.754171053720824602e-02
5.259375000000000000e+01,9.559092525504553350e-02,1.187404205002593471e-01
5.278125000000000000e+01,8.703596313170436360e-02,2.959753129345301659e-01
5.296875000000000000e+01,9.562073112152802423e-02,7.753967777190950983e-03
5.315625000000000000e+01,9.040816601365264660e-02,-3.833687893269939195e-01
5.334375000000000000e+01,6.577788191085431890e-02,-1.035849319610804287e-02
5.353125000000000000e+01,1.869790282582783902e-02,7.541242547306126198e-02
5.371875000000000000e+01,9.925387608532787453e-03,2.968024443187289307e-02
5.390625000000000000e+01,1.070798534004779867e-01,1.496118039034115554e-01
5.409375000000000000e+01,4.676391158802317705e-02,-2.782936267504112493e-01
5.428125000000000000e+01,8.102063236002976510e-02,-3.315572087475260332e-01
5.446875000000000000e+01,8.741965796698281110e-02,1.710566044025370047e-01
5.465625000000000000e+01,8.976741426293699533e-02,1.519005665732464649e-01
5.484375000000000000e+01,7.691001188959489809e-02,1.485616347324025810e-03
5.503125000000000000e+01,8.184999800606362896e-02,1.532392304648055870e-02
5.521875000000000000e+01,6.320431283256056076e-02,4.103797760511724846e-01
5.540625000000000000e+01,7.126181068493764315e-02,2.329531428174078656e-01
5.559375000000000000e+01,9.688048996013520764e-02,5.046451135277436606e-01
5.578125000000000000e+01,1.189641604441362688e-01,9.456393357139347700e-02
5.596875000000000000e+01,3.168560509975293371e-02,1.216733598490691293e-01
5.615625000000000000e+01,6.104965317339861031e-02,8.572593061410316295e-02
5.634375000000000000e+01,7.836418602675365719e-02,3.006950815224485041e-01
5.653125000000000000e+01,1.055814532155920915e-01,-1.832772537297131521e-01
5.671875000000000000e+01,7.358424299845722771e-02,-6.012612196467586045e-01
5.690625000000000000e+01,1.204458559136725171e-01,-5.316396324562759901e-01
5.709375000000000000e+01,7.818878684472707619e-02,1.386725647886066781e-01
5.728125000000000000e+01,1.319470698284348487e-01,-1.105692590757598737e-01
5.746875000000000000e+01,7.162481293754296985e-02,-1.077869000351938666e-02
5.765625000000000000e+01,2.226210113543203306e-02,-4.606327101056848505e-01
5.784375000000000000e+01,7.766768588830785802e-02,-2.821852097639236945e-01
5.803125000000000000e+01,3.253364983787321307e-02,-2.012223615955122114e-02
5.821875000000000000e+01,1.114345663076932169e-01,3.154460824518992013e-01
5.840625000000000000e+01,1.042603483702535527e-01,-7.908629730537199976e-01
5.859375000000000000e+01,6.957049977742713054e-02,-7.786323579233567216e-02
5.878125000000000000e+01,3.258497423369988155e-02,3.635970093884566268e-02
5.896875000000000000e+01,9.654687886627755233e-02,-6.006753109011242486e-02
5.915625000000000000e+01,1.010657991026064906e-01,-4.554748683149369981e-01
5.934375000000000000e+01,5.839358270708316923e-02,5.421641034189406128e-03
5.953125000000000000e+01,8.617908146007380310e-02,-5.523708900727939408e-01
5.971875000000000000e+01,7.855367362213172555e-02,-2.795621566838804029e-01
5.990625000000000000e+01,7.268263927451812378e-02,-1.609687525216543236e-01
6.009375000000000000e+01,7.885194028778386155e-02,4.535259216116571679e-02
6.028125000000000000e+01,4.968832979643167391e-02,1.159937707268312579e-01
6.046875000000000000e+01,3.815394132150373707e-02,-2.915611870583916243e-01
6.065625000000000000e+01,8.027932620439059974e-02,1.964444755768539608e-01
6.084375000000000000e+01,2.983926019843607946e-02,2.236871407616121132e-01
6.103125000000000000e+01,1.657639488337991907e-01,-3.304294688005455782e-01
6.121875000000000000e+01,7.484503280826260152e-02,2.798907546387141565e-01
6.140625000000000000e+01,4.530348594501276693e-02,3.363133269308775652e-01
6.159375000000000000e+01,6.441107850843508231e-02,6.073014704529100527e-02
6.178125000000000000e+01,7.777375556064924922e-02,-7.899127084930199771e-01
6.196875000000000000e+01,4.424237488772320148e-02,-1.121224046312363498e-02
6.215625000000000000e+01,5.199316051815117135e-03,-2.769387583830251742e-01
6.234375000000000000e+01,3.495294369083978836e-02,3.747993224571644078e-02
6.253125000000000000e+01,6.038542854643935698e-02,-5.489754741879551148e-01
6.271875000000000000e+01,5.080346262705148774e-02,-3.288418719200194573e-01
6.290625000000000000e+01,3.064232993389026660e-02,2.247257019015478363e-01
6.309375000000000000e+01,-1.112944204190569053e-02,-2.864856371648869526e-01
6.328125000000000000e+01,9.092917352909068995e-03,5.157092661653450705e-02
6.346875000000000000e+01,8.268398883028993396e-02,2.507570933165226279e-01
6.365625000000000000e+01,7.712524633490858150e-02,-5.472629091494241038e-02
6.384375000000000000e+01,5.291588423176563083e-02,3.499799680422626125e-01
6.403125000000000000e+01,5.163373829959994055e-02,4.552399606847643554e-01
6.421875000000000000e+01,5.757082996375118000e-02,1.529823770621305812e-01
6.440625000000000000e+01,3.096290636322152068e-02,5.420365628582857198e-01
6.459375000000000000e+01,5.364503041261770022e-02,2.668926261733872707e-03
6.478125000000000000e+01,4.642227319401115437e-02,5.865349970642199651e-01
6.496875000000000000e+01,5.775432091270005230e-02,8.524131377619852401e-01
6.515625000000000000e+01,5.900898224037121054e-02,-4.562661124202094243e-01
6.534375000000000000e+01,5.577894093359248018e-02,3.413302049257254112e-01
6.553125000000000000e+01,7.409757839923969414e-02,1.340117042813773196e-01
6.571875000000000000e+01,6.695593979611658142e-02,-2.413066881608898484e-01
6.590625000000000000e+01,7.448564648623090534e-02,-1.525459326839637697e-01
6.609375000000000000e+01,5.975579572871936307e-02,-7.657950559271853308e-02
6.628125000000000000e+01,5.323668369351963747e-02,-5.210058381620683576e-01
6.646875000000000000e+01,1.043999084502473806e-01,1.809582772771989312e-01
6.665625000000000000e+01,4.106599216153483667e-02,1.772710049916526032e-01
6.684375000000000000e+01,5.082152639496939628e-02,7.746187403128601545e-03
6.703125000000000000e+01,5.530553679810168433e-02,1.984697027098007993e-01
6.721875000000000000e+01,7.015032847544233618e-02,-2.137289694862403167e-01
6.740625000000000000e+01,8.672347959586090838e-02,-2.099656569453856036e-01
6.759375000000000000e+01,3.989210804208909167e-02,-9.831971889295232359e-02
6.778125000000000000e+01,9.123220596541870009e-02,-1.851455245480622125e-01
6.796875000000000000e+01,8.349915153111453492e-02,-2.383936546922456046e-01
6.815625000000000000e+01,8.967521659778299181e-02,8.469540120670160377e-02
6.834375000000000000e+01,4.142678088742712816e-02,-1.807531488916538365e-01
6.853125000000000000e+01,1.324043417968638892e-01,1.354761248789486672e-01
6.871875000000000000e+01,9.744100456826743084e-02,-2.842706500298533001e-01
6.890625000000000000e+01,5.877498048838702971e-02,-7.019644609822250914e-02
6.909375000000000000e+01,7.714803956415039465e-02,2.301142513578184889e-01
6.928125000000000000e+01,7.087282706959285861e-02,1.611507827551292849e-01
6.946875000000000000e+01,3.983875157646821208e-02,2.882622750647954035e-01
6.965625000000000000e+01,5.945501793657825829e-02,1.645733810086085214e-01
6.984375000000000000e+01,2.825670813521696800e-02,-1.643247507791159023e-01
7.003125000000000000e+01,9.620377822979264693e-02,2.553629995447437295e-01
7.021875000000000000e+01,3.467821980490271017e-02,8.217835180776944526e-02
7.040625000000000000e+01,1.076738058931567821e-01,1.645471383647674202e-01
7.059375000000000000e+01,4.302787359879545193e-02,1.543076810151262634e-01
7.078125000000000000e+01,6.960100075872333036e-02,-1.123626630780591995e-01
7.096875000000000000e+01,3.897000752721169192e-02,3.743768450457594099e-01
7.115625000000000000e+01,1.001513900421286962e-01,1.233376656217473055e-01
7.134375000000000000e+01,8.090243408772579414e-02,3.307753741995611563e-02
7.153125000000000000e+01,3.103469006287440379e-02,1.797950342346155139e-01
7.171875000000000000e+01,1.255515061599865589e-01,-2.769650005810575522e-01
7.190625000000000000e+01,1.152346868262554835e-02,-9.438562068788769466e-02
7.209375000000000000e+01,1.464577131778810326e-02,2.979006182656860346e-01
7.228125000000000000e+01,-2.025422325913694976e-02,1.947709394377739045e-02
7.246875000000000000e+01,6.802973166809778149e-02,2.118604451554659818e-01
7.265625000000000000e+01,2.191116914277557726e-02,3.156764366184603432e-01
7.284375000000000000e+01,5.850632691672785768e-02,1.525598799000675854e-01
7.303125000000000000e+01,3.624961475313170922e-02,-1.971993247318977183e-01
7.321875000000000000e+01,6.703637073646007138e-02,2.956697888423747145e-01
7.340625000000000000e+01,3.604967127677127792e-02,2.114559112789038409e-01
7.359375000000000000e+01,1.064854009003965984e-01,1.310873567068711054e-01
7.378125000000000000e+01,5.859498707695109943e-02,-6.601703167977746034e-02
7.396875000000000000e+01,4.239848238989196716e-02,4.773266065032970573e-01
7.415625000000000000e+01,7.467273226007620224e-02,1.964793402864444261e-01
7.434375000000000000e+01,1.150748714820082341e-02,-5.032643857775553897e-02
7.453125000000000000e+01,8.097179619348082724e-02,2.862742902652826160e-02
7.471875000000000000e+01,1.502419103525909350e-02,1.954382376056145176e-01
7.490625000000000000e+01,1.085788851887556916e-01,2.621821323034652096e-01
7.509375000000000000e+01,8.992719154333173037e-02,2.166598476105860982e-01
7.528125000000000000e+01,1.174963703549281036e-01,-7.529160275765889310e-03
7.546875000000000000e+01,6.923705081324271760e-02,1.215360451603118008e-01
7.565625000000000000e+01,7.467551100432956446e-02,1.913777178957332126e-02
7.584375000000000000e+01,9.174637887974768091e-02,-1.356026273059285359e-01
7.603125000000000000e+01,3.115538593185362970e-02,2.208289843803328267e-01
7.621875000000000000e+01,-1.381500531098822648e-02,2.417938950938491871e-02
7.640625000000000000e+01,7.056494873793184297e-02,9.996694552040708004e-02
7.659375000000000000e+01,-1.518771243620875566e-02,-3.053592979273105357e-01
7.678125000000000000e+01,3.753843323455186010e-02,-1.630290770950040269e-01
7.696875000000000000e+01,5.122442529609116946e-02,1.439950887234289212e-01
7.715625000000000000e+01,1.142068564981002510e-02,1.033208418047593113e-01
7.734375000000000000e+01,1.315145297319872952e-01,-1.710684486479010502e-01
7.753125000000000000e+01,6.371295418411904166e-02,-3.420255351717997883e-01
7.771875000000000000e+01,9.293260879321962875e-02,7.907939321781043418e-02
7.790625000000000000e+01,4.026932190988219418e-02,-2.420462633133126928e-01
7.809375000000000000e+01,7.381189089016260141e-02,-3.491221224205958151e-01
7.828125000000000000e+01,2.556298685723135122e-02,-2.652322365523787084e-01
7.846875000000000000e+01,4.298288665454208513e-02,1.783589675507499805e-01
7.865625000000000000e+01,9.590631736262622553e-02,5.638797754567406173e-01
7.884375000000000000e+01,7.101580156106734876e-02,-1.546444093690695354e-01
7.903125000000000000e+01,8.864837117650381515e-02,1.771329168076363203e-02
7.921875000000000000e+01,1.182724545134234972e-01,1.000267553278789023e+00
7.940625000000000000e+01,1.222489828559503167e-01,-3.495130475953089899e-02
7.959375000000000000e+01,3.600378136578541444e-02,3.181051026564603035e-01
7.978125000000000000e+01,8.799310172573626687e-02,3.480512480244186690e-01
7.996875000000000000e+01,4.708192550351952832e-02,7.568733023633456014e-02
8.015625000000000000e+01,5.564477848927396053e-02,3.047000523395126947e-03
8.034375000000000000e+01,1.104682403607739616e-01,6.570705445643909570e-02
8.053125000000000000e+01,8.250748837947696757e-02,-2.254554145898168827e-02
8.071875000000000000e+01,3.867341775982424679e-02,-5.211183139553554611e-02
8.090625000000000000e+01,7.567941983943882178e-02,-2.318668567666151148e-01
8.109375000000000000e+01,9.146834203060194568e-02,1.879909806440167586e-01
8.128125000000000000e+01,4.159687242582776889e-02,-1.678477499689989827e-01
8.146875000000000000e+01,7.101365796023628718e-02,-2.952036391804853110e-01
8.165625000000000000e+01,5.573465605127836398e-02,1.204970580418773807e-02
8.184375000000000000e+01,3.572094318133878232e-02,2.400219599593640396e-01
8.203125000000000000e+01,1.150752254573887967e-01,1.781241603826089204e-01
8.221875000000000000e+01,3.105706289844789580e-02,-5.378719513036855915e-02
8.240625000000000000e+01,9.595016432598413303e-02,3.392747971222718206e-01
8.259375000000000000e+01,8.507101548054407658e-02,2.305269372177889409e-01
8.278125000000000000e+01,5.264975787352454972e-02,-2.957811835850350235e-01
8.296875000000000000e+01,-1.466237521059099436e-02,-2.845548459146129971e-02
8.315625000000000000e+01,6.667455790410770078e-02,8.060992374988984466e-02
8.334375000000000000e+01,7.381886385454805577e-02,8.382652723534960160e-01
8.353125000000000000e+01,9.745977824658069721e-02,2.201716374401456733e-01
8.371875000000000000e+01,1.150979476402724799e-01,-1.356693957102521608e-01
8.390625000000000000e+01,9.107195128560618969e-02,5.668536894077647048e-01
8.409375000000000000e+01,6.231191043283956787e-02,4.908536400258896037e-01
8.428125000000000000e+01,8.998394327144154659e-02,3.873001411018037743e-01
8.446875000000000000e+01,1.807997932873206537e-02,2.368525278812825263e-01
8.465625000000000000e+01,5.398860218318191073e-02,4.640894697825501680e-01
8.484375000000000000e+01,5.635667933603372148e-02,2.553646498280670585e-01
8.503125000000000000e+01,5.627488597229302059e-02,1.705051469778595674e-02
8.521875000000000000e+01,5.240617666267155528e-03,-1.878858050863527751e-01
8.540625000000000000e+01,1.080620940168728339e-01,-3.547507495818109646e-01
8.559375000000000000e+01,7.289325626927478652e-02,2.928253449786524243e-01
8.578125000000000000e+01,7.581279543809671395e-02,-2.762344631604776168e-01
8.596875000000000000e+01,6.309271275484462649e-02,4.200663744865948956e-01
8.615625000000000000e+01,1.171539273109303281e-01,-1.325040480184185299e-01
8.634375000000000000e+01,9.211487032829523969e-02,4.135913683387570927e-02
8.653125000000000000e+01,2.535086219154436549e-03,-3.554070466357472924e-02
8.671875000000000000e+01,1.351951000972917427e-02,-3.388459588870489370e-01
8.690625000000000000e+01,6.036608270481735872e-02,6.867769052493457593e-01
8.709375000000000000e+01,5.192566492233652298e-03,5.967869784085166884e-02
8.728125000000000000e+01,9.637638295486539164e-02,-5.483463907756203071e-01
8.746875000000000000e+01,1.175391418650306719e-01,-7.869440323030119089e-02
8.765625000000000000e+01,7.294291957405363291e-02,3.807935927169125989e-02
8.784375000000000000e+01,1.101436504369956992e-01,-2.469383607641049139e-01
8.803125000000000000e+01,8.951605033156084801e-02,2.653277673791905045e-01
8.821875000000000000e+01,7.784712212148292565e-02,-1.704088732629429614e-01
8.840625000000000000e+01,6.846995186831605906e-02,-5.840925551394917647e-01
8.859375000000000000e+01,4.506997205756135827e-02,-2.683886802555406348e-01
8.878125000000000000e+01,6.171300428358250656e-02,-1.223206291260936496e-01
8.896875000000000000e+01,5.547884301080330260e-03,-1.334769324386115841e-01
8.915625000000000000e+01,8.728787362849743658e-02,3.868858971792832335e-01
8.934375000000000000e+01,3.706169267663739220e-02,2.984648909818190532e-01
8.953125000000000000e+01,5.911135346254781098e-02,-4.798790455605228544e-01
8.971875000000000000e+01,2.232696018087665379e-02,3.178573830497697372e-01
8.990625000000000000e+01,-3.996140884360954715e-03,5.178272105895587174e-02
9.009375000000000000e+01,1.014005474521653127e-01,2.916936312557538713e-02
9.028125000000000000e+01,8.859124750727431774e-02,2.132921689263866938e-01
9.046875000000000000e+01,4.637806881937933667e-03,-2.621691289712657635e-02
9.065625000000000000e+01,2.981400299458414338e-02,1.800969872812459016e-01
9.084375000000000000e+01,1.087815219920429399e-01,1.527165799049612360e-02
9.103125000000000000e+01,1.052141026249202582e-01,-3.492504592493759219e-01
9.121875000000000000e+01,6.788383550418330969e-02,7.084842005774305562e-02
9.140625000000000000e+01,1.005477866249719909e-01,-1.304905486907443901e-01
9.159375000000000000e+01,4.071224417042174082e-02,-2.141861565665692524e-01
9.178125000000000000e+01,9.953667385956066482e-02,-1.081399608387556555e-01
9.196875000000000000e+01,3.989815177576616634e-02,-1.628963895537935969e-01
9.215625000000000000e+01,1.507789923697089307e-02,-3.739620884371248621e-01
9.234375000000000000e+01,6.065089305781157236e-02,-2.253270027479175042e-01
9.253125000000000000e+01,4.771287525916534378e-02,-6.784733389849861851e-02
9.271875000000000000e+01,8.593851209617042741e-02,-3.091493884041085494e-01
9.290625000000000000e+01,7.203775681814050813e-02,5.223834823108575165e-01
9.309375000000000000e+01,8.052392675382691323e-02,-1.288524523954492906e-01
9.328125000000000000e+01,1.404000983928455071e-02,-3.737025190972929067e-01
9.346875000000000000e+01,6.718027501996459705e-02,-3.501840641416862354e-01
9.365625000000000000e+01,8.684513666309356950e-02,1.092015424683978608e-01
9.384375000000000000e+01,6.049236797872481475e-02,-8.764704405196255266e-02
9.403125000000000000e+01,1.326121889732334580e-01,-2.399798279451204053e-01
9.421875000000000000e+01,9.537872762135179983e-02,1.977469985843640643e-01
9.440625000000000000e+01,3.312243664074543403e-02,1.765955996560251151e-01
9.459375000000000000e+01,2.747865772458624178e-02,2.032356804038641940e-01
9.478125000000000000e+01,1.442379243595581784e-02,1.263119364594018634e-01
9.496875000000000000e+01,2.484882199266280622e-02,6.115145135765942541e-03
9.515625000000000000e+01,3.390994842469297055e-02,4.107973146152374966e-01
9.534375000000000000e+01,6.767188059239259701e-02,-2.685577446197129348e-01
9.553125000000000000e+01,1.140139275578704314e-01,-3.796982827967099183e-02
9.571875000000000000e+01,7.900798601907865759e-02,-2.494490985198041244e-01
9.590625000000000000e+01,-5.433854206366106609e-03,-6.947237998751631949e-02
9.609375000000000000e+01,7.497332846448756527e-02,-1.212314866729968799e-01
9.628125000000000000e+01,9.530681676992003304e-02,-1.760527558149078686e-01
9.646875000000000000e+01,7.908366329743188317e-02,1.484814688201936406e-01
9.665625000000000000e+01,2.258168692146256262e-02,-1.470007163965760810e-01
9.684375000000000000e+01,5.828212669723598083e-02,-3.111633531415805010e-01
9.703125000000000000e+01,4.987729613971225717e-02,-8.573007043972324936e-02
9.721875000000000000e+01,1.012865802193658737e-01,2.087327499284867827e-01
9.740625000000000000e+01,9.609636315371972159e-02,2.137884601357598058e-02
9.759375000000000000e+01,4.927647343450303197e-02,-3.278281435123915344e-01
9.778125000000000000e+01,5.107242228883990265e-02,2.236418567845532834e-01
9.796875000000000000e+01,1.224670821493987205e-01,-2.628781535690336568e-01
9.815625000000000000e+01,8.706535179462093765e-02,4.381039536866069284e-01
9.834375000000000000e+01,-1.664278189169010602e-02,-1.580438883677004469e-02
9.853125000000000000e+01,6.703860679053263993e-02,1.649796283829232380e-01
9.871875000000000000e+01,7.530327443024020795e-02,7.732726241911791476e-02
9.890625000000000000e+01,1.062101006696423156e-01,2.934944518104032340e-02
9.909375000000000000e+01,1.044189753268298659e-01,-1.207860490195287184e-01
9.928125000000000000e+01,9.219954656142448357e-02,-5.465683617352112833e-02
9.946875000000000000e+01,9.771404902082991839e-02,5.714022005051333508e-02
9.965625000000000000e+01,4.278872744357187230e-02,-4.364915616363873596e-03
9.984375000000000000e+01,1.125191909976450688e-01,-4.786370113973248408e-02
1.000312500000000000e+02,1.044079499552239554e-01,-3.541909818696922230e-01
1.002187500000000000e+02,5.742120580373466510e-02,-4.088306897941009765e-01
1.004062500000000000e+02,4.805322769399822391e-03,-1.234008840835940646e-01
1.005937500000000000e+02,8.165827647066237205e-02,-4.350188312913303434e-01
1.007812500000000000e+02,1.234447172619184130e-01,-9.017702900864321691e-02
1.009687500000000000e+02,4.287952872698497231e-02,2.044057919166988313e-01
1.011562500000000000e+02,6.647257383066573766e-02,5.197498114719678597e-02
1.013437500000000000e+02,6.314817846474340968e-02,-2.455288820507206538e-01
1.015312500000000000e+02,6.673853025714038267e-02,1.127127696836538462e-01
1.017187500000000000e+02,5.828747039934256691e-02,-3.156860727459900318e-01
1.019062500000000000e+02,8.471838671253095754e-02,3.573183099725980583e-01
1.020937500000000000e+02,3.599283404138731157e-02,1.327327230561508031e-01
1.022812500000000000e+02,6.693577737843980913e-02,-7.740420076285658979e-02
1.024687500000000000e+02,4.781213344760715245e-02,1.420161665850514510e-01
1.026562500000000000e+02,6.276618921582866051e-02,-1.341346349514793701e-01
1.028437500000000000e+02,7.336257039725069262e-03,-2.084624608093577081e-02
1.030312500000000000e+02,5.882828381620441860e-02,3.301090799055828029e-01
1.032187500000000000e+02,1.127502779696527568e-01,1.253820544893784472e-01
1.034062500000000000e+02,7.386121906215947774e-02,2.453706844738690052e-01
1.035937500000000000e+02,6.570668150748559810e-02,4.455253188214669535e-02
1.037812500000000000e+02,4.516345057331250246e-02,4.257422090107354506e-01
1.039687500000000000e+02,5.631095732785240671e-02,5.945123836332300016e-02
1.041562500000000000e+02,8.219175645693610477e-02,-2.417574091906402600e-01
1.043437500000000000e+02,6.343943249662942208e-02,3.262228049345452519e-01
1.045312500000000000e+02,5.051001519196063327e-02,1.505476507049365864e-01
1.047187500000000000e+02,6.343102251259580271e-02,-6.657722069121518871e-03
1.049062500000000000e+02,1.354783772482264226e-01,-1.287218864048327305e-01
1.050937500000000000e+02,6.141581191297973419e-02,5.951271605418639865e-02
1.052812500000000000e+02,4.745571842852314148e-02,4.424091095920203998e-01
1.054687500000000000e+02,1.417970219412367783e-01,3.777268866929688329e-01
1.056562500000000000e+02,8.913367891446455360e-02,2.521027080086923888e-01
1.058437500000000000e+02,8.469931784812700926e-02,-3.902907441784009279e-03
1.060312500000000000e+02,3.199395333568588740e-02,8.392509293014427385e-02
1.062187500000000000e+02,6.105342540232783222e-02,-7.873079000592042576e-02
1.064062500000000000e+02,8.210001860212656766e-02,-2.189880748009187528e-01
1.065937500000000000e+02,7.183799608100116529e-02,-3.664311590442679289e-01
1.067812500000000000e+02,5.079424698258350190e-02,4.949534674157831660e-01
1.069687500000000000e+02,5.711098229070188381e-02,2.883089083381662476e-01
1.071562500000000000e+02,1.226891390853523944e-02,-3.518218075173251691e-02
1.073437500000000000e+02,1.023919999198596997e-01,1.864310105969053666e-01
1.075312500000000000e+02,8.467463551189524651e-02,-3.463416666447756143e-01
1.077187500000000000e+02,4.422126333474096782e-02,-9.041968277907130869e-02
1.079062500000000000e+02,9.823656251397494543e-02,-2.688137523262668083e-01
1.080937500000000000e+02,6.376925220246931758e-02,2.533533431082020115e-01
1.082812500000000000e+02,4.016120071109696710e-02,1.235475915019037529e-01
1.084687500000000000e+02,2.892632786157633973e-02,3.788581606178809125e-02
1.086562500000000000e+02,1.019400477293075369e-01,6.301754699909452029e-01
1.088437500000000000e+02,6.788978526901701116e-02,2.541170594357282653e-01
1.090312500000000000e+02,7.596046980177106889e-02,2.766526116549243852e-01
1.092187500000000000e+02,9.658380137737054838e-02,1.101099928436326536e-01
1.094062500000000000e+02,1.391755139305672628e-02,8.207848133530148971e-02
1.095937500000000000e+02,4.678838747638991435e-02,4.944875470568348419e-01
1.097812500000000000e+02,3.340648962796421984e-02,-9.826601349716668210e-02
1.099687500000000000e+02,1.520706501914048658e-02,7.360793884316763069e-02
1.101562500000000000e+02,9.243139083120865962e-02,9.441047112282774378e-02
1.103437500000000000e+02,4.143857257425764828e-02,-3.419379434226357262e-01
1.105312500000000000e+02,8.641728393513403716e-03,5.958785679595450802e-01
1.107187500000000000e+02,2.438792274434575802e-02,-3.318983203844396712e-01
1.109062500000000000e+02,6.871769020394680183e-02,2.562871075414392408e-01
1.110937500000000000e+02,5.689127932249959940e-02,2.766868133276574326e-01
1.112812500000000000e+02,-7.599976849284928448e-03,1.683924840899209130e-01
1.114687500000000000e+02,3.687280865106146166e-02,-1.757991415482962339e-01
1.116562500000000000e+02,2.465821546423541122e-02,-1.362267012831921420e-01
1.118437500000000000e+02,1.366134970899892664e-01,-5.496687972612335216e-02
1.120312500000000000e+02,7.056140201333960249e-02,-5.896967673242272667e-01
1.122187500000000000e+02,3.316400063452817903e-02,-1.191257204030335970e-01
1.124062500000000000e+02,5.701838358170618903e-02,-1.587148125856572278e-01
1.125937500000000000e+02,1.214352657099482258e-02,-2.438660750002838995e-01
1.127812500000000000e+02,1.057183286654748144e-01,-2.611626998882172757e-01
1.129687500000000000e+02,7.521028206448931996e-02,-1.294397401863989217e-02
1.131562500000000000e+02,4.707744752280973444e-02,-4.087208530192754097e-02
1.133437500000000000e+02,5.129104581173038468e-02,-2.000242998743289036e-01
1.135312500000000000e+02,4.455234683651809746e-02,-1.004114497056889377e-01
1.137187500000000000e+02,4.875439641434553550e-02,-2.817503021103107130e-02
1.139062500000000000e+02,4.752912582655710594e-02,-5.500880764961380009e-02
1.140937500000000000e+02,1.232679262026010747e-01,-3.277264550025478229e-01
1.142812500000000000e+02,1.201226176801597489e-01,4.547675157300545834e-02
1.144687500000000000e+02,8.685444951751719600e-02,1.498741440178577022e-01
1.146562500000000000e+02,5.458780538065610699e-02,-5.213644486136104206e-02
1.148437500000000000e+02,8.448925181681943286e-02,-9.391753680125702886e-02
1.150312500000000000e+02,3.103862311515115380e-02,-4.709018695440647662e-02
1.152187500000000000e+02,9.717763741016227641e-02,-2.878140460750699958e-01
1.154062500000000000e+02,7.633484683511682078e-02,-2.504861677794565367e-01
1.155937500000000000e+02,9.389233841024235971e-02,6.463058369747898269e-02
1.157812500000000000e+02,5.091293130048768489e-02,1.901631767118061589e-01
1.159687500000000000e+02,7.514939291485234207e-02,2.665284371722691503e-01
1.161562500000000000e+02,1.011312814031484208e-01,7.448255002877601783e-02
1.163437500000000000e+02,5.343002039676747472e-02,-4.191873080464887380e-01
1.165312500000000000e+02,1.095054553818570753e-01,-1.087368321472581556e-01
1.167187500000000000e+02,7.884381046857669162e-02,3.989956790802153819e-01
1.169062500000000000e+02,6.504054923161106672e-02,-1.719186104806169624e-02
1.170937500000000000e+02,4.075103950717107182e-02,-2.855028248430500071e-01
1.172812500000000000e+02,7.447318956735671236e-03,-4.632208116019853605e-02
1.174687500000000000e+02,1.052842721968048068e-01,-6.046608918579465808e-02
1.176562500000000000e+02,5.583040020871266051e-02,1.795019260438834863e-01
1.178437500000000000e+02,7.450104408923152732e-02,-9.690973992287865713e-02
1.180312500000000000e+02,6.373587359252042006e-02,-3.476953527330266525e-01
1.182187500000000000e+02,1.087706180177505644e-01,-5.218953877271417241e-01
1.184062500000000000e+02,3.744453147706394702e-02,-5.004796265919253528e-01
1.185937500000000000e+02,4.887072452793006505e-02,-1.065035048845857091e-01
1.187812500000000000e+02,8.444926827682053272e-02,-2.368614416435832482e-01
1.189687500000000000e+02,5.434944833786659046e-02,4.432214485042322849e-01
1.191562500000000000e+02,1.056289308573212793e-01,-9.936827424668592812e-02
1.193437500000000000e+02,3.434209042680436141e-02,4.006953828808406115e-01
1.195312500000000000e+02,7.790571215012676021e-02,-9.023302936739696634e-03
1.197187500000000000e+02,5.396596882557247454e-02,3.195884633036882860e-02
1.199062500000000000e+02,1.054065077743686629e-01,-1.612724279687967055e-01
1.200937500000000000e+02,7.703804446099837833e-02,9.187494091959536036e-02
1.202812500000000000e+02,4.527648293760933029e-02,-4.583401649580309822e-02
1.204687500000000000e+02,7.082865759167589204e-02,5.218208673188939883e-01
1.206562500000000000e+02,1.172934599279997769e-01,3.334462647397344881e-01
1.208437500000000000e+02,1.200485551679619789e-01,3.260227191717604001e-01
1.210312500000000000e+02,7.306076917524251257e-02,1.278903045689929741e-01
1.212187500000000000e+02,8.006712045482089479e-02,8.975242913793124444e-02
1.214062500000000000e+02,8.435903123644550305e-02,1.408642404028341844e-01
1.215937500000000000e+02,3.046074844611723620e-03,3.126366060315035611e-01
1.217812500000000000e+02,8.585615175550742606e-02,-4.361029864822540958e-01
1.219687500000000000e+02,1.627261012234981763e-01,-4.966659678474201201e-01
1.221562500000000000e+02,1.096418156829059853e-01,2.637483347548368329e-01
1.223437500000000000e+02,8.685941326647395044e-02,2.901901245033968735e-01
1.225312500000000000e+02,7.732400088680435601e-02,-3.228284324419519180e-01
1.227187500000000000e+02,2.842690035961226158e-02,-4.333478542083781804e-01
1.229062500000000000e+02,6.595010823537705846e-02,3.264515474612039725e-02
1.230937500000000000e+02,6.493990441089891874e-02,-4.282303857926450519e-01
1.232812500000000000e+02,7.923550128074197119e-02,-4.159726786674440291e-01
1.234687500000000000e+02,5.782971009378456984e-02,-3.128909786184124187e-01
1.236562500000000000e+02,1.043774503296859280e-01,1.916102873750986646e-01
1.238437500000000000e+02,8.706671129161236422e-02,1.649914291332379435e-01
1.240312500000000000e+02,5.760212294848798820e-02,2.201207489238896642e-01
1.242187500000000000e+02,7.763386283872364402e-02,1.916280538169417014e-01
1.244062500000000000e+02,6.587715982091424394e-02,1.986717438244482992e-01
1.245937500000000000e+02,5.192801999310603378e-02,-3.554245398984789972e-02
1.247812500000000000e+02,1.522768834968246665e-02,1.252842221626480068e-01
1.249687500000000000e+02,5.792645364635973237e-03,5.030865639218973229e-02
1.251562500000000000e+02,-8.650525273253606429e-03,-3.983710080267144349e-02
1.253437500000000000e+02,7.285024846783727526e-02,2.716297523532347213e-01
1.255312500000000000e+02,5.595741796021513892e-03,-2.976936029026973074e-01
1.257187500000000000e+02,3.150755803870453065e-02,-2.365610931410344620e-01
1.259062500000000000e+02,4.829341692882849202e-03,-1.468429845348993013e-01
1.260937500000000000e+02,-1.650869789706632673e-03,-5.184352809152414920e-03
1.262812500000000000e+02,2.486779392721416571e-02,-2.648662127356402607e-01
1.264687500000000000e+02,2.418944145421164649e-02,1.166342290701720685e-01
1.266562500000000000e+02,3.459661896470578313e-02,3.578967810803419525e-01
1.268437500000000000e+02,2.207919089215693020e-02,3.881979983934371603e-01
1.270312500000000000e+02,-9.881362231162427179e-03,1.978850836475487540e-02
1.272187500000000000e+02,2.136756621986535265e-03,-1.380793334787711046e-02
1.274062500000000000e+02,2.492068582582618319e-02,7.188475407079408797e-02
1.275937500000000000e+02,6.191116682224873102e-02,2.483382734181276419e-01
1.277812500000000000e+02,7.370724794810712410e-04,-1.824453264814138720e-01
1.279687500000000000e+02,2.391699762365107063e-02,1.140636722723229468e-01
1.281562500000000000e+02,5.160799528737669561e-02,-4.371970715406092722e-01
1.283437500000000000e+02,3.035558850376673945e-02,3.794680982136355851e-01
1.285312500000000000e+02,4.187900987634662897e-02,-3.837008004414741436e-01
1.287187500000000000e+02,6.259884798841142128e-02,-1.370969557981993603e-03
1.289062500000000000e+02,9.531209391715123047e-02,-6.497774471573336541e-02
1.290937500000000000e+02,5.416164964944414351e-02,6.030737169305666612e-02
1.292812500000000000e+02,8.166838533483655738e-02,-1.049876639871172301e-02
1.294687500000000000e+02,-7.445527128290052588e-03,-9.296008737067040784e-02
1.296562500000000000e+02,8.368331805974804638e-02,3.260993185047595944e-01
1.298437500000000000e+02,4.810523513179276733e-02,5.071020759521047694e-01
1.300312500000000000e+02,6.541318549483321476e-02,1.574613987109501068e-01
1.302187500000000000e+02,-1.813847006378210835e-02,5.555635765976774110e-02
1.304062500000000000e+02,8.935650891098134707e-02,-4.748726784755774588e-02
1.305937500000000000e+02,3.103661366500887198e-02,3.834305232016532727e-01
1.307812500000000000e+02,1.091256997707716891e-01,-2.913189313097035438e-01
1.309687500000000000e+02,7.026078284331305213e-02,5.614902562857082557e-02
1.311562500000000000e+02,2.516089894891848644e-02,-2.649730957080294047e-01
1.313437500000000000e+02,8.968462262893694970e-02,-2.125779429526630793e-01
1.315312500000000000e+02,6.542351683533809137e-02,-1.457696178082272809e-01
1.317187500000000000e+02,9.942881936169101209e-03,-1.581854659581836131e-01
1.319062500000000000e+02,1.153473856181292945e-01,-2.071910043556215442e-01
1.320937500000000000e+02,8.118324361490891761e-02,-3.415458340519847980e-01
1.322812500000000000e+02,1.224940642372374100e-01,2.776697515649431125e-01
1.324687500000000000e+02,4.909770418711190132e-02,-4.103369627870563363e-01
1.326562500000000000e+02,6.765766985669330325e-02,-6.672433918370757056e-02
1.328437500000000000e+02,2.983556391077968328e-02,1.969127148393994275e-01
1.330312500000000000e+02,7.313763381831961397e-02,-1.196970375001882303e-01
1.332187500000000000e+02,-1.934518600353385409e-02,4.441162087461094643e-01
1.334062500000000000e+02,5.162943904407768514e-02,1.616043281382388841e-01
1.335937500000000000e+02,3.717378527525028176e-02,5.806771773276864224e-02
1.337812500000000000e+02,7.797911106889188204e-02,5.717367725832502856e-01
1.339687500000000000e+02,3.767004021421627158e-02,7.587438887969710777e-02
1.341562500000000000e+02,5.863723562084288687e-02,2.032700979370360983e-03
1.343437500000000000e+02,-7.725906370851021165e-03,1.216098872731095071e-01
1.345312500000000000e+02,-7.931973668227954022e-03,4.072243528418653113e-01
1.347187500000000000e+02,2.322563360604590343e-02,8.320726581878545858e-01
1.349062500000000000e+02,5.419831540080366494e-02,-7.449131676385434275e-02
1.350937500000000000e+02,2.680077121510038296e-02,2.441269100952894178e-01
1.352812500000000000e+02,9.823325283536377128e-02,5.437560749094814128e-01
1.354687500000000000e+02,3.481472759070669554e-02,-2.283209657969536011e-01
1.356562500000000000e+02,6.403057242439302854e-02,5.430462101380726381e-01
1.358437500000000000e+02,2.135224317530060034e-02,8.661747666349128849e-02
1.360312500000000000e+02,6.382910756708071176e-02,4.001658873340829814e-01
1.362187500000000000e+02,9.300750618788100610e-02,2.071258614752480298e-02
1.364062500000000000e+02,5.937127487813143034e-02,4.038016331051608176e-01
1.365937500000000000e+02,8.909953848326779280e-02,4.413807833104925749e-01
1.367812500000000000e+02,8.387495854589843702e-02,3.416711732996731143e-01
1.369687500000000000e+02,9.008103077422191518e-02,2.756698516539017874e-01
1.371562500000000000e+02,9.754721600246085700e-02,5.615912498459323388e-01
1.373437500000000000e+02,8.458205041581834394e-02,4.033958371502421869e-02
1.375312500000000000e+02,3.696178706561425997e-02,-2.218212018321423784e-01
1.377187500000000000e+02,7.610629097651155917e-02,-1.044919478189143547e-01
1.379062500000000000e+02,5.720388585465485676e-02,2.951885404297200921e-01
1.380937500000000000e+02,8.429732450299809443e-02,2.449392131724579258e-01
1.382812500000000000e+02,1.176571907681918105e-01,-7.876772501089135403e-02
1.384687500000000000e+02,2.946847431835664111e-02,3.035487732780666192e-01
1.386562500000000000e+02,9.135940870592662577e-02,-3.126477472421242965e-01
1.388437500000000000e+02,8.957251727279924580e-02,1.284978624923382995e-02
1.390312500000000000e+02,9.436765837561722492e-02,1.787620260928122207e-01
1.392187500000000000e+02,4.964862486588117463e-03,1.814016350733282934e-01
1.394062500000000000e+02,7.095198345455600020e-02,-9.786610351038405042e-02
1.395937500000000000e+02,1.272762308703647705e-01,-4.986784360272338290e-01
1.397812500000000000e+02,7.081403234349892273e-02,-1.591589650480784712e-01
1.399687500000000000e+02,9.354049973449463096e-02,-5.067145336884948392e-02
1.401562500000000000e+02,2.015911025220873398e-02,1.224659126317533264e-01
1.403437500000000000e+02,1.188741508665884794e-01,5.517277753043003941e-02
1.405312500000000000e+02,4.448694740321457175e-02,-1.932644601288444619e-01
1.407187500000000000e+02,4.147278065663329016e-02,6.116489216536535878e-02
1.409062500000000000e+02,9.576504435424482153e-02,-5.156676855427235751e-01
1.410937500000000000e+02,7.715514311886551013e-02,-3.498063929716010989e-01
1.412812500000000000e+02,1.003808963007841726e-01,3.038235384198486599e-01
1.414687500000000000e+02,6.593737793514975465e-02,-5.143974727012903259e-01
1.416562500000000000e+02,4.495622007509325613e-02,-1.225164311026532005e-01
1.418437500000000000e+02,1.475965753980545969e-02,-6.846599065687541952e-02
1.420312500000000000e+02,4.116705377635554441e-02,2.948071393198290480e-01
1.422187500000000000e+02,8.322114274922398636e-02,-2.527924006308523985e-02
1.424062500000000000e+02,3.207453064248966257e-03,4.343074027316760066e-01
1.425937500000000000e+02,4.745913177845295650e-02,1.729115016799056548e-01
1.427812500000000000e+02,7.417424124554372611e-02,2.709020151864223180e-01
1.429687500000000000e+02,3.254702322846725338e-02,5.291256067411609365e-02
1.431562500000000000e+02,4.360543784287074232e-03,-6.303348699877631134e-02
1.433437500000000000e+02,3.007361940526465105e-02,1.670657968519009273e-01
1.435312500000000000e+02,4.480064109005610362e-02,-6.208477115035009319e-01
1.437187500000000000e+02,6.157709079878515013e-02,-4.418074235958613372e-02
1.439062500000000000e+02,-4.353644578102944251e-03,-2.349573932648922892e-01
1.440937500000000000e+02,8.833814387806881996e-02,5.003744367626836720e-01
1.442812500000000000e+02,1.070694680053492220e-01,-3.193749074929002063e-01
1.444687500000000000e+02,1.422965674592759910e-01,-1.322438942490151703e-01
1.446562500000000000e+02,3.891887928911330619e-02,-1.417666253868077320e-01
1.448437500000000000e+02,5.930494685020448742e-02,-1.236364497671189611e-01
1.450312500000000000e+02,9.181817351006316130e-02,1.914591639298208747e-01
1.452187500000000000e+02,8.136995649017109145e-02,2.891350326019335171e-01
1.454062500000000000e+02,3.392875842369136308e-02,-5.225968892290495660e-01
1.455937500000000000e+02,2.262758068247450183e-02,1.849410819600763034e-01
1.457812500000000000e+02,5.326957714449775949e-02,-3.718753226550148838e-01
1.459687500000000000e+02,7.160808595723011649e-02,-6.167388632653114655e-02
1.461562500000000000e+02,3.824011866436194396e-02,4.255973791703127063e-02
1.463437500000000000e+02,3.885507948655231303e-02,-3.233660601549104285e-02
1.465312500000000000e+02,4.671894520674158002e-02,3.524114757312872825e-01
1.467187500000000000e+02,-7.293386437098092756e-03,1.888767847051724402e-01
1.469062500000000000e+02,4.374709631191109338e-02,7.419637670234635607e-02
1.470937500000000000e+02,8.787831915804389382e-02,2.380985391397842932e-01
1.472812500000000000e+02,1.378438814944544788e-01,3.374061061589088695e-01
1.474687500000000000e+02,4.721923529067595382e-02,1.592730797887327299e-01
1.476562500000000000e+02,9.285981456441305681e-02,-1.706495750934635680e-01
1.478437500000000000e+02,6.915330018534859846e-02,-3.141107715598678851e-01
1.480312500000000000e+02,6.162748764226932963e-02,-3.160616749757565458e-01
1.482187500000000000e+02,1.213187588448505494e-01,7.132860509271665705e-02
1.484062500000000000e+02,1.277902784238946765e-01,-3.285885337760134917e-01
1.485937500000000000e+02,1.131068316796941531e-01,1.753832552184917404e-01
1.487812500000000000e+02,2.977952096822633621e-02,-2.343608598423969624e-01
1.489687500000000000e+02,1.517621332602203665e-02,-2.554295259734260526e-01
1.491562500000000000e+02,3.054461548374121094e-02,-2.795243391967687785e-01
1.493437500000000000e+02,6.636535035276125427e-02,1.182816660730452440e-01
1.495312500000000000e+02,1.195825067121134566e-01,-2.394471193987044444e-01
1.497187500000000000e+02,9.764716354825253575e-02,-3.067990889029914570e-01
1.499062500000000000e+02,5.270104029529676382e-02,-8.680577895128749333e-02


==> anc/evidence/mach10_fixed_feedback/fine_seed_0.csv <==
x_L0,sigma_xx,qx
-1.499062500000000000e+02,-5.404175855069359713e-04,-7.798133534313578252e-04
-1.497187500000000000e+02,-9.212157616502736346e-04,8.139613055835326350e-05
-1.495312500000000000e+02,-5.609519929821171758e-04,-6.169352404876704554e-04
-1.493437500000000000e+02,-6.601670608262777407e-04,-5.887116207325959749e-04
-1.491562500000000000e+02,-8.493145664980605858e-04,-5.040632449340165522e-04
-1.489687500000000000e+02,-5.722087688683208384e-04,-3.260976276298066523e-05
-1.487812500000000000e+02,-9.472341729181987802e-04,-9.073065912197364469e-04
-1.485937500000000000e+02,-1.027618729649626417e-03,1.283201739772366068e-04
-1.484062500000000000e+02,-1.068566018246674965e-03,-5.136703124124508690e-04
-1.482187500000000000e+02,-8.888496589906091927e-04,1.316737267824663604e-04
-1.480312500000000000e+02,-1.399100506820238898e-03,-5.752795289524215150e-04
-1.478437500000000000e+02,-8.895333543261774167e-04,1.503085822118777060e-05
-1.476562500000000000e+02,-1.514476426465627412e-03,-5.645376361407272725e-05
-1.474687500000000000e+02,-9.216889512738690726e-04,-5.533105282689021465e-04
-1.472812500000000000e+02,-1.803308777230117066e-03,-2.800549208616942565e-04
-1.470937500000000000e+02,-8.769251851015180677e-04,-9.663812483218237048e-05
-1.469062500000000000e+02,-1.741807467922518171e-03,-5.153089265768073801e-04
-1.467187500000000000e+02,-1.154264793404635725e-03,-1.081935136069134273e-04
-1.465312500000000000e+02,-1.650063185979377955e-03,-7.816944996381636201e-04
-1.463437500000000000e+02,-1.489378653770856431e-03,-1.464575890786079526e-06
-1.461562500000000000e+02,-2.039551152935414891e-03,-1.187821760149532224e-03
-1.459687500000000000e+02,-9.013654616860655722e-04,-4.912166761732450482e-04
-1.457812500000000000e+02,-2.048366654601951886e-03,-6.258621215247117675e-04
-1.455937500000000000e+02,-1.339522650454227914e-03,-3.699846982803123296e-04
-1.454062500000000000e+02,-1.889121697916107401e-03,-9.437950223460944699e-04
-1.452187500000000000e+02,-1.589127595497785705e-03,-8.317143613503219512e-04
-1.450312500000000000e+02,-1.553740881568121956e-03,-6.699050697163144719e-04
-1.448437500000000000e+02,-1.592805982956635447e-03,-1.454263287978818653e-04
-1.446562500000000000e+02,-1.593887209788369397e-03,-1.259821439000496923e-03
-1.444687500000000000e+02,-1.789792209679674784e-03,-6.236229910960844336e-04
-1.442812500000000000e+02,-1.540914753206390486e-03,-1.298595731942242537e-04
-1.440937500000000000e+02,-1.468331756147911449e-03,-7.721423489543965957e-04
-1.439062500000000000e+02,-1.521419362189080360e-03,-1.182122647181316211e-03
-1.437187500000000000e+02,-1.740532335788858020e-03,-2.643286715242609830e-04
-1.435312500000000000e+02,-1.744758967938242478e-03,-8.004625411750510011e-04
-1.433437500000000000e+02,-1.809582375176810309e-03,-1.337161391615104833e-03
-1.431562500000000000e+02,-1.185649627306828435e-03,-6.289184136090142374e-04
-1.429687500000000000e+02,-2.238003892821804897e-03,-5.603657773125547692e-04
-1.427812500000000000e+02,-1.602339479507497444e-03,-9.912240260527838132e-04
-1.425937500000000000e+02,-1.542669484904668487e-03,-9.009994930133657931e-04
-1.424062500000000000e+02,-2.033501006678650747e-03,-5.950695215410917172e-04
-1.422187500000000000e+02,-1.868980501740336031e-03,-9.297509024728256577e-04
-1.420312500000000000e+02,-1.520893932033695606e-03,-9.919455830607049052e-04
-1.418437500000000000e+02,-1.702246574159849146e-03,-1.148164641330495783e-03
-1.416562500000000000e+02,-1.979395874281086876e-03,-7.500641762110404898e-04
-1.414687500000000000e+02,-1.833418963579580563e-03,-1.308989091150181139e-03
-1.412812500000000000e+02,-1.487432018792644861e-03,-1.043969173242231818e-03
-1.410937500000000000e+02,-1.553525557282053882e-03,-1.331828474260277062e-05
-1.409062500000000000e+02,-1.915456685600336328e-03,-1.852019519560599292e-03
-1.407187500000000000e+02,-1.575810928799770139e-03,-3.815540860641064569e-04
-1.405312500000000000e+02,-1.829584698397446196e-03,-1.098146560299717578e-03
-1.403437500000000000e+02,-1.310682169432197952e-03,-1.159566373034159881e-03
-1.401562500000000000e+02,-1.990400852809437460e-03,-2.314610617029089212e-04
-1.399687500000000000e+02,-5.409391978530297962e-04,-1.542760525447661735e-03
-1.397812500000000000e+02,-2.199465797372512910e-03,-9.252732943680896938e-04
-1.395937500000000000e+02,-8.045809788930213813e-04,-8.115575429350485592e-04
-1.394062500000000000e+02,-2.591556708953168808e-03,-8.971212486050816892e-04
-1.392187500000000000e+02,-6.200961103821622800e-04,-1.251413360872533076e-03
-1.390312500000000000e+02,-1.911189783781352958e-03,-2.982180824107061312e-04
-1.388437500000000000e+02,-1.393906031678437962e-03,-1.157270058131487644e-03
-1.386562500000000000e+02,-1.460681854224765708e-03,2.808008894827906943e-05
-1.384687500000000000e+02,-1.397230830132434320e-03,-1.242984102069577546e-03
-1.382812500000000000e+02,-1.524110827343383434e-03,-4.248498829335645155e-04
-1.380937500000000000e+02,-9.462677319334034109e-04,-3.800612417856896741e-04
-1.379062500000000000e+02,-1.847616345755476175e-03,-4.375038872881376051e-04
-1.377187500000000000e+02,-8.629280714170795008e-04,-8.460265403114064497e-04
-1.375312500000000000e+02,-1.514891797746553692e-03,-8.121296750029927125e-05
-1.373437500000000000e+02,-9.970019472784752423e-04,-8.207087016032232896e-04
-1.371562500000000000e+02,-1.454579410513190396e-03,-5.858621976040367940e-04
-1.369687500000000000e+02,-1.235321425289148678e-03,-1.822201579058102539e-04
-1.367812500000000000e+02,-9.658614820148292424e-04,-9.214713814778008327e-04
-1.365937500000000000e+02,-1.104058668241147956e-03,-3.262674084485439607e-04
-1.364062500000000000e+02,-9.844436646512244593e-04,-2.507296470541930944e-04
-1.362187500000000000e+02,-1.417106788399458139e-03,-1.537580872578381275e-03
-1.360312500000000000e+02,-8.268914624647294431e-04,2.961021921334960894e-04
-1.358437500000000000e+02,-1.535108572285004414e-03,-6.749456766232952987e-04
-1.356562500000000000e+02,-3.627685207541198054e-04,-3.577250741075843621e-04
-1.354687500000000000e+02,-1.034886056465511572e-03,1.214648973029142098e-04
-1.352812500000000000e+02,-1.019223066388907917e-03,-1.426095622191425605e-03
-1.350937500000000000e+02,-1.187664472455107756e-03,5.501806487995253292e-05
-1.349062500000000000e+02,-7.146032460949580667e-04,-8.787260297173915546e-04
-1.347187500000000000e+02,-1.131412286139887868e-03,-5.053064982298849372e-04
-1.345312500000000000e+02,-9.697981277185796500e-04,1.104666195796966122e-04
-1.343437500000000000e+02,-8.397634212791160735e-04,-6.137111592394717263e-04
-1.341562500000000000e+02,-1.054109034888561780e-03,-8.460367432645554686e-04
-1.339687500000000000e+02,-9.932941633195024878e-04,-7.275960889252530706e-04
-1.337812500000000000e+02,-7.190329149713292622e-04,-9.638918216481329182e-05
-1.335937500000000000e+02,-1.260654782771375437e-03,-9.012654639706241255e-04
-1.334062500000000000e+02,-4.906980292200824323e-04,3.188001395395545501e-04
-1.332187500000000000e+02,-1.219610394882386650e-03,-1.459612985277303210e-03
-1.330312500000000000e+02,-1.070534497289110654e-03,2.137831778226129131e-04
-1.328437500000000000e+02,-1.286392558757731841e-03,-1.459417088886638680e-03
-1.326562500000000000e+02,-7.261967977413297248e-04,2.569108489485216751e-04
-1.324687500000000000e+02,-1.743647181252083733e-03,-1.097135481272104585e-03
-1.322812500000000000e+02,-8.771081798079061187e-04,-2.462237031179981273e-04
-1.320937500000000000e+02,-1.323416536275434652e-03,-1.101907692488524049e-03
-1.319062500000000000e+02,-1.117559451068284027e-03,-2.687724823955406350e-04
-1.317187500000000000e+02,-1.081943207384972183e-03,-5.589098445879514543e-04
-1.315312500000000000e+02,-9.417481550708650673e-04,-3.704962273021195074e-04
-1.313437500000000000e+02,-1.302862946693128521e-03,-8.363773159034693094e-04
-1.311562500000000000e+02,-1.345301497226669696e-03,3.446056435238986637e-04
-1.309687500000000000e+02,-8.839064667480744930e-04,-9.997879499232809053e-04
-1.307812500000000000e+02,-1.203637268043289410e-03,1.703918155548933555e-05
-1.305937500000000000e+02,-1.139681580390905502e-03,-6.570015927351846585e-04
-1.304062500000000000e+02,-9.637498920195275431e-04,-7.066762853833452596e-04
-1.302187500000000000e+02,-1.558454784562401940e-03,-1.810618183677448201e-04
-1.300312500000000000e+02,-1.003172040277666710e-03,1.220039505298586846e-04
-1.298437500000000000e+02,-1.411168963973752355e-03,-4.592512117822522555e-04
-1.296562500000000000e+02,-1.164507472891984641e-03,-3.188944431276041769e-05
-1.294687500000000000e+02,-1.235787217789385828e-03,3.224456171260214887e-04
-1.292812500000000000e+02,-1.544719005865280437e-03,-2.873314547180427780e-04
-1.290937500000000000e+02,-5.229984117227637341e-04,4.784910968842481793e-04
-1.289062500000000000e+02,-2.547776165567228190e-03,-4.989481016854924178e-04
-1.287187500000000000e+02,-4.308022470034256202e-04,-4.094358008632781321e-05
-1.285312500000000000e+02,-1.609168937865002036e-03,5.216864078931848780e-04
-1.283437500000000000e+02,-1.182263985407994156e-03,-1.745000731290247131e-04
-1.281562500000000000e+02,-1.273713699405765176e-03,1.656015308082459114e-05
-1.279687500000000000e+02,-1.342114119641468761e-03,2.374985262285633780e-04
-1.277812500000000000e+02,-1.040737002385716536e-03,4.799888129092266809e-05
-1.275937500000000000e+02,-1.454777664424145023e-03,1.965210338319423045e-04
-1.274062500000000000e+02,-8.337643938041150449e-04,4.782546506119089713e-04
-1.272187500000000000e+02,-1.471381352514899987e-03,-1.445306701910453739e-04
-1.270312500000000000e+02,-1.183006093090077648e-03,6.310604902539651562e-04
-1.268437500000000000e+02,-1.034439478804438650e-03,-1.089846491613144508e-04
-1.266562500000000000e+02,-1.131628953756957934e-03,-2.033519378663584121e-06
-1.264687500000000000e+02,-1.242254269045672821e-03,6.261178992641447394e-04
-1.262812500000000000e+02,-5.169298820484335977e-04,-6.420699072862134926e-05
-1.260937500000000000e+02,-1.365441444699633244e-03,-3.361673944937138003e-04
-1.259062500000000000e+02,-7.675733988352639869e-04,9.066612357777614761e-05
-1.257187500000000000e+02,-1.227318659675069590e-03,-3.761236970207804120e-04
-1.255312500000000000e+02,-8.716965861623737766e-04,-5.909746861121334405e-05
-1.253437500000000000e+02,-1.298982858039532395e-03,-6.793721569806621119e-04
-1.251562500000000000e+02,-1.156095250577471312e-03,-4.741676974200359496e-04
-1.249687500000000000e+02,-1.023958600280150399e-03,-1.263227987156056997e-04
-1.247812500000000000e+02,-1.152022685529718871e-03,-2.116466477604106444e-04
-1.245937500000000000e+02,-1.464742578652367122e-03,-7.503772168915290308e-04
-1.244062500000000000e+02,-6.532226965054732659e-04,5.960907476696419849e-04
-1.242187500000000000e+02,-1.717567251595664146e-03,-1.094580305357695238e-03
-1.240312500000000000e+02,-5.530708576487741723e-04,1.538929221069906816e-04
-1.238437500000000000e+02,-1.668986208676281890e-03,-1.021049532203832655e-04
-1.236562500000000000e+02,-2.538561656905136132e-04,-2.989526994046087793e-05
-1.234687500000000000e+02,-1.226272083969859317e-03,-1.565051083369795037e-04
-1.232812500000000000e+02,-7.107422092336168618e-04,-5.152384635245255140e-04
-1.230937500000000000e+02,-1.163577054660747123e-03,-7.172575472846887124e-05
-1.229062500000000000e+02,-9.742549247295784198e-04,-3.288292001624171235e-04
-1.227187500000000000e+02,-9.236831702720271764e-04,-3.947854850325782650e-04
-1.225312500000000000e+02,-1.199708285418710219e-03,-5.111962452213347774e-04
-1.223437500000000000e+02,-4.889691067962997906e-04,-1.496666739670970969e-04
-1.221562500000000000e+02,-1.256506916524458006e-03,-6.655932807593245570e-04
-1.219687500000000000e+02,-9.815558748746955331e-04,-7.359094698111690036e-04
-1.217812500000000000e+02,-9.257100547412910885e-04,-1.632249197589530354e-04
-1.215937500000000000e+02,-9.313728795957709750e-04,-9.408157096428837463e-04
-1.214062500000000000e+02,-8.561609786987833814e-04,-8.321330355096634435e-04
-1.212187500000000000e+02,-1.744892822944987820e-03,-5.058127054633487774e-04
-1.210312500000000000e+02,-5.776990507128099139e-04,-6.182964240615262952e-04
-1.208437500000000000e+02,-1.084893007742282478e-03,-1.281508382668050672e-03
-1.206562500000000000e+02,-4.860084729639835288e-04,-4.023682048295285085e-04
-1.204687500000000000e+02,-1.567855289503095051e-03,-7.588426672562320618e-04
-1.202812500000000000e+02,-2.879509445754546704e-04,-6.530464270264602078e-04
-1.200937500000000000e+02,-9.945567127014331987e-04,-1.084784918019998656e-03
-1.199062500000000000e+02,-1.120320955219633596e-03,-3.989984618621988943e-04
-1.197187500000000000e+02,-3.728646599389096039e-04,-9.416923257692388916e-04
-1.195312500000000000e+02,-9.957371257560687638e-04,-8.825856538408061169e-04
-1.193437500000000000e+02,-4.627393204901242285e-04,-1.199147684316059781e-03
-1.191562500000000000e+02,-1.032234525611963605e-03,-4.985605805316595251e-04
-1.189687500000000000e+02,-2.868284114485586400e-04,-6.830758120432989244e-04
-1.187812500000000000e+02,-6.327038232727399958e-04,-1.392564462157963590e-03
-1.185937500000000000e+02,-1.068128593517236880e-03,-1.094133736246227784e-03
-1.184062500000000000e+02,-3.401912245821758773e-04,-7.411176418230525087e-04
-1.182187500000000000e+02,-1.441755038244729725e-03,-1.371413667268228664e-03
-1.180312500000000000e+02,-3.445993044537409844e-05,-9.947082374832660889e-04
-1.178437500000000000e+02,-1.763174676827627962e-03,-1.112989429961075416e-03
-1.176562500000000000e+02,-3.565334956597832061e-04,-1.315895980547487909e-03
-1.174687500000000000e+02,-1.458199569550622243e-03,-1.068713801640974737e-03
-1.172812500000000000e+02,-5.550904365890785286e-04,3.411940885200692719e-05
-1.170937500000000000e+02,-1.094408568159566109e-03,-1.445034602530093082e-03
-1.169062500000000000e+02,-4.991141095809226158e-04,-3.747908722022685879e-04
-1.167187500000000000e+02,-1.295106193329176314e-03,-1.223412574591797863e-03
-1.165312500000000000e+02,-4.362146685485956965e-04,-3.933506563846833615e-05
-1.163437500000000000e+02,-1.076159139908439144e-03,-1.655874844864513307e-03
-1.161562500000000000e+02,-6.831607991082400133e-04,-4.760821885803068199e-04
-1.159687500000000000e+02,-7.799860146077142176e-04,-1.190858015289286698e-03
-1.157812500000000000e+02,-8.876563729431907745e-04,-8.972116968966048489e-04
-1.155937500000000000e+02,-2.527995003378524785e-04,-1.570356646824144775e-03
-1.154062500000000000e+02,-1.232541752014260084e-03,-7.135333817887001828e-04
-1.152187500000000000e+02,-2.555983101317771400e-04,-1.342792725258057374e-03
-1.150312500000000000e+02,-5.620455361483589485e-04,-7.313514595121972661e-04
-1.148437500000000000e+02,-8.821124576074979018e-04,-5.279439659489071346e-04
-1.146562500000000000e+02,-3.219601050103992890e-04,-1.299609205546836677e-03
-1.144687500000000000e+02,-7.831055479876614100e-04,-5.273164352823656031e-04
-1.142812500000000000e+02,2.717150378284127754e-04,-1.307188203769626966e-03
-1.140937500000000000e+02,-1.258800334899889961e-03,-1.072014658316966518e-03
-1.139062500000000000e+02,1.697850968377379033e-04,-5.059428661127185478e-04
-1.137187500000000000e+02,-1.024432127248564584e-03,-1.417802635384823873e-03
-1.135312500000000000e+02,-7.084426635243223913e-04,-3.907436438268518941e-04
-1.133437500000000000e+02,-1.573169364812443405e-04,-1.204937267285544067e-03
-1.131562500000000000e+02,-7.687660734845280786e-04,-5.068832448653637357e-04
-1.129687500000000000e+02,-2.875893637180881868e-04,-1.671332429876493109e-03
-1.127812500000000000e+02,-9.593101777433110655e-04,-3.054585203390303150e-04
-1.125937500000000000e+02,-2.366129413725603925e-04,-4.993094917562501678e-04
-1.124062500000000000e+02,-4.531901062512222467e-04,-6.686236974289272439e-04
-1.122187500000000000e+02,-5.087374694148216747e-04,-1.341249558045376489e-03
-1.120312500000000000e+02,-6.748460013397128421e-04,-6.883491155358356650e-04
-1.118437500000000000e+02,-6.541908166268761704e-05,-6.082986951954083565e-04
-1.116562500000000000e+02,-6.507857443123210572e-04,-2.168643261855507376e-03
-1.114687500000000000e+02,-1.692405417699216486e-04,-2.969317821399641844e-04
-1.112812500000000000e+02,-3.461605996604166791e-04,-1.539357560335297137e-03
-1.110937500000000000e+02,-3.999531902385555782e-04,-8.826917622233310112e-04
-1.109062500000000000e+02,-1.258527747891591275e-04,-9.976776380336005445e-04
-1.107187500000000000e+02,-8.698524830672571539e-04,-8.433464031165627262e-04
-1.105312500000000000e+02,-2.571674398905710035e-04,-1.519563273598478759e-03
-1.103437500000000000e+02,-9.496771946340132331e-04,-1.022466092204687982e-03
-1.101562500000000000e+02,-4.509465072857210544e-04,-9.019615172736195063e-04
-1.099687500000000000e+02,-4.796199629378827822e-04,-7.998197645093796382e-04
-1.097812500000000000e+02,-8.165635783272673365e-04,-1.110144493104314734e-03
-1.095937500000000000e+02,-7.491688555827380469e-05,-1.025816658315470420e-03
-1.094062500000000000e+02,-1.153617011497076739e-03,-7.495275529754152899e-04
-1.092187500000000000e+02,-3.985151036323131279e-04,-3.074294596192572726e-04
-1.090312500000000000e+02,-6.852161577021176342e-04,-1.273227444446689560e-03
-1.088437500000000000e+02,-4.224852007437274182e-04,-5.787270104384845126e-04
-1.086562500000000000e+02,-4.535149478490652086e-04,-1.281631916620895595e-03
-1.084687500000000000e+02,-3.177586286653433234e-04,2.979403663445623351e-04
-1.082812500000000000e+02,-6.360895300563385035e-04,-1.539326369591087484e-03
-1.080937500000000000e+02,2.406113028201595228e-04,-1.001894626320165571e-03
-1.079062500000000000e+02,-1.228799414457859562e-03,-6.317101170747463357e-04
-1.077187500000000000e+02,1.168835274184543138e-04,-1.783275673762574343e-03
-1.075312500000000000e+02,-9.299778541256298325e-04,-4.959242186917123263e-04
-1.073437500000000000e+02,-4.178643245454916055e-04,-1.089318539298389510e-03
-1.071562500000000000e+02,-9.172216374447872411e-04,-9.055111434390639147e-04
-1.069687500000000000e+02,-5.629912450033636162e-05,-2.006278195198163417e-03
-1.067812500000000000e+02,-5.835977492570920688e-04,-2.998333213000137221e-04
-1.065937500000000000e+02,-9.014066146498800336e-04,-2.369958218448431353e-03
-1.064062500000000000e+02,-1.564934401165896105e-05,3.000828065449212545e-04
-1.062187500000000000e+02,-7.020036487361824840e-04,-1.900519465643846218e-03
-1.060312500000000000e+02,-5.739429461149025968e-04,-8.370329554789890381e-04
-1.058437500000000000e+02,-8.145390061491397660e-04,-5.079365306883687481e-04
-1.056562500000000000e+02,-7.400141853840525030e-04,-1.386532548640850848e-03
-1.054687500000000000e+02,-2.777887590987848654e-04,-1.645693333348852150e-03
-1.052812500000000000e+02,-1.451947177842916048e-04,-4.658819530378721652e-04
-1.050937500000000000e+02,-7.576928888407552520e-04,-8.599411035099535638e-04
-1.049062500000000000e+02,-1.790507792054363279e-04,-2.421194701729412202e-03
-1.047187500000000000e+02,-6.017086377240188355e-04,-2.709060980503608107e-04
-1.045312500000000000e+02,-3.388249816616006882e-04,-1.655071676408326198e-03
-1.043437500000000000e+02,-5.007600018444025025e-04,-1.121640451679617456e-03
-1.041562500000000000e+02,-1.540677574660698212e-04,-1.825793060461045059e-03
-1.039687500000000000e+02,-6.051229821490977656e-04,-6.785596101988033979e-04
-1.037812500000000000e+02,3.545126248480912068e-04,-1.405754808498471675e-03
-1.035937500000000000e+02,-9.282514724227031166e-04,-1.274445762453169095e-03
-1.034062500000000000e+02,-1.356909095420189004e-04,-1.300145876477643014e-03
-1.032187500000000000e+02,-9.217393151711439359e-04,-1.671260929830609143e-03
-1.030312500000000000e+02,-1.679372298493131410e-04,-1.020377053482235397e-03
-1.028437500000000000e+02,-3.306483107065050220e-04,-1.539237979399032952e-03
-1.026562500000000000e+02,-8.157991510269191338e-04,-6.037199154036443360e-04
-1.024687500000000000e+02,-3.186248025696114539e-04,-1.753279166782029108e-03
-1.022812500000000000e+02,-9.046632663436415811e-04,-8.093443146499623708e-04
-1.020937500000000000e+02,-4.345214406256125983e-04,-1.655019687773595649e-03
-1.019062500000000000e+02,-2.600909450775068521e-04,-3.422036452427335007e-04
-1.017187500000000000e+02,-9.898804675846362144e-04,-1.458734183259480233e-03
-1.015312500000000000e+02,-2.125698822139643340e-04,-2.127875670208112524e-04
-1.013437500000000000e+02,-7.396609799307229949e-04,-1.315606748427455841e-03
-1.011562500000000000e+02,-8.129928597300217774e-04,-8.352132807090129063e-04
-1.009687500000000000e+02,-5.768611974512616314e-04,-1.074824377033323231e-03
-1.007812500000000000e+02,-7.941655252698964773e-04,-1.851207965302137382e-04
-1.005937500000000000e+02,-9.203859396840208262e-04,-6.826828292227915540e-04
-1.004062500000000000e+02,-8.919475803736975905e-05,-7.562681715507224567e-04
-1.002187500000000000e+02,-8.317664058679063999e-04,-1.229927037786460176e-03
-1.000312500000000000e+02,-5.809193051443672928e-04,-4.175392511713837962e-04
-9.984375000000000000e+01,-8.024862139702770847e-04,-1.065442290005158554e-03
-9.965625000000000000e+01,-5.337340773960974616e-04,-1.381018698792146893e-03
-9.946875000000000000e+01,-7.695974261631155500e-04,-7.503131606165780454e-04
-9.928125000000000000e+01,-9.457546996545218576e-04,-7.640776208823751858e-04
-9.909375000000000000e+01,-5.356933268856334251e-04,-1.812780617993503540e-03
-9.890625000000000000e+01,-9.182571195402999820e-04,-4.435952799468623198e-04
-9.871875000000000000e+01,-6.566520572658385291e-04,-8.133944510415602736e-04
-9.853125000000000000e+01,-8.962294390932878940e-04,-9.489803423869958010e-04
-9.834375000000000000e+01,-7.789531446262820680e-04,-1.278654795235034669e-03
-9.815625000000000000e+01,-1.139321736630227733e-03,-2.711905288608207343e-04
-9.796875000000000000e+01,-1.135597016117761981e-03,-6.334838013275501112e-04
-9.778125000000000000e+01,-8.184949974462396582e-04,-1.037374618030106888e-03
-9.759375000000000000e+01,-7.406010508075322463e-04,-6.392642817845128889e-04
-9.740625000000000000e+01,-1.358641998130183381e-03,-9.447607454236006674e-04
-9.721875000000000000e+01,-6.970757406857819305e-04,4.916072251859304743e-04
-9.703125000000000000e+01,-1.009873173783204514e-03,-1.739017621841476569e-03
-9.684375000000000000e+01,-1.160559037107544711e-03,-3.747143492613957960e-04
-9.665625000000000000e+01,-9.669603171565954725e-04,-1.543330671260889631e-03
-9.646875000000000000e+01,-1.488005346518717076e-03,-3.393678982277492651e-07
-9.628125000000000000e+01,-1.118906457391766196e-03,-1.869628401059308942e-03
-9.609375000000000000e+01,-5.039992082199740153e-04,-2.859632272080858684e-04
-9.590625000000000000e+01,-9.350800079498400308e-04,-1.164794816288505785e-03
-9.571875000000000000e+01,-7.277412306876396286e-04,-1.222156270859642291e-03
-9.553125000000000000e+01,-1.186689236868931907e-03,-1.269059282364537466e-03
-9.534375000000000000e+01,-5.953485820195947298e-04,-1.256574667911181109e-03
-9.515625000000000000e+01,-6.593121773668109142e-04,-5.030562368109059435e-04
-9.496875000000000000e+01,-1.112708114426874673e-03,-1.541018120634340960e-03
-9.478125000000000000e+01,-2.937993535317984239e-04,-4.079767267892719929e-04
-9.459375000000000000e+01,-9.551150312463452252e-04,-9.758200949114836931e-04
-9.440625000000000000e+01,-6.228044752647488025e-04,-1.223141818286421767e-03
-9.421875000000000000e+01,-8.441135466203952831e-04,-2.630633106264212984e-04
-9.403125000000000000e+01,-6.253469111610066022e-04,-1.341980553987376368e-03
-9.384375000000000000e+01,-4.556793838315087442e-04,-7.283700120570557601e-04
-9.365625000000000000e+01,-8.338183896280382257e-04,-1.109481287123514903e-03
-9.346875000000000000e+01,-1.950196706587137285e-04,-4.291480115128365469e-04
-9.328125000000000000e+01,-1.005029299176118940e-03,-2.204080570519906246e-03
-9.309375000000000000e+01,-5.912038183133461189e-04,-6.239954834885708124e-05
-9.290625000000000000e+01,-8.606982044471189752e-04,-1.339060132475644593e-03
-9.271875000000000000e+01,-9.501975595105349726e-04,-7.384338505449505874e-04
-9.253125000000000000e+01,-7.516707029576741306e-04,-1.634737003059605343e-03
-9.234375000000000000e+01,-1.133726750816466122e-03,-6.655963985817692219e-04
-9.215625000000000000e+01,-1.139634102083508793e-03,-1.210842327542316355e-03
-9.196875000000000000e+01,-5.136628561830391959e-04,-2.795467054266254081e-04
-9.178125000000000000e+01,-1.210271779937266423e-03,-8.501939040401751413e-04
-9.159375000000000000e+01,-7.241623255496154599e-04,-5.529772703010138457e-04
-9.140625000000000000e+01,-1.235457753228197397e-03,-3.169599392718325248e-04
-9.121875000000000000e+01,-6.655312179257855121e-04,-9.172806175135050921e-04
-9.103125000000000000e+01,-1.343163497210864143e-03,-9.326786710044387974e-04
-9.084375000000000000e+01,-6.228456744334920359e-04,-5.532951953064468853e-04
-9.065625000000000000e+01,-1.205236867012016155e-03,-3.809264760832320462e-04
-9.046875000000000000e+01,-6.514893412919997573e-04,-1.021773236834278009e-03
-9.028125000000000000e+01,-6.969222647503769963e-04,-1.386556262552574026e-04
-9.009375000000000000e+01,-1.435126969038691414e-03,-1.027786558445598075e-03
-8.990625000000000000e+01,-9.539808032741348143e-04,-1.341069523252969020e-04
-8.971875000000000000e+01,-7.106222613626478335e-04,-3.023903190113585993e-04
-8.953125000000000000e+01,-1.067961388855453997e-03,-7.880850367767422426e-04
-8.934375000000000000e+01,-8.582202104397973486e-04,1.719875184162944493e-04
-8.915625000000000000e+01,-1.177933911337802897e-03,2.239112622239858297e-04
-8.896875000000000000e+01,-6.902716406327336074e-04,-6.746720486852098020e-04
-8.878125000000000000e+01,-1.133945196199914740e-03,2.388724381354734305e-04
-8.859375000000000000e+01,-8.548927350007229364e-04,2.122739968530851229e-04
-8.840625000000000000e+01,-1.128878483558137802e-03,-4.296697689047945801e-04
-8.821875000000000000e+01,-5.146899607595400994e-04,4.055632056045865852e-04
-8.803125000000000000e+01,-9.456066271894547626e-04,-2.189509528287558737e-04
-8.784375000000000000e+01,-6.112337233044051743e-04,-2.267239715472157968e-04
-8.765625000000000000e+01,-8.433317663083528259e-04,1.910140929100023754e-04
-8.746875000000000000e+01,-9.046059291925034884e-04,-4.161598143719302811e-04
-8.728125000000000000e+01,-1.003366956338069826e-03,-4.679927054054289215e-04
-8.709375000000000000e+01,-5.965407392224397753e-04,8.485110055200806300e-05
-8.690625000000000000e+01,-9.587141841037594148e-04,-2.941284041995118059e-04
-8.671875000000000000e+01,-1.233169212318641073e-03,2.015531088694899609e-05
-8.653125000000000000e+01,-2.635079929700356871e-04,-4.505923371844744452e-05
-8.634375000000000000e+01,-9.458483463080646914e-04,-1.576151790256830054e-04
-8.615625000000000000e+01,-1.399466840009688795e-04,5.229344808990177285e-04
-8.596875000000000000e+01,-2.502248832841891257e-04,-6.614179262918185032e-04
-8.578125000000000000e+01,-1.008710792193445727e-03,-1.193969395885119411e-04
-8.559375000000000000e+01,-6.482125065824240195e-04,2.073758723284413463e-04
-8.540625000000000000e+01,-7.625913420752361560e-04,-6.437698854533380199e-05
-8.521875000000000000e+01,-7.646956940695615046e-04,-7.790506916816042349e-05
-8.503125000000000000e+01,-4.055515526798503245e-04,1.117918913520199453e-04
-8.484375000000000000e+01,-7.886412022750644013e-04,4.911438239805221428e-04
-8.465625000000000000e+01,-7.093215181963596905e-04,-3.011330238713583185e-04
-8.446875000000000000e+01,-5.082689240166748945e-04,4.224904908882720633e-04
-8.428125000000000000e+01,-8.282463451779742414e-04,4.643469764840091329e-04
-8.409375000000000000e+01,-3.419402157343043314e-04,-5.513230230347332395e-04
-8.390625000000000000e+01,-6.551659850041469113e-04,6.152596097583895585e-04
-8.371875000000000000e+01,-5.906868211209559405e-04,-4.507540958718081470e-04
-8.353125000000000000e+01,-1.944826059754323211e-04,-6.094909007003934676e-05
-8.334375000000000000e+01,-3.855679027562342043e-04,-6.490038578199630592e-05
-8.315625000000000000e+01,-2.218808995104737392e-04,-5.385950987690790726e-05
-8.296875000000000000e+01,-5.625060017789840217e-04,-4.770009516121831439e-04
-8.278125000000000000e+01,5.567620162729713940e-04,-2.192667001503778579e-04
-8.259375000000000000e+01,-6.039833368250979717e-04,4.079980475850675248e-04
-8.240625000000000000e+01,2.698849300013517194e-04,-1.066544797875934592e-03
-8.221875000000000000e+01,-2.433583787033732904e-04,8.851472183843966945e-04
-8.203125000000000000e+01,1.319892281737011785e-05,-4.159025253160919533e-04
-8.184375000000000000e+01,-2.420759437408159798e-04,2.350799309489559619e-04
-8.165625000000000000e+01,1.883147012615715710e-04,-1.228974181506359287e-03
-8.146875000000000000e+01,-5.248113821455513417e-04,6.120526679724846986e-04
-8.128125000000000000e+01,-3.826008409522074771e-04,-3.885890806225589245e-04
-8.109375000000000000e+01,1.332278369464701129e-04,1.329922465309607560e-04
-8.090625000000000000e+01,-1.774256279163388683e-04,-5.377005774169774099e-04
-8.071875000000000000e+01,-2.955626466125682583e-04,4.848629146909644305e-04
-8.053125000000000000e+01,-3.534799021607248903e-04,-5.285509309143066048e-04
-8.034375000000000000e+01,6.299150250177465438e-05,1.810796939736292188e-04
-8.015625000000000000e+01,-7.177262047611820961e-04,-1.041044843272942444e-04
-7.996875000000000000e+01,3.277858845761594253e-04,1.214398480451350792e-04
-7.978125000000000000e+01,1.416166505305849199e-04,-8.518650488635870488e-04
-7.959375000000000000e+01,4.038894118518765453e-05,2.320688141512761149e-04
-7.940625000000000000e+01,5.233854237080004523e-04,4.942848132234445302e-04
-7.921875000000000000e+01,-3.093810763411530829e-04,-1.004328718344993376e-03
-7.903125000000000000e+01,1.309806465474849801e-04,9.946619273737411504e-05
-7.884375000000000000e+01,2.964851820365099755e-04,1.651801034352473607e-04
-7.865625000000000000e+01,-3.537026617951299912e-04,3.126152243568824929e-04
-7.846875000000000000e+01,5.803612933180657407e-04,-1.648908617752908867e-04
-7.828125000000000000e+01,-9.963392876799481712e-05,3.193286740739154084e-04
-7.809375000000000000e+01,1.752106021554178383e-04,-1.191694542601595685e-04
-7.790625000000000000e+01,6.431157588138169956e-05,7.257915560492378404e-04
-7.771875000000000000e+01,5.672154681891639072e-04,-1.158614085499110047e-03
-7.753125000000000000e+01,2.856673376948615228e-04,6.642824051663609453e-04
-7.734375000000000000e+01,-1.369827327344363965e-04,-2.663361401129549222e-04
-7.715625000000000000e+01,4.154996179156489333e-04,2.988869687454709378e-04
-7.696875000000000000e+01,7.699834718866149785e-04,-6.665164254364697172e-04
-7.678125000000000000e+01,-5.053237654161213399e-04,7.929221507012584880e-04
-7.659375000000000000e+01,9.923585789535227519e-04,3.401419486426249250e-05
-7.640625000000000000e+01,-2.095425620646240716e-04,-2.618322105050197024e-04
-7.621875000000000000e+01,1.319912980890958210e-03,-1.214771247086687822e-04
-7.603125000000000000e+01,-2.640125775101864747e-04,5.031926109024809080e-04
-7.584375000000000000e+01,9.497720373425888596e-04,-5.734420773357840062e-04
-7.565625000000000000e+01,3.522364073335060297e-04,-1.241990179599028465e-04
-7.546875000000000000e+01,1.033786336092967773e-03,-1.055482625416104270e-04
-7.528125000000000000e+01,2.779893138923350548e-04,-1.292786425981518050e-04
-7.509375000000000000e+01,6.814292025720813939e-04,-4.347356090121934358e-04
-7.490625000000000000e+01,2.002514648028475008e-04,-1.867029150126597870e-05
-7.471875000000000000e+01,6.435416074440647449e-04,-6.143761333179398321e-04
-7.453125000000000000e+01,7.302918157092719298e-05,3.993696051995954122e-04
-7.434375000000000000e+01,6.877382016474697934e-04,-6.633073931281430191e-04
-7.415625000000000000e+01,1.609359711485236488e-04,1.875597993183930612e-05
-7.396875000000000000e+01,1.179137583590006422e-03,1.423865992435935368e-04
-7.378125000000000000e+01,-2.452897513706142618e-04,-4.940160434578899640e-04
-7.359375000000000000e+01,5.545847211552157319e-04,9.445728020311960904e-04
-7.340625000000000000e+01,7.232317773833152330e-04,-3.305521107233033717e-04
-7.321875000000000000e+01,2.556593005325069612e-04,3.329949190105097045e-04
-7.303125000000000000e+01,6.673400164303178173e-04,1.393500594399910142e-04
-7.284375000000000000e+01,4.079333874598134457e-04,1.318802004643515602e-03
-7.265625000000000000e+01,3.150390078361375856e-04,-4.893935922405390215e-04
-7.246875000000000000e+01,7.158893543803834802e-04,7.900228108868034838e-04
-7.228125000000000000e+01,4.181687551700896677e-04,2.326488139088311868e-04
-7.209375000000000000e+01,3.563942173598899643e-04,8.209074695075813111e-04
-7.190625000000000000e+01,7.117734343291548527e-04,8.890061944288873974e-05
-7.171875000000000000e+01,8.792241616728535547e-04,-9.511494155667321593e-05
-7.153125000000000000e+01,2.335251588954090352e-04,1.126994513755086302e-03
-7.134375000000000000e+01,7.207635006363233288e-04,1.198818917105270998e-04
-7.115625000000000000e+01,7.150598061984592135e-04,5.593532574321713469e-04
-7.096875000000000000e+01,8.645339739431490145e-04,2.110590867170358820e-04
-7.078125000000000000e+01,7.396357982418777510e-04,1.151861166755807631e-03
-7.059375000000000000e+01,8.159115334336330960e-04,1.193384884228265719e-04
-7.040625000000000000e+01,6.266113010107154935e-04,7.682201634704455273e-04
-7.021875000000000000e+01,1.339224876622413518e-03,5.411522036506966060e-04
-7.003125000000000000e+01,6.624304347785381353e-04,1.364196032301201456e-03
-6.984375000000000000e+01,8.964173533623220891e-04,-4.145221136857557553e-04
-6.965625000000000000e+01,1.068211720535949816e-03,1.227262245319771239e-03
-6.946875000000000000e+01,7.559005246462469074e-04,2.523606044180226604e-04
-6.928125000000000000e+01,7.243695039341746522e-04,8.766662914023726216e-04
-6.909375000000000000e+01,1.127725113003963386e-03,7.171688066964776453e-04
-6.890625000000000000e+01,6.337967408343025966e-04,3.069850071044655238e-04
-6.871875000000000000e+01,8.017849691842604543e-04,5.382039356929269047e-04
-6.853125000000000000e+01,7.809696537870447486e-04,6.705326176721371212e-04
-6.834375000000000000e+01,8.647169904044682553e-04,5.490983676255112300e-04
-6.815625000000000000e+01,7.719544891438001599e-04,3.197297186092740162e-04
-6.796875000000000000e+01,8.601022012658665616e-04,6.717065832830826366e-04
-6.778125000000000000e+01,3.638740293374631563e-04,6.613379393556328978e-04
-6.759375000000000000e+01,1.481608125231903550e-03,1.199184999629565596e-04
-6.740625000000000000e+01,1.142530631552673981e-04,4.864462769527122532e-04
-6.721875000000000000e+01,8.103257263657459575e-04,7.486894910817554205e-04
-6.703125000000000000e+01,7.633224049931053301e-04,1.207018954616501105e-04
-6.684375000000000000e+01,7.413236086246666190e-04,4.083585030745240374e-04
-6.665625000000000000e+01,7.025806918103949528e-04,2.805306811000107814e-04
-6.646875000000000000e+01,5.820372223479530760e-04,6.675683758938788515e-04
-6.628125000000000000e+01,9.822855038723599108e-04,9.357400752625366636e-04
-6.609375000000000000e+01,6.921974919350537547e-04,2.723750638242705691e-04
-6.590625000000000000e+01,5.757929465617372955e-04,4.628098079608733428e-04
-6.571875000000000000e+01,7.320866139348680690e-04,-7.035776603192545053e-05
-6.553125000000000000e+01,1.129615176842180269e-03,1.124509185561173297e-03
-6.534375000000000000e+01,7.523554923853925658e-04,1.535346824628192053e-04
-6.515625000000000000e+01,1.289633737577178252e-03,8.403172643980383327e-04
-6.496875000000000000e+01,8.591280433802861438e-04,-1.293232180437087209e-04
-6.478125000000000000e+01,8.087559144853706528e-04,1.074525419087812850e-03
-6.459375000000000000e+01,1.002750820061515391e-03,4.540248520843448432e-04
-6.440625000000000000e+01,1.034693563539024197e-03,4.032948654710821756e-04
-6.421875000000000000e+01,9.071976943421100614e-04,9.153673394433070598e-04
-6.403125000000000000e+01,1.039266007626715727e-03,1.013647732506228749e-03
-6.384375000000000000e+01,6.949701788976359040e-04,2.996853438750335386e-04
-6.365625000000000000e+01,1.221799107412713248e-03,7.214890842455190523e-04
-6.346875000000000000e+01,8.158868661222173913e-04,1.231605626557552569e-03
-6.328125000000000000e+01,5.862776801149882644e-04,6.948648633935405883e-04
-6.309375000000000000e+01,9.971137018247588912e-04,6.373997628736915999e-04
-6.290625000000000000e+01,4.503987458736036231e-04,1.823460770742357795e-04
-6.271875000000000000e+01,8.315293967873227388e-04,7.093341972401745466e-04
-6.253125000000000000e+01,2.391093476511452209e-04,7.679590675531144939e-04
-6.234375000000000000e+01,7.293616031899263774e-04,8.630222692209699176e-04
-6.215625000000000000e+01,5.467793080433658304e-04,5.880370151336578033e-04
-6.196875000000000000e+01,9.568216149304920037e-04,8.140550654278655429e-04
-6.178125000000000000e+01,3.600977204289979028e-04,7.223556917290707702e-04
-6.159375000000000000e+01,9.713854680368783079e-04,3.962676211557436545e-04
-6.140625000000000000e+01,3.159618443960843237e-04,7.306376541036385674e-04
-6.121875000000000000e+01,8.324070921641446574e-04,-1.679114961721239752e-04
-6.103125000000000000e+01,7.121379249697135094e-04,8.233586529273750898e-04
-6.084375000000000000e+01,4.669753765250694855e-04,4.688971561401800159e-04
-6.065625000000000000e+01,5.237620551102883937e-04,2.894329429699027401e-04
-6.046875000000000000e+01,1.029994173783244094e-03,5.912012501028129918e-04
-6.028125000000000000e+01,3.287027213273452375e-04,1.093248192487017434e-03
-6.009375000000000000e+01,5.417477393765413041e-04,8.404530780792285327e-04
-5.990625000000000000e+01,5.211989450328857743e-04,3.432910804468392030e-04
-5.971875000000000000e+01,1.024060124556913642e-03,3.713098167601458499e-04
-5.953125000000000000e+01,3.400933904931235929e-04,6.936567605499988076e-04
-5.934375000000000000e+01,6.950051652363509191e-04,4.951432209638895188e-04
-5.915625000000000000e+01,7.869276990518647708e-04,6.504919463070635288e-04
-5.896875000000000000e+01,-2.625152894397686509e-06,-4.018070746223401102e-04
-5.878125000000000000e+01,8.735757006507194333e-04,1.208541321147116321e-03
-5.859375000000000000e+01,3.823259751123408989e-06,7.221792248657266100e-05
-5.840625000000000000e+01,8.045576605422155581e-04,1.938621124555339748e-04
-5.821875000000000000e+01,2.335748086567113191e-04,4.213058881399334155e-04
-5.803125000000000000e+01,5.965393320011003198e-04,4.137984363090652096e-04
-5.784375000000000000e+01,-8.757714282980888498e-05,4.809115609250014245e-04
-5.765625000000000000e+01,5.848897254150386971e-04,3.901017814165186337e-04
-5.746875000000000000e+01,-2.800246653735793956e-04,7.651682968417006236e-04
-5.728125000000000000e+01,2.208479745302582842e-04,2.425945912003513172e-04
-5.709375000000000000e+01,-1.337672349978058506e-04,-8.068924672333110948e-05
-5.690625000000000000e+01,1.141365869399280086e-04,1.013277932180756125e-03
-5.671875000000000000e+01,-3.456499221202724570e-04,1.442412356702504894e-04
-5.653125000000000000e+01,2.286062989532711143e-04,5.423668407367188138e-04
-5.634375000000000000e+01,-3.488101802060494805e-04,-7.296771650011635302e-05
-5.615625000000000000e+01,4.086444921366227945e-04,1.095545620504623230e-03
-5.596875000000000000e+01,-3.869224238458590648e-04,-2.396817663443684410e-04
-5.578125000000000000e+01,3.446569961063072896e-04,3.051913645686354926e-04
-5.559375000000000000e+01,-2.136509106002160152e-04,-2.393025372704471465e-05
-5.540625000000000000e+01,4.009253768828546782e-04,5.049271149051293150e-04
-5.521875000000000000e+01,2.046692369032099279e-04,4.490431007502238003e-04
-5.503125000000000000e+01,3.200290889693313545e-05,1.493872551385777570e-04
-5.484375000000000000e+01,1.003695098400481100e-04,1.030688095449150410e-04
-5.465625000000000000e+01,6.739099861596820062e-05,2.413665550031751650e-04
-5.446875000000000000e+01,2.957553401347068345e-04,4.489423677078718811e-05
-5.428125000000000000e+01,2.519649114292032976e-04,5.669867954640750440e-04
-5.409375000000000000e+01,-4.477640443345531907e-05,-9.860533647199076768e-05
-5.390625000000000000e+01,7.890657364404418672e-04,4.112041786497044882e-04
-5.371875000000000000e+01,1.479581498620152757e-04,-3.641075741178667613e-04
-5.353125000000000000e+01,6.718879704751268278e-04,4.133191068413921698e-04
-5.334375000000000000e+01,2.030326852738850718e-04,4.426696012229669464e-04
-5.315625000000000000e+01,3.558402123142734297e-04,5.963148946372953674e-04
-5.296875000000000000e+01,2.457127212700527252e-04,-8.297780409538546564e-05
-5.278125000000000000e+01,4.252563490048100192e-04,6.255959582901482463e-04
-5.259375000000000000e+01,-1.817016980316665808e-04,7.807394955783308887e-04
-5.240625000000000000e+01,8.451413533856477756e-04,1.930744318627830580e-04
-5.221875000000000000e+01,-5.177613539908421103e-05,5.153085336031537622e-04
-5.203125000000000000e+01,7.570409603836480983e-04,-1.523982264792778096e-04
-5.184375000000000000e+01,1.534122875932464325e-04,8.617268085036045022e-04
-5.165625000000000000e+01,8.429810275485394300e-04,-2.701532525444250155e-04
-5.146875000000000000e+01,2.821421067408236283e-04,3.578128573797911827e-04
-5.128125000000000000e+01,4.512979847051123983e-04,3.528752613020103013e-04
-5.109375000000000000e+01,5.830961391224409596e-04,4.840272488504382409e-05
-5.090625000000000000e+01,4.369484159335579321e-04,3.187141240159618860e-04
-5.071875000000000000e+01,3.315395467924364681e-04,3.803483945317154280e-04
-5.053125000000000000e+01,1.410886439142111648e-03,-7.280111591123628045e-04
-5.034375000000000000e+01,5.203226073624556136e-05,-2.449669437911694558e-04
-5.015625000000000000e+01,1.180575691488439105e-03,5.057382218911499194e-04
-4.996875000000000000e+01,6.177622877845401206e-04,-4.991698068605998628e-04
-4.978125000000000000e+01,6.327161163024452861e-04,1.319190983037898945e-04
-4.959375000000000000e+01,1.549691119709151188e-03,-6.079166963370852272e-04
-4.940625000000000000e+01,1.318869543958101076e-04,1.944477894815221930e-04
-4.921875000000000000e+01,1.263035329109318816e-03,-6.706400495142261775e-04
-4.903125000000000000e+01,6.104708748739806623e-04,-2.142680918151285141e-04
-4.884375000000000000e+01,8.495960366421417831e-04,-7.197661734732463401e-04
-4.865625000000000000e+01,1.367937915260575288e-03,-3.449238382557950899e-05
-4.846875000000000000e+01,8.777715915675443625e-06,-8.602086563502808758e-04
-4.828125000000000000e+01,1.325924210462847697e-03,-7.168733117346448580e-06
-4.809375000000000000e+01,4.934653368953156871e-04,-3.358695117317012091e-05
-4.790625000000000000e+01,1.061730848145203687e-03,-5.297362519227633015e-04
-4.771875000000000000e+01,7.819202934100655256e-04,-2.305323114981661092e-05
-4.753125000000000000e+01,8.940092568078261692e-04,-5.580713605759513030e-04
-4.734375000000000000e+01,8.384184800760419165e-04,-2.023765594216797581e-05
-4.715625000000000000e+01,4.213158500907532300e-04,-8.972500758837043122e-04
-4.696875000000000000e+01,1.591855574621603431e-03,3.770313129907165717e-04
-4.678125000000000000e+01,4.780894232475629835e-04,-1.413941129783324868e-03
-4.659375000000000000e+01,1.424015044886872694e-03,5.821050535539384896e-04
-4.640625000000000000e+01,4.505002465844398785e-04,-1.139666694842667027e-03
-4.621875000000000000e+01,1.072913867141922495e-03,-3.393062765510990175e-05
-4.603125000000000000e+01,9.665930926048282856e-04,-1.076893216366059391e-03
-4.584375000000000000e+01,6.738207580844202127e-04,1.209157008918992915e-05
-4.565625000000000000e+01,9.024279003060353688e-04,-1.195203762828001004e-03
-4.546875000000000000e+01,7.130852756069838705e-04,-3.435850763464642910e-04
-4.528125000000000000e+01,1.474817159806685041e-04,-9.881203798736137855e-04
-4.509375000000000000e+01,9.138837375235464577e-04,3.166966947221183659e-04
-4.490625000000000000e+01,3.472797749980438553e-04,-1.168062662869395751e-03
-4.471875000000000000e+01,6.924496457421103202e-04,-3.500805139120544140e-04
-4.453125000000000000e+01,4.629001812918032144e-04,-2.560821170431992755e-04
-4.434375000000000000e+01,3.249181673250500779e-04,2.763453425469464264e-04
-4.415625000000000000e+01,7.458893506466779399e-04,-8.621052800368289581e-04
-4.396875000000000000e+01,2.251251650600138987e-04,4.512575179038691431e-04
-4.378125000000000000e+01,1.364421465028797797e-04,-9.447580868418015143e-04
-4.359375000000000000e+01,7.589227225135442012e-04,-5.390171027155332695e-04
-4.340625000000000000e+01,9.755849960768614437e-05,-9.821773344933504291e-04
-4.321875000000000000e+01,1.051198358597682514e-03,4.737561242365018188e-04
-4.303125000000000000e+01,6.023032899349356484e-05,-1.523537274023212262e-03
-4.284375000000000000e+01,1.075143363726160928e-03,7.569604492188020117e-04
-4.265625000000000000e+01,5.826169080680454471e-05,-1.232468584576373871e-03
-4.246875000000000000e+01,1.151215807383865197e-03,7.321119218595129041e-04
-4.228125000000000000e+01,-1.331344468455952779e-04,-1.584546943961484544e-03
-4.209375000000000000e+01,9.617498064425911153e-04,7.510776584709333292e-04
-4.190625000000000000e+01,-8.958243866585835491e-05,-8.134907481061048884e-04
-4.171875000000000000e+01,5.677096480236620835e-04,4.770770283961667246e-04
-4.153125000000000000e+01,6.833027931369972663e-04,-3.771092268936016012e-04
-4.134375000000000000e+01,4.902695869142270624e-04,1.127118680859240385e-04
-4.115625000000000000e+01,-1.465572873918796759e-04,-9.398358287064922933e-04
-4.096875000000000000e+01,1.054816246659040502e-03,-2.912354263351346617e-05
-4.078125000000000000e+01,1.274827109865039887e-04,-6.761819443870109581e-04
-4.059375000000000000e+01,8.274342615237628706e-04,-4.065660996372955083e-04
-4.040625000000000000e+01,3.787493326972146690e-04,-1.403726243669467522e-04
-4.021875000000000000e+01,5.429486490344803684e-04,-5.181082668226366650e-04
-4.003125000000000000e+01,7.526105267861016301e-04,-1.027102558114556530e-03
-3.984375000000000000e+01,6.190321737004067515e-04,3.089284703925443409e-04
-3.965625000000000000e+01,5.296789116370215211e-04,-1.007061255531738198e-03
-3.946875000000000000e+01,6.472052207731060491e-04,-7.201709195170380440e-04
-3.928125000000000000e+01,7.109623191050573610e-04,-5.619744161560191742e-04
-3.909375000000000000e+01,7.581083833230195523e-04,-7.581262173292913076e-04
-3.890625000000000000e+01,3.785672403189277446e-04,-4.525510579203029238e-04
-3.871875000000000000e+01,8.105493787226025759e-04,-8.387130388740615672e-04
-3.853125000000000000e+01,5.602211190954831110e-04,-4.741255738034411138e-04
-3.834375000000000000e+01,3.782059239874069334e-04,-7.491272455446562617e-04
-3.815625000000000000e+01,7.215000079074940231e-04,-5.991896354959891369e-04
-3.796875000000000000e+01,4.293616425484758636e-04,-1.324262282532906454e-03
-3.778125000000000000e+01,3.072285506573457781e-04,4.755557107039010134e-05
-3.759375000000000000e+01,6.942708760214744146e-04,-1.284715037308536978e-03
-3.740625000000000000e+01,1.293734382835642904e-04,-3.274158463861809309e-04
-3.721875000000000000e+01,9.348929680803585995e-04,-1.333550478290312924e-03
-3.703125000000000000e+01,5.338552096212367815e-04,6.038870120050887635e-05
-3.684375000000000000e+01,2.588960260385686496e-04,-1.489706971627313692e-03
-3.665625000000000000e+01,6.263856389661093260e-04,-2.652894379471248953e-04
-3.646875000000000000e+01,2.704359949652346273e-04,-1.193574267358776808e-03
-3.628125000000000000e+01,3.049986963633566361e-04,-3.108236235753736310e-04
-3.609375000000000000e+01,4.810825958785347467e-04,-6.841463109825696165e-04
-3.590625000000000000e+01,5.658520887437124003e-04,-1.089021685696245356e-03
-3.571875000000000000e+01,4.093925864494529776e-04,-4.942626044970310772e-04
-3.553125000000000000e+01,3.448099235271451235e-04,-1.290022825741310442e-03
-3.534375000000000000e+01,6.164485441682021616e-04,-1.121372638515971687e-03
-3.515625000000000000e+01,-1.973108519248700787e-04,-6.028864309097770047e-04
-3.496875000000000000e+01,9.124439301485542941e-04,-9.531005374094903004e-04
-3.478125000000000000e+01,-2.985182633761240822e-04,-9.419855075325500593e-04
-3.459375000000000000e+01,6.136481183758313307e-04,-9.108349542419347245e-05
-3.440625000000000000e+01,-3.972079242797743603e-05,-5.667690428596827701e-04
-3.421875000000000000e+01,2.963589386091314282e-04,-4.786547494113335688e-04
-3.403125000000000000e+01,2.551602413833897742e-04,-1.708291632400715798e-03
-3.384375000000000000e+01,5.571049450078247034e-04,-1.134903981370172232e-05
-3.365625000000000000e+01,1.124935402909699178e-04,-6.733054400420712682e-04
-3.346875000000000000e+01,3.050978086359679153e-04,-1.052001198148744265e-03
-3.328125000000000000e+01,5.761925443763526999e-04,-5.505148084390398822e-04
-3.309375000000000000e+01,2.661247084146944886e-04,-6.720439375254017023e-04
-3.290625000000000000e+01,2.448964501192696375e-04,-9.332611802266299605e-04
-3.271875000000000000e+01,5.311194941670649428e-04,-3.694617162572910729e-04
-3.253125000000000000e+01,5.728163542404463016e-04,-1.608175125046074072e-03
-3.234375000000000000e+01,2.911936726605057757e-04,-5.059405566321117931e-05
-3.215625000000000000e+01,2.825484354196383663e-04,-8.421072693192144243e-04
-3.196875000000000000e+01,6.273575883217752391e-04,-1.574588610894878116e-03
-3.178125000000000000e+01,5.221013065310753376e-04,-7.367548424221936898e-04
-3.159375000000000000e+01,3.368238573830950600e-05,-1.362863629839949908e-03
-3.140625000000000000e+01,4.548902873842131100e-04,-1.665680785034595601e-04
-3.121875000000000000e+01,3.207082725520393751e-05,-1.246165111616015508e-03
-3.103125000000000000e+01,9.801506055222564129e-04,-1.101991427630899523e-03
-3.084375000000000000e+01,1.513209492747247253e-04,-8.307294668670195392e-04
-3.065625000000000000e+01,5.286043518317740109e-04,-3.807115642295855196e-04
-3.046875000000000000e+01,2.055961135840611576e-04,-8.723939831352112151e-04
-3.028125000000000000e+01,1.980340370677513562e-04,-9.833916341754900259e-04
-3.009375000000000000e+01,9.632836255250021296e-04,-8.160954874254500169e-04
-2.990625000000000000e+01,-1.313658519653815304e-04,-4.337385354871159393e-04
-2.971875000000000000e+01,3.203061413228347476e-04,-1.344869405212278934e-03
-2.953125000000000000e+01,2.445363915509757291e-04,-8.277745879050613098e-04
-2.934375000000000000e+01,3.706117549262533117e-04,-6.741279399307131825e-04
-2.915625000000000000e+01,5.530625033122182899e-04,-1.461301641080048341e-03
-2.896875000000000000e+01,5.065754349131701417e-05,-7.630734623536028494e-04
-2.878125000000000000e+01,7.602307576755062968e-04,-1.033575722366286698e-03
-2.859375000000000000e+01,1.250671377790446570e-04,-1.392417897760900303e-03
-2.840625000000000000e+01,2.023029534097275928e-04,-1.102673969015199873e-03
-2.821875000000000000e+01,8.867673031383027649e-04,-1.169020026695832826e-03
-2.803125000000000000e+01,1.392377675396572201e-04,-9.673418436992875513e-04
-2.784375000000000000e+01,7.061737897684494669e-04,-8.298115355858115549e-04
-2.765625000000000000e+01,3.272133516836195355e-04,-1.732188038050530565e-03
-2.746875000000000000e+01,5.496135993406925380e-04,-4.619261867455648485e-04
-2.728125000000000000e+01,2.930857304370704242e-04,-1.986094997236342863e-03
-2.709375000000000000e+01,6.408273757572136020e-04,-8.221798545147152026e-04
-2.690625000000000000e+01,5.691629319310997914e-04,-7.934504106446027549e-04
-2.671875000000000000e+01,1.342923098033299567e-04,-1.675351933237756441e-03
-2.653125000000000000e+01,4.507264107231900852e-04,-1.097703709799446870e-03
-2.634375000000000000e+01,3.099584077955741535e-04,-1.980164585067001326e-03
-2.615625000000000000e+01,6.333677577321505936e-04,-6.929615194772864584e-04
-2.596875000000000000e+01,-2.580295356218176295e-04,-1.721502502779692634e-03
-2.578125000000000000e+01,3.424798211489887834e-04,-8.359983792489700249e-04
-2.559375000000000000e+01,1.906890540726013938e-04,-7.464900757128134501e-04
-2.540625000000000000e+01,4.089940137517178442e-04,-1.558981745533039032e-03
-2.521875000000000000e+01,-3.006956323188259006e-04,-7.018111204395438563e-04
-2.503125000000000000e+01,3.909540431535907246e-04,-8.616190740067253273e-04
-2.484375000000000000e+01,-3.480781306355318350e-04,-1.362086147944197023e-03
-2.465625000000000000e+01,2.097903467364048424e-04,-1.113564390231580603e-03
-2.446875000000000000e+01,2.958014140048703666e-04,-1.636605616602615498e-03
-2.428125000000000000e+01,-1.557088153614216708e-04,-1.399090066717789682e-03
-2.409375000000000000e+01,6.066351743583275891e-05,-5.870338048064027703e-04
-2.390625000000000000e+01,-3.175816180414070544e-04,-2.511138194779327648e-03
-2.371875000000000000e+01,4.828549757774913687e-04,-1.285410455962754384e-03
-2.353125000000000000e+01,-5.213631070357660491e-04,-8.305605458645004546e-04
-2.334375000000000000e+01,-1.307992478365438416e-04,-1.445101789838254547e-03
-2.315625000000000000e+01,-3.151263452538799470e-04,-1.235868906503512221e-03
-2.296875000000000000e+01,-2.687095427228447519e-04,-1.322915876320607254e-03
-2.278125000000000000e+01,-3.092490367619937786e-04,-1.771956778823913226e-03
-2.259375000000000000e+01,-3.115640779061124022e-05,-1.763934314804593839e-03
-2.240625000000000000e+01,-9.182292377596379396e-05,-1.316762450255026806e-03
-2.221875000000000000e+01,-3.541072105672782300e-04,-2.017264710985067211e-03
-2.203125000000000000e+01,-2.786475701450630282e-04,-1.018439560755091122e-03
-2.184375000000000000e+01,1.424842029145167999e-04,-1.569755286409346695e-03
-2.165625000000000000e+01,-2.551888010815517305e-04,-9.888596029572482848e-04
-2.146875000000000000e+01,1.862073553393628345e-04,-1.601825361463582453e-03
-2.128125000000000000e+01,-3.521076380307297526e-04,-1.493550816962674332e-03
-2.109375000000000000e+01,6.970030109387792550e-05,-1.862124358943617608e-03
-2.090625000000000000e+01,2.732825705061836530e-04,-9.235761083985494224e-04
-2.071875000000000000e+01,-2.474332703890080865e-04,-1.803404554932441783e-03
-2.053125000000000000e+01,8.834249533462568138e-06,-1.407731061114247950e-03
-2.034375000000000000e+01,5.899246959204518248e-04,-1.002616893001295750e-03
-2.015625000000000000e+01,5.830843751253311780e-05,-1.944764093619433254e-03
-1.996875000000000000e+01,6.275441801724124247e-04,-9.532567393382151977e-04
-1.978125000000000000e+01,1.039483970490806541e-04,-7.821101567557775525e-04
-1.959375000000000000e+01,-1.702640449814385448e-04,-8.478451965254762968e-04
-1.940625000000000000e+01,5.054464943983205671e-04,-1.722386913197482272e-03
-1.921875000000000000e+01,-1.312013185920113401e-04,-9.553820031067417062e-04
-1.903125000000000000e+01,1.966286318011434275e-04,-9.602620669646455553e-05
-1.884375000000000000e+01,-2.225926180344783845e-04,-1.610759571341269236e-03
-1.865625000000000000e+01,-1.015769354906215227e-04,-4.945174098729410161e-04
-1.846875000000000000e+01,1.863032777005280138e-05,-1.277510429825490235e-03
-1.828125000000000000e+01,1.796481260056825846e-04,-3.305169981517863675e-04
-1.809375000000000000e+01,-3.409282452030426569e-04,-2.070403165517653576e-03
-1.790625000000000000e+01,2.948677215964812248e-04,-1.348867776549411701e-04
-1.771875000000000000e+01,-3.221359214098384882e-04,-1.026317583136204803e-03
-1.753125000000000000e+01,1.067545276224324269e-04,-1.158703031126862015e-03
-1.734375000000000000e+01,1.109397348151297535e-04,-7.749712438833711303e-04
-1.715625000000000000e+01,-4.470930572619824517e-04,-1.157536305488982009e-03
-1.696875000000000000e+01,7.363714086561223837e-05,-1.269291833740027187e-03
-1.678125000000000000e+01,-1.613734459713356273e-04,-6.282027820736502122e-04
-1.659375000000000000e+01,-3.169526186346249830e-04,-1.702294446119800853e-03
-1.640625000000000000e+01,-1.102113782497360361e-04,-9.686882403121543916e-04
-1.621875000000000000e+01,2.420758374814813152e-04,-6.168901607948029664e-04
-1.603125000000000000e+01,-2.737367065110962727e-04,-1.512399977515954674e-03
-1.584375000000000000e+01,-1.524581149503489996e-04,-1.182436780553963729e-03
-1.565625000000000000e+01,-3.788382271152634928e-04,-9.936663409746415709e-04
-1.546875000000000000e+01,3.355303834107203897e-05,-6.350677834747742168e-04
-1.528125000000000000e+01,-7.736766981344400662e-04,-9.079252813091187591e-04
-1.509375000000000000e+01,1.664019844234143619e-04,-6.427924524068373557e-04
-1.490625000000000000e+01,-8.319030588710418783e-04,-6.399274834452128857e-04
-1.471875000000000000e+01,3.837457923006049043e-05,-7.420664297841383927e-04
-1.453125000000000000e+01,-3.726786964657335943e-04,-2.366886738782270072e-03
-1.434375000000000000e+01,2.137423504811053476e-04,-3.393687962129909863e-03
-1.415625000000000000e+01,-6.248973523461653912e-04,-3.553201954263229823e-03
-1.396875000000000000e+01,5.960909013699167147e-04,-2.081991613375855366e-03
-1.378125000000000000e+01,-2.214856894869887682e-04,-3.137524786016143707e-03
-1.359375000000000000e+01,2.813866640583029266e-05,-4.279068705819177865e-03
-1.340625000000000000e+01,9.511710695142561178e-05,-9.486618639281907406e-03
-1.321875000000000000e+01,-1.341159821972581767e-04,-6.720336424505646278e-03
-1.303125000000000000e+01,4.218963393848307319e-04,-1.038781029773616638e-02
-1.284375000000000000e+01,5.054330331903944540e-04,-1.469496088014210500e-02
-1.265625000000000000e+01,1.150050305096517178e-04,-1.502966603156874470e-02
-1.246875000000000000e+01,1.259944271472246413e-04,-1.102321827893959494e-02
-1.228125000000000000e+01,1.055789329915013397e-03,-2.104094676478585058e-02
-1.209375000000000000e+01,7.300974170858509638e-04,-2.610812593029177009e-02
-1.190625000000000000e+01,1.551067415894058499e-03,-4.115969389766149789e-02
-1.171875000000000000e+01,1.756310713976638738e-03,-5.260027884961804290e-02
-1.153125000000000000e+01,3.071740457887495168e-03,-7.100180610098760781e-02
-1.134375000000000000e+01,2.969838460121332346e-03,-7.538666087518741676e-02
-1.115625000000000000e+01,3.078568339995424452e-03,-6.421584740964725313e-02
-1.096875000000000000e+01,3.070656419660977576e-03,-7.657399198378112004e-02
-1.078125000000000000e+01,4.465821258690327866e-03,-9.945041810231458612e-02
-1.059375000000000000e+01,5.413658653269592946e-03,-1.110803533457129788e-01
-1.040625000000000000e+01,5.979931623645740046e-03,-1.234697552208539051e-01
-1.021875000000000000e+01,5.807615420871936607e-03,-1.333823825953288633e-01
-1.003125000000000000e+01,8.379763496459746719e-03,-1.667379601161762537e-01
-9.843750000000000000e+00,8.445509225515124285e-03,-1.805459447900048531e-01
-9.656250000000000000e+00,1.014998281987966600e-02,-2.258259721635758055e-01
-9.468750000000000000e+00,1.281344147581542359e-02,-2.785160765898053725e-01
-9.281250000000000000e+00,1.512677198415723900e-02,-3.408095262877930409e-01
-9.093750000000000000e+00,1.886519604280323392e-02,-4.322320888163950769e-01
-8.906250000000000000e+00,2.277287775098502109e-02,-4.969478178652364520e-01
-8.718750000000000000e+00,2.694659649553243774e-02,-6.143139931815433386e-01
-8.531250000000000000e+00,2.899889772902120022e-02,-6.676736963836393812e-01
-8.343750000000000000e+00,3.782845134219026129e-02,-8.624250791507073188e-01
-8.156250000000000000e+00,4.125073362294573442e-02,-9.496296977526688110e-01
-7.968750000000000000e+00,5.024916508501853230e-02,-1.114046044973582283e+00
-7.781250000000000000e+00,6.341543136729321795e-02,-1.397243279570765218e+00
-7.593750000000000000e+00,7.461795826536321563e-02,-1.634137406366770406e+00
-7.406250000000000000e+00,8.685793276348330316e-02,-1.942413982899918956e+00
-7.218750000000000000e+00,1.040972960198598418e-01,-2.289937953321052433e+00
-7.031250000000000000e+00,1.192668643505490067e-01,-2.676006171903275721e+00
-6.843750000000000000e+00,1.437550041817938773e-01,-3.200733740194282362e+00
-6.656250000000000000e+00,1.702952153947654423e-01,-3.747944325780209418e+00
-6.468750000000000000e+00,2.065084778743708771e-01,-4.539359061088369174e+00
-6.281250000000000000e+00,2.526124509090097447e-01,-5.507607781701551630e+00
-6.093750000000000000e+00,2.999128069600229818e-01,-6.603125379448256282e+00
-5.906250000000000000e+00,3.600177487815858779e-01,-7.846834983089177484e+00
-5.718750000000000000e+00,4.229570181523674144e-01,-9.187896730579170779e+00
-5.531250000000000000e+00,5.035490568808258516e-01,-1.096601055216400766e+01
-5.343750000000000000e+00,6.011978112981692934e-01,-1.303761156062262927e+01
-5.156250000000000000e+00,7.233603157255390492e-01,-1.563361896970062936e+01
-4.968750000000000000e+00,8.586046021060200761e-01,-1.858570758574852988e+01
-4.781250000000000000e+00,1.036141295523242079e+00,-2.227449224373603087e+01
-4.593750000000000000e+00,1.251295882143628191e+00,-2.687042287840313293e+01
-4.406250000000000000e+00,1.492189012696292227e+00,-3.183919511072469888e+01
-4.218750000000000000e+00,1.786671683969178304e+00,-3.791975270123899122e+01
-4.031250000000000000e+00,2.169894417521585961e+00,-4.552996561326604308e+01
-3.843750000000000000e+00,2.611855852986327164e+00,-5.441544458284379004e+01
-3.656250000000000000e+00,3.110008599101695914e+00,-6.442681839369495833e+01
-3.468750000000000000e+00,3.718310229375676457e+00,-7.630533795204149783e+01
-3.281250000000000000e+00,4.456691598089137507e+00,-9.036591149732177541e+01
-3.093750000000000000e+00,5.331906315805247765e+00,-1.063490178744424952e+02
-2.906250000000000000e+00,6.368075953886181750e+00,-1.249460988172924942e+02
-2.718750000000000000e+00,7.545791244681995025e+00,-1.452908202158725999e+02
-2.531250000000000000e+00,8.935303822404145890e+00,-1.680317935745581508e+02
-2.343750000000000000e+00,1.046861128951304565e+01,-1.920707934166798054e+02
-2.156250000000000000e+00,1.217557748563191922e+01,-2.168948975253214826e+02
-1.968750000000000000e+00,1.408189151940066708e+01,-2.417445704519981291e+02
-1.781250000000000000e+00,1.608621629674909315e+01,-2.646847718562688669e+02
-1.593750000000000000e+00,1.811586055067112611e+01,-2.847617757414121229e+02
-1.406250000000000000e+00,2.010196423018935263e+01,-2.998268564889086747e+02
-1.218750000000000000e+00,2.191523534784932536e+01,-3.087573479499495761e+02
-1.031250000000000000e+00,2.340947785346024546e+01,-3.101881600917202491e+02
-8.437500000000000000e-01,2.447104575876346644e+01,-3.041470671365069052e+02
-6.562500000000000000e-01,2.506516646172158147e+01,-2.903417357662723361e+02
-4.687500000000000000e-01,2.496007603225098848e+01,-2.694933272999135170e+02
-2.812500000000000000e-01,2.430598419984072223e+01,-2.447959709715409815e+02
-9.375000000000000000e-02,2.298321452944404086e+01,-2.171547580201080905e+02
9.375000000000000000e-02,2.120063896370089651e+01,-1.886335304868080129e+02
2.812500000000000000e-01,1.903567856173766870e+01,-1.608282524819640003e+02
4.687500000000000000e-01,1.661805448456385648e+01,-1.347451369712648273e+02
6.562500000000000000e-01,1.425720204388228751e+01,-1.115101736400598327e+02
8.437500000000000000e-01,1.192070584448308068e+01,-9.111290058384264512e+01
1.031250000000000000e+00,9.766911891487339403e+00,-7.331923099506929020e+01
1.218750000000000000e+00,7.900377098927904740e+00,-5.854816331402781771e+01
1.406250000000000000e+00,6.251942996866006297e+00,-4.605845214884118377e+01
1.593750000000000000e+00,4.916735570244910036e+00,-3.644611951840090569e+01
1.781250000000000000e+00,3.670838605433161206e+00,-2.818612433886153212e+01
1.968750000000000000e+00,2.899822758494380537e+00,-2.198554794937737711e+01
2.156250000000000000e+00,2.205653421924964164e+00,-1.721881762342943034e+01
2.343750000000000000e+00,1.676489255482209728e+00,-1.324047468233359837e+01
2.531250000000000000e+00,1.296041639931601708e+00,-9.729854058780375681e+00
2.718750000000000000e+00,9.587454198300946473e-01,-8.088772110574154794e+00
2.906250000000000000e+00,7.608849938894763909e-01,-5.715483316032162975e+00
3.093750000000000000e+00,5.370430418886797952e-01,-4.763326001066786830e+00
3.281250000000000000e+00,4.648166457454152578e-01,-3.524389192161009987e+00
3.468750000000000000e+00,3.236752883741331743e-01,-2.461053183363304697e+00
3.656250000000000000e+00,2.614567544696626555e-01,-1.849475411475197006e+00
3.843750000000000000e+00,1.756167254805234279e-01,-1.436708793128332218e+00
4.031250000000000000e+00,1.506996148504953226e-01,-1.492080213034086000e+00
4.218750000000000000e+00,1.965972664568340633e-01,-3.887259883493641155e-01
4.406250000000000000e+00,1.320633675341156277e-01,-7.956425432928426744e-01
4.593750000000000000e+00,1.147777874657975872e-01,-9.351901240315214636e-01
4.781250000000000000e+00,1.666426443912456534e-01,-1.736420393264666018e-01
4.968750000000000000e+00,9.586001707393165816e-02,-1.594045358188793671e-01
5.156250000000000000e+00,1.207273771206729407e-01,-4.994403595892151770e-01
5.343750000000000000e+00,7.897419238727820812e-02,-8.877838467094534280e-01
5.531250000000000000e+00,1.435502428188613067e-01,7.272704416541841965e-02
5.718750000000000000e+00,6.930568764886402278e-02,-2.526763873163417884e-03
5.906250000000000000e+00,9.256988762442119878e-02,-1.826562275299181692e-01
6.093750000000000000e+00,9.690197319599747061e-02,8.725136355542417732e-02
6.281250000000000000e+00,8.004674099254316388e-03,-3.433286241001383132e-01
6.468750000000000000e+00,-1.019136481035332054e-02,-1.427506272106882079e-01
6.656250000000000000e+00,4.222125821630129394e-02,-2.236203337040478800e-01
6.843750000000000000e+00,-8.737407786867379400e-04,-3.312511830778532840e-01
7.031250000000000000e+00,8.206471460397324336e-03,8.790011783543150159e-02
7.218750000000000000e+00,3.650620034177620710e-02,-7.510029832923237336e-02
7.406250000000000000e+00,4.721722703116881803e-02,-2.317127942223180526e-01
7.593750000000000000e+00,9.403387631174098260e-02,-1.691087881765440670e-01
7.781250000000000000e+00,2.845374949838230805e-02,3.321315819741244013e-02
7.968750000000000000e+00,7.942120749176240224e-02,-1.619120857228040222e-01
8.156250000000000000e+00,4.263595674599685026e-02,-3.308284973877562152e-01
8.343750000000000000e+00,7.190099941605865297e-02,-3.765788606088165125e-01
8.531250000000000000e+00,6.901512736011738980e-02,-3.758845112734832128e-01
8.718750000000000000e+00,1.463170172422678661e-02,-3.987320875640136819e-01
8.906250000000000000e+00,3.448775201579223904e-02,-2.361672766440676696e-01
9.093750000000000000e+00,5.715212783424306053e-02,-2.434554315684067660e-02
9.281250000000000000e+00,5.451739277997091904e-02,6.403585125212885032e-02
9.468750000000000000e+00,4.869641258848389498e-02,-3.586636712133781657e-01
9.656250000000000000e+00,1.089990828862426042e-01,-4.713302542807582540e-01
9.843750000000000000e+00,3.519577959399100564e-02,1.215513134391130734e-01
1.003125000000000000e+01,8.264543851426253696e-02,-5.802410483792925788e-01
1.021875000000000000e+01,5.695589597770833734e-02,-5.717187129454259775e-02
1.040625000000000000e+01,-8.939882273466537299e-03,-5.009299019607738046e-02
1.059375000000000000e+01,2.854536388755946064e-02,-1.025059730537236646e-02
1.078125000000000000e+01,7.952121155014424403e-02,-1.004088187868319437e-01
1.096875000000000000e+01,1.861929721665944726e-02,1.789689937963032662e-01
1.115625000000000000e+01,1.407070911227492616e-03,-1.873234552371627615e-01
1.134375000000000000e+01,3.038766146563887105e-02,3.364490460672300287e-01
1.153125000000000000e+01,5.513337432543607974e-02,-1.445287374820907189e-01
1.171875000000000000e+01,7.117477614660572272e-02,5.572883267791155504e-01
1.190625000000000000e+01,-6.500051436012199702e-02,-5.315456588292022388e-02
1.209375000000000000e+01,1.351156422656174527e-02,-5.265198309467677973e-02
1.228125000000000000e+01,8.859870381130008354e-03,-3.987829941852965021e-01
1.246875000000000000e+01,5.350682781256921317e-02,-4.235075557213008324e-02
1.265625000000000000e+01,1.302468386982980064e-02,-2.935751903469849822e-01
1.284375000000000000e+01,9.137571386384024663e-02,3.454046485550179568e-01
1.303125000000000000e+01,1.356927387844564237e-02,-5.943903181059795315e-02
1.321875000000000000e+01,6.406450481222236704e-02,-1.042035120086950428e-01
1.340625000000000000e+01,5.868933011421972878e-02,6.812165321903762560e-02
1.359375000000000000e+01,-3.633723254097276367e-03,-1.352303027467769425e-01
1.378125000000000000e+01,7.206413246395015904e-02,-1.934258230612897478e-01
1.396875000000000000e+01,-2.656825457067668594e-02,2.595568302141089134e-01
1.415625000000000000e+01,7.277604782412083750e-02,-2.207078610063319957e-01
1.434375000000000000e+01,6.154054480735737798e-02,-2.744902962619732989e-01
1.453125000000000000e+01,2.665445602052329832e-02,-1.563081041382758940e-01
1.471875000000000000e+01,-1.743214109461632688e-02,1.048620091572729507e-01
1.490625000000000000e+01,6.552474167483524070e-02,2.214545844032045352e-01
1.509375000000000000e+01,6.531176654340242749e-02,1.746049930756328195e-01
1.528125000000000000e+01,6.729968754166293365e-02,7.385427311066905531e-02
1.546875000000000000e+01,1.636020672843301327e-01,1.596937057666707460e-01
1.565625000000000000e+01,6.063476384019850229e-02,-3.644054954182252004e-02
1.584375000000000000e+01,8.024105599147901557e-02,8.886768524035915107e-02
1.603125000000000000e+01,1.898381075118038552e-02,-2.352596573946073022e-01
1.621875000000000000e+01,9.007183189567058434e-03,-5.700193449428070380e-03
1.640625000000000000e+01,7.753166558069324310e-02,1.447933537774304114e-01
1.659375000000000000e+01,2.922022803926438428e-02,3.165016462135668007e-01
1.678125000000000000e+01,6.521872814032292354e-02,-1.436739555333588214e-01
1.696875000000000000e+01,3.501211116559943548e-02,-2.048059256964052111e-01
1.715625000000000000e+01,1.077587862224476112e-01,1.002381539744590100e-01
1.734375000000000000e+01,7.321235805831349808e-02,-3.345486570734408360e-01
1.753125000000000000e+01,-4.912070213578090261e-03,-3.009168904972625569e-02
1.771875000000000000e+01,2.449630422023574283e-02,8.751815932086515204e-02
1.790625000000000000e+01,8.128024398607180956e-02,-5.894408216522322164e-01
1.809375000000000000e+01,4.689076092269317542e-02,-2.167218254622582663e-01
1.828125000000000000e+01,4.203171679820627560e-02,-1.928164301185120166e-02
1.846875000000000000e+01,4.233179229024131018e-02,2.349441393293147939e-01
1.865625000000000000e+01,4.153930979693143399e-02,2.099424162384764259e-01
1.884375000000000000e+01,5.994919055376612960e-02,9.279193750427339182e-02
1.903125000000000000e+01,1.566115087143771234e-02,3.240760562424895852e-01
1.921875000000000000e+01,7.373818713985258455e-02,3.226643154102077915e-01
1.940625000000000000e+01,9.026129251525105701e-02,3.831838597666319401e-01
1.959375000000000000e+01,-4.768084259582394679e-02,2.842081165565559786e-01
1.978125000000000000e+01,2.797807217245917855e-02,2.042711648683734893e-01
1.996875000000000000e+01,4.472073701924728084e-02,3.707683497333391642e-01
2.015625000000000000e+01,3.212115752880606578e-02,6.120999618767086758e-02
2.034375000000000000e+01,6.377645217476413109e-02,1.338564806324882284e-01
2.053125000000000000e+01,4.893973340230672875e-02,2.930408267750124196e-01
2.071875000000000000e+01,7.710460000555485749e-02,2.426112545448688707e-01
2.090625000000000000e+01,4.473069044564681462e-02,1.770098389418421903e-01
2.109375000000000000e+01,5.737269885980822437e-02,3.820895540854678529e-01
2.128125000000000000e+01,4.955800684398070644e-02,5.356707846688379959e-01
2.146875000000000000e+01,2.689510037669151643e-02,4.996202717654512071e-01
2.165625000000000000e+01,2.538053097353554222e-03,-2.969559501306662241e-01
2.184375000000000000e+01,9.355428953388411628e-02,2.749849730648747936e-01
2.203125000000000000e+01,3.194712612740602253e-02,1.588882828959299331e-01
2.221875000000000000e+01,6.916550070353366664e-02,4.519373039715617324e-01
2.240625000000000000e+01,4.268944308769562213e-02,-7.485707546769049259e-02
2.259375000000000000e+01,2.562629110646241770e-02,6.486857556973291139e-02
2.278125000000000000e+01,5.179084856479221344e-02,-1.124316118716706114e-01
2.296875000000000000e+01,7.546574893159174735e-02,5.835270831796890434e-01
2.315625000000000000e+01,6.797969362848732544e-02,2.373233771112097656e-01
2.334375000000000000e+01,8.070372172394968402e-02,7.227588936314077728e-02
2.353125000000000000e+01,1.225478839066340697e-01,-4.194557384290362734e-01
2.371875000000000000e+01,3.641253108337139111e-02,-6.383852943382919420e-01
2.390625000000000000e+01,8.833404489956819816e-02,1.056652189718079171e-01
2.409375000000000000e+01,1.110912230221714481e-01,-1.134322428423217843e-01
2.428125000000000000e+01,1.019625164107083037e-01,-3.832832670265133856e-01
2.446875000000000000e+01,1.161352560564239411e-01,-3.958340294840922979e-02
2.465625000000000000e+01,1.378555059819603912e-01,-2.611796351183102161e-01
2.484375000000000000e+01,7.194330234217716225e-02,-5.285222182530446844e-01
2.503125000000000000e+01,3.059410228591730174e-02,-6.296407533103831611e-01
2.521875000000000000e+01,-1.676184026024429841e-02,-7.190259399594651768e-01
2.540625000000000000e+01,2.335852005057859060e-02,-5.938131160802129216e-01
2.559375000000000000e+01,8.069800006445859708e-02,-3.873596894830200199e-01
2.578125000000000000e+01,8.491495145230487651e-02,-5.712140650095420824e-02
2.596875000000000000e+01,4.017174294764913611e-02,-2.476864276395644993e-01
2.615625000000000000e+01,5.244361381883777540e-02,3.136301172196738207e-01
2.634375000000000000e+01,4.642166530953772963e-02,4.204378691489694120e-01
2.653125000000000000e+01,5.440618805313590656e-02,-3.398948628845062103e-01
2.671875000000000000e+01,5.368334982590283744e-02,1.246734192077667558e-01
2.690625000000000000e+01,8.209299656586210858e-02,2.626251354239741431e-01
2.709375000000000000e+01,2.778369745212216912e-02,2.397267699266478758e-01
2.728125000000000000e+01,6.127142176897848458e-02,-2.556652481072774208e-01
2.746875000000000000e+01,5.891732904619573219e-02,-1.024535769925023487e-01
2.765625000000000000e+01,1.111928700882600651e-01,4.418109846358220238e-02
2.784375000000000000e+01,8.581678224000199862e-02,1.776260754173222267e-01
2.803125000000000000e+01,1.228815293634966110e-02,-3.287646322742148186e-01
2.821875000000000000e+01,5.101416696687977037e-02,3.837698845298973538e-01
2.840625000000000000e+01,3.589070327409160654e-02,7.487994198376668464e-02
2.859375000000000000e+01,6.094211650916747658e-02,1.300305752793349257e-01
2.878125000000000000e+01,4.199456332901263522e-02,-2.488723500551941470e-01
2.896875000000000000e+01,5.694893616781371293e-02,1.646083125939981073e-01
2.915625000000000000e+01,3.160850667896397681e-02,-1.246783950304575228e-01
2.934375000000000000e+01,1.235486218522510171e-01,-1.163235781781111200e-01
2.953125000000000000e+01,7.922404921504266895e-02,8.935813710516526953e-02
2.971875000000000000e+01,7.938565980717271486e-02,-1.658899323018658833e-01
2.990625000000000000e+01,7.970928206752603273e-02,1.081885704766136769e-01
3.009375000000000000e+01,8.496688641564276168e-02,-2.858426306062256117e-03
3.028125000000000000e+01,9.349992879407409418e-03,4.736101504077510072e-01
3.046875000000000000e+01,4.768150959060335481e-02,-4.354419684196386697e-01
3.065625000000000000e+01,9.362158734468550847e-02,-7.356197389214003124e-02
3.084375000000000000e+01,1.670452202962735555e-02,-1.916357541549587040e-01
3.103125000000000000e+01,-2.386246922782220281e-02,5.968918732170891417e-02
3.121875000000000000e+01,4.501427420804304802e-02,-1.760641654327343986e-01
3.140625000000000000e+01,1.085030412117902188e-01,2.226826797756871201e-01
3.159375000000000000e+01,-3.226713016232451992e-03,1.964299686032404679e-01
3.178125000000000000e+01,7.142315765385376380e-02,4.843386038552921491e-02
3.196875000000000000e+01,4.635047428821792437e-02,-2.431804130574732881e-02
3.215625000000000000e+01,7.091823784436712685e-02,-3.544429467832515002e-01
3.234375000000000000e+01,1.876695195976196828e-02,-1.189755566363146499e-01
3.253125000000000000e+01,1.000814534442895365e-02,-8.131913109269817141e-02
3.271875000000000000e+01,7.419451336873805758e-02,-1.818514093902763307e-01
3.290625000000000000e+01,-2.254198271515406304e-03,5.826495241780946799e-01
3.309375000000000000e+01,5.936866336686819068e-02,1.396210332923999431e-01
3.328125000000000000e+01,8.706104688727123175e-03,3.091598458607336397e-02
3.346875000000000000e+01,8.670754259107127382e-02,3.655807363217888906e-01
3.365625000000000000e+01,8.062140699749420492e-02,4.564272672815832266e-01
3.384375000000000000e+01,1.088720711084221193e-01,2.738177981630087743e-01
3.403125000000000000e+01,4.312458623230952526e-02,5.370837799460446149e-01
3.421875000000000000e+01,4.207663028904562452e-02,2.918596536655684304e-01
3.440625000000000000e+01,9.201450613498707298e-02,4.534438412455017442e-01
3.459375000000000000e+01,8.510415122691483703e-02,6.548939570285483569e-02
3.478125000000000000e+01,1.235576313280830618e-01,-1.359156565306420816e-01
3.496875000000000000e+01,6.062257778769719607e-02,-6.372188181364890625e-02
3.515625000000000000e+01,9.272989310957768794e-02,-7.964281663478800510e-02
3.534375000000000000e+01,1.513802770821399690e-01,-3.068526020351782790e-01
3.553125000000000000e+01,5.563543665196846177e-02,-5.135048463012026332e-01
3.571875000000000000e+01,3.519914096730758502e-02,-3.203055927280331616e-01
3.590625000000000000e+01,5.828036390767010744e-02,-2.975778652068186148e-01
3.609375000000000000e+01,6.873008353339571386e-02,-8.300584701970592505e-02
3.628125000000000000e+01,8.480733305790977283e-02,-7.126790963704081605e-01
3.646875000000000000e+01,4.531186380395979540e-02,8.109843827699592111e-02
3.665625000000000000e+01,7.715144940938500895e-02,-2.545543751480465744e-01
3.684375000000000000e+01,3.948093133031704838e-02,-4.976368284249588214e-01
3.703125000000000000e+01,2.783182759070257362e-02,-2.701132321537613734e-01
3.721875000000000000e+01,7.599410862337663275e-02,-1.473145252077756595e-01
3.740625000000000000e+01,-2.371871055488838920e-02,1.493642722014953961e-01
3.759375000000000000e+01,6.100590142432338325e-02,5.253185881626336595e-01
3.778125000000000000e+01,7.870778635300723636e-02,1.717350770591394848e-01
3.796875000000000000e+01,1.254723310680105897e-02,3.862058384136446421e-01
3.815625000000000000e+01,1.790805694190567010e-02,3.106084711293988221e-02
3.834375000000000000e+01,6.347337384333684440e-02,5.814144241398082613e-01
3.853125000000000000e+01,8.708579074199462866e-02,5.776976676038430014e-01
3.871875000000000000e+01,-3.069797607679447538e-03,3.402373136205483206e-02
3.890625000000000000e+01,1.925982609682819202e-02,2.786427673732703170e-01
3.909375000000000000e+01,-2.245241379314677488e-02,3.803030823364679236e-01
3.928125000000000000e+01,-6.356403923817310897e-03,3.424142515143273613e-01
3.946875000000000000e+01,2.985276086781141203e-02,-1.776552555391788246e-01
3.965625000000000000e+01,4.115653257125018172e-02,1.510906146869785971e-01
3.984375000000000000e+01,3.441036942942332644e-02,-9.895420228875195789e-02
4.003125000000000000e+01,1.330824064908426863e-01,-3.650144396939083435e-01
4.021875000000000000e+01,8.670980853082710382e-02,-3.187786362627207382e-01
4.040625000000000000e+01,1.072587776004496618e-01,-2.864224750076118653e-01
4.059375000000000000e+01,7.215481735906337235e-02,3.722253209148504993e-01
4.078125000000000000e+01,3.053217221039972173e-02,5.514855904542343978e-01
4.096875000000000000e+01,2.116420583696765334e-02,-2.454289706807060156e-01
4.115625000000000000e+01,7.093562494395655449e-02,1.065424204321629986e-02
4.134375000000000000e+01,1.024598152622928637e-01,1.356677954752569804e-01
4.153125000000000000e+01,1.018936910363947845e-01,-8.524328255106183860e-02
4.171875000000000000e+01,1.284671641761150340e-01,-2.424273230402320678e-01
4.190625000000000000e+01,6.398695569210133272e-02,-1.410791229312735595e-01
4.209375000000000000e+01,7.346281742617577493e-02,8.517110383965587062e-02
4.228125000000000000e+01,-3.099626947687283973e-02,-4.233927478478847206e-01
4.246875000000000000e+01,-2.155719467496908237e-02,9.038180318705713034e-02
4.265625000000000000e+01,-4.815002511477928238e-02,-7.054877962364400901e-01
4.284375000000000000e+01,-1.545881560275574884e-02,2.386858843479444658e-02
4.303125000000000000e+01,-1.241125225953965128e-02,1.980686226235945924e-01
4.321875000000000000e+01,7.096666845200161333e-03,-5.928412504540858663e-01
4.340625000000000000e+01,6.315738513376345509e-02,-3.671468346608435240e-01
4.359375000000000000e+01,5.770133499879648298e-02,-2.682528569280862030e-01
4.378125000000000000e+01,4.216032005001579819e-02,3.358531090623557702e-01
4.396875000000000000e+01,1.294291320675711177e-02,-7.683545974211369867e-02
4.415625000000000000e+01,4.570638539767912789e-02,-9.646676602059756078e-02
4.434375000000000000e+01,3.654423531610007103e-02,1.892765496777712997e-01
4.453125000000000000e+01,4.292138344744955702e-02,-1.352377787495129269e-02
4.471875000000000000e+01,6.297471066815774066e-02,-2.686282407190674348e-01
4.490625000000000000e+01,1.578542365687241045e-01,-3.342523247803796949e-01
4.509375000000000000e+01,5.771099157466608176e-02,2.331096526648934741e-01
4.528125000000000000e+01,5.089235212466292069e-02,-1.895933316570506122e-01
4.546875000000000000e+01,2.777018936913577818e-02,3.155394101301567389e-02
4.565625000000000000e+01,3.045280539515715645e-02,-1.422455433736047326e-01
4.584375000000000000e+01,6.028343572882022272e-02,-1.642366345978985009e-01
4.603125000000000000e+01,1.066622286041649659e-01,9.247436267085618056e-02
4.621875000000000000e+01,1.883030646611416614e-02,-2.036597266095725445e-01
4.640625000000000000e+01,4.166633970689304078e-02,2.101453795942234137e-01
4.659375000000000000e+01,4.773555589956401946e-02,3.010016068220409124e-01
4.678125000000000000e+01,5.504672965642498639e-03,3.812115844198160630e-03
4.696875000000000000e+01,6.662668115599501562e-02,-2.611037404836054066e-01
4.715625000000000000e+01,4.050831309244529166e-02,-1.720945342153186175e-01
4.734375000000000000e+01,3.454926433664695651e-02,1.305860446389317531e-01
4.753125000000000000e+01,9.141214402164621333e-02,-1.790463589227897501e-02
4.771875000000000000e+01,2.622590827742499187e-02,1.862107069186436092e-02
4.790625000000000000e+01,-8.934292664832810260e-04,6.535320325652946849e-01
4.809375000000000000e+01,8.465126192059813093e-02,2.020413820842179575e-01
4.828125000000000000e+01,4.919902003348397557e-02,-2.763437655985967467e-02
4.846875000000000000e+01,1.350787269147701863e-02,3.060620160979965476e-01
4.865625000000000000e+01,2.833605851172649182e-02,3.195713858023623288e-01
4.884375000000000000e+01,4.270364651256386423e-02,-1.058504878636767899e-01
4.903125000000000000e+01,4.817102279542950782e-02,-2.603454971206815571e-01
4.921875000000000000e+01,6.542950232460498228e-02,-2.786910437876315427e-01
4.940625000000000000e+01,4.240829635833165412e-02,-3.285639929558783479e-01
4.959375000000000000e+01,7.528006432616507482e-02,-9.480411492580742561e-02
4.978125000000000000e+01,5.188785352446245724e-02,-3.933638137564798853e-02
4.996875000000000000e+01,7.758570170636858165e-02,-2.593104796116847410e-01
5.015625000000000000e+01,4.267401123412639663e-02,2.123354329519884232e-01
5.034375000000000000e+01,1.188480333234593900e-01,4.866674234170886848e-01
5.053125000000000000e+01,3.087035156195838681e-02,3.015175403195371473e-01
5.071875000000000000e+01,1.708409568962565572e-02,7.166337880666446836e-01
5.090625000000000000e+01,5.067094032540353510e-03,-1.770001120971755881e-01
5.109375000000000000e+01,5.744197125224559386e-02,-2.095700836221396912e-01
5.128125000000000000e+01,7.481679585197298366e-04,2.187294879011290050e-01
5.146875000000000000e+01,5.664445768883297205e-02,1.278678041441878577e-01
5.165625000000000000e+01,3.843616487023382433e-02,3.367632320073994379e-01
5.184375000000000000e+01,9.182240391858442763e-02,3.475415837369837391e-01
5.203125000000000000e+01,9.680209817287277474e-02,1.505527787405185336e-01
5.221875000000000000e+01,-6.676085360822980874e-03,7.970382139072285099e-02
5.240625000000000000e+01,2.143255325346160589e-02,1.030774284492963488e-02
5.259375000000000000e+01,3.285767918725923664e-02,3.429231962820153967e-01
5.278125000000000000e+01,5.324818650606744086e-02,3.195238820293582194e-01
5.296875000000000000e+01,3.668543259648515686e-02,-2.596660643692132453e-01
5.315625000000000000e+01,5.189194324547941051e-02,1.627738446686635143e-01
5.334375000000000000e+01,7.616337404779471854e-02,-2.915072962351814567e-01
5.353125000000000000e+01,9.239783064828088754e-02,3.291931768334279695e-01
5.371875000000000000e+01,8.579584159947728494e-02,1.735323544418179154e-01
5.390625000000000000e+01,6.957610163291860772e-02,8.083724608059128514e-02
5.409375000000000000e+01,7.253002002198627451e-02,3.299220300841056996e-01
5.428125000000000000e+01,1.415251498284249010e-01,-2.758102438850471572e-01
5.446875000000000000e+01,7.050813802629818383e-02,5.318485685588427714e-01
5.465625000000000000e+01,2.458241710077402331e-02,1.214836092196946993e-01
5.484375000000000000e+01,1.012949000536593758e-01,7.405468640918115852e-01
5.503125000000000000e+01,4.771848006186019120e-03,3.107551067142821921e-01
5.521875000000000000e+01,5.996404350327111388e-02,1.783137168226289759e-01
5.540625000000000000e+01,6.482142257591760881e-02,4.166109846104575354e-01
5.559375000000000000e+01,1.386821123216890328e-01,-1.999526759912271245e-01
5.578125000000000000e+01,5.876327758940647072e-02,1.018898652808957195e-01
5.596875000000000000e+01,2.228885593198981496e-02,-9.344066457518351854e-02
5.615625000000000000e+01,3.875166389961748337e-02,8.685257537871393652e-02
5.634375000000000000e+01,4.300174041922844026e-02,-1.498314539754801444e-01
5.653125000000000000e+01,4.041652241291160408e-02,-4.305049231622888328e-01
5.671875000000000000e+01,5.145317284670625213e-02,-7.467805454741665017e-01
5.690625000000000000e+01,8.385580770985257004e-02,-5.168710928740267718e-01
5.709375000000000000e+01,-1.603752396303548267e-02,-4.694236641106499519e-01
5.728125000000000000e+01,-1.450701467122428312e-02,-5.917961009258192462e-01
5.746875000000000000e+01,4.529385092399706991e-02,-4.314676632208147566e-02
5.765625000000000000e+01,-1.030039218380807142e-02,-4.317777495800214638e-01
5.784375000000000000e+01,1.801890610981615737e-02,-2.602271602237635761e-01
5.803125000000000000e+01,2.889777023376893794e-02,-1.292388921578719874e-01
5.821875000000000000e+01,4.701777085985270332e-02,7.377064667566060052e-01
5.840625000000000000e+01,4.274737884642831887e-02,-3.076865747785291205e-01
5.859375000000000000e+01,2.066917422372682722e-02,-2.588357603260931228e-01
5.878125000000000000e+01,6.808619349733646686e-02,-7.088503975083426667e-02
5.896875000000000000e+01,-2.710637007598393211e-02,-3.403853393652411796e-01
5.915625000000000000e+01,3.330472348999080623e-02,-3.981153785272226742e-01
5.934375000000000000e+01,7.940302420965394958e-02,2.221787543446396285e-01
5.953125000000000000e+01,7.504286312926922164e-02,-2.214112250620701161e-01
5.971875000000000000e+01,4.404642668383473847e-02,-2.276664771858349923e-01
5.990625000000000000e+01,1.070810327930757921e-01,1.173150778578246900e-01
6.009375000000000000e+01,6.296405911675151401e-02,2.988960122394530572e-01
6.028125000000000000e+01,3.337467186743481307e-02,1.083711285288302406e-01
6.046875000000000000e+01,8.719688057973939976e-02,-7.750264263677308918e-02
6.065625000000000000e+01,1.163751597026418949e-02,-2.239410795901051188e-01
6.084375000000000000e+01,1.770203252726787468e-02,3.536058605387211173e-01
6.103125000000000000e+01,9.010380236357207195e-02,5.201439407209988985e-01
6.121875000000000000e+01,4.606709478238713018e-02,-1.091020866838050551e-01
6.140625000000000000e+01,1.323777168047826081e-01,-1.325079339793830968e-01
6.159375000000000000e+01,8.053024814419984523e-02,1.287813433598614665e-01
6.178125000000000000e+01,8.701459541265421649e-02,-3.122315457300715025e-01
6.196875000000000000e+01,-5.091034886845591245e-03,-1.374847400081762316e-01
6.215625000000000000e+01,1.974562124715362188e-02,-7.993157458039945595e-02
6.234375000000000000e+01,2.679542697624981429e-02,1.638316436786340091e-01
6.253125000000000000e+01,6.912586445415058733e-02,-4.754804319480854247e-02
6.271875000000000000e+01,7.069262610731641416e-02,-1.085429368897905533e-01
6.290625000000000000e+01,3.031525728006556619e-02,-1.924327971629793410e-01
6.309375000000000000e+01,4.843297814372249377e-02,-1.759440244399002040e-03
6.328125000000000000e+01,6.294109727453189862e-02,2.079911385817467817e-01
6.346875000000000000e+01,1.048064179964427467e-01,4.620338783531678928e-01
6.365625000000000000e+01,5.915214851873429325e-02,7.619604452696648877e-01
6.384375000000000000e+01,1.454357877611300864e-02,4.542387384709627440e-01
6.403125000000000000e+01,3.609810051801787267e-02,4.228638251351242161e-01
6.421875000000000000e+01,5.224580731848504911e-02,1.511091849233423545e-01
6.440625000000000000e+01,3.074360467995518320e-02,-4.689543817207209031e-02
6.459375000000000000e+01,7.958459124137107210e-02,3.421009644905268487e-01
6.478125000000000000e+01,6.056725378283545069e-02,2.366842911336846100e-01
6.496875000000000000e+01,5.696673189369505508e-02,7.537689760724504140e-01
6.515625000000000000e+01,3.141592618104027679e-02,1.816368232147169692e-02
6.534375000000000000e+01,-7.127738464888011549e-03,1.913578453041964167e-01
6.553125000000000000e+01,1.646870337907557769e-03,5.471748977345214371e-02
6.571875000000000000e+01,-1.743426607329467970e-02,1.044753376118308097e-01
6.590625000000000000e+01,4.765070051931274975e-03,-1.067428940693844197e-01
6.609375000000000000e+01,1.562302286589556388e-02,4.413570608685688512e-01
6.628125000000000000e+01,1.108944295596359098e-02,1.244302927283058580e-01
6.646875000000000000e+01,1.844626149878081378e-02,-7.953368328989540714e-02
6.665625000000000000e+01,3.106115383423002640e-02,-1.959306666965687782e-01
6.684375000000000000e+01,4.289323561349078773e-02,2.586949874524577808e-01
6.703125000000000000e+01,5.232495749422128029e-02,-1.187701933723985803e-01
6.721875000000000000e+01,8.419976700201914355e-02,3.430764124737493148e-01
6.740625000000000000e+01,2.224145149148171186e-02,4.133848445317482856e-01
6.759375000000000000e+01,4.341410044681026648e-02,6.353687708167399251e-02
6.778125000000000000e+01,-7.393838862753909780e-03,-3.187869695055951524e-01
6.796875000000000000e+01,-4.267403746771947226e-02,-2.504275171559982027e-01
6.815625000000000000e+01,8.775513308714266714e-02,-4.199833190400568128e-01
6.834375000000000000e+01,-1.605368799151563053e-02,-3.294916537219307884e-01
6.853125000000000000e+01,2.464468751973925009e-02,1.071522606943347000e-01
6.871875000000000000e+01,4.100998914896081260e-02,3.398871459496319858e-01
6.890625000000000000e+01,-1.710031029996628149e-02,1.752989060194636295e-01
6.909375000000000000e+01,6.507764233582236102e-02,3.511223568441437237e-01
6.928125000000000000e+01,7.231293027055585299e-02,9.747424975185765561e-01
6.946875000000000000e+01,1.893601654371934728e-02,6.707307991896129806e-01
6.965625000000000000e+01,7.256711895379908128e-03,9.566011657092587939e-01
6.984375000000000000e+01,2.079866538770147599e-02,4.286010708221112964e-01
7.003125000000000000e+01,2.604351262354498431e-02,4.176547384843729560e-01
7.021875000000000000e+01,6.051808126176183578e-02,6.452154677248245207e-02
7.040625000000000000e+01,1.096722683712130220e-01,-4.760199699169618270e-01
7.059375000000000000e+01,4.030055226657225376e-02,-4.119900425494620322e-01
7.078125000000000000e+01,5.928545733995349565e-02,-8.010773253900538293e-02
7.096875000000000000e+01,-4.921957242211760786e-02,-3.987696290265603238e-01
7.115625000000000000e+01,-3.073541091409026649e-02,-2.223668698336780380e-01
7.134375000000000000e+01,2.969768381588266948e-02,-6.295276943465921704e-01
7.153125000000000000e+01,-1.052469584244875023e-02,-4.033633966293734829e-01
7.171875000000000000e+01,2.422823123995954120e-02,1.289656217952028783e-01
7.190625000000000000e+01,8.944855751572333702e-02,-4.754779633592818300e-01
7.209375000000000000e+01,5.659940911098715333e-02,-2.145699711227848638e-01
7.228125000000000000e+01,1.132544708262059885e-01,-4.301623008105650570e-01
7.246875000000000000e+01,8.545815475038409659e-02,1.935371012556856840e-01
7.265625000000000000e+01,7.293737222227036909e-02,-2.282078275337369178e-01
7.284375000000000000e+01,1.098311088209840136e-01,6.512645919907811276e-01
7.303125000000000000e+01,5.810350289056032125e-02,2.779973132173267913e-01
7.321875000000000000e+01,5.930134838742162628e-02,-6.040159655867682886e-02
7.340625000000000000e+01,8.917799439278439877e-02,-3.503581878356953894e-02
7.359375000000000000e+01,5.620761866158829889e-02,-2.953693555521965664e-01
7.378125000000000000e+01,9.257123064372763110e-03,3.802657695590596632e-01
7.396875000000000000e+01,6.611310075888354731e-02,5.560063543565263444e-01
7.415625000000000000e+01,4.555092657579962179e-02,3.755697775363842084e-02
7.434375000000000000e+01,6.393843953016187243e-02,6.911574562241185049e-02
7.453125000000000000e+01,4.555520762366427334e-02,-2.334446089708137606e-01
7.471875000000000000e+01,2.135056685119707254e-02,-7.997166376865720849e-01
7.490625000000000000e+01,4.855246213682562484e-02,-1.596720191055567284e-01
7.509375000000000000e+01,-1.592274639858715091e-02,1.536547270276855670e-02
7.528125000000000000e+01,1.615182846809659623e-02,2.294849609791071998e-02
7.546875000000000000e+01,3.412832219395056654e-02,4.538272932507254609e-01
7.565625000000000000e+01,2.974736052692605881e-02,2.246131947481160296e-01
7.584375000000000000e+01,1.591780249677299253e-02,-1.105325444417815106e-01
7.603125000000000000e+01,6.438039469563250350e-02,-1.188267477366764524e-01
7.621875000000000000e+01,5.963564709631441474e-02,8.012966349724592874e-01
7.640625000000000000e+01,7.240360362816034012e-02,2.689299298404250749e-01
7.659375000000000000e+01,3.725910934123533025e-02,2.790643656664428818e-01
7.678125000000000000e+01,7.883559125603767370e-02,9.217013300689416155e-01
7.696875000000000000e+01,2.719802269075444201e-02,3.481116212370523044e-01
7.715625000000000000e+01,3.770958213331709885e-02,2.361416167561003476e-01
7.734375000000000000e+01,5.061436607935831944e-02,-8.617015331219590735e-02
7.753125000000000000e+01,2.192915206393308836e-03,6.546153218963013387e-02
7.771875000000000000e+01,7.268186501278250944e-03,2.649037345172189362e-01
7.790625000000000000e+01,4.775446311272446565e-02,4.915478598456388681e-01
7.809375000000000000e+01,4.847412152415131459e-03,1.541063054032463242e-01
7.828125000000000000e+01,2.337063729417820923e-02,1.272622580883080445e-01
7.846875000000000000e+01,7.179111877036348233e-03,3.522899942570631993e-01
7.865625000000000000e+01,6.819989210676169478e-02,4.055096194797727094e-01
7.884375000000000000e+01,8.428338221477815750e-03,2.310664318945043760e-01
7.903125000000000000e+01,6.697824768181703803e-03,6.882826449528636203e-01
7.921875000000000000e+01,3.838962370750209629e-03,5.965727050742657411e-01
7.940625000000000000e+01,8.776784750196497953e-03,6.504342288332338740e-01
7.959375000000000000e+01,2.171432765142355947e-02,5.722146525968128117e-01
7.978125000000000000e+01,6.523187753401771261e-02,2.667376229986757608e-01
7.996875000000000000e+01,-3.161219345363974753e-02,-1.267399537819358102e-01
8.015625000000000000e+01,1.729954359873886460e-03,5.794550911395788262e-01
8.034375000000000000e+01,5.360692163085900575e-02,4.086264558420111825e-01
8.053125000000000000e+01,1.258269889735856850e-01,1.029604891133629962e+00
8.071875000000000000e+01,1.041034922291714793e-01,8.661846639845407481e-01
8.090625000000000000e+01,6.396962431682595707e-02,3.763263361497877213e-01
8.109375000000000000e+01,2.153250477414303532e-02,3.487093715987157339e-01
8.128125000000000000e+01,3.663572495283062835e-02,2.418426982621326715e-01
8.146875000000000000e+01,-2.176049746529429285e-02,4.366669952501354146e-01
8.165625000000000000e+01,3.815129080871315637e-02,-2.395916693704407407e-01
8.184375000000000000e+01,-7.247461918240105661e-03,2.013014045511454242e-01
8.203125000000000000e+01,5.783010027353441274e-02,5.118452178078314319e-02
8.221875000000000000e+01,5.184272252563459915e-03,-2.528249162025986152e-04
8.240625000000000000e+01,9.508954584092066398e-02,-4.093260789355497309e-01
8.259375000000000000e+01,6.023741279152261541e-02,-2.632945031868985097e-01
8.278125000000000000e+01,6.540959757676034769e-02,-3.053538921146241591e-01
8.296875000000000000e+01,-6.081387178426211904e-03,-4.631373750306977399e-01
8.315625000000000000e+01,3.120894107114224880e-02,-5.531224851294211931e-01
8.334375000000000000e+01,7.434452375252931233e-02,-8.162591266412562163e-01
8.353125000000000000e+01,8.728584554219764868e-03,-5.482985049614512718e-01
8.371875000000000000e+01,4.125381158742413845e-02,-3.110023730555155907e-01
8.390625000000000000e+01,7.289447797646175786e-03,-6.730003694067931974e-02
8.409375000000000000e+01,4.903856918899407447e-02,3.284114917170199988e-02
8.428125000000000000e+01,-7.714719808262771039e-03,-3.995916568972006644e-01
8.446875000000000000e+01,9.619339250573943900e-02,2.154279370844278674e-01
8.465625000000000000e+01,-3.503016175969264623e-02,-4.158022451651959273e-01
8.484375000000000000e+01,2.037420222301022932e-02,-1.999110188806980659e-01
8.503125000000000000e+01,1.852282534258620217e-02,-1.620278340794243377e-01
8.521875000000000000e+01,9.581339802139154926e-03,3.459968086360731832e-02
8.540625000000000000e+01,6.317794759557671114e-02,-2.138472947271168323e-01
8.559375000000000000e+01,4.664949867843404263e-02,2.049512165131659458e-01
8.578125000000000000e+01,5.478944151019504716e-02,-3.104358803195168548e-01
8.596875000000000000e+01,-4.243769313373491059e-02,-2.611801268321300995e-01
8.615625000000000000e+01,4.620039332134240340e-02,4.348068377552749553e-02
8.634375000000000000e+01,8.442607360187537324e-02,-1.740439008532064236e-01
8.653125000000000000e+01,1.152622142026871188e-02,-6.884199220655773388e-02
8.671875000000000000e+01,1.163770657579021872e-01,-1.631019104537756448e-01
8.690625000000000000e+01,9.334050822342021547e-02,-3.883844726402685410e-02
8.709375000000000000e+01,6.030888101629727771e-02,5.358007965894842073e-01
8.728125000000000000e+01,-1.191229521047887374e-02,1.410314855642980092e-01
8.746875000000000000e+01,-9.834185055936472963e-03,1.141781097630882869e-01
8.765625000000000000e+01,-2.199452571531423928e-02,6.156791186910481883e-01
8.784375000000000000e+01,4.505658285043523392e-02,-1.282148124717821247e-01
8.803125000000000000e+01,2.482732757755456987e-03,-1.646533422761820020e-01
8.821875000000000000e+01,-6.071339969381028823e-03,-2.054340617699494942e-01
8.840625000000000000e+01,-5.233865453959651859e-04,3.822794147854438052e-01
8.859375000000000000e+01,4.663698118370973589e-02,2.563266866987135018e-01
8.878125000000000000e+01,8.734538812281300579e-02,6.311021431552035210e-01
8.896875000000000000e+01,8.122717168660642528e-02,6.085766421140874627e-01
8.915625000000000000e+01,5.328161790392016428e-02,2.765433950147837550e-01
8.934375000000000000e+01,4.653718250182237171e-02,-2.368745711280553223e-01
8.953125000000000000e+01,5.454228604733657448e-02,-2.107600943905367785e-01
8.971875000000000000e+01,3.611622320067908731e-02,-3.526416695390821587e-02
8.990625000000000000e+01,1.001412253212663472e-01,-5.422326614510950549e-01
9.009375000000000000e+01,7.943122036635941186e-02,-4.690666728757264536e-02
9.028125000000000000e+01,2.603472965463993205e-02,-4.147948174637576813e-01
9.046875000000000000e+01,9.062496415542398154e-02,1.870148587995856815e-01
9.065625000000000000e+01,1.200332678002524744e-01,-3.764124330061235923e-02
9.084375000000000000e+01,8.682856149417261804e-02,2.533925346852470284e-01
9.103125000000000000e+01,4.523012257816105830e-02,1.330786143404338873e-02
9.121875000000000000e+01,9.676888280354489780e-02,3.553163133229588766e-01
9.140625000000000000e+01,4.645427689234793434e-02,3.774987592244940515e-01
9.159375000000000000e+01,4.901681060131579670e-02,1.732350290559168116e-01
9.178125000000000000e+01,6.802760358178261413e-02,-1.677293275156159780e-01
9.196875000000000000e+01,5.868484729487022378e-02,1.526158517264946113e-01
9.215625000000000000e+01,6.140020058624884314e-02,6.446998084496158299e-01
9.234375000000000000e+01,2.505741590010757136e-02,1.297422049236161001e-01
9.253125000000000000e+01,5.087532492620994162e-02,2.673877857908735223e-01
9.271875000000000000e+01,8.669319573093048348e-02,7.775954799379292126e-02
9.290625000000000000e+01,8.094282236172034573e-02,4.319762656990917549e-01
9.309375000000000000e+01,8.687075187275183907e-02,1.361179057943502357e-01
9.328125000000000000e+01,4.485590933909122668e-02,-1.055697307796776840e-01
9.346875000000000000e+01,4.189989548085293336e-02,-3.213052197909860297e-01
9.365625000000000000e+01,7.385491517193543132e-02,5.458413705068210220e-01
9.384375000000000000e+01,7.808001061495417616e-02,4.427871968573526829e-01
9.403125000000000000e+01,8.186463249128905773e-02,2.379771244526693863e-01
9.421875000000000000e+01,8.273053731996071747e-02,3.792852743059711429e-01
9.440625000000000000e+01,7.279523831974188397e-02,2.825494165871020869e-01
9.459375000000000000e+01,1.217715236141714286e-02,4.585515020628747607e-01
9.478125000000000000e+01,1.846422094364186250e-02,2.743000014720564650e-01
9.496875000000000000e+01,4.190034732734204681e-02,1.524222470996505763e-01
9.515625000000000000e+01,-3.267367446514413132e-02,9.007564336974382968e-02
9.534375000000000000e+01,-1.393307158849665939e-03,4.339503102377761934e-02
9.553125000000000000e+01,3.850370033116234936e-02,2.126661963609990380e-01
9.571875000000000000e+01,1.105565981859513158e-02,4.211385461979944012e-02
9.590625000000000000e+01,4.571657928394756709e-02,-6.638279720939124218e-01
9.609375000000000000e+01,5.586044781217935906e-02,-4.907360755632339533e-02
9.628125000000000000e+01,1.068924457725159982e-01,-3.708106472391534680e-01
9.646875000000000000e+01,7.340242708662003679e-02,-4.422326067857511589e-01
9.665625000000000000e+01,2.109487992089498221e-02,-7.161819723115456782e-01
9.684375000000000000e+01,-1.110774320282814642e-02,-6.748595528596865734e-01
9.703125000000000000e+01,3.522969897345262780e-02,-1.815393600525680995e-01
9.721875000000000000e+01,3.958242182960702849e-02,-1.040359260909440309e-01
9.740625000000000000e+01,4.044733359141616802e-02,2.815959416950022387e-01
9.759375000000000000e+01,6.043292899393293283e-02,2.684767271797738886e-01
9.778125000000000000e+01,2.350045788817567427e-02,4.506451543329603737e-02
9.796875000000000000e+01,3.957550097713635751e-02,5.605742037778327358e-02
9.815625000000000000e+01,3.650658810147433542e-02,3.508965754826363082e-01
9.834375000000000000e+01,6.970967566662977788e-02,2.813208339270261149e-01
9.853125000000000000e+01,5.778989259184186267e-03,-1.560963542954993954e-01
9.871875000000000000e+01,5.024399946432822617e-02,-1.685095459356489300e-02
9.890625000000000000e+01,7.907036907889164468e-02,1.359920279718664915e-01
9.909375000000000000e+01,8.298571818659183918e-02,-1.435044104825067279e-01
9.928125000000000000e+01,5.235087195218568468e-02,6.886811067602138792e-03
9.946875000000000000e+01,4.073381966718159219e-02,4.222370113697877514e-01
9.965625000000000000e+01,-2.073067844904130652e-02,3.301497833126632031e-01
9.984375000000000000e+01,-1.261502811954073877e-02,9.969327201019950735e-02
1.000312500000000000e+02,3.164292407960545006e-02,-2.490578742608420271e-01
1.002187500000000000e+02,4.674156417449637502e-02,3.923017195637612531e-01
1.004062500000000000e+02,1.219077461361450787e-02,1.728824322613320419e-01
1.005937500000000000e+02,2.804323823657739467e-02,6.909948490718420544e-02
1.007812500000000000e+02,5.340404579870039470e-02,4.634230313392890821e-01
1.009687500000000000e+02,3.128506559447430391e-02,1.420855757178003387e-01
1.011562500000000000e+02,4.278333853329741032e-02,4.527371504045163420e-01
1.013437500000000000e+02,1.170270205088996818e-01,5.481026379862896647e-02
1.015312500000000000e+02,3.258460004643382035e-02,-1.673490663318091265e-01
1.017187500000000000e+02,3.091304547707807160e-02,-3.199251979776533972e-01
1.019062500000000000e+02,3.340319399374891418e-02,-8.066714922455275882e-02
1.020937500000000000e+02,4.263867776388963193e-02,9.055316868557383714e-02
1.022812500000000000e+02,4.968029112127680946e-02,2.325730155261851451e-01
1.024687500000000000e+02,4.183799689472778027e-02,6.533747176997621864e-01
1.026562500000000000e+02,3.658716464143196845e-02,5.947260051593161734e-02
1.028437500000000000e+02,3.457895035212743551e-02,2.313822474985443023e-01
1.030312500000000000e+02,5.681879926572719341e-02,3.468705230672526341e-01
1.032187500000000000e+02,3.092440267710117041e-02,3.969062865459704881e-01
1.034062500000000000e+02,1.869355774036307594e-02,3.765679515872761840e-01
1.035937500000000000e+02,4.776687657739842052e-02,1.440357241652634457e-01
1.037812500000000000e+02,6.525422666786084847e-02,1.297462808278169177e-01
1.039687500000000000e+02,7.157936773477047154e-02,9.699761287009778243e-03
1.041562500000000000e+02,5.359483134999720733e-02,7.130705307748996802e-01
1.043437500000000000e+02,3.850326545685334168e-02,1.211568772646387515e-02
1.045312500000000000e+02,5.978357472935158512e-02,-2.290112780301285511e-01
1.047187500000000000e+02,1.630234632999361111e-02,-4.591456884049591736e-01
1.049062500000000000e+02,3.938859314261833333e-02,4.271945090593476380e-02
1.050937500000000000e+02,3.500030864013581322e-02,-2.528226840494198768e-01
1.052812500000000000e+02,-4.850036299197313383e-02,4.512888139888389105e-01
1.054687500000000000e+02,9.024095168020096480e-02,2.782256115026768839e-01
1.056562500000000000e+02,1.445002282999041654e-01,2.982862951165259346e-01
1.058437500000000000e+02,9.197679484510956627e-02,-8.921062380107969148e-02
1.060312500000000000e+02,3.463554440486404928e-03,1.108728199430402128e-01
1.062187500000000000e+02,3.916086778764338305e-02,-9.222106558715381652e-02
1.064062500000000000e+02,2.532217113638068895e-02,7.852197797166127202e-02
1.065937500000000000e+02,7.251176512521340101e-02,2.454519299506898733e-01
1.067812500000000000e+02,7.394729310129832811e-02,-1.788747360814113563e-02
1.069687500000000000e+02,8.274468515816124636e-02,7.159900951848783279e-01
1.071562500000000000e+02,5.669907328667989077e-02,7.199920623579600942e-01
1.073437500000000000e+02,1.026378112217969374e-01,1.006525165944566425e+00
1.075312500000000000e+02,4.140150431106803808e-02,1.926050623708874809e-01
1.077187500000000000e+02,6.499085663212156305e-02,4.633977841391185848e-01
1.079062500000000000e+02,6.409656845738709308e-02,2.039750176169832230e-01
1.080937500000000000e+02,2.472134818580684623e-02,1.993224069251198216e-01
1.082812500000000000e+02,2.639866648416955286e-02,-2.495159594924700741e-01
1.084687500000000000e+02,7.745424621781182850e-02,-1.248615750481008035e-01
1.086562500000000000e+02,9.221542494026380155e-02,-3.187131476169042799e-01
1.088437500000000000e+02,6.298897259244995439e-02,-2.975359955963483571e-01
1.090312500000000000e+02,6.468399923487311298e-02,2.746978940518545187e-01
1.092187500000000000e+02,3.403753526785635586e-02,5.607054482649687088e-02
1.094062500000000000e+02,3.034197388741688428e-02,-1.474464856439396954e-01
1.095937500000000000e+02,4.444661820001272190e-02,-4.236229474668391504e-01
1.097812500000000000e+02,8.548557144443691413e-02,9.351235482509423491e-02
1.099687500000000000e+02,1.811975113041341956e-02,-5.097804515335724318e-02
1.101562500000000000e+02,7.725518655092855624e-03,-8.196699049697713235e-01
1.103437500000000000e+02,-6.026335147993222563e-03,-3.038027647497187900e-02
1.105312500000000000e+02,-1.380693172407632119e-03,-1.873573947767965819e-01
1.107187500000000000e+02,-1.675077145972636572e-02,-4.865420041491006486e-01
1.109062500000000000e+02,5.935524340526399101e-02,5.546927821036433670e-01
1.110937500000000000e+02,3.148890118995950615e-02,-5.101408450555595664e-01
1.112812500000000000e+02,1.569480377891352418e-02,-5.417212573340748349e-01
1.114687500000000000e+02,1.170640377455356429e-02,-1.135814586227752443e-01
1.116562500000000000e+02,9.073621591213054671e-03,-3.966373753236211996e-01
1.118437500000000000e+02,8.511703346424326355e-02,-6.633001590924720858e-01
1.120312500000000000e+02,6.978038683691067945e-02,-1.588510640947049524e-01
1.122187500000000000e+02,2.379163509716875069e-02,-2.837147437937233008e-01
1.124062500000000000e+02,1.200426029313916843e-02,-5.563959435760352790e-01
1.125937500000000000e+02,1.912870019927481735e-02,-2.457967864835381988e-01
1.127812500000000000e+02,1.531306094375395332e-02,2.165535747433864344e-01
1.129687500000000000e+02,2.624444067059528152e-02,-6.348591298973360608e-02
1.131562500000000000e+02,4.023579421077272400e-02,-4.451944059303230006e-01
1.133437500000000000e+02,3.190125373771479644e-02,2.991122122948013384e-01
1.135312500000000000e+02,6.469255828626785387e-02,2.150804477879830756e-01
1.137187500000000000e+02,-3.134983303492333562e-02,-4.493453375262106420e-01
1.139062500000000000e+02,3.500677114381289812e-02,-2.484817342197800372e-01
1.140937500000000000e+02,1.050076352441919880e-02,-4.129594585741642732e-01
1.142812500000000000e+02,8.380575806685897078e-02,-2.358724173089967735e-01
1.144687500000000000e+02,9.658690245406376107e-02,-1.492938933238860955e-01
1.146562500000000000e+02,2.694709482065604789e-02,-3.787644927214728341e-02
1.148437500000000000e+02,4.483114459533510399e-02,-2.704960999878949224e-01
1.150312500000000000e+02,2.428906698803245945e-02,-5.776817434932581818e-01
1.152187500000000000e+02,2.963765754438441036e-02,1.420170658671793262e-01
1.154062500000000000e+02,7.242358056812747691e-02,1.675356180086851055e-01
1.155937500000000000e+02,3.978613457249480234e-02,2.125584624215832719e-01
1.157812500000000000e+02,5.540438660774782420e-02,-1.565481540436621799e-01
1.159687500000000000e+02,-1.224707103773425843e-02,-7.189468574248962796e-01
1.161562500000000000e+02,-2.925406551655385101e-02,2.448247285558409203e-01
1.163437500000000000e+02,1.320243095904061192e-03,6.638834197370329093e-01
1.165312500000000000e+02,3.127953728558452440e-02,3.771924129142973925e-01
1.167187500000000000e+02,1.351664544834818571e-02,-2.252370707262514316e-01
1.169062500000000000e+02,5.857921191557124985e-02,1.984813782255798742e-01
1.170937500000000000e+02,-4.036145894571063764e-02,3.349737011727427216e-01
1.172812500000000000e+02,4.822788880375128429e-02,9.173558041558749210e-02
1.174687500000000000e+02,3.439001199943447773e-02,-2.007546131316644278e-01
1.176562500000000000e+02,4.216139978370847530e-02,-1.972112956999012567e-01
1.178437500000000000e+02,4.742279350524825077e-02,3.351392409061872968e-01
1.180312500000000000e+02,1.607945936581245405e-02,-3.623720077605412371e-01
1.182187500000000000e+02,-1.423088656183324474e-02,2.595829150353665682e-01
1.184062500000000000e+02,-1.214335630041318836e-02,5.574993370286449590e-01
1.185937500000000000e+02,1.443723959023657244e-02,-1.982819858235984611e-01
1.187812500000000000e+02,3.034305389127212038e-02,5.979078292774602232e-01
1.189687500000000000e+02,4.994260164821184844e-02,5.562928373854845177e-01
1.191562500000000000e+02,-2.092343552351394464e-02,-2.719883703826155852e-01
1.193437500000000000e+02,2.814236375030532145e-04,2.024634123102941885e-01
1.195312500000000000e+02,2.955241705964795074e-02,3.858369840438626852e-01
1.197187500000000000e+02,3.993359829337350675e-02,-2.590685612400704940e-01
1.199062500000000000e+02,1.727562896088841171e-02,2.168437162273164631e-01
1.200937500000000000e+02,1.919810834841939595e-02,-8.978298925555350252e-02
1.202812500000000000e+02,7.293049109273397335e-02,-3.534909881366274931e-01
1.204687500000000000e+02,7.960721293115113895e-02,-3.216560411121918150e-01
1.206562500000000000e+02,2.869678208135439945e-02,5.145397783456644447e-01
1.208437500000000000e+02,8.160083258917438798e-02,4.793771596592080186e-01
1.210312500000000000e+02,1.202842061303499577e-01,4.158779522633153647e-01
1.212187500000000000e+02,5.895046909223822240e-02,-4.523288497268822539e-01
1.214062500000000000e+02,4.517861745011941821e-02,-1.046138191110514981e-01
1.215937500000000000e+02,5.813263270484014811e-02,-5.634633024365598430e-02
1.217812500000000000e+02,8.981415566586292698e-02,-2.900473990238481292e-01
1.219687500000000000e+02,5.989380706832037049e-02,2.403152138970767737e-01
1.221562500000000000e+02,1.064905676931147127e-01,-8.174488043621863653e-02
1.223437500000000000e+02,6.937405662172579923e-02,3.186472341576518374e-01
1.225312500000000000e+02,5.685435439977482019e-02,-2.625105167248591442e-01
1.227187500000000000e+02,6.835518518855110415e-02,-2.431103721147849228e-01
1.229062500000000000e+02,5.270971631615850583e-02,-4.833391096290711175e-01
1.230937500000000000e+02,-9.095183375649185109e-04,-3.161568658713918012e-01
1.232812500000000000e+02,3.436968908225424002e-02,-4.114002816004358465e-02
1.234687500000000000e+02,6.094918602514098893e-03,-1.154062248748743968e-01
1.236562500000000000e+02,-3.230868643386486383e-02,1.861273379390411264e-01
1.238437500000000000e+02,-1.133281197174085264e-02,2.429600766993473826e-01
1.240312500000000000e+02,1.981258506776839567e-02,1.851071823470817890e-01
1.242187500000000000e+02,5.556942574898471321e-03,1.007846308988575856e-01
1.244062500000000000e+02,6.672922780316525859e-02,1.345872239718346464e-01
1.245937500000000000e+02,3.158358195096866439e-02,-3.026836104428980434e-01
1.247812500000000000e+02,-3.398616705663926041e-02,-8.104171783028846221e-02
1.249687500000000000e+02,7.568931252984612001e-02,-3.728721877008922547e-01
1.251562500000000000e+02,1.202459620134277429e-01,-2.200530590079381454e-01
1.253437500000000000e+02,5.804244008601244786e-02,-1.039799342566993801e-02
1.255312500000000000e+02,4.863088570488116602e-02,1.843869788737038107e-01
1.257187500000000000e+02,6.123953117550229308e-02,2.956394007562437309e-01
1.259062500000000000e+02,1.406067659182923535e-01,6.695020469521750783e-03
1.260937500000000000e+02,3.988166802984949300e-02,1.706685588279128751e-01
1.262812500000000000e+02,2.797945606454277367e-02,-1.533436640769991754e-02
1.264687500000000000e+02,3.076436634481183319e-02,1.083378567594763808e-01
1.266562500000000000e+02,-7.983165648795420566e-03,-1.555383160142298493e-01
1.268437500000000000e+02,-1.273253676242802612e-02,7.789589798028373480e-02
1.270312500000000000e+02,-2.115878872918131037e-02,1.854699511616786367e-02
1.272187500000000000e+02,9.193930740831035564e-02,-2.250635459400882610e-01
1.274062500000000000e+02,2.357235904877086341e-02,-7.595575079304239807e-02
1.275937500000000000e+02,-6.228182406367466228e-02,-5.550853551076784242e-02
1.277812500000000000e+02,2.376694758481789904e-03,-9.035711982653538143e-02
1.279687500000000000e+02,5.212653845995873780e-02,4.416129947040019488e-01
1.281562500000000000e+02,3.045434347032482947e-02,4.016600469123545736e-01
1.283437500000000000e+02,4.081159041939486087e-02,3.041041718790893356e-01
1.285312500000000000e+02,7.974264229302718832e-02,3.411911288510793838e-01
1.287187500000000000e+02,2.950859611311784647e-02,4.206324358608526381e-02
1.289062500000000000e+02,1.801383987753979454e-04,3.865059413431026769e-02
1.290937500000000000e+02,7.968212743388392028e-02,-3.228932891917395409e-01
1.292812500000000000e+02,-1.353806142775226817e-02,-3.629222808095278197e-02
1.294687500000000000e+02,1.327987365124272401e-02,3.126743315126816469e-01
1.296562500000000000e+02,5.884964917456159128e-03,3.899847385424948243e-01
1.298437500000000000e+02,4.685406581950246618e-02,-7.392788358268376214e-02
1.300312500000000000e+02,8.002095162224520664e-02,6.652038778292990173e-02
1.302187500000000000e+02,8.224145598448728833e-02,4.572353394679566918e-01
1.304062500000000000e+02,1.866711690173872285e-02,-2.664391666911001266e-01
1.305937500000000000e+02,2.626411860769906070e-02,-3.297307412302927787e-01
1.307812500000000000e+02,3.530793748694804890e-03,-1.583693620214035036e-01
1.309687500000000000e+02,-2.197332834938947599e-03,4.145357462479637434e-02
1.311562500000000000e+02,-1.887405604270497861e-02,3.141675597305493284e-03
1.313437500000000000e+02,3.047179026317792250e-02,1.612757307444212529e-02
1.315312500000000000e+02,7.014574973155163207e-03,-2.043651953312632941e-01
1.317187500000000000e+02,1.659871492212516841e-02,-2.056131514531216453e-01
1.319062500000000000e+02,1.035465606665297855e-01,1.705844665387417081e-01
1.320937500000000000e+02,2.529007658948501103e-02,-1.556246774465535054e-01
1.322812500000000000e+02,1.892573614911441382e-02,-1.817708833266920010e-01
1.324687500000000000e+02,4.523984776108136430e-02,6.956165727138454713e-01
1.326562500000000000e+02,3.082074392911238192e-02,2.868193592494776567e-01
1.328437500000000000e+02,5.012431470757405805e-02,4.542148019241949441e-01
1.330312500000000000e+02,1.064829189097338258e-01,5.461960089846797928e-01
1.332187500000000000e+02,4.258993061678495451e-02,3.281035297412984164e-01
1.334062500000000000e+02,8.701595796004824024e-02,-2.393932157019662554e-01
1.335937500000000000e+02,6.423196231355632335e-02,-3.989949648271533533e-01
1.337812500000000000e+02,4.028260608721723202e-02,-2.481052933779892555e-02
1.339687500000000000e+02,2.949355498637373785e-02,-4.543800940919595632e-01
1.341562500000000000e+02,-2.131844651668757251e-02,-1.612039564294889260e-01
1.343437500000000000e+02,8.845502706400054649e-02,-5.142470414186561811e-01
1.345312500000000000e+02,1.993940128336646467e-02,-3.635758618120519259e-01
1.347187500000000000e+02,1.009660367907372347e-02,-2.849100421882440060e-01
1.349062500000000000e+02,4.822312812770235269e-02,-4.511873406042923307e-01
1.350937500000000000e+02,3.959777769411232384e-02,-2.511551165875403058e-02
1.352812500000000000e+02,5.629103264864454559e-02,-2.017382902227780050e-01
1.354687500000000000e+02,5.017478856944990184e-02,7.690794572502568371e-02
1.356562500000000000e+02,9.134288504820631260e-02,2.093212988349648640e-01
1.358437500000000000e+02,1.011494495085401013e-01,1.824665049051645838e-01
1.360312500000000000e+02,1.872153999769921029e-02,-3.224595700419854438e-01
1.362187500000000000e+02,-2.968784443429228759e-02,3.804992121814620987e-02
1.364062500000000000e+02,2.206853776831962932e-02,-6.195290121576988440e-01
1.365937500000000000e+02,2.412957709421448271e-02,-3.006965257385161294e-01
1.367812500000000000e+02,9.003922462522950809e-02,-3.683725660543188951e-01
1.369687500000000000e+02,-5.494454149527427944e-03,-1.800369950409219655e-01
1.371562500000000000e+02,5.471024188491924178e-02,-4.558815231189328188e-02
1.373437500000000000e+02,7.721242408224782139e-02,4.866808006514986573e-01
1.375312500000000000e+02,6.319992088971559951e-02,5.077717989003076582e-01
1.377187500000000000e+02,2.066968113034306498e-02,2.712654673987913156e-01
1.379062500000000000e+02,6.640891912618940296e-02,4.409721007542941607e-01
1.380937500000000000e+02,1.158845018472618449e-01,3.109104304749905623e-01
1.382812500000000000e+02,3.055648420999546033e-02,-4.701217662044143708e-01
1.384687500000000000e+02,4.674100428854899292e-02,-5.026837675098079217e-01
1.386562500000000000e+02,4.697518331711592054e-02,-5.932768897730511526e-02
1.388437500000000000e+02,6.551475065650436136e-02,-3.044417032764386022e-01
1.390312500000000000e+02,8.474177962604301229e-02,-1.018329078304304858e+00
1.392187500000000000e+02,3.058548055416565603e-02,-4.096204907449987331e-01
1.394062500000000000e+02,4.706062210252071054e-02,-7.254049864314993101e-02
1.395937500000000000e+02,2.125800898816976314e-02,-3.977394202863422379e-01
1.397812500000000000e+02,-1.457532800644401050e-02,-4.588076110411520858e-01
1.399687500000000000e+02,-7.243349782456220964e-03,-5.484021465659338901e-02
1.401562500000000000e+02,4.097635149076950256e-02,-6.789864670941483382e-01
1.403437500000000000e+02,4.422208980926711774e-02,-5.091198170902089259e-01
1.405312500000000000e+02,6.123800045077132381e-02,-4.562966990872041606e-02
1.407187500000000000e+02,4.804062633624539558e-03,-3.545931236547801291e-01
1.409062500000000000e+02,6.047192980580007315e-02,-3.606207611112495215e-01
1.410937500000000000e+02,5.263392250847687137e-02,-4.618876094568520330e-01
1.412812500000000000e+02,4.323523701842191258e-02,-2.081709099618649361e-01
1.414687500000000000e+02,4.063291110512068371e-02,-2.145577174307220503e-01
1.416562500000000000e+02,4.792491407572185835e-02,1.574309836120448836e-01
1.418437500000000000e+02,6.081978895367967652e-02,-8.738988697306524500e-01
1.420312500000000000e+02,1.072294257045172117e-01,1.857170806092653947e-01
1.422187500000000000e+02,3.015228591868890362e-02,-3.726743762143769345e-03
1.424062500000000000e+02,5.743878582995876059e-02,-5.766060113663229458e-02
1.425937500000000000e+02,9.576182673406208323e-02,8.126417979067923625e-02
1.427812500000000000e+02,1.013302203243426902e-01,-1.425451375519912744e-01
1.429687500000000000e+02,7.132704829680847070e-02,1.269669692849504372e-01
1.431562500000000000e+02,4.116679337211337497e-02,-5.766212201684197680e-01
1.433437500000000000e+02,6.538230642574660578e-02,3.301093442124169997e-02
1.435312500000000000e+02,-2.005612329860184673e-02,-1.558791785839730437e-03
1.437187500000000000e+02,3.396774611152864054e-02,-1.153020361846301967e-01
1.439062500000000000e+02,-1.919991594847658689e-02,-1.935143067462945510e-01
1.440937500000000000e+02,1.735440069829508047e-02,2.204343274495386140e-01
1.442812500000000000e+02,-2.337934435090005536e-02,-4.338763196636818975e-02
1.444687500000000000e+02,2.702220201321381410e-02,-1.479877579215838068e-01
1.446562500000000000e+02,-1.804865203214944813e-02,2.476836173125889218e-01
1.448437500000000000e+02,1.040922356688440686e-01,-1.503269521875836290e-01
1.450312500000000000e+02,7.842566749069135312e-02,1.486199293993308856e-01
1.452187500000000000e+02,8.028186686442495557e-02,-1.597115450261981096e-01
1.454062500000000000e+02,6.130142489605816536e-02,-2.190186309662749409e-01
1.455937500000000000e+02,9.565554670895437539e-02,-7.108277292894626953e-02
1.457812500000000000e+02,7.659606941703600569e-02,7.752340015031222720e-02
1.459687500000000000e+02,7.626043532630433219e-02,-3.073000304306106045e-02
1.461562500000000000e+02,9.222747185845037166e-02,-1.887770918612261539e-01
1.463437500000000000e+02,3.615160412647355770e-02,-6.736368269713466361e-03
1.465312500000000000e+02,3.203673608152257657e-02,-3.047770787063939224e-01
1.467187500000000000e+02,3.643666294476588519e-02,3.312146277799570271e-01
1.469062500000000000e+02,6.048221966769062874e-02,-1.459212167323755693e-01
1.470937500000000000e+02,3.811197935172572215e-02,7.976089890630078116e-02
1.472812500000000000e+02,1.435155485519601370e-02,-6.151243154628502907e-01
1.474687500000000000e+02,7.671759568721370215e-02,6.401793947702572041e-03
1.476562500000000000e+02,1.102647663225866381e-01,-1.756221243041977687e-02
1.478437500000000000e+02,1.080813413735626227e-01,-3.593221144396352429e-02
1.480312500000000000e+02,8.774306134344556085e-02,4.534699381995324075e-01
1.482187500000000000e+02,6.210812754449079875e-02,-6.033282236342074611e-02
1.484062500000000000e+02,8.716842727912421651e-02,5.236727323400600653e-01
1.485937500000000000e+02,1.199568573642579850e-01,1.910903153827803180e-04
1.487812500000000000e+02,1.478097362191164166e-01,-2.716252507817671358e-01
1.489687500000000000e+02,8.089061848916401232e-02,-6.908585203341885972e-01
1.491562500000000000e+02,6.993293218658891419e-02,-6.719628777786397222e-01
1.493437500000000000e+02,9.408487061588743927e-02,-6.750205711992407487e-02
1.495312500000000000e+02,6.782222149686845114e-02,-6.373594614929345425e-01
1.497187500000000000e+02,4.851085920441278176e-02,-4.237302349362153109e-01
1.499062500000000000e+02,9.307083334778099015e-02,-3.348757460081230874e-01


==> anc/evidence/mach10_fixed_feedback/fine_seed_0_case.txt <==
10 202611080 40 0.00125 42 666 1


==> anc/evidence/mach10_fixed_feedback/fine_seed_0_config.json <==
{
  "case": {
    "task": 0,
    "Mach": 10,
    "ppc": 40,
    "seed": 202611080,
    "collision_model": 4,
    "omega": 0.5,
    "gas_family": "synthetic_HS_omega0.5",
    "nx": 1600,
    "dt_star": 0.00125,
    "output_samples": 200,
    "steps_per_block": 4000,
    "warmup_blocks": 42,
    "total_blocks": 666,
    "chunk_blocks": 1,
    "warmup_time_star": 210,
    "sampling_time_star": 3120
  },
  "build": {
    "flags": [
      "-O2",
      "-std=legacy",
      "-ffixed-line-length-none",
      "-fdefault-real-8",
      "-fdefault-double-8",
      "-fallow-argument-mismatch"
    ],
    "sources": {
      "DSMC1S_comparison.for": "e7554a66bbf6021589d7cf358d978ceb1c962045f44bbfa45813f7521c5e94a5",
      "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa",
      "paper_diagnostics_comparison.f90": "4ff753c2b1d41025c3ae9966727548a9139eb2419074634726a5524b437859e9"
    },
    "orchestration": {
      "run_task.py": "2528ae95e314ea9d4d906c82935073334fdfe16d4eca30feebd83f5720ab427d",
      "gates.py": "3c32aaf92414d90c9b956c72adc8a5a79166b81296c027377ed20df6030fe0fa",
      "matrix.json": "a7d234553b56035aa8fd87cb8c37a7a45ff64a998a4da5b21a65b8896be4afd0",
      "moments56.py": "32536f04280db4702b67f5e8dac44c28859bcb198dab974e10a22ccbd265929d",
      "analyze.py": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
    },
    "executable_sha256": "853a3392b79278a38755938ec9d20e0b9753066dde4cbcfb87f091e52bd55025"
  }
}

==> anc/evidence/mach10_fixed_feedback/fine_seed_0_controls.txt <==
4 0.5 200


==> anc/evidence/mach10_fixed_feedback/fine_seed_1.csv <==
x_L0,sigma_xx,qx
-1.499062500000000000e+02,-4.394269454494059701e-04,-7.871637972236555925e-04
-1.497187500000000000e+02,-3.878545337040462115e-04,2.985164770592518835e-04
-1.495312500000000000e+02,-7.187699384760826149e-04,-6.428205887800686469e-04
-1.493437500000000000e+02,-4.519127053138616290e-04,3.543701427410894667e-06
-1.491562500000000000e+02,-1.105580642073000774e-03,-9.781691321784080628e-04
-1.489687500000000000e+02,-4.919045535249910728e-04,1.312787369114332137e-04
-1.487812500000000000e+02,-1.091576605204536143e-03,-7.565509962867977833e-04
-1.485937500000000000e+02,-5.600325364583103038e-04,-1.784262587456453275e-04
-1.484062500000000000e+02,-8.676096633489782661e-04,-9.879962471561754001e-04
-1.482187500000000000e+02,-1.102824934148705083e-03,-3.139706729511360095e-04
-1.480312500000000000e+02,-7.488107263282639536e-04,-6.223664110676097039e-04
-1.478437500000000000e+02,-1.075490834089087855e-03,-6.553856975495264692e-04
-1.476562500000000000e+02,-6.597693458341158390e-04,-4.774724007514663526e-04
-1.474687500000000000e+02,-1.260064255821591317e-03,-4.080340965781914520e-04
-1.472812500000000000e+02,-1.274256855960831381e-03,-8.419197497468999813e-04
-1.470937500000000000e+02,-9.504336928515266791e-04,-4.742097240040266115e-04
-1.469062500000000000e+02,-1.557166943293220029e-03,-3.737877816902823724e-04
-1.467187500000000000e+02,-6.804800485358253326e-04,-7.893791362336699535e-04
-1.465312500000000000e+02,-1.336295485087068968e-03,-4.653894699480076724e-04
-1.463437500000000000e+02,-1.228846557056573197e-03,1.919651916564291128e-04
-1.461562500000000000e+02,-1.477912869815356522e-03,-1.412637666844851481e-03
-1.459687500000000000e+02,-6.362131541572946247e-04,8.458296734303871744e-05
-1.457812500000000000e+02,-1.217717007932272999e-03,-8.428401982136790593e-04
-1.455937500000000000e+02,-1.619737962941902865e-03,-7.120401515816610072e-04
-1.454062500000000000e+02,-8.269116360481998385e-04,-3.582224645537479546e-05
-1.452187500000000000e+02,-1.504869588693558136e-03,-4.796777248294858964e-06
-1.450312500000000000e+02,-1.656278302640368238e-03,-8.419267515611394970e-04
-1.448437500000000000e+02,-1.075053439916651143e-03,3.657687118785446501e-05
-1.446562500000000000e+02,-1.628058843507029785e-03,-3.895335031964819450e-04
-1.444687500000000000e+02,-1.453782479275189665e-03,1.008173784038390863e-04
-1.442812500000000000e+02,-1.203950644805495962e-03,-2.863137007924621003e-05
-1.440937500000000000e+02,-1.231423809292975236e-03,-6.256141498415246360e-04
-1.439062500000000000e+02,-1.577341658334785457e-03,1.420295624132705825e-05
-1.437187500000000000e+02,-8.875777759916880782e-04,-2.384740568297516461e-04
-1.435312500000000000e+02,-1.495635794985128442e-03,7.167134612906522761e-06
-1.433437500000000000e+02,-1.344224661995241377e-03,8.070296726092607287e-04
-1.431562500000000000e+02,-1.523806748108258446e-03,-1.197259160452546212e-04
-1.429687500000000000e+02,-1.010741658374003649e-03,-2.264683048487370343e-04
-1.427812500000000000e+02,-1.174404134552831103e-03,-5.078750183518110362e-05
-1.425937500000000000e+02,-1.407380587360451685e-03,-3.618645326497471615e-05
-1.424062500000000000e+02,-9.228375540335509442e-04,3.918332972911997558e-04
-1.422187500000000000e+02,-6.578616433894346471e-04,-7.970584612593256679e-05
-1.420312500000000000e+02,-1.733595187334291410e-03,1.696147779668422118e-04
-1.418437500000000000e+02,-8.970845368870827841e-04,1.461322672682285884e-04
-1.416562500000000000e+02,-1.499087961511991196e-03,6.967472020225073948e-05
-1.414687500000000000e+02,-3.337383553303485684e-04,-8.228362508519992957e-04
-1.412812500000000000e+02,-1.029003056556954121e-03,6.943730113331270104e-04
-1.410937500000000000e+02,-1.102711298368586057e-03,-1.001044649214577476e-03
-1.409062500000000000e+02,-6.788991286164058891e-04,1.635552994603273191e-04
-1.407187500000000000e+02,-1.215220956043205902e-03,-4.523404365155414553e-04
-1.405312500000000000e+02,-9.731711371648854580e-04,3.728437004006934785e-04
-1.403437500000000000e+02,-1.545129911999731931e-03,-3.449220524132101673e-04
-1.401562500000000000e+02,-4.805277092011506213e-04,-4.190325070130285212e-05
-1.399687500000000000e+02,-1.017773220476025919e-03,-3.969356473714213962e-04
-1.397812500000000000e+02,-8.659500038239453801e-04,-1.883397965052324707e-05
-1.395937500000000000e+02,-9.905558852789653201e-04,5.186254215896468622e-04
-1.394062500000000000e+02,-9.126951065325794588e-04,-6.274916506212591116e-04
-1.392187500000000000e+02,-8.040366293553535826e-04,-1.058629680361633518e-05
-1.390312500000000000e+02,-1.283845763958679775e-03,-1.307787917523839383e-04
-1.388437500000000000e+02,-7.672803440296194211e-04,-1.775132650116972854e-04
-1.386562500000000000e+02,-7.450187474420388867e-04,1.250004220576528269e-05
-1.384687500000000000e+02,-6.386036933698768792e-04,-4.178813414741355814e-04
-1.382812500000000000e+02,-7.040238722232361468e-04,-6.441930948142271518e-05
-1.380937500000000000e+02,-8.231616889817772176e-04,-6.137383230075954543e-05
-1.379062500000000000e+02,-7.267620940401009477e-04,2.442043224597512108e-04
-1.377187500000000000e+02,-4.530556546040731547e-04,-1.889260234744227773e-05
-1.375312500000000000e+02,-9.123134104389585275e-04,-8.477573263396820380e-04
-1.373437500000000000e+02,-2.864515578726578582e-04,3.616970161113286508e-04
-1.371562500000000000e+02,-9.529246778955391406e-04,1.072964691939404247e-05
-1.369687500000000000e+02,-7.309647118339812621e-04,-8.744541404315242517e-04
-1.367812500000000000e+02,-5.658027168393697792e-04,4.228983136886910188e-04
-1.365937500000000000e+02,-4.487086923752325873e-04,-1.143978586163996169e-03
-1.364062500000000000e+02,-5.788804142083936455e-04,5.490479847214402298e-05
-1.362187500000000000e+02,-7.778075015102414724e-04,2.890057275761748201e-04
-1.360312500000000000e+02,-4.179551922203206260e-04,-2.891802310731605985e-04
-1.358437500000000000e+02,-7.132300288837933877e-04,-3.572550565262844202e-04
-1.356562500000000000e+02,-9.097693204118684207e-05,3.214479863355990119e-04
-1.354687500000000000e+02,-1.065658845080030837e-03,-4.380336574945076222e-04
-1.352812500000000000e+02,-1.119546497871937163e-04,5.235420813676228136e-05
-1.350937500000000000e+02,-2.400607084211969777e-04,-1.742849066754814658e-04
-1.349062500000000000e+02,-6.589373035019718827e-04,1.150646592460446982e-04
-1.347187500000000000e+02,-7.505290374772988216e-04,-6.087352541968016340e-04
-1.345312500000000000e+02,4.764274416185765304e-04,1.011341606028004492e-03
-1.343437500000000000e+02,-6.944834446500625091e-04,-1.347548255654196225e-03
-1.341562500000000000e+02,-3.704828009043481529e-06,1.385727764147581809e-03
-1.339687500000000000e+02,-5.564154090129669328e-04,-4.785336168406928437e-04
-1.337812500000000000e+02,1.560584374482587577e-05,8.736056136804393191e-05
-1.335937500000000000e+02,-3.286220538518680456e-04,-2.252172281362874173e-04
-1.334062500000000000e+02,4.811676359531835701e-04,3.398138878445422506e-04
-1.332187500000000000e+02,-6.766156483728469340e-04,1.713846510984495808e-04
-1.330312500000000000e+02,6.451098338349225969e-04,7.585634335161017816e-05
-1.328437500000000000e+02,-6.481007606510269525e-04,-1.001203675059514353e-04
-1.326562500000000000e+02,5.036128211945989364e-04,2.906825990622863287e-04
-1.324687500000000000e+02,-1.143072938842859543e-04,2.899854118911804335e-04
-1.322812500000000000e+02,-5.097459192342501666e-04,-1.001685296655452362e-04
-1.320937500000000000e+02,2.379640602356847268e-04,1.049311238485728381e-04
-1.319062500000000000e+02,-1.665638353216536416e-04,5.238676611218906487e-04
-1.317187500000000000e+02,-2.321680397791014983e-04,-3.192917005732098801e-04
-1.315312500000000000e+02,3.545441452901254564e-04,4.076686549998598252e-04
-1.313437500000000000e+02,-3.008551744043685972e-04,-1.379713938929327810e-04
-1.311562500000000000e+02,-4.004432161518467481e-04,1.534107170861886971e-04
-1.309687500000000000e+02,-2.670940041960001565e-05,2.863632120337911147e-04
-1.307812500000000000e+02,2.212830567804857651e-05,5.605874783451980647e-04
-1.305937500000000000e+02,-5.712216348932042109e-04,-2.985542471556357214e-04
-1.304062500000000000e+02,-3.016858262221422393e-04,6.097329098437853645e-04
-1.302187500000000000e+02,-2.159695905169511931e-04,5.580921297632102096e-05
-1.300312500000000000e+02,-5.734416524030283568e-04,5.123950426604295671e-04
-1.298437500000000000e+02,-6.766427283458886777e-04,4.830346653426076386e-04
-1.296562500000000000e+02,8.906320316726112907e-05,-6.157420009156311380e-05
-1.294687500000000000e+02,-1.059941467284941652e-03,1.125379453365660254e-03
-1.292812500000000000e+02,-5.330644174702525717e-04,2.618140809564906135e-04
-1.290937500000000000e+02,-5.293289673397039152e-04,9.948696309969307094e-04
-1.289062500000000000e+02,-3.602835286699024309e-04,6.563941420640873048e-04
-1.287187500000000000e+02,-7.472948674330792684e-04,8.493171565513435439e-04
-1.285312500000000000e+02,-1.757095081093007494e-04,3.786241418506364198e-04
-1.283437500000000000e+02,-8.736717246442537999e-04,1.111499348182221070e-03
-1.281562500000000000e+02,-1.397145587083148399e-04,-9.189523727748394322e-06
-1.279687500000000000e+02,-6.385140948547141093e-04,1.560870600952668497e-03
-1.277812500000000000e+02,-6.987186080302798530e-04,9.171431659993345420e-05
-1.275937500000000000e+02,-3.665281143119258900e-04,1.035869141611911459e-03
-1.274062500000000000e+02,-8.252493892136891773e-04,4.392907772183818338e-04
-1.272187500000000000e+02,-6.055512864502343717e-04,3.055852872080322413e-04
-1.270312500000000000e+02,-6.113314276365855449e-04,6.178772831866297111e-04
-1.268437500000000000e+02,-8.327938213766872266e-04,1.224165210127026171e-03
-1.266562500000000000e+02,-6.816622553672546658e-04,4.191562689213057524e-04
-1.264687500000000000e+02,-6.615515548242800747e-04,7.690639970228119182e-04
-1.262812500000000000e+02,-9.670314557366221919e-04,1.076286766380718518e-03
-1.260937500000000000e+02,-4.990986673298891674e-04,6.143752204357255664e-04
-1.259062500000000000e+02,-1.039232884764929032e-03,8.295319820872393279e-04
-1.257187500000000000e+02,-3.168220787495013013e-04,1.101770742927499214e-03
-1.255312500000000000e+02,-6.828678918987529656e-04,6.220979996305331383e-04
-1.253437500000000000e+02,-3.411466601510593222e-05,1.231194951634151380e-04
-1.251562500000000000e+02,-7.335620732119574328e-04,1.387491533149542988e-03
-1.249687500000000000e+02,-9.808406803761826609e-04,-2.030879811405483792e-04
-1.247812500000000000e+02,-3.638039657622993417e-04,1.316671578949879517e-03
-1.245937500000000000e+02,-1.013055706195586936e-03,5.267915269016043567e-04
-1.244062500000000000e+02,-4.859315365257632635e-04,8.111552989111814327e-04
-1.242187500000000000e+02,-6.055966787181787936e-04,-3.146972694363370238e-04
-1.240312500000000000e+02,-6.807106380112282196e-04,1.409968886890489159e-03
-1.238437500000000000e+02,-9.938242736359237384e-04,2.063946515598047426e-04
-1.236562500000000000e+02,-6.217338106129233211e-04,4.870878025124980581e-04
-1.234687500000000000e+02,-1.090067881127532168e-03,4.042478655348347161e-04
-1.232812500000000000e+02,-7.061584746619331554e-04,1.372229546158898472e-03
-1.230937500000000000e+02,-1.284765807428867035e-03,-2.356152350255769079e-04
-1.229062500000000000e+02,-1.765253806149669202e-04,8.188817974588147308e-04
-1.227187500000000000e+02,-1.166628022563065414e-03,4.131409793606266589e-04
-1.225312500000000000e+02,-1.137945609922308421e-03,6.593868909332556427e-04
-1.223437500000000000e+02,-5.350386053700750821e-04,6.444762013053662031e-04
-1.221562500000000000e+02,-1.079999963652156225e-03,1.567354887548333409e-04
-1.219687500000000000e+02,-7.964477254095436720e-04,2.862254169597733267e-04
-1.217812500000000000e+02,-9.402137807890120769e-04,1.008176276200423160e-03
-1.215937500000000000e+02,-4.547372370664604091e-04,-3.237628474224152342e-04
-1.214062500000000000e+02,-1.374444223489978967e-03,6.696434359172442896e-04
-1.212187500000000000e+02,-9.203657136145348971e-04,4.618728282945738783e-05
-1.210312500000000000e+02,-1.002848175711501533e-03,4.961972958552607338e-04
-1.208437500000000000e+02,-7.149299160049693569e-04,-7.115275520632735606e-04
-1.206562500000000000e+02,-1.160229352201724851e-03,5.760806113954686225e-04
-1.204687500000000000e+02,-1.530530213178060706e-03,-3.604887215447050153e-04
-1.202812500000000000e+02,-4.317853755176903618e-04,-3.098421124292372042e-04
-1.200937500000000000e+02,-1.834657955534946261e-03,-1.083013640164054436e-04
-1.199062500000000000e+02,-1.077757717205085619e-03,-2.474784702410914861e-05
-1.197187500000000000e+02,-8.555591712000598648e-04,-1.756645856598737510e-04
-1.195312500000000000e+02,-1.175381220300253382e-03,-2.032422197446592804e-04
-1.193437500000000000e+02,-1.264753291062348239e-03,3.939905119842990189e-05
-1.191562500000000000e+02,-1.628966392799302554e-03,-5.054255024248277550e-04
-1.189687500000000000e+02,-6.663356260608876980e-04,-3.884502261186639771e-05
-1.187812500000000000e+02,-1.302763487315061752e-03,-3.050344659127901537e-04
-1.185937500000000000e+02,-8.491078006591656901e-04,2.251709899692144745e-05
-1.184062500000000000e+02,-1.362773208492318311e-03,-1.543533417027731502e-04
-1.182187500000000000e+02,-6.656661422488330260e-04,1.309105663249710005e-05
-1.180312500000000000e+02,-5.456453014238693555e-04,-3.507163530551693498e-04
-1.178437500000000000e+02,-1.386204335662277742e-03,-2.989257003491729847e-04
-1.176562500000000000e+02,-7.583932166651541351e-04,1.411906804174023478e-04
-1.174687500000000000e+02,-9.260059657634212016e-04,-6.172652835996217391e-04
-1.172812500000000000e+02,-8.287308753136546358e-04,5.161788039860226718e-04
-1.170937500000000000e+02,-5.154143217659390430e-04,-2.283593043603815431e-04
-1.169062500000000000e+02,-1.321233518164266485e-03,1.771296907371322504e-04
-1.167187500000000000e+02,-1.132042101501529174e-04,-2.974310182297656979e-04
-1.165312500000000000e+02,-1.318813557954157112e-03,1.194447803021247978e-04
-1.163437500000000000e+02,-7.724832181124074992e-04,-3.076614156736212635e-04
-1.161562500000000000e+02,-4.731789882070902564e-04,-1.136744433756220474e-04
-1.159687500000000000e+02,-1.161481048040813313e-03,1.420264651432745495e-04
-1.157812500000000000e+02,-7.425941759666709885e-04,6.254547280901689987e-04
-1.155937500000000000e+02,-6.391883852913116115e-04,-3.854246131700378442e-04
-1.154062500000000000e+02,-1.067454959482350141e-03,1.853653989343229114e-04
-1.152187500000000000e+02,-5.182612878762427044e-04,-2.576144149726289356e-04
-1.150312500000000000e+02,-7.233191788404980116e-04,5.142065926566630196e-04
-1.148437500000000000e+02,-7.995172834768249359e-04,2.576901553652533039e-05
-1.146562500000000000e+02,-5.237808769551488552e-04,-6.991183545590473614e-05
-1.144687500000000000e+02,-4.742800412864678350e-04,7.367779879778879604e-04
-1.142812500000000000e+02,-1.286758008435362477e-03,-1.801429230212647781e-04
-1.140937500000000000e+02,-2.260924401689123897e-04,-3.146895293504314850e-05
-1.139062500000000000e+02,-7.782141065818537484e-04,7.872663384063116609e-04
-1.137187500000000000e+02,-8.315417370530209240e-04,-6.793978947872147955e-04
-1.135312500000000000e+02,-5.497527716620265181e-04,-3.629016806172558063e-05
-1.133437500000000000e+02,-6.315978997325499833e-04,9.637462825153875201e-04
-1.131562500000000000e+02,-1.052760976060662657e-03,-5.804141316900768288e-04
-1.129687500000000000e+02,-5.893493558037921076e-04,4.569653195174439020e-04
-1.127812500000000000e+02,-4.558636874866239808e-04,-5.780543596030085496e-04
-1.125937500000000000e+02,-6.983585591336938236e-04,3.297190897040280788e-04
-1.124062500000000000e+02,-6.466530418948179815e-04,-1.232207982839739202e-04
-1.122187500000000000e+02,-1.753824937837933362e-04,1.366209587425615268e-04
-1.120312500000000000e+02,-1.375923113761556849e-03,-3.276261558653459360e-04
-1.118437500000000000e+02,-2.923825006229119339e-04,7.266424300951257464e-04
-1.116562500000000000e+02,-8.159091388552086599e-04,-7.908662048183856541e-04
-1.114687500000000000e+02,-4.074288748492360668e-04,5.317792440191482228e-04
-1.112812500000000000e+02,-4.310334904064072603e-04,-2.619930376219770096e-04
-1.110937500000000000e+02,-1.058971447954193401e-03,-9.742207024565630036e-05
-1.109062500000000000e+02,-5.471591647309148598e-04,2.118815914480265405e-04
-1.107187500000000000e+02,-4.962510508759176986e-04,-5.389931470149988968e-04
-1.105312500000000000e+02,-6.763248386275622082e-04,1.040105966442439467e-03
-1.103437500000000000e+02,-1.093083128788530090e-03,-5.396894741984681332e-04
-1.101562500000000000e+02,-1.403962823645077407e-04,4.587795743908884560e-04
-1.099687500000000000e+02,-1.044123174492872508e-03,-3.689996527747041455e-04
-1.097812500000000000e+02,-1.604331204677622580e-04,2.132736883631025648e-04
-1.095937500000000000e+02,-9.688912955203576871e-04,5.454249456473547752e-04
-1.094062500000000000e+02,1.543742465015540688e-05,-8.646251250938874477e-04
-1.092187500000000000e+02,-1.000781380846471613e-03,-7.768049895773287972e-05
-1.090312500000000000e+02,-4.535179200502170715e-04,2.476035321370417819e-04
-1.088437500000000000e+02,-5.920918801546326549e-04,-1.427038799297619676e-04
-1.086562500000000000e+02,-6.528224414232841610e-04,1.174915551525046453e-04
-1.084687500000000000e+02,-3.384891049227345405e-04,-2.807138829510336109e-04
-1.082812500000000000e+02,-7.662705683519899225e-04,3.223447751921071358e-04
-1.080937500000000000e+02,-2.750403699260939305e-04,2.556764077690232284e-04
-1.079062500000000000e+02,-2.356951229356418764e-04,-3.849810047862334272e-04
-1.077187500000000000e+02,-9.785900412335735155e-04,-2.631029089625869233e-04
-1.075312500000000000e+02,-5.213914985066070429e-04,-1.693952346846216983e-04
-1.073437500000000000e+02,-4.796557253978761537e-04,4.834163269187286005e-04
-1.071562500000000000e+02,-5.538715090455115231e-04,-5.749992128896153076e-04
-1.069687500000000000e+02,-2.652897076185212200e-04,2.613658914825123247e-04
-1.067812500000000000e+02,-3.676450573053546833e-04,-4.089360038506129058e-04
-1.065937500000000000e+02,-5.811071109620424835e-04,-4.455464576675893795e-04
-1.064062500000000000e+02,-5.318766614778036583e-04,-2.818239244426479218e-04
-1.062187500000000000e+02,-4.920275039832500141e-04,3.469914837062049173e-05
-1.060312500000000000e+02,-4.648464986262146326e-04,-7.614449555077840159e-04
-1.058437500000000000e+02,-8.906557238453904901e-04,8.360258740900405883e-04
-1.056562500000000000e+02,-4.916343730584360472e-04,-7.883726225488274508e-04
-1.054687500000000000e+02,-5.764818422866468950e-04,2.168079830955349507e-05
-1.052812500000000000e+02,-6.358170425101450363e-04,-8.515829326753987516e-04
-1.050937500000000000e+02,-8.957373902185317149e-04,8.688077321750142801e-05
-1.049062500000000000e+02,-5.845790932952343866e-04,-3.893400345473807533e-04
-1.047187500000000000e+02,-3.216232719103206961e-04,-7.499000774568997940e-05
-1.045312500000000000e+02,-5.813353125105891195e-04,-5.501153795988145134e-04
-1.043437500000000000e+02,-2.985818131584494495e-05,3.170136101182663424e-05
-1.041562500000000000e+02,-1.538680790122981534e-04,-3.919830251319922354e-05
-1.039687500000000000e+02,6.253340208961510882e-05,-4.546863386831745402e-04
-1.037812500000000000e+02,-4.406317603841136687e-04,-3.833402548103492791e-04
-1.035937500000000000e+02,1.362675259987122800e-04,4.405376997285159746e-04
-1.034062500000000000e+02,2.063013834252558354e-05,-7.914049113200150032e-04
-1.032187500000000000e+02,-1.831835882315502317e-05,-9.770703646694300915e-05
-1.030312500000000000e+02,-6.655434524571735011e-05,-6.119062945382225394e-04
-1.028437500000000000e+02,6.665680995032730038e-05,-1.624088982934424052e-04
-1.026562500000000000e+02,-2.754586769471156771e-04,-5.495280372036503991e-04
-1.024687500000000000e+02,6.923914087553217911e-05,2.938115666948348803e-04
-1.022812500000000000e+02,-5.394999387207111141e-04,-1.004511824882037274e-03
-1.020937500000000000e+02,4.791335407900998433e-04,5.423764531977681713e-04
-1.019062500000000000e+02,-1.410867809630289571e-04,-1.554857160161127183e-03
-1.017187500000000000e+02,2.438613751483131864e-04,1.043973741573722691e-03
-1.015312500000000000e+02,-2.330304802505844819e-04,-3.229905326422866096e-04
-1.013437500000000000e+02,7.271227541583158427e-05,1.535296243382333614e-05
-1.011562500000000000e+02,-2.503337196502197770e-05,-3.623903454803567570e-04
-1.009687500000000000e+02,1.736845583133472815e-04,6.950259055713559064e-04
-1.007812500000000000e+02,-5.496838299888784363e-04,-7.446714728391867766e-04
-1.005937500000000000e+02,2.546547942139376630e-04,-1.427467839212326339e-04
-1.004062500000000000e+02,3.872602658561152822e-05,-4.163411720918830383e-04
-1.002187500000000000e+02,-3.358091312934963213e-04,1.681825689070493013e-04
-1.000312500000000000e+02,-1.942416603344376824e-04,-4.223168055634829443e-04
-9.984375000000000000e+01,1.830417935391182027e-04,-5.654658517348920554e-04
-9.965625000000000000e+01,-1.094801307982340433e-03,-1.663891182506205269e-04
-9.946875000000000000e+01,1.044969184953448149e-04,-2.109106141512384625e-04
-9.928125000000000000e+01,-1.912741591940658736e-04,1.099944453581969128e-04
-9.909375000000000000e+01,-5.148569423205628937e-04,-7.323860226762235470e-04
-9.890625000000000000e+01,-3.032349586784555129e-04,-1.660790200377348924e-04
-9.871875000000000000e+01,-3.679893341324014244e-04,-1.505471598122198884e-04
-9.853125000000000000e+01,-8.992928036644087797e-04,-4.433896019451211146e-04
-9.834375000000000000e+01,-1.781012619475053071e-04,-3.071019696525567610e-04
-9.815625000000000000e+01,-6.138898158789540815e-04,9.068461606709377065e-05
-9.796875000000000000e+01,-3.166360252565558753e-04,-8.007416285451540716e-04
-9.778125000000000000e+01,-9.034368172002871233e-04,9.989350881589587061e-06
-9.759375000000000000e+01,-7.785236534030293143e-05,-9.851692323072924751e-04
-9.740625000000000000e+01,-5.601412915124948100e-04,1.261844453814831013e-06
-9.721875000000000000e+01,-5.071849196361943868e-04,3.340940587559515507e-05
-9.703125000000000000e+01,-2.968673505123753387e-04,-7.163116808346359221e-04
-9.684375000000000000e+01,-1.774636734308554509e-04,-2.501255796998336223e-04
-9.665625000000000000e+01,-3.491446593686386990e-04,-6.136678562729258601e-05
-9.646875000000000000e+01,-6.009386330823041078e-04,-9.036022011255084863e-05
-9.628125000000000000e+01,-1.575207302282333188e-04,-1.359895149654732904e-03
-9.609375000000000000e+01,-7.725970504182111398e-04,2.312465295357668538e-04
-9.590625000000000000e+01,-3.916667296339770843e-04,-3.715965901225359858e-04
-9.571875000000000000e+01,-4.859051624794830104e-05,-3.685896450367209809e-05
-9.553125000000000000e+01,-1.905905994419310190e-04,-4.002818122650353416e-04
-9.534375000000000000e+01,-5.199171649745704116e-04,-6.297524012044419806e-04
-9.515625000000000000e+01,-6.459701682448582005e-06,6.179867065725375141e-05
-9.496875000000000000e+01,-5.516355721613130925e-04,-1.001682278480409138e-03
-9.478125000000000000e+01,2.968412329196201682e-04,7.133134772008276059e-05
-9.459375000000000000e+01,-4.315751315842053515e-04,-9.437630645594552448e-04
-9.440625000000000000e+01,-1.411595148246291842e-04,-2.600929004135110745e-04
-9.421875000000000000e+01,-2.658123188596928088e-04,-1.558097504630318042e-03
-9.403125000000000000e+01,3.270090267621927893e-04,2.032731622936267968e-04
-9.384375000000000000e+01,-6.978624772051578162e-04,-2.054342876291137543e-03
-9.365625000000000000e+01,3.090269300076720072e-04,-4.460476757737197318e-04
-9.346875000000000000e+01,-4.233428181077414365e-04,-1.179564641804020653e-03
-9.328125000000000000e+01,-4.443256987705090921e-04,-8.351202760792375557e-04
-9.309375000000000000e+01,1.215906422892265581e-04,-1.688381125053872722e-03
-9.290625000000000000e+01,9.035592854778062843e-05,-4.210130009791868133e-04
-9.271875000000000000e+01,-7.108973682823371831e-04,-1.399318002095029101e-03
-9.253125000000000000e+01,-5.060017914322312294e-04,-7.129733644797298098e-04
-9.234375000000000000e+01,7.140606657585202299e-05,-1.258623059047003778e-03
-9.215625000000000000e+01,-5.074737780177418500e-04,-1.037157936129240454e-03
-9.196875000000000000e+01,-4.925339994426014556e-04,-7.000106079884105270e-04
-9.178125000000000000e+01,-5.875966169108792769e-04,-1.176125116908899315e-03
-9.159375000000000000e+01,-4.721209894950062491e-04,-8.000219647676942714e-04
-9.140625000000000000e+01,-1.013222455302775771e-03,-9.408002910342716518e-04
-9.121875000000000000e+01,-2.625140752365862085e-04,-4.526245563223341151e-04
-9.103125000000000000e+01,-6.289420119378608121e-04,-1.103439949463158598e-03
-9.084375000000000000e+01,-8.557382183598249981e-04,-8.746373948094188222e-04
-9.065625000000000000e+01,-4.547196892810134727e-04,-6.346016650793373515e-04
-9.046875000000000000e+01,-9.646895998490778723e-04,-9.055099975991964811e-04
-9.028125000000000000e+01,-4.366369336226139097e-04,-1.849885074189927536e-04
-9.009375000000000000e+01,-1.169617304496606280e-03,-1.707880624195468044e-03
-8.990625000000000000e+01,-1.111925192647245098e-04,5.216845527744595756e-05
-8.971875000000000000e+01,-9.252681989645461513e-04,-9.245847548946528605e-04
-8.953125000000000000e+01,-6.995066373663982873e-04,-7.782478741686915669e-04
-8.934375000000000000e+01,-6.335511333112053833e-04,-6.959202384653195850e-04
-8.915625000000000000e+01,-7.950033088981456331e-04,-1.082359265153876038e-03
-8.896875000000000000e+01,-9.181709370981172569e-04,-3.531515866965762029e-04
-8.878125000000000000e+01,-5.268429464414525754e-04,-9.079633045239177136e-04
-8.859375000000000000e+01,-1.614856176267442933e-03,-2.186684423683971090e-04
-8.840625000000000000e+01,-2.855258745666500175e-04,-8.825504303624498448e-04
-8.821875000000000000e+01,-8.124203393453655053e-04,-2.996090058902112219e-04
-8.803125000000000000e+01,-1.120490954573005737e-03,-6.870107995045060534e-04
-8.784375000000000000e+01,-6.897428476007050335e-04,-5.103530253718346898e-04
-8.765625000000000000e+01,-4.057559939825150508e-04,-6.012440391121032235e-04
-8.746875000000000000e+01,-8.457718812299175326e-04,-1.168788678475252141e-03
-8.728125000000000000e+01,-1.143430097132469569e-03,3.498467372891056471e-04
-8.709375000000000000e+01,-8.289000650743005849e-04,-1.436981645888124604e-03
-8.690625000000000000e+01,-7.093721718413048549e-04,-2.021115741417389700e-04
-8.671875000000000000e+01,-4.414530704796026939e-04,-1.241752903337278724e-03
-8.653125000000000000e+01,-1.378997108496760049e-03,-4.271501469270688744e-04
-8.634375000000000000e+01,-5.058684911944943963e-04,-5.988882981320386989e-04
-8.615625000000000000e+01,-5.518484058522066249e-04,-5.858999962633504310e-04
-8.596875000000000000e+01,-9.065300728383629547e-04,-7.413969604979087080e-04
-8.578125000000000000e+01,-8.321104300493820105e-04,-6.846740470374257370e-04
-8.559375000000000000e+01,-7.909905499803304707e-04,-8.892862683307356519e-05
-8.540625000000000000e+01,-3.090239649869985783e-04,-1.230010809554649143e-03
-8.521875000000000000e+01,-8.194772954488449557e-04,3.457166726796856437e-04
-8.503125000000000000e+01,-1.232469838362226788e-03,-1.400536361867210644e-03
-8.484375000000000000e+01,-3.144491747226751954e-04,2.205455795412092357e-04
-8.465625000000000000e+01,-5.713325168045235714e-04,-9.158032192759790746e-04
-8.446875000000000000e+01,-7.088691431427207590e-04,5.520210039264838997e-04
-8.428125000000000000e+01,-1.057381483171027092e-03,-6.598228203635869704e-04
-8.409375000000000000e+01,-1.950193661182098026e-04,-7.410953237485529144e-05
-8.390625000000000000e+01,-9.376868080752664980e-04,-1.163601181731088730e-03
-8.371875000000000000e+01,-6.927678895565225758e-04,9.633070198491466840e-04
-8.353125000000000000e+01,-3.613557141048939769e-04,-9.621083333515301206e-04
-8.334375000000000000e+01,-1.033277409678623471e-03,-1.554242133083860722e-04
-8.315625000000000000e+01,-7.315094805525612642e-04,-5.752339778739568033e-04
-8.296875000000000000e+01,-3.544436088961377962e-04,-5.911336263597632978e-05
-8.278125000000000000e+01,-8.645573714929355447e-04,-7.671963756461508410e-04
-8.259375000000000000e+01,-4.530423365771696353e-04,-3.032984533435367780e-04
-8.240625000000000000e+01,-8.722333448988317528e-04,-2.671809592360574470e-04
-8.221875000000000000e+01,-1.256038644856793951e-04,9.506702975947689538e-06
-8.203125000000000000e+01,-8.330488353477383257e-04,-4.104179362194315672e-04
-8.184375000000000000e+01,-2.300415359732799203e-04,8.544914935715297588e-05
-8.165625000000000000e+01,-4.416888828946419210e-04,-6.555871954185832351e-04
-8.146875000000000000e+01,-5.691960080964619806e-04,-2.006594438581643658e-04
-8.128125000000000000e+01,-2.109375426858628444e-04,-2.732472225552839973e-04
-8.109375000000000000e+01,1.241008283430211634e-04,2.551373943138202094e-04
-8.090625000000000000e+01,-7.004997066245577386e-04,-6.488733578207117603e-04
-8.071875000000000000e+01,-3.850574404460349598e-04,9.688284045550332735e-04
-8.053125000000000000e+01,-4.503587191062585759e-05,-2.297885847228897660e-04
-8.034375000000000000e+01,-2.720417714534573150e-04,-1.553447843800626060e-04
-8.015625000000000000e+01,-5.363469521608710266e-04,5.403168928799217952e-04
-7.996875000000000000e+01,-1.377097346391131794e-04,-2.380314627634660951e-04
-7.978125000000000000e+01,-3.459916277812613572e-04,4.365437994202636673e-05
-7.959375000000000000e+01,-2.844048276409161247e-04,3.882766382989899512e-05
-7.940625000000000000e+01,-2.261512629505579852e-04,7.234576111248003372e-05
-7.921875000000000000e+01,-1.728469201036642033e-04,-4.870084253942863484e-04
-7.903125000000000000e+01,1.887373581099804909e-04,2.342339719874075854e-04
-7.884375000000000000e+01,-1.067831019735399067e-04,-1.422792279353046752e-04
-7.865625000000000000e+01,-5.437137434138872294e-04,1.865227011821346537e-04
-7.846875000000000000e+01,-2.945825415104907918e-04,-1.470467910902328867e-04
-7.828125000000000000e+01,3.445439282439011208e-04,3.160772549763990469e-04
-7.809375000000000000e+01,-1.101750826084213486e-03,5.570540048669414546e-04
-7.790625000000000000e+01,6.727300788307299939e-04,-5.045962234664358448e-04
-7.771875000000000000e+01,-2.563495793354020336e-04,3.690056698761878806e-04
-7.753125000000000000e+01,5.586860405057958445e-04,6.766049017672415289e-04
-7.734375000000000000e+01,-1.044176066217650245e-03,3.386563677434395458e-04
-7.715625000000000000e+01,5.340987754058890147e-04,8.162114413234888843e-05
-7.696875000000000000e+01,-3.411579015540899817e-04,2.337281545283786954e-05
-7.678125000000000000e+01,-2.790924894853219485e-04,3.068744320220417876e-04
-7.659375000000000000e+01,-2.218586143043488335e-05,-4.228011389795227615e-05
-7.640625000000000000e+01,-3.213197767040210096e-04,2.620057691302690728e-04
-7.621875000000000000e+01,-1.063316451542783980e-04,1.150455997844801459e-05
-7.603125000000000000e+01,3.406978780586822353e-04,2.220640902619308577e-04
-7.584375000000000000e+01,-5.667800090712882266e-04,2.757340705095145950e-05
-7.565625000000000000e+01,-1.970840057856637628e-04,1.257480954234502235e-03
-7.546875000000000000e+01,-5.434198432860970485e-04,-1.070002095907796047e-03
-7.528125000000000000e+01,4.713643232021613727e-04,2.271057847957891340e-04
-7.509375000000000000e+01,-1.066799820395591958e-03,6.546212827913677756e-04
-7.490625000000000000e+01,2.928702601439070463e-04,-6.466233966939682887e-05
-7.471875000000000000e+01,-8.026096420241657370e-04,1.288212467258631477e-04
-7.453125000000000000e+01,4.965396975069591434e-04,1.772036485894190605e-04
-7.434375000000000000e+01,-1.336421171256763074e-03,3.333287314717381378e-04
-7.415625000000000000e+01,4.546674589197552407e-04,8.798035783943447541e-04
-7.396875000000000000e+01,-1.075055729533147542e-03,4.605922001310602809e-04
-7.378125000000000000e+01,-2.632786311725920925e-04,1.610197883312736167e-04
-7.359375000000000000e+01,-4.051191650962238100e-04,1.257893246309649271e-03
-7.340625000000000000e+01,-6.935925499347295187e-04,1.212788601270275990e-04
-7.321875000000000000e+01,-4.056901114628530536e-04,6.573473770572491048e-04
-7.303125000000000000e+01,-6.425230195081788054e-04,1.321913953191256041e-03
-7.284375000000000000e+01,-7.902040965799272954e-04,5.783110668895474760e-04
-7.265625000000000000e+01,-8.339428759009948067e-04,8.229531057679650985e-04
-7.246875000000000000e+01,-7.095143044187901538e-04,-7.594354000683978256e-05
-7.228125000000000000e+01,-6.273737526060196856e-04,1.462145564948613696e-03
-7.209375000000000000e+01,-1.315896720601950065e-03,1.978930259385336399e-04
-7.190625000000000000e+01,-3.583430486084893118e-04,5.088289087558095503e-04
-7.171875000000000000e+01,-5.988311331595053133e-04,2.460073057930500795e-04
-7.153125000000000000e+01,-1.076280499663573309e-03,1.036384818808855357e-03
-7.134375000000000000e+01,-1.721137320411791904e-04,3.713568531118482952e-04
-7.115625000000000000e+01,-6.102567971970618288e-04,3.841551339425208766e-04
-7.096875000000000000e+01,-8.401399669476505849e-04,2.646443528915298771e-04
-7.078125000000000000e+01,-1.712290702924335051e-04,2.436745446887655930e-04
-7.059375000000000000e+01,-1.169222710826867129e-03,8.829670167607162057e-04
-7.040625000000000000e+01,-2.707805174753108446e-04,-8.578251129609526515e-05
-7.021875000000000000e+01,-1.306224824112467431e-03,5.422589860701876319e-04
-7.003125000000000000e+01,2.757515321425429988e-04,-8.170978026633690661e-06
-6.984375000000000000e+01,-1.740626946733603297e-03,2.836846694744821207e-04
-6.965625000000000000e+01,-4.394409756165451597e-04,9.390543959275632346e-04
-6.946875000000000000e+01,-8.837347251576810336e-04,1.430734169414193957e-04
-6.928125000000000000e+01,-7.922240019546666900e-04,3.776353721356429105e-04
-6.909375000000000000e+01,-2.066789979913163933e-04,1.470087662536201378e-04
-6.890625000000000000e+01,-1.000170007174894238e-03,6.651110414095384726e-04
-6.871875000000000000e+01,-3.297241818678298131e-04,8.323074606231273265e-05
-6.853125000000000000e+01,-6.418663357596887664e-04,7.180210327346614463e-04
-6.834375000000000000e+01,3.169626053689533762e-05,3.814391650447390703e-05
-6.815625000000000000e+01,-9.546344920395855027e-04,-5.604359363609034972e-05
-6.796875000000000000e+01,-4.983270819924889850e-05,4.834740293713224446e-04
-6.778125000000000000e+01,-8.894329754505214680e-05,5.455368461602105867e-04
-6.759375000000000000e+01,-2.492459226360876912e-04,1.351396617970124225e-04
-6.740625000000000000e+01,-2.513455319809176913e-04,-1.067519944459860426e-04
-6.721875000000000000e+01,-9.518980681932909249e-05,3.980629395226031875e-04
-6.703125000000000000e+01,-4.226806001497163123e-04,5.449704121129883561e-04
-6.684375000000000000e+01,5.960147367056745082e-05,1.304732781770567840e-04
-6.665625000000000000e+01,-2.745688144480951109e-04,3.311219324082514959e-04
-6.646875000000000000e+01,-4.742124764045563268e-05,2.789450565288120742e-05
-6.628125000000000000e+01,-5.220660861839920841e-04,2.800013650130495080e-04
-6.609375000000000000e+01,8.592519050210079001e-05,2.105148255999722551e-04
-6.590625000000000000e+01,-4.491208217121123170e-04,1.204975456028378744e-04
-6.571875000000000000e+01,-4.621504930901743080e-04,2.790526419538252867e-05
-6.553125000000000000e+01,2.001275451966044727e-04,3.163082242574333236e-04
-6.534375000000000000e+01,-4.699509267627188791e-04,6.287689948969443776e-05
-6.515625000000000000e+01,-3.937863982400591212e-04,1.305888688882816950e-04
-6.496875000000000000e+01,1.521286071519689642e-04,-2.021300711341211809e-04
-6.478125000000000000e+01,-3.846772720283997415e-04,-3.448015306144469605e-04
-6.459375000000000000e+01,3.277687408760332488e-04,-9.660123391608266274e-05
-6.440625000000000000e+01,-1.260374796705487910e-04,-2.329448553535229394e-04
-6.421875000000000000e+01,-1.445427533846022072e-04,-5.023047296504046244e-04
-6.403125000000000000e+01,-4.248832046267470020e-04,-2.933415747081724589e-04
-6.384375000000000000e+01,3.990289129023327774e-04,2.723833100120032213e-04
-6.365625000000000000e+01,-5.137666228438586558e-05,-7.880972963052457203e-04
-6.346875000000000000e+01,4.042507812009876744e-04,2.765907716204552003e-04
-6.328125000000000000e+01,-1.951066750774943515e-04,3.998910982421222116e-04
-6.309375000000000000e+01,9.658856031791174246e-05,-7.051276362677327825e-04
-6.290625000000000000e+01,-1.185534113237185494e-04,1.737537740034156286e-04
-6.271875000000000000e+01,6.673747646945837886e-05,-2.412296199949537368e-04
-6.253125000000000000e+01,-3.818733460652090628e-04,1.374035193455469539e-04
-6.234375000000000000e+01,3.228491536499955572e-04,-8.237803502453289184e-06
-6.215625000000000000e+01,-5.763050075802134131e-04,8.473373820194751715e-05
-6.196875000000000000e+01,4.089465207153253345e-04,-4.063646889411742791e-04
-6.178125000000000000e+01,-7.683417069597187066e-04,5.557517042138471197e-04
-6.159375000000000000e+01,4.819428908828804481e-04,-6.406012000068628254e-04
-6.140625000000000000e+01,-6.563747173617962005e-04,-1.048740680715809503e-04
-6.121875000000000000e+01,2.744071863352015583e-04,6.586023747647828941e-04
-6.103125000000000000e+01,-3.662824889459903588e-04,9.756635783997325007e-05
-6.084375000000000000e+01,-2.888664191771361800e-04,4.353487908206332690e-04
-6.065625000000000000e+01,-2.706795008309281769e-04,1.281734838354253725e-04
-6.046875000000000000e+01,-6.894603980562852286e-04,2.563628914833415706e-04
-6.028125000000000000e+01,-4.410061868849179945e-04,1.991628864264072263e-04
-6.009375000000000000e+01,-3.382920404101374956e-04,3.341665964233797581e-04
-5.990625000000000000e+01,-7.424043703727623011e-04,-2.175468092557863997e-04
-5.971875000000000000e+01,-3.650073629926087193e-04,1.895905886941662288e-04
-5.953125000000000000e+01,-3.976993448885357552e-04,3.708634287349354963e-04
-5.934375000000000000e+01,-7.988406147412252523e-04,-4.693846651386834878e-04
-5.915625000000000000e+01,-3.427793510152321588e-04,5.294234434067845996e-04
-5.896875000000000000e+01,-1.184295161476001113e-03,-4.841080953355003658e-05
-5.878125000000000000e+01,-1.060935677382746078e-04,1.436415568800697429e-05
-5.859375000000000000e+01,-1.033324821797410031e-03,-1.602078200040324418e-04
-5.840625000000000000e+01,-4.593375005497168928e-04,2.960617479539351393e-04
-5.821875000000000000e+01,-1.153130868192242531e-03,2.903851682187763572e-04
-5.803125000000000000e+01,-2.538018991591339812e-04,5.020520448884013831e-05
-5.784375000000000000e+01,-6.064822282889625882e-04,-4.932257997856126508e-04
-5.765625000000000000e+01,-6.065084597857151039e-04,4.435481927718143424e-04
-5.746875000000000000e+01,-6.861288436884604991e-04,-9.190688408544644972e-05
-5.728125000000000000e+01,-3.775726912802479518e-04,5.981649365871533064e-05
-5.709375000000000000e+01,-8.017057882119260626e-04,-6.057464291764347308e-05
-5.690625000000000000e+01,-5.320565721316228291e-04,-2.954706615438951189e-04
-5.671875000000000000e+01,-5.530725048642493036e-04,-1.186664721055663563e-04
-5.653125000000000000e+01,-1.682883007425584054e-04,-4.484369924391273798e-04
-5.634375000000000000e+01,-8.622399468982688830e-04,-1.849737772543491587e-04
-5.615625000000000000e+01,-2.490972866546758979e-04,1.116305364980973991e-04
-5.596875000000000000e+01,-7.628237531800419191e-04,-7.154151617561055332e-04
-5.578125000000000000e+01,-5.548127783312484240e-04,-1.508657460682627516e-04
-5.559375000000000000e+01,-4.195518518421703646e-04,2.297910137842862355e-04
-5.540625000000000000e+01,-5.434143981095651554e-04,7.675493174419401043e-04
-5.521875000000000000e+01,-7.260089642230349583e-04,-4.621776098696628310e-04
-5.503125000000000000e+01,-2.306827323688143139e-04,3.231075889083001584e-04
-5.484375000000000000e+01,-6.400630447833677295e-04,-8.341163372804771825e-05
-5.465625000000000000e+01,-3.018930951070863955e-04,7.928067916598280362e-04
-5.446875000000000000e+01,-6.123080132725000624e-04,7.366262408048385169e-06
-5.428125000000000000e+01,-9.566454949061498070e-05,7.785086561229448421e-04
-5.409375000000000000e+01,-3.598489913080316072e-04,4.751179994517684690e-04
-5.390625000000000000e+01,-3.348769884876645619e-04,7.691227022199598196e-05
-5.371875000000000000e+01,1.695024373289388819e-04,5.082615929845601954e-04
-5.353125000000000000e+01,-9.057374709848797778e-04,1.730795004730723008e-04
-5.334375000000000000e+01,5.099139677394726178e-04,6.883526496910263859e-04
-5.315625000000000000e+01,-3.413228598692086280e-04,-2.164636528689811712e-06
-5.296875000000000000e+01,-8.830522379588146009e-05,1.341195823655105812e-03
-5.278125000000000000e+01,-8.894561669992029351e-05,5.150177348012263678e-04
-5.259375000000000000e+01,6.345844464195060652e-05,7.243842683575252295e-04
-5.240625000000000000e+01,-1.261534507323025522e-04,5.522507685453703630e-04
-5.221875000000000000e+01,-6.257087342431688626e-05,5.909590037687095787e-04
-5.203125000000000000e+01,6.106810089645531292e-05,1.272305403048790140e-03
-5.184375000000000000e+01,-1.241758095082978741e-04,-6.471991812642130526e-04
-5.165625000000000000e+01,3.442149106801517533e-04,1.608814198422514608e-03
-5.146875000000000000e+01,-3.079577680571432552e-04,1.014146803077764503e-04
-5.128125000000000000e+01,-6.078538200826599791e-05,1.326588554456442637e-03
-5.109375000000000000e+01,-1.428050598512031755e-04,1.297828916335674876e-06
-5.090625000000000000e+01,-2.960174863670950174e-04,9.194163073384942209e-04
-5.071875000000000000e+01,-1.724692083788781360e-04,6.991503986331082388e-05
-5.053125000000000000e+01,-1.477337010058477063e-06,1.733385976896428815e-04
-5.034375000000000000e+01,-2.851532645381515962e-04,3.257477958120702510e-04
-5.015625000000000000e+01,3.802170444808794514e-04,2.063960324756308751e-04
-4.996875000000000000e+01,-5.227298087672194171e-04,6.410011147730543257e-04
-4.978125000000000000e+01,-9.510523153566374788e-05,-2.438084031641807314e-05
-4.959375000000000000e+01,-3.356175157777085971e-04,-1.381451523698729034e-04
-4.940625000000000000e+01,-4.735426632174188910e-05,3.156182953008013214e-04
-4.921875000000000000e+01,-1.534205499988949839e-04,2.742335527132766515e-04
-4.903125000000000000e+01,1.291663458333758285e-04,1.596386388520443234e-04
-4.884375000000000000e+01,-9.093700930462578214e-05,-5.379276683203926268e-05
-4.865625000000000000e+01,-3.060174516892333330e-04,5.785908978639398015e-04
-4.846875000000000000e+01,1.531702935633205698e-04,2.354403848210395722e-04
-4.828125000000000000e+01,-1.040638837611629341e-04,-9.424007429270631064e-05
-4.809375000000000000e+01,4.414083406689695011e-05,4.901127090040091616e-04
-4.790625000000000000e+01,-2.842896593200361366e-04,7.290871671195020554e-04
-4.771875000000000000e+01,-4.119520208423210761e-05,2.550107188845629480e-04
-4.753125000000000000e+01,2.986281399863788266e-05,9.447217485405445814e-04
-4.734375000000000000e+01,-7.491036189848365723e-04,-1.333091428463717421e-04
-4.715625000000000000e+01,1.405495520104826923e-04,3.740435763459615259e-04
-4.696875000000000000e+01,-5.380942049713066666e-04,2.155274638164783596e-04
-4.678125000000000000e+01,-2.445941196337342305e-04,1.165262628441965376e-04
-4.659375000000000000e+01,1.604663534280348358e-04,6.846800023874166641e-04
-4.640625000000000000e+01,-1.145152834256535357e-04,1.104793916795188125e-04
-4.621875000000000000e+01,-1.124949905146888085e-04,1.286141952938635313e-06
-4.603125000000000000e+01,-2.928151915284615825e-04,6.091127626044468002e-04
-4.584375000000000000e+01,2.709614523983550072e-04,-1.087391818170857505e-04
-4.565625000000000000e+01,-1.399673433679637924e-04,6.157431224345089049e-04
-4.546875000000000000e+01,1.407117632847842970e-04,5.623362956796995604e-05
-4.528125000000000000e+01,-1.642030179049847050e-05,1.918043264126367831e-04
-4.509375000000000000e+01,-2.920928694321034413e-04,2.806776750503559015e-04
-4.490625000000000000e+01,7.362081011480503534e-04,-7.015882151506502851e-05
-4.471875000000000000e+01,-1.277627392900493319e-04,5.895278351211175050e-04
-4.453125000000000000e+01,3.527716729672114582e-04,-2.216038926992069946e-04
-4.434375000000000000e+01,4.885125175070337278e-04,7.657622276511233395e-04
-4.415625000000000000e+01,-1.311873999232382459e-05,-6.151842760804271393e-04
-4.396875000000000000e+01,7.305149784642139821e-05,4.536896482152386056e-04
-4.378125000000000000e+01,7.557427698540175598e-04,2.395235931214045877e-04
-4.359375000000000000e+01,-7.775010639354817954e-05,1.133035707567842110e-04
-4.340625000000000000e+01,8.191949190214931065e-04,-2.535257135933832728e-04
-4.321875000000000000e+01,-4.546417306121597335e-04,8.839371986173460982e-04
-4.303125000000000000e+01,1.260437259456681502e-03,-1.215738807047728187e-05
-4.284375000000000000e+01,-3.204091254407348544e-04,1.894030465301455024e-04
-4.265625000000000000e+01,1.075475439738182715e-03,7.544145364679621935e-05
-4.246875000000000000e+01,3.907403112639595832e-04,4.292681106541351710e-04
-4.228125000000000000e+01,7.312827185079751047e-04,3.717181600988439527e-04
-4.209375000000000000e+01,4.020334709795569950e-04,-4.588964237877135588e-04
-4.190625000000000000e+01,6.416989250632720854e-04,-4.936925631859878649e-06
-4.171875000000000000e+01,3.588596524789489095e-04,-2.123510859703969800e-04
-4.153125000000000000e+01,6.718674875075825170e-04,6.685545495512812408e-04
-4.134375000000000000e+01,3.629887914737839338e-04,-1.978105553783748860e-04
-4.115625000000000000e+01,1.023317511461896423e-03,8.347115049174291812e-04
-4.096875000000000000e+01,3.301744257927508031e-04,-2.705282546111575925e-04
-4.078125000000000000e+01,8.862870700219183107e-04,8.618091235712554976e-04
-4.059375000000000000e+01,3.105144626901479299e-04,-2.783258701439805805e-04
-4.040625000000000000e+01,9.916943461127925019e-04,9.170007359902143662e-04
-4.021875000000000000e+01,6.705392410175647910e-04,-4.774773467985937714e-05
-4.003125000000000000e+01,9.035322157681102695e-04,-8.133419544709141746e-05
-3.984375000000000000e+01,7.227356617698355024e-04,-9.939691600102662505e-05
-3.965625000000000000e+01,2.101854329001895394e-04,-5.124348863283501032e-05
-3.946875000000000000e+01,1.021968195411115943e-03,1.952657734411999968e-04
-3.928125000000000000e+01,5.261384411459069099e-05,-2.928779250455093575e-04
-3.909375000000000000e+01,1.554273143505091603e-03,-8.141779680226335358e-05
-3.890625000000000000e+01,1.121238302983496027e-04,1.502325697622097778e-04
-3.871875000000000000e+01,7.959432942963307056e-04,-4.120322368459383711e-04
-3.853125000000000000e+01,2.499540703548852605e-04,-1.467259851848368157e-04
-3.834375000000000000e+01,4.582228878897698365e-04,-1.704626349834370558e-04
-3.815625000000000000e+01,9.246363067887397591e-04,1.305519552534661898e-04
-3.796875000000000000e+01,2.826274550027374488e-04,-1.042475028330436260e-03
-3.778125000000000000e+01,1.019720281665970063e-03,6.574908251710809282e-05
-3.759375000000000000e+01,3.353715271596779957e-04,-7.971943824474081453e-04
-3.740625000000000000e+01,7.019208344630767371e-04,-4.094836474362040235e-04
-3.721875000000000000e+01,9.110633115712030161e-04,1.886905187351572977e-04
-3.703125000000000000e+01,2.235165090963553425e-04,-8.096460013025108537e-04
-3.684375000000000000e+01,1.017551601559807395e-03,1.597060785574200281e-05
-3.665625000000000000e+01,4.350755959284802188e-04,-7.941764504009185544e-04
-3.646875000000000000e+01,9.810938816900982573e-04,-5.767472366695614028e-04
-3.628125000000000000e+01,1.264419833546526206e-05,-2.469500017152626015e-04
-3.609375000000000000e+01,9.693230291170085167e-04,-9.460572354802465611e-04
-3.590625000000000000e+01,4.354099490715412912e-04,-2.951919063320929126e-04
-3.571875000000000000e+01,7.169193327187795006e-04,-4.929800616082502529e-04
-3.553125000000000000e+01,-5.228724238692805670e-06,-1.013994301235499051e-04
-3.534375000000000000e+01,6.342243449799500610e-04,-8.046671048704823193e-04
-3.515625000000000000e+01,1.738656810214012083e-04,-3.816724999810006125e-04
-3.496875000000000000e+01,6.888390175310288299e-04,2.939103437604728697e-05
-3.478125000000000000e+01,3.698255080186729771e-04,-8.246725449838621103e-04
-3.459375000000000000e+01,5.914026703075503377e-04,-1.978428772275719894e-04
-3.440625000000000000e+01,4.106215119034084537e-04,-6.887295437270068987e-04
-3.421875000000000000e+01,2.965483805020818764e-04,-6.677981685143663526e-04
-3.403125000000000000e+01,5.909452998338338148e-04,-2.166338683089463757e-04
-3.384375000000000000e+01,-5.697261277415321956e-06,-1.506301191362524605e-03
-3.365625000000000000e+01,5.367770033896102078e-04,2.745936928922887432e-04
-3.346875000000000000e+01,-2.370593878675553157e-05,-1.216797084112819505e-03
-3.328125000000000000e+01,1.856280675742727482e-04,-5.307240627629994378e-04
-3.309375000000000000e+01,2.198066194133430074e-04,-1.058162027184117449e-03
-3.290625000000000000e+01,-8.839800237669948046e-05,-1.797702624211083844e-04
-3.271875000000000000e+01,-3.598436669559612611e-04,-1.439916635122884259e-03
-3.253125000000000000e+01,5.740733537882292126e-04,-6.869235533724094012e-05
-3.234375000000000000e+01,-2.814516064201244561e-04,-1.069744541585038178e-03
-3.215625000000000000e+01,3.916649937951710569e-05,-5.193423180962497554e-04
-3.196875000000000000e+01,-2.552472467343136486e-04,-2.392221191485077725e-04
-3.178125000000000000e+01,4.179990432966462777e-04,-8.112338808397012713e-04
-3.159375000000000000e+01,-1.969430141808281576e-04,-8.285323583576698070e-04
-3.140625000000000000e+01,4.009241198105195636e-04,-2.680100407346230895e-04
-3.121875000000000000e+01,-3.115328871502454078e-04,-8.748271468350665714e-04
-3.103125000000000000e+01,2.845173913992304904e-04,-7.894276205693273596e-04
-3.084375000000000000e+01,-4.379317122570336451e-04,2.315759474846856847e-05
-3.065625000000000000e+01,-3.436032254189314017e-05,-9.889871118229365266e-04
-3.046875000000000000e+01,-3.028494320582719723e-04,-6.673076599748029025e-04
-3.028125000000000000e+01,-4.720652511578382615e-04,5.038741033427385219e-04
-3.009375000000000000e+01,-4.848303664355402276e-04,-1.109817888379716067e-03
-2.990625000000000000e+01,-3.879130014028397966e-05,-3.996090831108745078e-04
-2.971875000000000000e+01,-4.350406836352016526e-04,-9.094256208133089103e-04
-2.953125000000000000e+01,-2.257575867530281499e-04,-7.809871901898191027e-04
-2.934375000000000000e+01,-8.320965725951978698e-04,-8.791561132959202496e-04
-2.915625000000000000e+01,-3.191651683138729823e-04,-5.683958770168473507e-04
-2.896875000000000000e+01,-1.730727858315628254e-04,-6.317479326982677890e-04
-2.878125000000000000e+01,-5.772487088668842858e-04,-1.127224653875380511e-03
-2.859375000000000000e+01,-2.937707517225440768e-05,-4.162730847099282983e-04
-2.840625000000000000e+01,-9.369326740332750703e-04,-5.078073118891524018e-04
-2.821875000000000000e+01,9.294124012493298892e-05,-4.882575497955343735e-05
-2.803125000000000000e+01,-4.708769371359888822e-04,-1.509618216916308597e-03
-2.784375000000000000e+01,2.470296250125514348e-04,-1.473642283134068975e-05
-2.765625000000000000e+01,-5.339968274533646309e-04,-1.220743026224546668e-03
-2.746875000000000000e+01,2.899969521075185241e-05,-2.808828303040300511e-04
-2.728125000000000000e+01,-3.857099177773104515e-04,-1.318472886238097885e-03
-2.709375000000000000e+01,-5.820706346248982754e-04,-2.491402844526646732e-04
-2.690625000000000000e+01,1.519665514099211023e-04,-1.216794929157494209e-03
-2.671875000000000000e+01,-3.094296312988742415e-04,-4.184858472289221254e-04
-2.653125000000000000e+01,-6.476902013502483513e-04,-8.971931445920233728e-04
-2.634375000000000000e+01,4.281536028141186279e-04,-4.240710234855171734e-04
-2.615625000000000000e+01,-3.158344346840813444e-04,-7.072128203615690722e-04
-2.596875000000000000e+01,-3.320992668659483726e-04,-8.979957036396868375e-04
-2.578125000000000000e+01,-3.163767350726764960e-04,-2.948084373661785662e-04
-2.559375000000000000e+01,2.925626622455324011e-04,-5.152604328646503973e-04
-2.540625000000000000e+01,-6.934144456346436058e-04,-3.197168444151188282e-04
-2.521875000000000000e+01,5.788247753560904485e-04,-9.453566741246532956e-04
-2.503125000000000000e+01,1.447005360177833211e-05,-1.366472085821968108e-04
-2.484375000000000000e+01,-3.480584523427587840e-04,-2.653682301989590542e-04
-2.465625000000000000e+01,4.385215259585795167e-04,-6.853016746557472061e-04
-2.446875000000000000e+01,-3.975951682886336158e-04,-5.981288453629218793e-04
-2.428125000000000000e+01,6.677266285625149678e-04,-5.084586836554549905e-04
-2.409375000000000000e+01,-2.066896057153488897e-04,-8.626599425811676269e-04
-2.390625000000000000e+01,-2.518192087405113355e-04,-1.905133911277445691e-04
-2.371875000000000000e+01,1.035605738125111586e-03,-4.192284220962960717e-04
-2.353125000000000000e+01,-2.261008814590237392e-04,-6.390894852525974557e-04
-2.334375000000000000e+01,3.738710642495757241e-04,2.355748396531964772e-04
-2.315625000000000000e+01,-3.955289383630322675e-04,-1.220538882292565575e-03
-2.296875000000000000e+01,3.092492331266960548e-04,2.494367694430010829e-04
-2.278125000000000000e+01,-1.872760344922008713e-04,-6.282020156849199566e-04
-2.259375000000000000e+01,-2.217994134985357135e-04,-5.537029142974603246e-04
-2.240625000000000000e+01,2.281587801514772806e-04,-4.316344387449433384e-04
-2.221875000000000000e+01,-4.162065630486377898e-04,-1.728327834005227714e-05
-2.203125000000000000e+01,-1.971550583006465018e-04,-3.277293186254581769e-04
-2.184375000000000000e+01,2.369765818437397087e-04,2.687421473899220814e-04
-2.165625000000000000e+01,-7.786799295759205819e-04,-9.005806248687520110e-04
-2.146875000000000000e+01,4.448584225840157558e-04,1.553310123254547648e-04
-2.128125000000000000e+01,-5.316507710798612507e-04,-3.074432957790307341e-04
-2.109375000000000000e+01,-3.122027654804959695e-04,1.370721877096414687e-04
-2.090625000000000000e+01,3.293874260035245527e-05,-1.064504869136229104e-03
-2.071875000000000000e+01,-6.462900163262119690e-06,-1.406055807811057434e-04
-2.053125000000000000e+01,-2.716445194417271836e-04,-2.317641512004087190e-04
-2.034375000000000000e+01,-4.124519819703742485e-05,-3.184602396268942925e-04
-2.015625000000000000e+01,2.736232202792399093e-04,1.272861397341173983e-04
-1.996875000000000000e+01,1.072007660631868475e-04,-1.031309456838158667e-03
-1.978125000000000000e+01,3.287701398067000014e-04,2.618797584306165049e-04
-1.959375000000000000e+01,-1.778755970738288283e-04,-3.533571973566296265e-04
-1.940625000000000000e+01,1.356508033822922954e-04,-7.772038816522552906e-05
-1.921875000000000000e+01,1.586055426437971150e-04,-3.479163174144872528e-04
-1.903125000000000000e+01,2.819535418518981373e-05,3.045705535003051523e-04
-1.884375000000000000e+01,2.310190820968838210e-04,-4.130035558063127610e-04
-1.865625000000000000e+01,-4.746329040492547335e-04,-1.174957597323000869e-04
-1.846875000000000000e+01,1.106144319780177909e-04,9.135424827544369464e-05
-1.828125000000000000e+01,1.254959294390012303e-04,3.097864686933959888e-04
-1.809375000000000000e+01,-2.987452244801458434e-04,-4.297692677743825129e-04
-1.790625000000000000e+01,2.513204851775086013e-04,-2.014337763167617368e-04
-1.771875000000000000e+01,-2.445550295580023459e-04,-1.037540316228380277e-03
-1.753125000000000000e+01,7.288286848339264878e-04,-4.688659261820049551e-05
-1.734375000000000000e+01,-4.791752030431917220e-04,-3.560292168067746843e-04
-1.715625000000000000e+01,-1.584039188728958436e-05,-1.503542035932170506e-04
-1.696875000000000000e+01,1.689565976368267997e-04,-7.677308144531380663e-04
-1.678125000000000000e+01,2.864569734807309587e-04,4.594290246551224755e-05
-1.659375000000000000e+01,-2.438117327069333484e-04,-4.476124601326958441e-04
-1.640625000000000000e+01,3.444039146227595438e-04,-6.158981190829138086e-05
-1.621875000000000000e+01,1.682852895639186386e-04,-6.104006726870281341e-04
-1.603125000000000000e+01,1.167798115028206851e-04,-5.014716972340238499e-05
-1.584375000000000000e+01,2.953356245338767394e-04,-4.120924102233303188e-04
-1.565625000000000000e+01,-2.073628855114861835e-05,-3.469096718689002046e-04
-1.546875000000000000e+01,4.239213381942441572e-04,-1.999689905520796174e-04
-1.528125000000000000e+01,-1.568584818056883989e-05,1.869707747426119226e-04
-1.509375000000000000e+01,6.529504665997443169e-04,-6.242164330210187018e-04
-1.490625000000000000e+01,7.822572693072515904e-05,-1.125613524273205712e-04
-1.471875000000000000e+01,5.729702286176863169e-04,2.938457723393739229e-04
-1.453125000000000000e+01,-6.433648287329507554e-04,-1.007318344999674764e-03
-1.434375000000000000e+01,6.783595772156258974e-04,-5.122492603311101789e-03
-1.415625000000000000e+01,-6.923419294757593434e-05,-3.479725143705536539e-03
-1.396875000000000000e+01,5.821633708793516604e-04,-2.375103278517975980e-03
-1.378125000000000000e+01,-3.293238133912357313e-04,-1.921451572372667727e-03
-1.359375000000000000e+01,1.049483785395821656e-04,-4.486854526471795168e-03
-1.340625000000000000e+01,4.734483417979662434e-04,-9.517310207748153061e-03
-1.321875000000000000e+01,1.969269863393297015e-04,-1.106211859327910219e-02
-1.303125000000000000e+01,6.752595456400722895e-04,-1.543448883409404004e-02
-1.284375000000000000e+01,7.847724587228821491e-04,-1.952064031362166219e-02
-1.265625000000000000e+01,8.162374923919024639e-04,-1.837153469910912662e-02
-1.246875000000000000e+01,6.714326027117412110e-04,-1.495316954818193267e-02
-1.228125000000000000e+01,1.375544872105338712e-03,-2.694329085818658598e-02
-1.209375000000000000e+01,1.442806353902481575e-03,-2.165028982967154292e-02
-1.190625000000000000e+01,1.318136975994255167e-03,-3.271987810832399646e-02
-1.171875000000000000e+01,2.092416971218424848e-03,-3.374808167989851171e-02
-1.153125000000000000e+01,1.731134701617342841e-03,-3.577939118720863121e-02
-1.134375000000000000e+01,2.142073614702644235e-03,-4.412758941096406318e-02
-1.115625000000000000e+01,3.086209274233198130e-03,-5.902382017606910836e-02
-1.096875000000000000e+01,2.633623983089528053e-03,-6.798772789473694900e-02
-1.078125000000000000e+01,4.165794179946002984e-03,-8.113684166656831565e-02
-1.059375000000000000e+01,3.928965061462008634e-03,-9.720379283419955385e-02
-1.040625000000000000e+01,6.068889670715060802e-03,-1.106082975149345060e-01
-1.021875000000000000e+01,7.241107910700428363e-03,-1.587639014701442974e-01
-1.003125000000000000e+01,8.739835190563649547e-03,-1.682118860258672299e-01
-9.843750000000000000e+00,1.067007398384034467e-02,-2.202953627828092564e-01
-9.656250000000000000e+00,1.034174931930720298e-02,-2.270933374941979110e-01
-9.468750000000000000e+00,1.303276936419339727e-02,-2.845867961110499778e-01
-9.281250000000000000e+00,1.350417107694412699e-02,-3.126038046412409344e-01
-9.093750000000000000e+00,1.728351319249288309e-02,-3.862126179870957188e-01
-8.906250000000000000e+00,1.856346194516245163e-02,-4.316781976762005257e-01
-8.718750000000000000e+00,2.335727308198376484e-02,-5.219190757224358990e-01
-8.531250000000000000e+00,2.649020799374790514e-02,-5.894283847313284141e-01
-8.343750000000000000e+00,3.048778964100606892e-02,-6.922858751005414035e-01
-8.156250000000000000e+00,3.773887863020375377e-02,-8.383844310150356804e-01
-7.968750000000000000e+00,4.357231404990757895e-02,-9.610041097947821243e-01
-7.781250000000000000e+00,5.518860391932922660e-02,-1.248079864317519494e+00
-7.593750000000000000e+00,6.610907536528998207e-02,-1.481130793629048092e+00
-7.406250000000000000e+00,8.243546911386889775e-02,-1.850539501455640945e+00
-7.218750000000000000e+00,9.384322141677525764e-02,-2.103316671252019709e+00
-7.031250000000000000e+00,1.141386039074216985e-01,-2.532280160528794788e+00
-6.843750000000000000e+00,1.404230906565995252e-01,-3.075883778948132807e+00
-6.656250000000000000e+00,1.668610480965218024e-01,-3.653711045853221151e+00
-6.468750000000000000e+00,2.046273600187631381e-01,-4.471865766810642739e+00
-6.281250000000000000e+00,2.350115315609209166e-01,-5.180824255055024530e+00
-6.093750000000000000e+00,2.893847720463518236e-01,-6.360167169839877843e+00
-5.906250000000000000e+00,3.442857297907326863e-01,-7.566842536631427585e+00
-5.718750000000000000e+00,4.115904927029341298e-01,-8.987864892081741885e+00
-5.531250000000000000e+00,4.884290708549194893e-01,-1.073826276590463635e+01
-5.343750000000000000e+00,5.895320622510951125e-01,-1.285528163903007481e+01
-5.156250000000000000e+00,7.040682692449344859e-01,-1.535239799056869003e+01
-4.968750000000000000e+00,8.448257753121957148e-01,-1.840818687154544264e+01
-4.781250000000000000e+00,1.028022670449270759e+00,-2.228319138822238443e+01
-4.593750000000000000e+00,1.233370348968045427e+00,-2.658331501292384758e+01
-4.406250000000000000e+00,1.475874860190348858e+00,-3.163898728742701394e+01
-4.218750000000000000e+00,1.756946679271316647e+00,-3.737085802503953857e+01
-4.031250000000000000e+00,2.111913481847070617e+00,-4.442385256154314277e+01
-3.843750000000000000e+00,2.526132848111752871e+00,-5.302691537074314709e+01
-3.656250000000000000e+00,3.041586770451560895e+00,-6.324889395928943969e+01
-3.468750000000000000e+00,3.665335109577706696e+00,-7.502733769632411054e+01
-3.281250000000000000e+00,4.379504162948275159e+00,-8.876216319607475214e+01
-3.093750000000000000e+00,5.210880474023396935e+00,-1.041860329036100126e+02
-2.906250000000000000e+00,6.233596700802804591e+00,-1.227677316446220459e+02
-2.718750000000000000e+00,7.383115125229792852e+00,-1.427957671850476515e+02
-2.531250000000000000e+00,8.712710062887937923e+00,-1.646644937750604072e+02
-2.343750000000000000e+00,1.027019407055254696e+01,-1.886071618061720301e+02
-2.156250000000000000e+00,1.195998276072011279e+01,-2.134524519735926162e+02
-1.968750000000000000e+00,1.382262763190914256e+01,-2.384347273806548060e+02
-1.781250000000000000e+00,1.577955976595362486e+01,-2.620292781680086023e+02
-1.593750000000000000e+00,1.780313865376736970e+01,-2.822903104266384844e+02
-1.406250000000000000e+00,1.979409982254943756e+01,-2.985100185523861001e+02
-1.218750000000000000e+00,2.163394436572514223e+01,-3.082256253749002326e+02
-1.031250000000000000e+00,2.321556300435806008e+01,-3.104148597524301749e+02
-8.437500000000000000e-01,2.436544796366800369e+01,-3.054055345557972032e+02
-6.562500000000000000e-01,2.500760922287502552e+01,-2.921038172506080173e+02
-4.687500000000000000e-01,2.500772457860181675e+01,-2.724543149314686161e+02
-2.812500000000000000e-01,2.438498584851949147e+01,-2.480982747609038483e+02
-9.375000000000000000e-02,2.314699247655420322e+01,-2.212085647890581583e+02
9.375000000000000000e-02,2.132671293780074961e+01,-1.918617705000124261e+02
2.812500000000000000e-01,1.921526403448780229e+01,-1.638636476730669926e+02
4.687500000000000000e-01,1.686390685566287573e+01,-1.370765767249667135e+02
6.562500000000000000e-01,1.442639507210698468e+01,-1.134457592889731643e+02
8.437500000000000000e-01,1.201902175268752160e+01,-9.207813847875587498e+01
1.031250000000000000e+00,9.836052279322004210e+00,-7.381667509780140790e+01
1.218750000000000000e+00,7.913440045474459339e+00,-5.871190548966706046e+01
1.406250000000000000e+00,6.246617319435728177e+00,-4.669897398221567641e+01
1.593750000000000000e+00,4.813064346054915177e+00,-3.685550194125448797e+01
1.781250000000000000e+00,3.796448550018808987e+00,-2.868139776634779992e+01
1.968750000000000000e+00,2.884410926808499198e+00,-2.237265194895590525e+01
2.156250000000000000e+00,2.240698761405226946e+00,-1.660523362516556745e+01
2.343750000000000000e+00,1.679701177801590006e+00,-1.368159234642305933e+01
2.531250000000000000e+00,1.295019020212436089e+00,-1.080863759258932078e+01
2.718750000000000000e+00,9.589286505071044076e-01,-8.277838419778817070e+00
2.906250000000000000e+00,7.498910723023612945e-01,-6.746474940603320647e+00
3.093750000000000000e+00,5.938719575610917900e-01,-4.656615722323749651e+00
3.281250000000000000e+00,4.758399721080195377e-01,-3.863219158104897133e+00
3.468750000000000000e+00,3.589559620074282975e-01,-3.184734821856437748e+00
3.656250000000000000e+00,3.354979241629933995e-01,-2.519994787849782369e+00
3.843750000000000000e+00,1.800300533772087874e-01,-1.758575263060521365e+00
4.031250000000000000e+00,1.846789960604127145e-01,-1.254956579799966221e+00
4.218750000000000000e+00,1.415725189063721245e-01,-8.954844729629769517e-01
4.406250000000000000e+00,2.589412672219282285e-02,-8.064568531992790668e-01
4.593750000000000000e+00,9.982355870253911689e-02,-3.712986516484875210e-01
4.781250000000000000e+00,1.270459341789376140e-01,-3.755825431408652548e-01
4.968750000000000000e+00,6.835370245457284000e-02,-6.998799900393350981e-01
5.156250000000000000e+00,2.648380757814550179e-02,-6.820591855153566030e-01
5.343750000000000000e+00,5.139232042107266807e-02,-5.600818148815847053e-01
5.531250000000000000e+00,6.861453608044598695e-02,-5.078594675246961287e-01
5.718750000000000000e+00,1.156702055509413185e-01,-7.678508144454383455e-01
5.906250000000000000e+00,3.410962773342873788e-02,-2.277586445694907979e-01
6.093750000000000000e+00,1.079305801690111366e-02,-6.507017132335306542e-01
6.281250000000000000e+00,8.359643195812793692e-02,-3.135967821062877192e-01
6.468750000000000000e+00,9.017649503839209046e-02,-4.544366555165879618e-02
6.656250000000000000e+00,6.526096429942640498e-02,-5.176915103891133185e-02
6.843750000000000000e+00,5.883877803307768772e-02,-2.416695630488447932e-01
7.031250000000000000e+00,3.034858424291542178e-02,-5.264463960629086614e-01
7.218750000000000000e+00,2.026787811017527474e-02,-1.951509871213374936e-01
7.406250000000000000e+00,6.509229548214534589e-02,-3.256390746470003705e-01
7.593750000000000000e+00,1.231532744599377338e-01,-1.085459276682172458e-01
7.781250000000000000e+00,1.024867335838308691e-01,-5.141267950824612853e-02
7.968750000000000000e+00,7.608018332109622861e-02,6.646628646336694146e-02
8.156250000000000000e+00,1.466784425293639060e-01,-9.385597799933975693e-03
8.343750000000000000e+00,1.255019650032096479e-01,-1.416401980079626810e-01
8.531250000000000000e+00,1.519329928379278272e-01,2.738678624633905656e-01
8.718750000000000000e+00,8.826522054923202631e-02,6.117084725838424220e-01
8.906250000000000000e+00,6.850625482275063405e-02,1.293078650087124970e-01
9.093750000000000000e+00,1.350618875979989753e-01,-1.938558321463972334e-01
9.281250000000000000e+00,1.002842591382062665e-01,6.357656356050256363e-02
9.468750000000000000e+00,5.376911935660189101e-02,-4.561917075012615896e-01
9.656250000000000000e+00,7.786069686328289663e-02,-2.260716148634855927e-01
9.843750000000000000e+00,5.412351545264471042e-02,-1.298633875734367393e-03
1.003125000000000000e+01,5.033486308991541591e-02,2.654275953832154755e-01
1.021875000000000000e+01,5.781319309542709561e-02,-3.578385734807625340e-01
1.040625000000000000e+01,4.358960310419490725e-02,7.221918227065771134e-02
1.059375000000000000e+01,4.348835207659362823e-02,-4.916728958302201136e-01
1.078125000000000000e+01,9.780043274062677483e-03,-3.071898084502322490e-02
1.096875000000000000e+01,4.743000196332047835e-02,4.533797882691317227e-01
1.115625000000000000e+01,1.146533795858317717e-02,5.103858486295109742e-01
1.134375000000000000e+01,-4.026393902991287632e-02,4.370748375789332840e-01
1.153125000000000000e+01,7.099790366339675529e-03,6.817781596316763171e-02
1.171875000000000000e+01,3.123235424479275935e-02,2.405005637454564749e-01
1.190625000000000000e+01,-3.405385703321428537e-02,-7.041374746412998320e-02
1.209375000000000000e+01,5.275766731503495066e-02,-6.133508113447874166e-01
1.228125000000000000e+01,6.924896329651630822e-02,-1.535339573333089902e-01
1.246875000000000000e+01,2.869252018327017595e-02,-6.012891318543154284e-01
1.265625000000000000e+01,8.134209873796294232e-02,-1.967002888142417305e-01
1.284375000000000000e+01,-8.587627871648351174e-03,-1.559512876175972451e-01
1.303125000000000000e+01,5.573775104572575856e-02,-1.761236300379493969e-01
1.321875000000000000e+01,7.292867167099359449e-02,-8.467631894497174017e-01
1.340625000000000000e+01,7.244343156958166219e-02,-3.523859996497833436e-01
1.359375000000000000e+01,9.216256535313505083e-02,-1.430934954382792057e-01
1.378125000000000000e+01,3.914048275963466494e-02,-5.435681172172621700e-01
1.396875000000000000e+01,5.030687769946950993e-02,-2.933199558290198183e-01
1.415625000000000000e+01,5.314305468297675361e-02,-3.289488827094544376e-01
1.434375000000000000e+01,7.703195149512964690e-02,-3.053444552628832298e-01
1.453125000000000000e+01,-2.446724432202529442e-02,-7.075959978178048004e-02
1.471875000000000000e+01,7.312299736666716399e-02,-1.537571452491306445e-01
1.490625000000000000e+01,5.245916885756685133e-02,6.941184148604406801e-02
1.509375000000000000e+01,6.101919063704031032e-02,1.490309821167556947e-01
1.528125000000000000e+01,5.626424593032197663e-02,1.984930875953523355e-01
1.546875000000000000e+01,6.715564179707200765e-02,-2.959518183217824117e-01
1.565625000000000000e+01,9.558632209032680294e-02,-5.719433393341546434e-01
1.584375000000000000e+01,4.601562660920421877e-02,-2.072394689215855124e-01
1.603125000000000000e+01,7.918896431419852888e-03,-6.457074681726737708e-01
1.621875000000000000e+01,6.165661769293251382e-02,1.238840486650190087e-01
1.640625000000000000e+01,-3.311046263300454484e-02,1.130056271054513672e-02
1.659375000000000000e+01,3.979322286052422442e-02,9.268777603855937741e-02
1.678125000000000000e+01,8.610167543619695607e-02,1.860547335708417904e-01
1.696875000000000000e+01,-3.917170432586658535e-03,-9.160560039620690986e-02
1.715625000000000000e+01,5.706263917498688443e-02,4.586931324696195134e-01
1.734375000000000000e+01,4.892893794021802023e-04,7.297672354354745039e-02
1.753125000000000000e+01,2.876045377661284874e-03,-9.466093802222985687e-02
1.771875000000000000e+01,3.761982924453377564e-02,4.203389641190824477e-02
1.790625000000000000e+01,6.828765265566971721e-03,-3.728473214495977572e-01
1.809375000000000000e+01,3.259986094192868222e-03,1.646246040588721371e-01
1.828125000000000000e+01,7.961841407548320149e-02,-1.269267689695539048e-01
1.846875000000000000e+01,6.760736973690484319e-02,-8.916405855075026921e-02
1.865625000000000000e+01,6.866702135627633652e-02,-1.059754534691137451e-01
1.884375000000000000e+01,1.178573112007654800e-01,-4.263572981155618891e-01
1.903125000000000000e+01,5.658111084979111638e-02,-3.601764930464241843e-01
1.921875000000000000e+01,5.512415602723308439e-03,-4.109764980826469127e-01
1.940625000000000000e+01,1.219773065050588912e-01,-3.862792126475653731e-01
1.959375000000000000e+01,9.508048993704676377e-02,-2.838643428147804570e-01
1.978125000000000000e+01,6.142733527394739212e-02,-1.168115777179821180e-01
1.996875000000000000e+01,2.422418255856939595e-02,7.163840931150389224e-02
2.015625000000000000e+01,5.888832028777812866e-02,2.541864249485854543e-01
2.034375000000000000e+01,9.002471195586281283e-02,4.856581668780108885e-01
2.053125000000000000e+01,1.328167802267898878e-02,9.523197733730341952e-01
2.071875000000000000e+01,3.070449444062717248e-02,6.633897175822767167e-02
2.090625000000000000e+01,2.412976420987433812e-02,4.166745645212586169e-01
2.109375000000000000e+01,-2.345853057450142387e-02,6.698730140550424039e-01
2.128125000000000000e+01,5.351999924202743841e-02,-2.468364799601374671e-01
2.146875000000000000e+01,5.548933826496238453e-02,4.407058785358231034e-02
2.165625000000000000e+01,6.266064408990246193e-02,5.545601029379270130e-01
2.184375000000000000e+01,-6.864435401368496059e-03,-2.481780806511153514e-01
2.203125000000000000e+01,2.092015719108530902e-02,1.065509008468268348e-01
2.221875000000000000e+01,9.358771747770333604e-03,-1.100249909734714038e-01
2.240625000000000000e+01,8.287724887375702565e-02,3.642198250976491636e-01
2.259375000000000000e+01,3.272322706244779056e-02,-3.464401232205034376e-01
2.278125000000000000e+01,7.048612031196910266e-02,-2.848903890429426156e-01
2.296875000000000000e+01,5.850344690904307754e-02,-2.062189527656528298e-01
2.315625000000000000e+01,8.660503372439620762e-02,-3.965099910228389035e-01
2.334375000000000000e+01,6.447894540586673884e-02,-3.330739912311173612e-01
2.353125000000000000e+01,1.774124749442762550e-02,2.866568915051743716e-01
2.371875000000000000e+01,4.133701135542366956e-02,-3.392894257699765603e-01
2.390625000000000000e+01,1.196704434601798539e-01,7.966595381247998375e-03
2.409375000000000000e+01,2.385175303983544381e-02,4.035125885850447958e-01
2.428125000000000000e+01,1.040536640576590344e-01,-5.376165579455687293e-01
2.446875000000000000e+01,9.354118773352126937e-02,3.292787398916630082e-01
2.465625000000000000e+01,-5.327202937479569300e-03,-2.202302840291565644e-01
2.484375000000000000e+01,2.830339453876717926e-02,-7.255188908882814758e-02
2.503125000000000000e+01,1.063449902019897308e-03,1.497880272784186673e-01
2.521875000000000000e+01,-1.659065830156691845e-02,5.723765298524767786e-01
2.540625000000000000e+01,-4.262947709008813035e-03,9.685521187557810663e-02
2.559375000000000000e+01,2.368977949689110574e-02,-9.804701299765383737e-02
2.578125000000000000e+01,-2.048413190888709323e-02,4.443971944524207629e-01
2.596875000000000000e+01,-1.125962119378698389e-02,-2.027723631378535174e-01
2.615625000000000000e+01,1.318690547245182643e-02,1.198167418354216807e-01
2.634375000000000000e+01,-4.379727236566566262e-02,-1.494502332043623483e-01
2.653125000000000000e+01,1.009365761795208982e-01,2.218529909422102264e-01
2.671875000000000000e+01,1.331551299631428265e-02,-7.651862946781307073e-02
2.690625000000000000e+01,7.287491456580141858e-02,-2.326832863794834338e-01
2.709375000000000000e+01,3.951152873470675786e-02,-2.980263955657846964e-01
2.728125000000000000e+01,-1.505260612026404488e-02,-3.393982984926253721e-01
2.746875000000000000e+01,4.931094658135748432e-02,-2.209401244694788602e-01
2.765625000000000000e+01,2.641196096007547567e-02,-1.310931993277222318e-01
2.784375000000000000e+01,4.475557266347607310e-02,-3.876672138578669546e-01
2.803125000000000000e+01,5.681075849693684177e-02,-4.304504604555745573e-01
2.821875000000000000e+01,3.267084749401760746e-02,8.078942382732634542e-02
2.840625000000000000e+01,3.484210434480417007e-02,-2.534023401708793699e-01
2.859375000000000000e+01,-1.232192169734958043e-02,2.419851357896618538e-02
2.878125000000000000e+01,2.701169886849186241e-02,-5.300647796628652486e-01
2.896875000000000000e+01,2.167870319861719963e-02,-3.210143237615454836e-01
2.915625000000000000e+01,3.738494965969607620e-02,-1.082194341747708677e-01
2.934375000000000000e+01,-4.125054208904543884e-02,2.184896646997458447e-01
2.953125000000000000e+01,2.397103781760279162e-03,2.137109181052210261e-02
2.971875000000000000e+01,1.131722744282512849e-01,2.031234474325458450e-01
2.990625000000000000e+01,9.119675959331630111e-02,1.061019854221285641e-01
3.009375000000000000e+01,2.878774028816621922e-02,2.390196463201448296e-01
3.028125000000000000e+01,3.844539627291965189e-02,-1.574967354154352961e-01
3.046875000000000000e+01,6.087454529377112067e-02,2.124051068936694264e-01
3.065625000000000000e+01,7.656833595943624005e-02,-2.170728835405384416e-01
3.084375000000000000e+01,4.486046203280125155e-02,2.430805184747271142e-01
3.103125000000000000e+01,6.774341364507563412e-02,6.066523148030853463e-01
3.121875000000000000e+01,1.035913453881960322e-01,8.935505252458142422e-02
3.140625000000000000e+01,9.834256251087936107e-02,1.791387227586085373e-01
3.159375000000000000e+01,7.233191734343336066e-02,-1.244770249232374226e-02
3.178125000000000000e+01,1.038512586548279160e-01,-2.465267618824498186e-01
3.196875000000000000e+01,3.484753671106943784e-02,-2.478354016782020608e-01
3.215625000000000000e+01,6.510215796021157075e-02,-4.567636180732961293e-01
3.234375000000000000e+01,2.828140244027110839e-02,7.967765989562280993e-02
3.253125000000000000e+01,-4.950954365888549091e-02,-1.338814182968803834e-01
3.271875000000000000e+01,4.586410811711516544e-02,-2.764796718753075311e-01
3.290625000000000000e+01,1.568830199030912809e-02,3.488661264054826461e-02
3.309375000000000000e+01,4.218833429773383159e-02,-4.954699818328833771e-01
3.328125000000000000e+01,-4.411313047057774384e-03,6.221101643745896581e-03
3.346875000000000000e+01,5.931042299138766793e-02,-6.374349164246950750e-01
3.365625000000000000e+01,-4.587706090291021610e-04,-1.770879682473491812e-01
3.384375000000000000e+01,9.788767707692613840e-02,1.324791131486904305e-01
3.403125000000000000e+01,1.241415437631587793e-01,6.401388327643076082e-02
3.421875000000000000e+01,6.492532382320348461e-02,2.541096641845683735e-01
3.440625000000000000e+01,8.466502269048703511e-02,-1.479241402989828202e-02
3.459375000000000000e+01,7.923726065959613152e-02,4.099061802571100088e-01
3.478125000000000000e+01,3.465829460216696134e-02,-2.174859963579649502e-01
3.496875000000000000e+01,7.398575580070598789e-02,4.258726399528143247e-01
3.515625000000000000e+01,9.247682863504280704e-02,3.114124502232584746e-01
3.534375000000000000e+01,7.137058391778339228e-02,6.346106766879131555e-01
3.553125000000000000e+01,9.742412366225039477e-02,1.811248321595826383e-01
3.571875000000000000e+01,1.511983684892470592e-02,-3.408806032071538539e-01
3.590625000000000000e+01,7.570344079381641222e-02,-6.116563817823816862e-02
3.609375000000000000e+01,4.152643063302718929e-02,-3.013067070266117753e-01
3.628125000000000000e+01,3.867954495177627905e-02,-1.212838859447344930e-01
3.646875000000000000e+01,1.803129545469062123e-02,-4.016413420336562012e-01
3.665625000000000000e+01,4.229838350720172002e-02,-1.931457511007863559e-01
3.684375000000000000e+01,-2.406797834038343353e-02,2.243490465333195516e-01
3.703125000000000000e+01,5.745522893205645687e-02,-2.773737884080844651e-01
3.721875000000000000e+01,3.135588989806592508e-03,-2.799182405533144902e-01
3.740625000000000000e+01,3.861941336423058146e-02,-5.016511328127251090e-01
3.759375000000000000e+01,7.960063631516334226e-02,-1.767895741800771248e-01
3.778125000000000000e+01,8.009623581723701591e-02,-4.660865023853943967e-01
3.796875000000000000e+01,9.147844439571883868e-02,-3.099363401980781418e-02
3.815625000000000000e+01,7.697430494573609394e-02,4.322883624507767308e-01
3.834375000000000000e+01,2.590095717808083009e-02,3.663306549924527644e-03
3.853125000000000000e+01,-2.748812453117466248e-02,-7.839587570643402614e-02
3.871875000000000000e+01,1.277948635469670080e-01,1.387202944289356310e-02
3.890625000000000000e+01,4.727909458438261936e-03,7.613289042678275109e-01
3.909375000000000000e+01,2.352576592335253736e-02,8.195389624850122345e-01
3.928125000000000000e+01,4.038003275570645201e-02,3.940980430598983730e-01
3.946875000000000000e+01,1.570567882416185057e-02,1.606313152165910196e-01
3.965625000000000000e+01,1.388851282153780176e-02,3.905831105296897476e-02
3.984375000000000000e+01,5.668040058888834665e-02,1.826864599312045812e-01
4.003125000000000000e+01,5.970958956041272359e-02,1.629749185391915489e-01
4.021875000000000000e+01,2.282643360469194249e-02,1.614736031490338064e-01
4.040625000000000000e+01,2.907640329907223986e-02,2.044989799093457350e-01
4.059375000000000000e+01,6.666758458871413495e-02,-3.924509410423695499e-01
4.078125000000000000e+01,4.829946685593711209e-02,4.779801497840878710e-01
4.096875000000000000e+01,5.690252054945688087e-02,2.318232514200246897e-01
4.115625000000000000e+01,3.430401174371411344e-02,4.500950812126802703e-01
4.134375000000000000e+01,9.724749338005267418e-03,-1.252236532388053547e-01
4.153125000000000000e+01,2.979100398292189311e-02,2.395085569538650816e-01
4.171875000000000000e+01,1.551561352640362657e-02,-3.463085476224136983e-02
4.190625000000000000e+01,6.102537513150707582e-02,-1.553582242757158838e-01
4.209375000000000000e+01,5.283593733480529409e-03,-3.714179374594266392e-01
4.228125000000000000e+01,-4.032776624072198501e-03,5.165093822575670401e-01
4.246875000000000000e+01,1.735460602482419290e-02,2.977279843348412669e-01
4.265625000000000000e+01,2.425099637655137030e-02,-1.307851019202530551e-01
4.284375000000000000e+01,-1.818060039397551009e-02,-1.921337186784057849e-01
4.303125000000000000e+01,4.758113324054136228e-02,5.929948347362596905e-01
4.321875000000000000e+01,3.203338972060976175e-02,3.651234937368599276e-01
4.340625000000000000e+01,4.861285184787789149e-03,-2.129754121312146253e-01
4.359375000000000000e+01,-9.031545501727578085e-03,5.020895123773243540e-01
4.378125000000000000e+01,1.123953600392724184e-02,3.361824632529248902e-01
4.396875000000000000e+01,-1.209512074949259386e-02,-3.297100730798945278e-01
4.415625000000000000e+01,6.984411524372546864e-02,-5.221349463676006053e-02
4.434375000000000000e+01,4.770339835485515323e-02,1.616600646436836541e-01
4.453125000000000000e+01,6.606038213145382088e-02,1.821022939437568766e-01
4.471875000000000000e+01,2.798366982150923832e-02,3.163688336346126562e-02
4.490625000000000000e+01,-1.488875476778162010e-02,-4.347299797382788711e-01
4.509375000000000000e+01,3.504339701962067011e-03,-1.179084825412246573e-01
4.528125000000000000e+01,5.084958355026003574e-02,-3.633433729893624786e-01
4.546875000000000000e+01,-8.332997419373100456e-03,-4.631087038282544199e-02
4.565625000000000000e+01,8.724621032470736282e-03,1.774874029565012279e-01
4.584375000000000000e+01,2.652631560346208062e-02,8.488603630988222903e-02
4.603125000000000000e+01,-1.284693814558579561e-02,3.620594125931120288e-01
4.621875000000000000e+01,-1.002065898647686026e-02,2.389816001482358843e-01
4.640625000000000000e+01,8.802801967789264381e-03,1.156172975052527363e-01
4.659375000000000000e+01,7.849548796755811964e-02,5.702818352991982920e-01
4.678125000000000000e+01,4.093414341764400888e-02,5.449309273965354805e-01
4.696875000000000000e+01,9.038658655970266409e-02,-1.813693690685909132e-01
4.715625000000000000e+01,6.225301694239249173e-02,-1.393977332317035689e-01
4.734375000000000000e+01,1.034898776202055615e-01,5.093897391408859221e-01
4.753125000000000000e+01,8.446365166588520879e-02,3.417876195208577883e-01
4.771875000000000000e+01,8.068999359939255100e-02,2.146222941400708351e-01
4.790625000000000000e+01,5.686834502832027738e-02,3.432570977481077534e-01
4.809375000000000000e+01,8.745085812363129207e-02,-8.630364992720274131e-02
4.828125000000000000e+01,2.248604747350668731e-02,-4.731704712176565408e-01
4.846875000000000000e+01,4.474610626370179034e-02,7.672799051874790166e-02
4.865625000000000000e+01,1.092052151406335270e-01,3.402517244825276066e-02
4.884375000000000000e+01,6.536442039818268768e-02,1.809572708737903213e-01
4.903125000000000000e+01,6.665012430183026026e-02,-2.740527789965483407e-01
4.921875000000000000e+01,-5.800713773648169536e-02,1.651485617521188942e-01
4.940625000000000000e+01,2.993417681759069637e-02,-2.157000097132879546e-01
4.959375000000000000e+01,2.068458521451077559e-02,-1.371123233392097518e-01
4.978125000000000000e+01,4.603068136422905354e-02,8.710979290862042035e-02
4.996875000000000000e+01,2.430453279370681230e-02,1.166031514813141712e-01
5.015625000000000000e+01,-4.584560827126438198e-03,1.961967007736404867e-01
5.034375000000000000e+01,2.772608678515098291e-02,2.477455397678056670e-01
5.053125000000000000e+01,6.207747517305506335e-02,-2.492556817058471097e-01
5.071875000000000000e+01,9.086193612210990977e-02,2.274518812063774931e-02
5.090625000000000000e+01,-1.498184020078952017e-03,2.352154625675666466e-01
5.109375000000000000e+01,1.943489213654459036e-02,-1.984392718455296745e-01
5.128125000000000000e+01,1.219605332289575017e-02,-1.491286347431639570e-01
5.146875000000000000e+01,4.551003155863497796e-02,-7.797252539228338719e-02
5.165625000000000000e+01,5.250882542014778664e-03,-4.896696580503032692e-01
5.184375000000000000e+01,3.057750188960994819e-02,1.812402439303184565e-01
5.203125000000000000e+01,3.388692952924543533e-02,-1.553230548931026078e-01
5.221875000000000000e+01,2.403481062603418650e-02,2.268505584119964169e-01
5.240625000000000000e+01,4.218063027464324932e-02,5.137520917264453146e-01
5.259375000000000000e+01,1.957558110657942052e-02,3.401886053347880079e-02
5.278125000000000000e+01,9.012387146673006555e-02,2.514300103480877624e-01
5.296875000000000000e+01,3.750028099774738166e-02,5.539312695952958165e-01
5.315625000000000000e+01,4.736586769507766803e-02,-3.624727927818014450e-01
5.334375000000000000e+01,-8.816875227537934734e-03,-4.135256810548071371e-02
5.353125000000000000e+01,7.711352925258552204e-02,-2.283608528097431645e-01
5.371875000000000000e+01,-6.484551180969333473e-02,2.557057961433883975e-02
5.390625000000000000e+01,4.563630394393669576e-02,4.528781897808755730e-01
5.409375000000000000e+01,-6.232993568943356877e-03,4.748041675151171148e-01
5.428125000000000000e+01,-5.663663059110035647e-03,5.053614067605849414e-01
5.446875000000000000e+01,6.122297595919690139e-02,1.397730255011424561e-01
5.465625000000000000e+01,4.793584234086267770e-02,4.387232931460403051e-01
5.484375000000000000e+01,8.965980629537284585e-02,6.802974829802792556e-01
5.503125000000000000e+01,1.037939753854146829e-01,1.543380570839758548e-01
5.521875000000000000e+01,5.416851127507982255e-02,8.713174175650806319e-02
5.540625000000000000e+01,8.951789806110355130e-02,2.324158042088697584e-01
5.559375000000000000e+01,7.944667994620147056e-02,-2.734952733669615554e-02
5.578125000000000000e+01,1.009635300041367145e-01,2.360693097351145298e-01
5.596875000000000000e+01,1.702892962259738852e-02,-6.228903085221304536e-02
5.615625000000000000e+01,5.076441687218391507e-02,7.926203185664348894e-02
5.634375000000000000e+01,3.670997022840083446e-02,3.892089999100960540e-01
5.653125000000000000e+01,1.826458190708990514e-02,-3.077635106467937476e-01
5.671875000000000000e+01,7.946586817953971149e-02,1.903170880604534432e-01
5.690625000000000000e+01,6.333660638051696878e-02,2.049125671235287882e-01
5.709375000000000000e+01,4.762055934051545592e-03,6.351484717845323758e-02
5.728125000000000000e+01,9.439963593993638824e-02,4.247843450053778724e-02
5.746875000000000000e+01,4.013723329634899528e-02,-1.298424931949284655e-01
5.765625000000000000e+01,7.331762945663911069e-02,-4.110150038681581464e-02
5.784375000000000000e+01,2.969226540270142323e-02,2.434113487296940548e-01
5.803125000000000000e+01,3.906257244308619647e-02,-6.994194295040756515e-02
5.821875000000000000e+01,8.420451302322362608e-02,2.963247464931839659e-01
5.840625000000000000e+01,1.654547220410051978e-02,-2.036639770331589716e-01
5.859375000000000000e+01,-4.513826217171867938e-02,-3.804413514739053426e-01
5.878125000000000000e+01,7.584948166382332602e-03,3.008851418807978462e-01
5.896875000000000000e+01,-3.274797814086127801e-03,-2.716375941272985983e-02
5.915625000000000000e+01,3.379233172847762035e-02,-4.501367111196827864e-01
5.934375000000000000e+01,7.575838246722810254e-02,3.151059727431970714e-02
5.953125000000000000e+01,1.884365298704437919e-02,1.368189194955107268e-01
5.971875000000000000e+01,2.435992752266713524e-02,3.252869555328743445e-01
5.990625000000000000e+01,2.493034087734713466e-03,-1.514291210007172594e-01
6.009375000000000000e+01,5.500341662236962748e-02,5.708324295582656305e-02
6.028125000000000000e+01,9.605038469101145893e-02,-9.830843301989489191e-02
6.046875000000000000e+01,9.248949746181267528e-02,-6.175300631613822588e-02
6.065625000000000000e+01,9.348247480474469739e-02,-1.016028290910355736e-01
6.084375000000000000e+01,3.550277266815271560e-02,-3.270506997359063917e-01
6.103125000000000000e+01,5.514048386137915259e-02,-6.972003109152069555e-01
6.121875000000000000e+01,5.276225395927269801e-02,-3.415475340006821625e-01
6.140625000000000000e+01,3.485174219684950003e-02,-5.038304993877318338e-02
6.159375000000000000e+01,6.852985918406773180e-02,-1.971638457326889693e-01
6.178125000000000000e+01,2.878596263275312594e-02,-4.368786252973677620e-02
6.196875000000000000e+01,4.838210469188197749e-02,-1.825110549208091015e-01
6.215625000000000000e+01,3.606275533738312333e-02,-7.069340191102924109e-02
6.234375000000000000e+01,4.776767471700793521e-02,2.675862485262143764e-01
6.253125000000000000e+01,9.284523419435686264e-02,1.762324505041306111e-01
6.271875000000000000e+01,7.362465588199995636e-02,-2.862944202586561460e-01
6.290625000000000000e+01,1.117066973714884170e-01,-1.940200205835083125e-01
6.309375000000000000e+01,6.469965754479289899e-02,-2.292057008601489088e-01
6.328125000000000000e+01,1.025463524544392158e-01,-2.281125359309612577e-01
6.346875000000000000e+01,5.690385061711822345e-02,-2.970743674842992732e-01
6.365625000000000000e+01,2.516184017365219461e-02,-7.943844352467976933e-03
6.384375000000000000e+01,-1.148672865242872376e-02,-2.715798704223004734e-01
6.403125000000000000e+01,6.433036558439653163e-02,7.577293644459359712e-03
6.421875000000000000e+01,3.347941844683077761e-02,3.191963370443318126e-02
6.440625000000000000e+01,1.058441587310738896e-01,-5.006058936072861343e-01
6.459375000000000000e+01,3.798620197599689163e-02,-2.603576661620934374e-01
6.478125000000000000e+01,5.643822235472839566e-02,1.830953812520306201e-01
6.496875000000000000e+01,2.866390758715908760e-02,3.982313770788437068e-02
6.515625000000000000e+01,4.142366361678284647e-02,4.696883459830587526e-01
6.534375000000000000e+01,5.940588402600610607e-02,4.083737203103794400e-01
6.553125000000000000e+01,-1.252604139068580480e-03,7.544843126852924797e-01
6.571875000000000000e+01,6.420685852067720134e-02,-3.704039763279070030e-01
6.590625000000000000e+01,8.798099936737457938e-02,1.116896727368725806e-01
6.609375000000000000e+01,8.028714045015306056e-02,5.330027790870417448e-02
6.628125000000000000e+01,4.143770099594235035e-02,8.538659794970726580e-02
6.646875000000000000e+01,5.187671675996341492e-02,5.025821961556005135e-01
6.665625000000000000e+01,9.451359072465947975e-02,3.571922202728217144e-01
6.684375000000000000e+01,1.038764176102233705e-01,1.581818383206439194e-01
6.703125000000000000e+01,4.612292222529390529e-02,2.367372994091283545e-01
6.721875000000000000e+01,8.349011705686848472e-02,2.838547578835743934e-01
6.740625000000000000e+01,1.885786261647126594e-02,1.138936958008116562e-01
6.759375000000000000e+01,3.848552664223348074e-02,1.876856732092733182e-01
6.778125000000000000e+01,2.090265215171882573e-02,-2.820433703305980089e-03
6.796875000000000000e+01,4.483200843370127586e-02,-2.992458115209615244e-01
6.815625000000000000e+01,4.709049401485287945e-02,8.529758403705045566e-02
6.834375000000000000e+01,2.356086671964874313e-02,5.964168266689284792e-01
6.853125000000000000e+01,6.931555888571949708e-02,1.304424932662016090e-01
6.871875000000000000e+01,1.868269047567139296e-02,2.139550778488796823e-01
6.890625000000000000e+01,4.171119200114503656e-02,4.462391356784394247e-01
6.909375000000000000e+01,2.483696951733804781e-02,6.663452665733871072e-01
6.928125000000000000e+01,6.867380345354945348e-03,-6.372304395793548792e-02
6.946875000000000000e+01,1.413180490953891422e-02,4.027313298077501713e-01
6.965625000000000000e+01,7.983875360667980203e-02,1.873524032583020471e-01
6.984375000000000000e+01,5.562350397515558598e-02,5.091797274258738071e-01
7.003125000000000000e+01,2.838506103825011451e-02,4.836902797703714896e-01
7.021875000000000000e+01,6.973736732795998705e-02,4.296671100123603537e-01
7.040625000000000000e+01,9.268820512346565010e-02,-1.884639500777325338e-01
7.059375000000000000e+01,5.288307622042509593e-02,-6.191481069905080403e-02
7.078125000000000000e+01,9.868133148086144502e-02,-1.217585470901951794e-01
7.096875000000000000e+01,1.568140984403498805e-02,-2.580764079893924645e-01
7.115625000000000000e+01,1.527292998544282909e-02,1.740848128150673801e-03
7.134375000000000000e+01,3.089843660755775545e-02,-1.988557418507070906e-01
7.153125000000000000e+01,3.488635470459655608e-02,-2.336223899840206286e-02
7.171875000000000000e+01,6.018648130444148592e-02,3.763003346873574628e-01
7.190625000000000000e+01,7.262548720532890911e-02,8.326241005704559939e-03
7.209375000000000000e+01,5.234741608701654059e-02,2.732912886896770033e-01
7.228125000000000000e+01,7.330148546381565211e-02,6.200431033050506358e-01
7.246875000000000000e+01,4.409898607579521013e-02,5.114084148540030128e-01
7.265625000000000000e+01,7.448781991078590181e-02,8.288800283227146792e-01
7.284375000000000000e+01,6.431638273004125494e-02,4.121344321989113269e-01
7.303125000000000000e+01,3.205698713796323318e-02,1.750875506034503815e-01
7.321875000000000000e+01,5.228966613188390511e-02,4.914276130900248063e-01
7.340625000000000000e+01,7.730348190132474429e-02,1.856040239263734293e-01
7.359375000000000000e+01,1.138894372068932626e-01,6.968547134903246842e-01
7.378125000000000000e+01,1.145053035591416801e-01,6.643722942260410491e-02
7.396875000000000000e+01,8.307382329336121529e-02,-1.653605741733201739e-01
7.415625000000000000e+01,5.790874051172067993e-03,-2.471012486653307860e-01
7.434375000000000000e+01,4.695956174742832445e-02,5.899123336729417133e-02
7.453125000000000000e+01,6.738197300236947740e-03,-1.883155576911121898e-01
7.471875000000000000e+01,1.533284863231187956e-02,-5.912649923076287450e-01
7.490625000000000000e+01,2.343543095662425912e-03,-3.505605835711094187e-01
7.509375000000000000e+01,1.377583248461178300e-02,-3.853056495714213270e-01
7.528125000000000000e+01,-1.561536269601049298e-02,2.050487352727259349e-02
7.546875000000000000e+01,3.502122658142070577e-02,-7.353458690189995650e-02
7.565625000000000000e+01,6.692843886972354994e-02,-2.621603554356681798e-01
7.584375000000000000e+01,4.698939493152920477e-02,3.208207009440116053e-01
7.603125000000000000e+01,6.703128905920152647e-02,2.864026610279495344e-01
7.621875000000000000e+01,9.070056376401680609e-03,-2.005609221922100005e-01
7.640625000000000000e+01,-2.293754334587561061e-02,-3.873124427882999044e-01
7.659375000000000000e+01,4.155835183148326450e-02,2.711879078831600509e-01
7.678125000000000000e+01,7.781882538360207491e-02,8.166216086164013177e-02
7.696875000000000000e+01,1.665378594080380026e-02,5.971081592406335403e-03
7.715625000000000000e+01,3.234461628684925927e-02,2.570640511101203174e-01
7.734375000000000000e+01,5.882073929767273057e-02,2.240710502518652447e-01
7.753125000000000000e+01,2.819905097449293407e-02,-7.566643410763163047e-02
7.771875000000000000e+01,4.769616037108903583e-02,-2.221183132801911597e-01
7.790625000000000000e+01,4.105490334639227967e-02,-9.340067594479251056e-02
7.809375000000000000e+01,7.337162062810875796e-03,-7.615753092591148743e-02
7.828125000000000000e+01,1.602733463712979756e-02,2.243892427807736567e-02
7.846875000000000000e+01,-1.239518658263705220e-02,-8.927964249861020107e-02
7.865625000000000000e+01,5.213197210701991935e-02,-1.753825750057842470e-01
7.884375000000000000e+01,-3.935697538281601737e-03,-3.639393434865212384e-01
7.903125000000000000e+01,4.303301034298101513e-02,-8.187954853391374854e-01
7.921875000000000000e+01,1.004825026058142612e-01,8.634385860290194614e-03
7.940625000000000000e+01,7.916002627301566008e-02,-4.284433930854447681e-02
7.959375000000000000e+01,1.149058297099259107e-02,-3.495614882729114470e-02
7.978125000000000000e+01,5.246546726158385354e-02,-2.887962823905354526e-02
7.996875000000000000e+01,8.022023452218718376e-02,-1.319432835371685542e-01
8.015625000000000000e+01,4.103573918305869483e-02,-1.737299646470091830e-01
8.034375000000000000e+01,5.666817623152553551e-02,-1.978042090665326214e-01
8.053125000000000000e+01,3.766091237308444306e-02,-1.525531074642003659e-01
8.071875000000000000e+01,8.420741419899968605e-02,1.014335035186206824e-01
8.090625000000000000e+01,7.879013380825483637e-02,2.705864961663735357e-01
8.109375000000000000e+01,4.336304221982345553e-02,-1.056028085229456792e-01
8.128125000000000000e+01,4.382073016203946736e-02,-6.522848069835163187e-02
8.146875000000000000e+01,2.853798154482944938e-02,-1.630471450532695599e-01
8.165625000000000000e+01,4.278865963358668978e-02,-3.859242744894970656e-01
8.184375000000000000e+01,1.592256131480951353e-02,-1.828347070738232105e-01
8.203125000000000000e+01,1.360781362362217806e-02,-1.845952473135810123e-01
8.221875000000000000e+01,-9.244881785548386688e-04,-1.546450955042644182e-01
8.240625000000000000e+01,4.695468533171265335e-03,3.915260899669021910e-01
8.259375000000000000e+01,-7.597416480578544906e-03,-3.279152397480515901e-01
8.278125000000000000e+01,2.612680110131293532e-02,-1.078158073900112868e-01
8.296875000000000000e+01,3.743260517482838168e-02,-2.753051642332593474e-02
8.315625000000000000e+01,1.229822323095675074e-01,1.254875685003753460e-02
8.334375000000000000e+01,6.139248441002109757e-02,-5.564475057624633791e-01
8.353125000000000000e+01,2.792612377608350016e-02,-4.278913796777032985e-01
8.371875000000000000e+01,3.453001260432131403e-02,7.220441922845566296e-02
8.390625000000000000e+01,6.781548786563007525e-03,3.967952243195327355e-01
8.409375000000000000e+01,3.503848674174037114e-02,-2.113791404723883716e-01
8.428125000000000000e+01,9.865099618409089999e-03,2.099965746331804439e-01
8.446875000000000000e+01,5.871511060436773732e-02,3.587689797242887835e-01
8.465625000000000000e+01,2.956361946570496002e-02,-2.344125390303304357e-01
8.484375000000000000e+01,1.180616459257066708e-02,2.416532808213673889e-01
8.503125000000000000e+01,4.898442269323766141e-02,4.491215645670934009e-01
8.521875000000000000e+01,-1.694358797328732180e-02,9.727379153605397732e-02
8.540625000000000000e+01,7.948118956049654571e-02,1.757151902722284831e-01
8.559375000000000000e+01,5.585386806032488494e-02,-2.881918423952924968e-01
8.578125000000000000e+01,6.904383157763049894e-02,-2.567845300573878831e-01
8.596875000000000000e+01,5.128509401927772160e-02,-9.766393133361361834e-02
8.615625000000000000e+01,8.891568629711343874e-02,-4.270488119326500964e-01
8.634375000000000000e+01,8.173487394522283012e-02,-2.148544013038815592e-01
8.653125000000000000e+01,2.495036793925464735e-02,-2.128672769341335425e-01
8.671875000000000000e+01,6.467780479850659958e-02,-3.669957449158687268e-01
8.690625000000000000e+01,6.465648980039873095e-03,1.354279899886421390e-01
8.709375000000000000e+01,2.220225676954612481e-02,1.533074473839803886e-01
8.728125000000000000e+01,7.930403373015337820e-02,-1.212922323872192010e-01
8.746875000000000000e+01,5.178247338042751835e-02,-1.296322174927979631e-01
8.765625000000000000e+01,1.580438605056144752e-02,-5.375493366225612135e-01
8.784375000000000000e+01,-5.513827369455270855e-03,1.940033784130719141e-01
8.803125000000000000e+01,3.962993648276835756e-02,-7.529506582903877643e-02
8.821875000000000000e+01,6.176023614368375547e-02,-7.354388532996836148e-02
8.840625000000000000e+01,5.186891247873859356e-02,-6.807129251265564562e-02
8.859375000000000000e+01,5.948016676045142503e-02,-2.369647603599105423e-01
8.878125000000000000e+01,7.241935973215163358e-02,1.065290214368701527e-01
8.896875000000000000e+01,7.801169316515199625e-02,-3.281742079658158673e-01
8.915625000000000000e+01,8.232139360049472998e-02,-6.828962725552401025e-02
8.934375000000000000e+01,2.315779398314532500e-02,-2.740888335526108222e-01
8.953125000000000000e+01,1.095054052047856885e-01,-4.853917010974271307e-01
8.971875000000000000e+01,9.583743617866957720e-03,1.140950724457070464e-01
8.990625000000000000e+01,-1.756937463044039305e-02,-5.020375631931699445e-01
9.009375000000000000e+01,2.581769613016149378e-03,-4.268827252354299162e-01
9.028125000000000000e+01,-5.944776518785488406e-02,-1.564108971572295559e-01
9.046875000000000000e+01,4.080296886091616670e-02,-1.782711961626262109e-01
9.065625000000000000e+01,-1.639407279128590744e-03,4.030981214064013329e-01
9.084375000000000000e+01,-3.044896717996437019e-02,1.392841239303095335e-01
9.103125000000000000e+01,-3.444704556727629097e-03,9.082484601583473705e-02
9.121875000000000000e+01,6.114046781775073214e-03,3.679082100029518188e-02
9.140625000000000000e+01,6.165584629688680707e-02,9.086359357135620485e-02
9.159375000000000000e+01,-1.268146317869423001e-03,-7.564247564099275678e-01
9.178125000000000000e+01,4.339102092477276074e-02,2.180666721089608018e-01
9.196875000000000000e+01,1.947587258061389548e-02,-1.268928760897836128e-01
9.215625000000000000e+01,5.444021931349141141e-02,7.432076147156863044e-02
9.234375000000000000e+01,4.345032776214452497e-02,-1.082497609363883839e-01
9.253125000000000000e+01,4.738836158441017687e-02,-2.895028129470915701e-01
9.271875000000000000e+01,7.400822497480419315e-02,-2.058762465012762277e-01
9.290625000000000000e+01,2.620058467296360050e-02,-3.224842809435699564e-01
9.309375000000000000e+01,1.026410221578544224e-02,-2.335978728485201827e-01
9.328125000000000000e+01,5.541638277337312957e-02,-2.737220472326384879e-02
9.346875000000000000e+01,9.802311027726773318e-03,-8.263811580204105667e-02
9.365625000000000000e+01,6.252789725729712700e-02,-1.761219251974921463e-02
9.384375000000000000e+01,5.285884888439795759e-02,-2.439679941342944858e-01
9.403125000000000000e+01,3.378324669608900876e-02,-1.762226927095582596e-01
9.421875000000000000e+01,7.385739086439002676e-02,-1.645430421796447717e-01
9.440625000000000000e+01,5.384745861628914554e-02,-9.306475252412553800e-01
9.459375000000000000e+01,9.155524229886680132e-02,1.978822463357801098e-01
9.478125000000000000e+01,5.713813868288752928e-02,5.371095391723201828e-02
9.496875000000000000e+01,1.109793983158340325e-01,-3.836738668757391224e-01
9.515625000000000000e+01,6.330136247729001298e-02,-5.283905305082328141e-01
9.534375000000000000e+01,8.809041296217401396e-02,1.398872969684532563e-01
9.553125000000000000e+01,7.401285408296587320e-02,-4.112612453350266151e-01
9.571875000000000000e+01,1.625078504326609163e-01,-1.695043912933726915e-01
9.590625000000000000e+01,6.719055460972356286e-02,-3.657674042214864585e-01
9.609375000000000000e+01,5.897772134748890949e-02,-2.580577624371471757e-04
9.628125000000000000e+01,1.311117891866473428e-01,1.805731335359723744e-01
9.646875000000000000e+01,9.094143930316533897e-02,-2.047171752867029682e-01
9.665625000000000000e+01,6.272663738214134810e-02,-6.329734449908812621e-01
9.684375000000000000e+01,4.765048395208282273e-02,-4.194869156693528112e-01
9.703125000000000000e+01,1.010633043271269571e-01,2.706027771385208780e-01
9.721875000000000000e+01,1.142541538560521985e-01,5.536290876941052375e-02
9.740625000000000000e+01,5.614902054107062668e-02,1.494442380586349373e-01
9.759375000000000000e+01,2.900022340166685808e-02,2.803405463365891137e-01
9.778125000000000000e+01,1.030165090021171181e-01,1.310693990782567653e-01
9.796875000000000000e+01,6.839316539029027808e-02,3.540599834113606903e-01
9.815625000000000000e+01,1.001074409600732906e-03,3.854648376628801998e-01
9.834375000000000000e+01,2.673199350117272388e-02,2.694233017823819409e-01
9.853125000000000000e+01,3.013969154567064379e-02,-1.265159982742147804e-02
9.871875000000000000e+01,3.744115057290287041e-02,3.263846291926029153e-01
9.890625000000000000e+01,-1.388717571371955728e-02,-4.445712329942068664e-01
9.909375000000000000e+01,1.062804905105991793e-01,2.983687789043472094e-01
9.928125000000000000e+01,2.500437820221179663e-02,2.599048141469211259e-01
9.946875000000000000e+01,-4.797606072955318268e-02,1.702397605899932387e-01
9.965625000000000000e+01,3.242528745313677518e-02,1.119357844360138188e-01
9.984375000000000000e+01,3.816225395796379871e-02,5.007242404937244373e-01
1.000312500000000000e+02,9.351041037324137051e-02,4.735786370818857449e-01
1.002187500000000000e+02,9.148842649133825944e-02,3.327035214703357724e-01
1.004062500000000000e+02,4.949163009658263945e-02,3.422310677261179990e-01
1.005937500000000000e+02,5.105361816828235533e-02,-3.341679254519931419e-01
1.007812500000000000e+02,9.214588899780551401e-02,4.349343006542483181e-01
1.009687500000000000e+02,7.268761346905705523e-02,-2.306709385273393309e-01
1.011562500000000000e+02,1.406590447375037911e-01,-2.849664230965345268e-01
1.013437500000000000e+02,7.595516859012718669e-02,5.457166365357579707e-02
1.015312500000000000e+02,6.071210320619968570e-02,-1.762731682970866132e-01
1.017187500000000000e+02,5.802877653344751252e-02,4.016266090559383883e-02
1.019062500000000000e+02,2.071753396140252335e-02,-3.757549381201670258e-01
1.020937500000000000e+02,1.286630142134015387e-02,-3.412979038448895608e-01
1.022812500000000000e+02,4.689307159787858836e-02,-3.214251768381188867e-01
1.024687500000000000e+02,-2.828223262385165526e-02,-6.984426944588335573e-01
1.026562500000000000e+02,6.105498712857126975e-02,-1.480001531691357286e-01
1.028437500000000000e+02,9.781252992661393364e-02,1.572434685873247417e-01
1.030312500000000000e+02,4.604340957628494380e-02,2.579939551261816177e-01
1.032187500000000000e+02,6.704661124256006133e-02,1.076976835408913757e-01
1.034062500000000000e+02,8.342924591289602176e-02,-2.692869400033828242e-01
1.035937500000000000e+02,7.855461485478087980e-02,-1.491535718134855415e-01
1.037812500000000000e+02,1.540297980282900880e-02,-1.269772048083268601e-01
1.039687500000000000e+02,7.192944515996657628e-02,-1.815605459465530203e-01
1.041562500000000000e+02,1.118954502733799927e-01,-3.888632231843303089e-01
1.043437500000000000e+02,5.881200532623154231e-02,-4.081735241571493589e-01
1.045312500000000000e+02,2.517940758298209403e-02,-5.053841491514390327e-01
1.047187500000000000e+02,3.142219834487036678e-02,-6.103407298897423061e-02
1.049062500000000000e+02,4.245986651861244354e-02,-7.944448157564920621e-02
1.050937500000000000e+02,-7.593887183190872747e-03,-2.078209015485867894e-01
1.052812500000000000e+02,7.152903672151467163e-02,-1.106615974957492199e-01
1.054687500000000000e+02,7.265678479843984405e-02,2.949008567860289531e-01
1.056562500000000000e+02,5.431063563604254796e-02,-1.168360083681250217e-01
1.058437500000000000e+02,8.373654247620265778e-02,1.514112896205688230e-01
1.060312500000000000e+02,7.853353905979076899e-02,-2.399331678182932137e-01
1.062187500000000000e+02,6.300090839621930172e-02,-9.751292869964345300e-03
1.064062500000000000e+02,8.109689789965557338e-02,8.061927293772441772e-02
1.065937500000000000e+02,9.655203179481475217e-02,-1.979430527488830194e-01
1.067812500000000000e+02,3.306408137758864996e-02,5.644685459486709078e-03
1.069687500000000000e+02,3.728561794453355560e-02,5.329347056895130663e-01
1.071562500000000000e+02,4.791129318704179241e-02,1.514814359013882950e-01
1.073437500000000000e+02,-9.096073597774534392e-03,4.228883251223862771e-01
1.075312500000000000e+02,1.709922462016777445e-02,5.151353562619078730e-01
1.077187500000000000e+02,5.278222160475820601e-02,2.910883120671314828e-02
1.079062500000000000e+02,6.254974976690164112e-02,3.076059484558584245e-01
1.080937500000000000e+02,4.143351651224236321e-02,2.298145145540786416e-01
1.082812500000000000e+02,8.597115690481871297e-02,8.560968713992735957e-01
1.084687500000000000e+02,4.180479374026901951e-02,6.145105065168365854e-01
1.086562500000000000e+02,1.125278411168011417e-01,3.723095190963761070e-01
1.088437500000000000e+02,2.093376719517436868e-02,3.011178326173364894e-01
1.090312500000000000e+02,8.385131902934972459e-02,-2.607100638834936035e-02
1.092187500000000000e+02,2.765318152519569139e-02,-5.008755552861146043e-01
1.094062500000000000e+02,7.536634725148871894e-02,-1.602365390995714733e-01
1.095937500000000000e+02,-2.731276908224344879e-02,-7.869110119414983728e-01
1.097812500000000000e+02,7.408107078546777302e-03,1.839380231973279933e-01
1.099687500000000000e+02,1.316328570061386927e-02,-2.577407218857956650e-01
1.101562500000000000e+02,4.070966033788181448e-02,1.643981479461160689e-01
1.103437500000000000e+02,4.445691049181732524e-02,-4.606226614489798976e-01
1.105312500000000000e+02,-4.511347599157033983e-02,-3.176047276206190872e-01
1.107187500000000000e+02,9.069750050286984333e-03,-3.107367325355028242e-01
1.109062500000000000e+02,2.691458339644725584e-02,-3.732962375163140223e-01
1.110937500000000000e+02,4.011242807251846898e-03,2.884563802780348851e-03
1.112812500000000000e+02,5.032130106276611059e-02,-4.048633038746629609e-02
1.114687500000000000e+02,3.783203006615565300e-02,-6.413706081265218018e-01
1.116562500000000000e+02,4.950036145343972294e-02,5.054445033550791777e-02
1.118437500000000000e+02,3.540596891257052903e-02,-4.090009451159062337e-01
1.120312500000000000e+02,6.812697694705605045e-02,2.156258138521138790e-01
1.122187500000000000e+02,4.264275348415935696e-02,1.102186843181129916e-02
1.124062500000000000e+02,6.113915181508389196e-02,9.962693062269067923e-02
1.125937500000000000e+02,9.802626421257798484e-02,-1.101403095958062295e-01
1.127812500000000000e+02,4.483526468237641893e-02,-1.346355548158442161e-01
1.129687500000000000e+02,2.039174068528382122e-02,-3.317608756042886853e-01
1.131562500000000000e+02,3.811986515692922239e-02,-1.308546088386890460e-01
1.133437500000000000e+02,5.076878852987931623e-02,2.621807751150981858e-01
1.135312500000000000e+02,2.936576215343222884e-02,2.534317081943129324e-01
1.137187500000000000e+02,8.031419076093015974e-02,-3.246541327467014071e-01
1.139062500000000000e+02,6.629618133810311065e-02,2.475101297096671260e-02
1.140937500000000000e+02,1.262582080046570354e-02,-2.375328588125853457e-01
1.142812500000000000e+02,4.283912588546456846e-02,1.331519949741561959e-01
1.144687500000000000e+02,4.532621073168741077e-02,2.854555356818480050e-01
1.146562500000000000e+02,9.096618897916641799e-02,-1.316354686362615212e-01
1.148437500000000000e+02,7.367033437139980379e-02,-5.798267937603895916e-02
1.150312500000000000e+02,1.125068384314715786e-01,2.462783485800628114e-01
1.152187500000000000e+02,8.718430572091051545e-02,3.304838546410167055e-01
1.154062500000000000e+02,1.431884295669902940e-01,3.411494446530412006e-01
1.155937500000000000e+02,9.168104196379545101e-02,-6.855793871619653146e-02
1.157812500000000000e+02,1.041489634905019557e-01,2.664905717381316208e-03
1.159687500000000000e+02,3.541755450690686757e-02,-1.955555281291765368e-01
1.161562500000000000e+02,9.392596818487675137e-02,4.935895324950934082e-02
1.163437500000000000e+02,9.959027916288221149e-02,-2.271609822559241820e-01
1.165312500000000000e+02,7.823628549041927727e-02,-3.367931853539118947e-01
1.167187500000000000e+02,9.120620013538882631e-02,-2.668144996306409666e-01
1.169062500000000000e+02,4.961589254907039503e-02,-3.896642108213939082e-01
1.170937500000000000e+02,1.652294813452215294e-02,-3.155339423599912152e-01
1.172812500000000000e+02,7.642157071487076792e-02,3.436829240307872624e-01
1.174687500000000000e+02,4.882737408330228845e-02,5.996101821091315287e-02
1.176562500000000000e+02,3.918494986538689773e-02,2.945356470785895908e-01
1.178437500000000000e+02,7.609585358665071908e-02,-1.000893376483986685e-01
1.180312500000000000e+02,8.329303660750042582e-02,7.605095918506776798e-02
1.182187500000000000e+02,8.333356403920788580e-02,-3.977570465315238835e-02
1.184062500000000000e+02,1.847666463558539363e-02,2.553056182807154073e-01
1.185937500000000000e+02,7.547224427224819010e-02,3.056556914223449439e-01
1.187812500000000000e+02,4.385132206749631223e-02,-3.705322564656228224e-01
1.189687500000000000e+02,3.056386437769731401e-02,9.081179376465797759e-02
1.191562500000000000e+02,-1.081314723619186680e-02,-7.328968893478986502e-01
1.193437500000000000e+02,-1.046237557119411576e-03,-2.945916293452910395e-01
1.195312500000000000e+02,-1.349649284917120440e-02,-1.519257106764939635e-01
1.197187500000000000e+02,7.390371195734246612e-02,1.500474156138693616e-01
1.199062500000000000e+02,-3.438906027109567276e-02,1.342708448944733846e-01
1.200937500000000000e+02,2.594355526852609728e-02,6.078151566490532787e-01
1.202812500000000000e+02,6.110635888633453305e-02,3.848101146288911423e-01
1.204687500000000000e+02,3.555275515348910176e-02,2.944240693749122784e-01
1.206562500000000000e+02,3.286748235628067505e-02,1.457576314186326272e-02
1.208437500000000000e+02,3.951804582231943641e-02,1.986134354384887502e-01
1.210312500000000000e+02,8.804560361285496128e-02,2.098709653020307542e-01
1.212187500000000000e+02,5.059005153880491434e-02,1.178690627963021598e-01
1.214062500000000000e+02,1.024381414956536673e-01,-2.517630344914323359e-02
1.215937500000000000e+02,2.494181292288999430e-02,1.781692998501682723e-01
1.217812500000000000e+02,3.371907210933500210e-03,2.704178531004970409e-01
1.219687500000000000e+02,7.940591191263024484e-02,-4.446299196294489775e-02
1.221562500000000000e+02,8.360977878653841344e-02,7.334473710606630448e-01
1.223437500000000000e+02,3.057686349497146239e-02,8.823779181633994995e-02
1.225312500000000000e+02,3.045263639924655763e-02,5.744845793779518317e-02
1.227187500000000000e+02,7.154659663844142869e-02,7.834621799815977283e-03
1.229062500000000000e+02,-1.641456658727236118e-02,-2.974469976707894148e-01
1.230937500000000000e+02,4.972390530018344634e-02,3.536685600072928537e-01
1.232812500000000000e+02,2.129031453904417504e-03,-6.648695074480315270e-02
1.234687500000000000e+02,1.345656142778750564e-02,-2.332188588636370241e-01
1.236562500000000000e+02,4.092933794971997941e-02,2.421914995085217015e-02
1.238437500000000000e+02,1.145518547389201558e-02,-6.413166142982618112e-02
1.240312500000000000e+02,1.181442611777754337e-01,1.765400161247328015e-01
1.242187500000000000e+02,6.664911918002758284e-02,-7.120830209093753638e-01
1.244062500000000000e+02,1.509754726529308755e-01,1.884372332994814769e-01
1.245937500000000000e+02,2.522762666490052652e-02,-6.243519006733606602e-01
1.247812500000000000e+02,6.264634454257134166e-02,-4.613236553843762522e-01
1.249687500000000000e+02,9.182320730177195856e-02,-2.794639659356050743e-01
1.251562500000000000e+02,4.834302564685799553e-02,-7.944044004230477185e-02
1.253437500000000000e+02,-2.926672543618735745e-02,-5.308456390031039973e-01
1.255312500000000000e+02,2.334051584620056019e-02,-6.985542476953980895e-01
1.257187500000000000e+02,4.393522177423392350e-03,-5.593282698930579500e-02
1.259062500000000000e+02,-2.629412015394905211e-03,1.297428457444311789e-01
1.260937500000000000e+02,3.579136756187040191e-03,4.069874235703139220e-01
1.262812500000000000e+02,-1.087249876945861615e-03,-4.670570170922871966e-01
1.264687500000000000e+02,3.619359096107643836e-02,-2.249617593131461035e-01
1.266562500000000000e+02,4.472178163982221122e-02,-1.011067522351254411e-01
1.268437500000000000e+02,7.483713225148846959e-02,1.954883028727465444e-01
1.270312500000000000e+02,5.592944782260644843e-02,3.999040838138512299e-02
1.272187500000000000e+02,4.035426802984432015e-02,5.405247713243284124e-01
1.274062500000000000e+02,6.183142662601426309e-02,-6.047067259868299516e-02
1.275937500000000000e+02,3.744214498317433026e-02,1.871011229098087369e-01
1.277812500000000000e+02,3.614213111448805194e-02,-1.675643300146134607e-01
1.279687500000000000e+02,5.342000475367569834e-02,8.519345727222571441e-03
1.281562500000000000e+02,9.386602420700285165e-02,1.729785569822297475e-01
1.283437500000000000e+02,4.245386590373811941e-02,-3.291626382611809731e-01
1.285312500000000000e+02,2.785776742599921363e-02,4.329579463013146778e-01
1.287187500000000000e+02,9.610426558803908392e-02,1.125634183788690734e-01
1.289062500000000000e+02,7.627786598548880193e-02,-2.888375688106066264e-01
1.290937500000000000e+02,5.975394142981826917e-02,1.176235614057929979e-01
1.292812500000000000e+02,5.613681265380421337e-02,-3.178617337437970036e-01
1.294687500000000000e+02,7.850210903845322719e-02,-3.415013878253319035e-01
1.296562500000000000e+02,3.247460042793193224e-02,-1.312417556366085591e-02
1.298437500000000000e+02,4.184600543209171519e-02,2.330373684034441339e-01
1.300312500000000000e+02,-1.635944585491699854e-02,-6.570191041012662936e-02
1.302187500000000000e+02,2.079013865601098132e-02,2.749328500588887891e-01
1.304062500000000000e+02,4.585300922556712067e-02,3.438575546388165094e-01
1.305937500000000000e+02,7.120214628028520565e-02,5.606973412126876610e-01
1.307812500000000000e+02,8.244253925457201149e-02,9.824025036951411494e-02
1.309687500000000000e+02,2.375733497940757388e-02,-6.204157983461016102e-01
1.311562500000000000e+02,1.000444370676092376e-01,9.479585938933610123e-02
1.313437500000000000e+02,8.028403695921326744e-02,2.281319031883981552e-01
1.315312500000000000e+02,-3.664152900967110327e-03,-7.130963630280007237e-02
1.317187500000000000e+02,2.504287512518033054e-02,-4.687878152338669224e-01
1.319062500000000000e+02,2.497622830802015415e-02,-4.805595223135981087e-01
1.320937500000000000e+02,2.188769090599862466e-02,1.321042308771041007e-01
1.322812500000000000e+02,7.876466085264155481e-03,-2.553388526035860195e-02
1.324687500000000000e+02,-9.958370762362278583e-03,-2.669690617045432646e-01
1.326562500000000000e+02,4.870042589097067776e-02,-4.762287631323260939e-01
1.328437500000000000e+02,2.520739130011406814e-02,-2.185976587979325814e-01
1.330312500000000000e+02,3.403590934603073492e-02,-1.365693847986051424e-01
1.332187500000000000e+02,8.420614491161870774e-02,1.964837558654153327e-02
1.334062500000000000e+02,6.698953845469191037e-02,-1.415937785225196421e-02
1.335937500000000000e+02,7.201024181006232538e-02,4.541949568704239937e-03
1.337812500000000000e+02,7.129838491192685979e-02,1.933412168864094838e-01
1.339687500000000000e+02,6.271370133664788682e-02,-1.657037298889747490e-01
1.341562500000000000e+02,4.838331743643209393e-02,-6.676843103641374455e-01
1.343437500000000000e+02,6.550087748902910789e-02,-3.410524140352322320e-02
1.345312500000000000e+02,2.842002355946249281e-02,-6.357512032402894420e-01
1.347187500000000000e+02,2.714556713657145792e-02,-3.273077712861720556e-01
1.349062500000000000e+02,6.405612897837897890e-02,-2.454893862602602894e-02
1.350937500000000000e+02,5.181917224464882565e-02,7.227508364266554963e-02
1.352812500000000000e+02,1.137299338831496698e-01,1.934153903308981626e-01
1.354687500000000000e+02,9.185186910308118513e-02,-7.823109739922529116e-02
1.356562500000000000e+02,8.441357567349427882e-02,-2.973750171341293935e-02
1.358437500000000000e+02,2.629593035617006080e-02,5.749365259893863822e-01
1.360312500000000000e+02,8.946726208313293682e-02,1.413713340287756637e-01
1.362187500000000000e+02,6.175889012865809491e-02,-9.053818280762016002e-03
1.364062500000000000e+02,6.784770024424346957e-03,4.314187540154534872e-02
1.365937500000000000e+02,2.169470892135905160e-02,1.725223218055589314e-01
1.367812500000000000e+02,3.072426249140391974e-02,-3.794334519952258233e-02
1.369687500000000000e+02,1.379667451503223674e-01,-5.548323994437964757e-02
1.371562500000000000e+02,2.425814505851064951e-02,-2.202371419147652887e-02
1.373437500000000000e+02,2.901085133963476892e-02,-1.415511463444261153e-01
1.375312500000000000e+02,1.744450855061074890e-02,3.344967367673632452e-01
1.377187500000000000e+02,1.442236059776291768e-02,-3.550676984518474910e-01
1.379062500000000000e+02,1.102589415332033695e-02,7.675962488121967908e-03
1.380937500000000000e+02,3.557167860628851486e-02,3.844329643833361843e-01
1.382812500000000000e+02,8.461226038239999525e-02,-1.255988885427541391e-01
1.384687500000000000e+02,-7.697418511030207355e-02,-2.102890223520148538e-01
1.386562500000000000e+02,3.354294625368936522e-02,3.552105350917713622e-01
1.388437500000000000e+02,3.724076332915160492e-02,1.636393614967062149e-01
1.390312500000000000e+02,4.807437592144481187e-02,-1.887596378367391026e-01
1.392187500000000000e+02,-3.014631184984750689e-02,2.499732009589763493e-01
1.394062500000000000e+02,1.473084513327194145e-02,-2.264533310154490664e-01
1.395937500000000000e+02,1.730330731351159557e-02,-2.248942646652380972e-01
1.397812500000000000e+02,-8.075944833578319049e-03,-2.043518610844046179e-01
1.399687500000000000e+02,-4.576662318717694689e-02,-5.844048879725960433e-02
1.401562500000000000e+02,3.242479194317127167e-02,-2.785238865662620356e-01
1.403437500000000000e+02,5.339931208338555280e-02,3.728099943289748808e-01
1.405312500000000000e+02,5.534780299983310670e-02,3.119298497297791073e-01
1.407187500000000000e+02,-2.793679473681720538e-02,1.059587793471052919e-01
1.409062500000000000e+02,3.235730007811810083e-02,-1.358363183920232586e-01
1.410937500000000000e+02,2.633460740025839186e-02,-7.994365556126581396e-02
1.412812500000000000e+02,1.382790101961006712e-02,1.013660891348536097e+00
1.414687500000000000e+02,1.136266238925998096e-02,-2.616148876616648522e-01
1.416562500000000000e+02,3.807064010696592504e-02,2.750467416655340003e-01
1.418437500000000000e+02,4.396674175733039647e-02,1.146174013482550436e-01
1.420312500000000000e+02,6.149271346451712361e-02,2.613881363362793309e-01
1.422187500000000000e+02,4.702147736445283499e-02,-1.894168602802892565e-04
1.424062500000000000e+02,6.620033848041373403e-02,-1.356771193631232109e-01
1.425937500000000000e+02,1.263412871927585002e-01,-1.402793472629184635e-01
1.427812500000000000e+02,1.323963954567375367e-01,-2.158817550672438301e-01
1.429687500000000000e+02,1.336919627190695792e-01,-3.983633991445572065e-01
1.431562500000000000e+02,6.769025749511570211e-02,2.284191501078680631e-01
1.433437500000000000e+02,1.154198052429222798e-01,-7.503386133976164274e-03
1.435312500000000000e+02,7.141320245251847609e-02,-1.679486158011798125e-01
1.437187500000000000e+02,7.635901832790636945e-02,-3.615572131683961743e-01
1.439062500000000000e+02,7.850756397620273219e-02,6.108826914589258195e-01
1.440937500000000000e+02,1.203637530481387330e-01,4.806561225970540363e-02
1.442812500000000000e+02,6.224332722031533649e-02,4.725593887015975270e-01
1.444687500000000000e+02,2.322038447211127732e-02,3.348314134882457438e-02
1.446562500000000000e+02,2.307809930087501016e-02,-1.012949307697397217e-01
1.448437500000000000e+02,4.156903787914245640e-02,6.448418237658870567e-02
1.450312500000000000e+02,4.124377021798864007e-02,2.173057605167230122e-01
1.452187500000000000e+02,8.727535643031103518e-02,-3.852273723201733446e-01
1.454062500000000000e+02,1.272440645755494870e-01,-1.268005131682059528e-01
1.455937500000000000e+02,9.413014102091210589e-02,1.124705044468896631e-01
1.457812500000000000e+02,1.146724094912627834e-01,1.385593422163253763e-01
1.459687500000000000e+02,-3.016293735993258451e-02,9.430188689756846543e-02
1.461562500000000000e+02,3.625188102220988640e-02,-1.368012133347349391e-01
1.463437500000000000e+02,-6.349836995528335137e-02,-3.131539872188966456e-01
1.465312500000000000e+02,1.266223264093184753e-01,-4.073082150549396374e-01
1.467187500000000000e+02,7.102063604264685637e-02,-5.255893688826063226e-02
1.469062500000000000e+02,6.757915643356682267e-02,-1.783432785805985077e-01
1.470937500000000000e+02,4.990461219466624243e-02,2.856124050172752504e-01
1.472812500000000000e+02,7.604084182017345483e-02,1.431670140379992517e-02
1.474687500000000000e+02,4.540224468470910324e-03,1.413232201087453177e-01
1.476562500000000000e+02,1.084802033076073258e-01,3.282139121528473424e-01
1.478437500000000000e+02,9.149794790444332193e-02,8.694220455154777483e-02
1.480312500000000000e+02,9.609039761554072356e-02,1.395027053046362653e-01
1.482187500000000000e+02,7.338593618867150781e-02,-9.075413230874573856e-03
1.484062500000000000e+02,5.597606815480560272e-02,3.764351053300174499e-02
1.485937500000000000e+02,2.216405786741404427e-02,1.917994363628849896e-01
1.487812500000000000e+02,5.056374355247328367e-02,-1.754532456403126162e-01
1.489687500000000000e+02,6.217745560121556991e-02,4.760129843859886023e-01
1.491562500000000000e+02,2.159450670259843719e-02,-2.825069530331347778e-03
1.493437500000000000e+02,3.520127668514305697e-02,1.222758572882582939e-01
1.495312500000000000e+02,-1.053418584844223460e-02,-5.581634857804829153e-03
1.497187500000000000e+02,1.011100402787690200e-02,2.358029789355100547e-01
1.499062500000000000e+02,3.354645984964577110e-02,4.749167360856176856e-02


==> anc/evidence/mach10_fixed_feedback/fine_seed_1_case.txt <==
10 202611081 40 0.00125 42 666 1


==> anc/evidence/mach10_fixed_feedback/fine_seed_1_config.json <==
{
  "case": {
    "task": 1,
    "Mach": 10,
    "ppc": 40,
    "seed": 202611081,
    "collision_model": 4,
    "omega": 0.5,
    "gas_family": "synthetic_HS_omega0.5",
    "nx": 1600,
    "dt_star": 0.00125,
    "output_samples": 200,
    "steps_per_block": 4000,
    "warmup_blocks": 42,
    "total_blocks": 666,
    "chunk_blocks": 1,
    "warmup_time_star": 210,
    "sampling_time_star": 3120
  },
  "build": {
    "flags": [
      "-O2",
      "-std=legacy",
      "-ffixed-line-length-none",
      "-fdefault-real-8",
      "-fdefault-double-8",
      "-fallow-argument-mismatch"
    ],
    "sources": {
      "DSMC1S_comparison.for": "e7554a66bbf6021589d7cf358d978ceb1c962045f44bbfa45813f7521c5e94a5",
      "shock_controls.f90": "7531a55ead04c602c057c466098c0db7e45bdff30de81021a02d0553cf8722aa",
      "paper_diagnostics_comparison.f90": "4ff753c2b1d41025c3ae9966727548a9139eb2419074634726a5524b437859e9"
    },
    "orchestration": {
      "run_task.py": "2528ae95e314ea9d4d906c82935073334fdfe16d4eca30feebd83f5720ab427d",
      "gates.py": "3c32aaf92414d90c9b956c72adc8a5a79166b81296c027377ed20df6030fe0fa",
      "matrix.json": "a7d234553b56035aa8fd87cb8c37a7a45ff64a998a4da5b21a65b8896be4afd0",
      "moments56.py": "32536f04280db4702b67f5e8dac44c28859bcb198dab974e10a22ccbd265929d",
      "analyze.py": "b80ccb9b04c44344f1567bb39a44af5dd76b761b9bd97afa82b1745f8458db68"
    },
    "executable_sha256": "853a3392b79278a38755938ec9d20e0b9753066dde4cbcfb87f091e52bd55025"
  }
}

==> anc/evidence/mach10_fixed_feedback/fine_seed_1_controls.txt <==
4 0.5 200


==> anc/evidence/mach10_fixed_feedback/fine_seed_mean.csv <==
x_L0,sigma_xx,qx
-1.499062500000000000e+02,-4.899222654781709707e-04,-7.834885753275067088e-04
-1.497187500000000000e+02,-6.545351476771599231e-04,1.899563038088025735e-04
-1.495312500000000000e+02,-6.398609657290998953e-04,-6.298779146338695512e-04
-1.493437500000000000e+02,-5.560398830700696848e-04,-2.925839596525925401e-04
-1.491562500000000000e+02,-9.774476042855306801e-04,-7.411161885562123075e-04
-1.489687500000000000e+02,-5.320566611966559556e-04,4.933448707422627422e-05
-1.487812500000000000e+02,-1.019405389061367462e-03,-8.319287937532671151e-04
-1.485937500000000000e+02,-7.938256330539683603e-04,-2.505304238420436036e-05
-1.484062500000000000e+02,-9.680878407978266154e-04,-7.508332797843131345e-04
-1.482187500000000000e+02,-9.958372965696571377e-04,-9.114847308433482453e-05
-1.480312500000000000e+02,-1.073955616574251426e-03,-5.988229700100156094e-04
-1.478437500000000000e+02,-9.825120942076326358e-04,-3.201774196641693493e-04
-1.476562500000000000e+02,-1.087122886149871626e-03,-2.669630821827695399e-04
-1.474687500000000000e+02,-1.090876603547730195e-03,-4.806723124235467992e-04
-1.472812500000000000e+02,-1.538782816595474223e-03,-5.609873353042971189e-04
-1.470937500000000000e+02,-9.136794389765223734e-04,-2.854239244181044910e-04
-1.469062500000000000e+02,-1.649487205607869100e-03,-4.445483541335448763e-04
-1.467187500000000000e+02,-9.173724209702305288e-04,-4.487863249202916904e-04
-1.465312500000000000e+02,-1.493179335533223462e-03,-6.235419847930856463e-04
-1.463437500000000000e+02,-1.359112605413714814e-03,9.525030788282151661e-05
-1.461562500000000000e+02,-1.758732011375385706e-03,-1.300229713497191852e-03
-1.459687500000000000e+02,-7.687893079216800984e-04,-2.033168544151031654e-04
-1.457812500000000000e+02,-1.633041831267112443e-03,-7.343511598691954134e-04
-1.455937500000000000e+02,-1.479630306698065390e-03,-5.410124249309866684e-04
-1.454062500000000000e+02,-1.358016666982153620e-03,-4.898086344007346327e-04
-1.452187500000000000e+02,-1.546998592095671921e-03,-4.182555692993084051e-04
-1.450312500000000000e+02,-1.605009592104245097e-03,-7.559159106387269844e-04
-1.448437500000000000e+02,-1.333929711436643295e-03,-5.442472880501370014e-05
-1.446562500000000000e+02,-1.610973026647699591e-03,-8.246774710984894341e-04
-1.444687500000000000e+02,-1.621787344477432224e-03,-2.614028063461226736e-04
-1.442812500000000000e+02,-1.372432699005943224e-03,-7.924547163673523187e-05
-1.440937500000000000e+02,-1.349877782720443342e-03,-6.988782493979606159e-04
-1.439062500000000000e+02,-1.549380510261932908e-03,-5.839598454699945762e-04
-1.437187500000000000e+02,-1.314055055890273049e-03,-2.514013641770063145e-04
-1.435312500000000000e+02,-1.620197381461685460e-03,-3.966477032810722392e-04
-1.433437500000000000e+02,-1.576903518586025843e-03,-2.650658595029220521e-04
-1.431562500000000000e+02,-1.354728187707543441e-03,-3.743221648271344293e-04
-1.429687500000000000e+02,-1.624372775597904273e-03,-3.934170410806459017e-04
-1.427812500000000000e+02,-1.388371807030164273e-03,-5.210057639439824584e-04
-1.425937500000000000e+02,-1.475025036132560086e-03,-4.685929731391702546e-04
-1.424062500000000000e+02,-1.478169280356100845e-03,-1.016181121249459807e-04
-1.422187500000000000e+02,-1.263421072564885339e-03,-5.047283742993791122e-04
-1.420312500000000000e+02,-1.627244559683993508e-03,-4.111654025469313467e-04
-1.418437500000000000e+02,-1.299665555523465965e-03,-5.010161870311335974e-04
-1.416562500000000000e+02,-1.739241917896539036e-03,-3.401947280043948751e-04
-1.414687500000000000e+02,-1.083578659454964566e-03,-1.065912671001090217e-03
-1.412812500000000000e+02,-1.258217537674799491e-03,-1.747980809545524039e-04
-1.410937500000000000e+02,-1.328118427825319969e-03,-5.071814669785901231e-04
-1.409062500000000000e+02,-1.297177907108371109e-03,-8.442321100501359865e-04
-1.407187500000000000e+02,-1.395515942421488020e-03,-4.169472612898239561e-04
-1.405312500000000000e+02,-1.401377917781165827e-03,-3.626514299495120497e-04
-1.403437500000000000e+02,-1.427906040715964942e-03,-7.522442127236850240e-04
-1.401562500000000000e+02,-1.235464281005294040e-03,-1.366821562021058867e-04
-1.399687500000000000e+02,-7.793562091645278578e-04,-9.698480864095415654e-04
-1.397812500000000000e+02,-1.532707900598229145e-03,-4.720536370093064704e-04
-1.395937500000000000e+02,-8.975684320859933507e-04,-1.464660606727008485e-04
-1.394062500000000000e+02,-1.752125907742874134e-03,-7.623064496131704004e-04
-1.392187500000000000e+02,-7.120663698687579313e-04,-6.309998288380747056e-04
-1.390312500000000000e+02,-1.597517773870016367e-03,-2.144984370815450347e-04
-1.388437500000000000e+02,-1.080593187854028692e-03,-6.673916615715924650e-04
-1.386562500000000000e+02,-1.102850300833402297e-03,2.029006557702217606e-05
-1.384687500000000000e+02,-1.017917261751155600e-03,-8.304327217718565635e-04
-1.382812500000000000e+02,-1.114067349783309790e-03,-2.446345962074936153e-04
-1.380937500000000000e+02,-8.847147104575903143e-04,-2.207175370432246098e-04
-1.379062500000000000e+02,-1.287189219897788561e-03,-9.664978241419319716e-05
-1.377187500000000000e+02,-6.579918630105763278e-04,-4.324595713294243637e-04
-1.375312500000000000e+02,-1.213602604092756110e-03,-4.644851469199906546e-04
-1.373437500000000000e+02,-6.417267525755665503e-04,-2.295058427459473194e-04
-1.371562500000000000e+02,-1.203752044204364768e-03,-2.875662753423213758e-04
-1.369687500000000000e+02,-9.831430685615649701e-04,-5.283371491686672528e-04
-1.367812500000000000e+02,-7.658320994270995108e-04,-2.492865338945549070e-04
-1.365937500000000000e+02,-7.763836803081902715e-04,-7.351229973062700651e-04
-1.364062500000000000e+02,-7.816620394298090524e-04,-9.791242429102453571e-05
-1.362187500000000000e+02,-1.097457144954849806e-03,-6.242875725011032273e-04
-1.360312500000000000e+02,-6.224233273425250346e-04,3.460980530167745428e-06
-1.358437500000000000e+02,-1.124169300584398901e-03,-5.161003665747898594e-04
-1.356562500000000000e+02,-2.268727263976533237e-04,-1.813854388599267509e-05
-1.354687500000000000e+02,-1.050272450772771204e-03,-1.582843800957967062e-04
-1.352812500000000000e+02,-5.655888580880508165e-04,-6.868707070273316617e-04
-1.350937500000000000e+02,-7.138625904381523668e-04,-5.963342089776446642e-05
-1.349062500000000000e+02,-6.867702747984649747e-04,-3.818306852356734282e-04
-1.347187500000000000e+02,-9.409706618085933449e-04,-5.570208762133432856e-04
-1.345312500000000000e+02,-2.466853430500015598e-04,5.609041128038505519e-04
-1.343437500000000000e+02,-7.671234329645892913e-04,-9.806297074468339758e-04
-1.341562500000000000e+02,-5.289069314488026308e-04,2.698455104415131700e-04
-1.339687500000000000e+02,-7.748547861662347103e-04,-6.030648528829729571e-04
-1.337812500000000000e+02,-3.517135356132516932e-04,-4.514310398384679957e-06
-1.335937500000000000e+02,-7.946384183116217415e-04,-5.632413460534557714e-04
-1.334062500000000000e+02,-4.765196633449431118e-06,3.293070136920484003e-04
-1.332187500000000000e+02,-9.481130216276167921e-04,-6.441141670894268145e-04
-1.330312500000000000e+02,-2.127123317270940284e-04,1.448197605871115456e-04
-1.328437500000000000e+02,-9.672466597043793968e-04,-7.797687281962950578e-04
-1.326562500000000000e+02,-1.112919882733653942e-04,2.737967240054040019e-04
-1.324687500000000000e+02,-9.289772375681848438e-04,-4.035750346904620756e-04
-1.322812500000000000e+02,-6.934270495210781426e-04,-1.731961163917716817e-04
-1.320937500000000000e+02,-5.427262380198749625e-04,-4.984882843199756053e-04
-1.319062500000000000e+02,-6.420616431949688341e-04,1.275475893631750068e-04
-1.317187500000000000e+02,-6.570556235820368407e-04,-4.391007725805806672e-04
-1.315312500000000000e+02,-2.936020048903698054e-04,1.858621384887015893e-05
-1.313437500000000000e+02,-8.018590605487485590e-04,-4.871743548982010452e-04
-1.311562500000000000e+02,-8.728723566892582220e-04,2.490081803050436804e-04
-1.309687500000000000e+02,-4.553079335838372543e-04,-3.567123689447448953e-04
-1.307812500000000000e+02,-5.907544811826204167e-04,2.888133299503437001e-04
-1.305937500000000000e+02,-8.554516076420548565e-04,-4.777779199454101899e-04
-1.304062500000000000e+02,-6.327178591208348912e-04,-4.847168776977994753e-05
-1.302187500000000000e+02,-8.872121875396765667e-04,-6.262630269571189956e-05
-1.300312500000000000e+02,-7.883068463403475334e-04,3.171994965951441259e-04
-1.298437500000000000e+02,-1.043905846159820516e-03,1.189172678017769158e-05
-1.296562500000000000e+02,-5.377221348623617558e-04,-4.673182220216176574e-05
-1.294687500000000000e+02,-1.147864342537163740e-03,7.239125352458408713e-04
-1.292812500000000000e+02,-1.038891711667766504e-03,-1.275868688077608226e-05
-1.290937500000000000e+02,-5.261636895312338247e-04,7.366803639405894444e-04
-1.289062500000000000e+02,-1.454029847118565311e-03,7.872302018929744349e-05
-1.287187500000000000e+02,-5.890485572182524443e-04,4.041867882325078654e-04
-1.285312500000000000e+02,-8.924392229871513926e-04,4.501552748719106489e-04
-1.283437500000000000e+02,-1.027967855026123978e-03,4.684996375265981783e-04
-1.281562500000000000e+02,-7.067141290570400081e-04,3.685314676538098411e-06
-1.279687500000000000e+02,-9.903141072480914353e-04,8.991845635906159373e-04
-1.277812500000000000e+02,-8.697278052079981947e-04,6.985659894542806114e-05
-1.275937500000000000e+02,-9.106528893680354564e-04,6.161950877219268818e-04
-1.274062500000000000e+02,-8.295068915089021111e-04,4.587727139151454026e-04
-1.272187500000000000e+02,-1.038466319482567179e-03,8.052730850849343369e-05
-1.270312500000000000e+02,-8.971687603633315966e-04,6.244688867202974336e-04
-1.268437500000000000e+02,-9.336166500905629384e-04,5.575902804828558601e-04
-1.266562500000000000e+02,-9.066456045621062998e-04,2.085613747713210842e-04
-1.264687500000000000e+02,-9.519029119349764478e-04,6.975909481434783288e-04
-1.262812500000000000e+02,-7.419806688925278948e-04,5.060398878260485844e-04
-1.260937500000000000e+02,-9.322700560147612059e-04,1.391039129710058830e-04
-1.259062500000000000e+02,-9.034031418000965097e-04,4.600990528325077378e-04
-1.257187500000000000e+02,-7.720703692122854456e-04,3.628235229533594008e-04
-1.255312500000000000e+02,-7.772822390305633711e-04,2.815002655096598971e-04
-1.253437500000000000e+02,-6.665487620273191638e-04,-2.781263309086234869e-04
-1.251562500000000000e+02,-9.448286618947143722e-04,4.566619178647535193e-04
-1.249687500000000000e+02,-1.002399640328166530e-03,-1.647053899280770395e-04
-1.247812500000000000e+02,-7.579133256460091062e-04,5.525124655947344365e-04
-1.245937500000000000e+02,-1.238899142423977029e-03,-1.117928449949623371e-04
-1.244062500000000000e+02,-5.695771165156182647e-04,7.036230232904117088e-04
-1.242187500000000000e+02,-1.161581965156921470e-03,-7.046387873970161309e-04
-1.240312500000000000e+02,-6.168907478300011960e-04,7.819309044987399204e-04
-1.238437500000000000e+02,-1.331405241156102814e-03,5.214484916971073858e-05
-1.236562500000000000e+02,-4.377949881517184672e-04,2.285962662860185901e-04
-1.234687500000000000e+02,-1.158169982548695742e-03,1.238713785989276062e-04
-1.232812500000000000e+02,-7.084503419477750086e-04,4.284955413171864791e-04
-1.230937500000000000e+02,-1.224171431044807079e-03,-1.536704948770228896e-04
-1.229062500000000000e+02,-5.753901526722726700e-04,2.450262986481988037e-04
-1.227187500000000000e+02,-1.045155596417546295e-03,9.177747164024196991e-06
-1.225312500000000000e+02,-1.168826947670509320e-03,7.409532285596043266e-05
-1.223437500000000000e+02,-5.120038560831874364e-04,2.474047636691345531e-04
-1.221562500000000000e+02,-1.168253440088307116e-03,-2.544288960022456081e-04
-1.219687500000000000e+02,-8.890018001421196026e-04,-2.248420264256978385e-04
-1.217812500000000000e+02,-9.329619177651515827e-04,4.224756782207350625e-04
-1.215937500000000000e+02,-6.930550583311156920e-04,-6.322892785326494902e-04
-1.214062500000000000e+02,-1.115302601094381174e-03,-8.124479979620957693e-05
-1.212187500000000000e+02,-1.332629268279761359e-03,-2.298127113169456948e-04
-1.210312500000000000e+02,-7.902736132121557233e-04,-6.104956410313278070e-05
-1.208437500000000000e+02,-8.999114618736259175e-04,-9.965179673656621162e-04
-1.206562500000000000e+02,-8.231189125828541897e-04,8.685620328297005699e-05
-1.204687500000000000e+02,-1.549192751340577878e-03,-5.596656944004685386e-04
-1.202812500000000000e+02,-3.598681600465725161e-04,-4.814442697278487060e-04
-1.200937500000000000e+02,-1.414607334118189730e-03,-5.965431410182020500e-04
-1.199062500000000000e+02,-1.099039336212359608e-03,-2.118731544431540215e-04
-1.197187500000000000e+02,-6.142119155694847343e-04,-5.586784557145563213e-04
-1.195312500000000000e+02,-1.085559173028161073e-03,-5.429139367927326987e-04
-1.193437500000000000e+02,-8.637463057762362340e-04,-5.798743165588149395e-04
-1.191562500000000000e+02,-1.330600459205633079e-03,-5.019930414782436401e-04
-1.189687500000000000e+02,-4.765820187547231690e-04,-3.609604173275826611e-04
-1.187812500000000000e+02,-9.677336552939008740e-04,-8.487994640353768716e-04
-1.185937500000000000e+02,-9.586181970882012848e-04,-5.358083186246531682e-04
-1.184062500000000000e+02,-8.514822165372470941e-04,-4.477354917629128295e-04
-1.182187500000000000e+02,-1.053710590246781376e-03,-6.791613053178657822e-04
-1.180312500000000000e+02,-2.900526159346217270e-04,-6.727122952692177194e-04
-1.178437500000000000e+02,-1.574689506244952852e-03,-7.059575651551242004e-04
-1.176562500000000000e+02,-5.574633561624686706e-04,-5.873526500650427806e-04
-1.174687500000000000e+02,-1.192102767657021722e-03,-8.429895426202982378e-04
-1.172812500000000000e+02,-6.919106559513665822e-04,2.751491064190147995e-04
-1.170937500000000000e+02,-8.049114449627525758e-04,-8.366969534452373125e-04
-1.169062500000000000e+02,-9.101738138725945504e-04,-9.883059073256816873e-05
-1.167187500000000000e+02,-7.041552017396646157e-04,-7.604217964107817807e-04
-1.165312500000000000e+02,-8.775141132513764042e-04,4.005485733182823083e-05
-1.163437500000000000e+02,-9.243211790104233216e-04,-9.817681302690672851e-04
-1.161562500000000000e+02,-5.781698936576651349e-04,-2.948783159779644336e-04
-1.159687500000000000e+02,-9.707335313242637653e-04,-5.244157750730060741e-04
-1.157812500000000000e+02,-8.151252744549308815e-04,-1.358784844032179251e-04
-1.155937500000000000e+02,-4.459939428145820450e-04,-9.778906299970913096e-04
-1.154062500000000000e+02,-1.149998355748305112e-03,-2.640839914271886357e-04
-1.152187500000000000e+02,-3.869297990040099222e-04,-8.002035701153431546e-04
-1.150312500000000000e+02,-6.426823574944284800e-04,-1.085724334277671232e-04
-1.148437500000000000e+02,-8.408148705421614189e-04,-2.510874752061909021e-04
-1.146562500000000000e+02,-4.228704909827740721e-04,-6.847605205013707064e-04
-1.144687500000000000e+02,-6.286927946370646225e-04,1.047307763477611786e-04
-1.142812500000000000e+02,-5.075214853034748508e-04,-7.436655633954458722e-04
-1.140937500000000000e+02,-7.424463875344011754e-04,-5.517418056260048331e-04
-1.139062500000000000e+02,-3.042145048720579226e-04,1.406617361467965566e-04
-1.137187500000000000e+02,-9.279869321507927538e-04,-1.048600265086019334e-03
-1.135312500000000000e+02,-6.290977175931744547e-04,-2.135169059442887374e-04
-1.133437500000000000e+02,-3.944574181068971619e-04,-1.205954923850782734e-04
-1.131562500000000000e+02,-9.107635247725953676e-04,-5.436486882777202823e-04
-1.129687500000000000e+02,-4.384693597609401472e-04,-6.071835551795246033e-04
-1.127812500000000000e+02,-7.075869326149675231e-04,-4.417564399710194323e-04
-1.125937500000000000e+02,-4.674857502531271081e-04,-8.479520102611104448e-05
-1.124062500000000000e+02,-5.499215740730201141e-04,-3.959222478564505820e-04
-1.122187500000000000e+02,-3.420599815993075055e-04,-6.023142996514074810e-04
-1.120312500000000000e+02,-1.025384557550634845e-03,-5.079876357005908005e-04
-1.118437500000000000e+02,-1.789007911427997755e-04,5.917186744985869495e-05
-1.116562500000000000e+02,-7.333474415837648586e-04,-1.479754733336946515e-03
-1.114687500000000000e+02,-2.883347083095788577e-04,1.174237309395920192e-04
-1.112812500000000000e+02,-3.885970450334119697e-04,-9.006752989786370733e-04
-1.110937500000000000e+02,-7.294623190963744896e-04,-4.900569162344936558e-04
-1.109062500000000000e+02,-3.365059697600369937e-04,-3.928980232927870020e-04
-1.107187500000000000e+02,-6.830517669715874263e-04,-6.911697750657808115e-04
-1.105312500000000000e+02,-4.667461392590666058e-04,-2.397286535780196459e-04
-1.103437500000000000e+02,-1.021380161711271661e-03,-7.810777832015780575e-04
-1.101562500000000000e+02,-2.956713948251143975e-04,-2.215909714413655252e-04
-1.099687500000000000e+02,-7.618715687153776450e-04,-5.844097086420418918e-04
-1.097812500000000000e+02,-4.884983493975147972e-04,-4.484354023706060843e-04
-1.095937500000000000e+02,-5.219040905393157459e-04,-2.401958563340578223e-04
-1.094062500000000000e+02,-5.690897934234606659e-04,-8.070763390346513688e-04
-1.092187500000000000e+02,-6.996482422393923706e-04,-1.925549792884950762e-04
-1.090312500000000000e+02,-5.693670388761673529e-04,-5.128119561548238892e-04
-1.088437500000000000e+02,-5.072885404491800365e-04,-3.607154451841232401e-04
-1.086562500000000000e+02,-5.531686946361746848e-04,-5.820701807341954748e-04
-1.084687500000000000e+02,-3.281238667940389320e-04,8.613241696764362132e-06
-1.082812500000000000e+02,-7.011800492041642130e-04,-6.084907971994901743e-04
-1.080937500000000000e+02,-1.721453355296720389e-05,-3.731091092755711713e-04
-1.079062500000000000e+02,-7.322472686967507194e-04,-5.083455609304898815e-04
-1.077187500000000000e+02,-4.308532569075596008e-04,-1.023189291362580633e-03
-1.075312500000000000e+02,-7.256846763161184377e-04,-3.326597266881670123e-04
-1.073437500000000000e+02,-4.487600249716838796e-04,-3.029511061898304547e-04
-1.071562500000000000e+02,-7.355465732451493821e-04,-7.402551781643396112e-04
-1.069687500000000000e+02,-1.607944160594287908e-04,-8.724561518578255459e-04
-1.067812500000000000e+02,-4.756214032812233761e-04,-3.543846625753133139e-04
-1.065937500000000000e+02,-7.412568628059612585e-04,-1.407752338058010366e-03
-1.064062500000000000e+02,-2.737630027447313097e-04,9.129441051136666374e-06
-1.062187500000000000e+02,-5.970155763597162490e-04,-9.329101586366128629e-04
-1.060312500000000000e+02,-5.193947223705586147e-04,-7.992389554933865270e-04
-1.058437500000000000e+02,-8.525973649972651280e-04,1.640446717008359201e-04
-1.056562500000000000e+02,-6.158242792212442751e-04,-1.087452585594839150e-03
-1.054687500000000000e+02,-4.271353006927158802e-04,-8.120062675196493274e-04
-1.052812500000000000e+02,-3.905058801472183205e-04,-6.587324428566354584e-04
-1.050937500000000000e+02,-8.267151395296434835e-04,-3.865301651462260679e-04
-1.049062500000000000e+02,-3.818149362503353572e-04,-1.405267368138396478e-03
-1.047187500000000000e+02,-4.616659548171697658e-04,-1.729480528980253951e-04
-1.045312500000000000e+02,-4.600801470860949038e-04,-1.102593528003570356e-03
-1.043437500000000000e+02,-2.653090915801237237e-04,-5.449695453338954110e-04
-1.041562500000000000e+02,-1.539679182391839873e-04,-9.324956814871221411e-04
-1.039687500000000000e+02,-2.712947900297413284e-04,-5.666229744409889690e-04
-1.037812500000000000e+02,-4.305956776801123098e-05,-8.945475316544104771e-04
-1.035937500000000000e+02,-3.959919732119954183e-04,-4.169540313623265604e-04
-1.034062500000000000e+02,-5.753038559974665844e-05,-1.045775393898829009e-03
-1.032187500000000000e+02,-4.700288369971494795e-04,-8.844839831487760762e-04
-1.030312500000000000e+02,-1.172457875475152456e-04,-8.161416740102289680e-04
-1.028437500000000000e+02,-1.319957503780888608e-04,-8.508234388462376785e-04
-1.026562500000000000e+02,-5.456289139870174054e-04,-5.766239763036473676e-04
-1.024687500000000000e+02,-1.246928308470396374e-04,-7.297338000435971139e-04
-1.022812500000000000e+02,-7.220816025321763476e-04,-9.069280697659998225e-04
-1.020937500000000000e+02,2.230605008224362251e-05,-5.563216172879137389e-04
-1.019062500000000000e+02,-2.005888630202679046e-04,-9.485304027019303419e-04
-1.017187500000000000e+02,-3.730095462181615140e-04,-2.073802208428787708e-04
-1.015312500000000000e+02,-2.228001812322744080e-04,-2.678890498315489310e-04
-1.013437500000000000e+02,-3.334743522574457053e-04,-6.501268929968162524e-04
-1.011562500000000000e+02,-4.190131158475218776e-04,-5.988018130946848316e-04
-1.009687500000000000e+02,-2.015883195689571750e-04,-1.898992357309836621e-04
-1.007812500000000000e+02,-6.719246776293874568e-04,-4.648961346847002574e-04
-1.005937500000000000e+02,-3.328655727350415816e-04,-4.127148065720120940e-04
-1.004062500000000000e+02,-2.523436572587911542e-05,-5.863046718213027475e-04
-1.002187500000000000e+02,-5.837877685807013606e-04,-5.308722344397054371e-04
-1.000312500000000000e+02,-3.875804827394024876e-04,-4.199280283674333702e-04
-9.984375000000000000e+01,-3.097222102155794410e-04,-8.154540708700253049e-04
-9.965625000000000000e+01,-8.142676926892189471e-04,-7.737039085213837097e-04
-9.946875000000000000e+01,-3.325502538338853675e-04,-4.806118873839082539e-04
-9.928125000000000000e+01,-5.685144294242938656e-04,-3.270415877620891365e-04
-9.909375000000000000e+01,-5.252751346030981594e-04,-1.272583320334863544e-03
-9.890625000000000000e+01,-6.107460391093777474e-04,-3.048371499922986061e-04
-9.871875000000000000e+01,-5.123206956991199768e-04,-4.819708054268900810e-04
-9.853125000000000000e+01,-8.977611213788483369e-04,-6.961849721660584578e-04
-9.834375000000000000e+01,-4.785272032868936876e-04,-7.928783824437957151e-04
-9.815625000000000000e+01,-8.766057762545909071e-04,-9.025295639686348181e-05
-9.796875000000000000e+01,-7.261165206871589284e-04,-7.171127149363520914e-04
-9.778125000000000000e+01,-8.609659073232633908e-04,-5.136926335742586502e-04
-9.759375000000000000e+01,-4.092267080739175888e-04,-8.122167570459026820e-04
-9.740625000000000000e+01,-9.593916448213390957e-04,-4.717494504848929182e-04
-9.721875000000000000e+01,-6.021303301609881586e-04,2.625083155307628147e-04
-9.703125000000000000e+01,-6.533702621477899264e-04,-1.227664651338056245e-03
-9.684375000000000000e+01,-6.690113552692000809e-04,-3.124199644806147091e-04
-9.665625000000000000e+01,-6.580524882626170857e-04,-8.023487284440911083e-04
-9.646875000000000000e+01,-1.044471989800510592e-03,-4.534979400538929895e-05
-9.628125000000000000e+01,-6.382135938099997574e-04,-1.614761775357020923e-03
-9.609375000000000000e+01,-6.382981293190925776e-04,-2.735834883615950730e-05
-9.590625000000000000e+01,-6.633733687919085575e-04,-7.681957032055208856e-04
-9.571875000000000000e+01,-3.881658734677939648e-04,-6.295076176816571945e-04
-9.553125000000000000e+01,-6.886399181554314630e-04,-8.346705473147864041e-04
-9.534375000000000000e+01,-5.576328734970825707e-04,-9.431635345578115448e-04
-9.515625000000000000e+01,-3.328859395246297481e-04,-2.206287830768260960e-04
-9.496875000000000000e+01,-8.321718432940938825e-04,-1.271350199557375049e-03
-9.478125000000000000e+01,1.520939693910872137e-06,-1.683226895345946161e-04
-9.459375000000000000e+01,-6.933450814152752884e-04,-9.597915797354694689e-04
-9.440625000000000000e+01,-3.819819950446889933e-04,-7.416173593499664207e-04
-9.421875000000000000e+01,-5.549629327400440459e-04,-9.105804076283696702e-04
-9.403125000000000000e+01,-1.491689421994069065e-04,-5.693536958468747855e-04
-9.384375000000000000e+01,-5.767709305183332802e-04,-1.391356444174096652e-03
-9.365625000000000000e+01,-2.623957298101831093e-04,-7.777644814486173175e-04
-9.346875000000000000e+01,-3.091812443832275825e-04,-8.043563266584285998e-04
-9.328125000000000000e+01,-7.246774989733140160e-04,-1.519600423299571901e-03
-9.309375000000000000e+01,-2.348065880120597804e-04,-8.753903367013649017e-04
-9.290625000000000000e+01,-3.851711379496691734e-04,-8.800365667274157033e-04
-9.271875000000000000e+01,-8.305474638964360778e-04,-1.068875926319989844e-03
-9.253125000000000000e+01,-6.288362471949526800e-04,-1.173855183769667576e-03
-9.234375000000000000e+01,-5.311603421203070496e-04,-9.621097288143865001e-04
-9.215625000000000000e+01,-8.235539400506253216e-04,-1.124000131835778404e-03
-9.196875000000000000e+01,-5.030984278128203258e-04,-4.897786567075179676e-04
-9.178125000000000000e+01,-8.989341984240728500e-04,-1.013159510474537228e-03
-9.159375000000000000e+01,-5.981416575223108545e-04,-6.764996175343540585e-04
-9.140625000000000000e+01,-1.124340104265486584e-03,-6.288801151530520883e-04
-9.121875000000000000e+01,-4.640226465811858603e-04,-6.849525869179196036e-04
-9.103125000000000000e+01,-9.860527545743624778e-04,-1.018059310233798698e-03
-9.084375000000000000e+01,-7.392919463966585170e-04,-7.139662950579328538e-04
-9.065625000000000000e+01,-8.299782781465148140e-04,-5.077640705812846988e-04
-9.046875000000000000e+01,-8.080894705705388148e-04,-9.636416172167372451e-04
-9.028125000000000000e+01,-5.667795991864954530e-04,-1.618220668371250781e-04
-9.009375000000000000e+01,-1.302372136767648847e-03,-1.367833591320533060e-03
-8.990625000000000000e+01,-5.325866612694296620e-04,-4.096924852392547223e-05
-8.971875000000000000e+01,-8.179452301635969924e-04,-6.134875369530057299e-04
-8.953125000000000000e+01,-8.837340131109261421e-04,-7.831664554727169048e-04
-8.934375000000000000e+01,-7.458856718755013659e-04,-2.619663600245125679e-04
-8.915625000000000000e+01,-9.864686101179742650e-04,-4.292240014649451041e-04
-8.896875000000000000e+01,-8.042212888654254321e-04,-5.139118176908930025e-04
-8.878125000000000000e+01,-8.303940713206836577e-04,-3.345454331942221415e-04
-8.859375000000000000e+01,-1.234874455634082935e-03,-3.197222757655993064e-06
-8.840625000000000000e+01,-7.072021790623939097e-04,-6.561100996336222124e-04
-8.821875000000000000e+01,-6.635551500524528024e-04,5.297709985718768166e-05
-8.803125000000000000e+01,-1.033048790881230250e-03,-4.529808761666309636e-04
-8.784375000000000000e+01,-6.504882854525551039e-04,-3.685384984595252433e-04
-8.765625000000000000e+01,-6.245438801454339384e-04,-2.051149731010504240e-04
-8.746875000000000000e+01,-8.751889052112105105e-04,-7.924742464235912109e-04
-8.728125000000000000e+01,-1.073398526735269698e-03,-5.907298405816163722e-05
-8.709375000000000000e+01,-7.127204021483701801e-04,-6.760652726680582703e-04
-8.690625000000000000e+01,-8.340431779725321348e-04,-2.481199891706253879e-04
-8.671875000000000000e+01,-8.373111413991218832e-04,-6.107987962251648639e-04
-8.653125000000000000e+01,-8.212525507333978680e-04,-2.361046903227581595e-04
-8.634375000000000000e+01,-7.258584187512795438e-04,-3.782517385788608522e-04
-8.615625000000000000e+01,-3.458975449265877522e-04,-3.148275768216635129e-05
-8.596875000000000000e+01,-5.783774780612760402e-04,-7.014074433948636056e-04
-8.578125000000000000e+01,-9.204106111214138686e-04,-4.020354933129688391e-04
-8.559375000000000000e+01,-7.196015282813772451e-04,5.922362274768389057e-05
-8.540625000000000000e+01,-5.358076535311173672e-04,-6.471938990499914723e-04
-8.521875000000000000e+01,-7.920864947592032301e-04,1.339058017557626101e-04
-8.503125000000000000e+01,-8.190106955210385564e-04,-6.443722352575953494e-04
-8.484375000000000000e+01,-5.515451884988697984e-04,3.558447017608656893e-04
-8.465625000000000000e+01,-6.403270175004416309e-04,-6.084681215736686966e-04
-8.446875000000000000e+01,-6.085690335796978268e-04,4.872557474073779815e-04
-8.428125000000000000e+01,-9.428139141745006668e-04,-9.773792193978891873e-05
-8.409375000000000000e+01,-2.684797909262570670e-04,-3.127162777047942654e-04
-8.390625000000000000e+01,-7.964263965397067047e-04,-2.741707859863495855e-04
-8.371875000000000000e+01,-6.417273553387392582e-04,2.562764619886692685e-04
-8.353125000000000000e+01,-2.779191600401631490e-04,-5.115287117107847337e-04
-8.334375000000000000e+01,-7.094226562174288375e-04,-1.101622995451911891e-04
-8.315625000000000000e+01,-4.766951900315175017e-04,-3.145467438754323553e-04
-8.296875000000000000e+01,-4.584748053375609089e-04,-2.680571571240797368e-04
-8.278125000000000000e+01,-1.538976776099820754e-04,-4.932315378982643495e-04
-8.259375000000000000e+01,-5.285128367011338035e-04,5.234979712076537339e-05
-8.240625000000000000e+01,-3.011742074487400167e-04,-6.668628785559960193e-04
-8.221875000000000000e+01,-1.844811215945263427e-04,4.473269606801721920e-04
-8.203125000000000000e+01,-4.099249562651841039e-04,-4.131602307677617603e-04
-8.184375000000000000e+01,-2.360587398570479500e-04,1.602645401530544689e-04
-8.165625000000000000e+01,-1.266870908165351750e-04,-9.422806884624712609e-04
-8.146875000000000000e+01,-5.470036951210066611e-04,2.056966120571601664e-04
-8.128125000000000000e+01,-2.967691918190351608e-04,-3.309181515889214609e-04
-8.109375000000000000e+01,1.286643326447456381e-04,1.940648204223904827e-04
-8.090625000000000000e+01,-4.389626672704483035e-04,-5.932869676188445851e-04
-8.071875000000000000e+01,-3.403100435293016091e-04,7.268456596229988520e-04
-8.053125000000000000e+01,-1.992578870356753740e-04,-3.791697578185981854e-04
-8.034375000000000000e+01,-1.045251344758413303e-04,1.286745479678330639e-05
-8.015625000000000000e+01,-6.270365784610265614e-04,2.181062042763137754e-04
-7.996875000000000000e+01,9.503807496852312298e-05,-5.829580735916550793e-05
-7.978125000000000000e+01,-1.021874886253382186e-04,-4.041053344607803410e-04
-7.959375000000000000e+01,-1.220079432278642351e-04,1.354482389905875550e-04
-7.940625000000000000e+01,1.486170803787212336e-04,2.833152871679622820e-04
-7.921875000000000000e+01,-2.411139982224086431e-04,-7.456685718696398624e-04
-7.903125000000000000e+01,1.598590023287327355e-04,1.668500823623908502e-04
-7.884375000000000000e+01,9.485104003148503438e-05,1.145043774997134278e-05
-7.865625000000000000e+01,-4.487082026045086103e-04,2.495689627695085733e-04
-7.846875000000000000e+01,1.428893759037874744e-04,-1.559688264327618867e-04
-7.828125000000000000e+01,1.224549997379531519e-04,3.177029645251572276e-04
-7.809375000000000000e+01,-4.632701119643978238e-04,2.189422753033909430e-04
-7.790625000000000000e+01,3.685208273560558467e-04,1.105976662914009978e-04
-7.771875000000000000e+01,1.554329444268809368e-04,-3.948042078114610831e-04
-7.753125000000000000e+01,4.221766891003286837e-04,6.704436534668012371e-04
-7.734375000000000000e+01,-5.905793994760433208e-04,3.616011381524231183e-05
-7.715625000000000000e+01,4.747991966607689740e-04,1.902540564389099131e-04
-7.696875000000000000e+01,2.144127851662624984e-04,-3.215718049918159238e-04
-7.678125000000000000e+01,-3.922081274507216442e-04,5.498982913616501378e-04
-7.659375000000000000e+01,4.850863587615439343e-04,-4.132959516844891823e-06
-7.640625000000000000e+01,-2.654311693843225406e-04,8.677931262468518980e-08
-7.621875000000000000e+01,6.067906678683399058e-04,-5.498628236511038381e-05
-7.603125000000000000e+01,3.834265027424788030e-05,3.626283505822058828e-04
-7.584375000000000000e+01,1.914960141356503165e-04,-2.729343351424162734e-04
-7.565625000000000000e+01,7.757620077392113345e-05,5.666409681372996943e-04
-7.546875000000000000e+01,2.451832464034353620e-04,-5.877751792247032370e-04
-7.528125000000000000e+01,3.746768185472482138e-04,4.891357109881866450e-05
-7.509375000000000000e+01,-1.926853089117552820e-04,1.099428368895871699e-04
-7.490625000000000000e+01,2.465608624733772736e-04,-4.166631558533140378e-05
-7.471875000000000000e+01,-7.953401729005049603e-05,-2.427774432960383422e-04
-7.453125000000000000e+01,2.847844395389431682e-04,2.882866268945072363e-04
-7.434375000000000000e+01,-3.243414848046466403e-04,-1.649893308282024407e-04
-7.415625000000000000e+01,3.078017150341394448e-04,4.492797791630920301e-04
-7.396875000000000000e+01,5.204092702842944007e-05,3.014893996873269089e-04
-7.378125000000000000e+01,-2.542841912716031771e-04,-1.664981275633081736e-04
-7.359375000000000000e+01,7.473277802949596094e-05,1.101233024170422681e-03
-7.340625000000000000e+01,1.481961372429285717e-05,-1.046366252981378864e-04
-7.321875000000000000e+01,-7.501540546517304620e-05,4.951711480338794047e-04
-7.303125000000000000e+01,1.240849846106950594e-05,7.306320063156235278e-04
-7.284375000000000000e+01,-1.911353545600569248e-04,9.485565357665315389e-04
-7.265625000000000000e+01,-2.594519340324286105e-04,1.667797567637130385e-04
-7.246875000000000000e+01,3.187524980796663243e-06,3.570396354399818506e-04
-7.228125000000000000e+01,-1.046024987179650090e-04,8.473971894287224416e-04
-7.209375000000000000e+01,-4.797512516210300504e-04,5.094002477230574755e-04
-7.190625000000000000e+01,1.767151928603327704e-04,2.988647640993491450e-04
-7.171875000000000000e+01,1.401965142566741207e-04,7.544618211818843179e-05
-7.153125000000000000e+01,-4.213776703840821369e-04,1.081689666281970830e-03
-7.134375000000000000e+01,2.743248842975720692e-04,2.456193724111876975e-04
-7.115625000000000000e+01,5.240150450069869237e-05,4.717541956873461118e-04
-7.096875000000000000e+01,1.219700349774921477e-05,2.378517198042828795e-04
-7.078125000000000000e+01,2.842033639747221230e-04,6.977678557222866118e-04
-7.059375000000000000e+01,-1.766555886966170164e-04,5.011527525917713888e-04
-7.040625000000000000e+01,1.779153917677023244e-04,3.412188260871751311e-04
-7.021875000000000000e+01,1.650002625497304365e-05,5.417055948604421189e-04
-7.003125000000000000e+01,4.690909834605405671e-04,6.780125271372838824e-04
-6.984375000000000000e+01,-4.221047966856406042e-04,-6.541872210563681733e-05
-6.965625000000000000e+01,3.143853724597023280e-04,1.083158320623667237e-03
-6.946875000000000000e+01,-6.391710025571706311e-05,1.977170106797210281e-04
-6.928125000000000000e+01,-3.392724901024601891e-05,6.271508317690077661e-04
-6.909375000000000000e+01,4.605230575063234966e-04,4.320887864750488916e-04
-6.890625000000000000e+01,-1.831866331702958206e-04,4.860480242570019982e-04
-6.871875000000000000e+01,2.360303936582153206e-04,3.107173408776198187e-04
-6.853125000000000000e+01,6.955165901367799108e-05,6.942768252033992837e-04
-6.834375000000000000e+01,4.482066254706817965e-04,2.936211420649925685e-04
-6.815625000000000000e+01,-9.134000144789267139e-05,1.318430624865918332e-04
-6.796875000000000000e+01,4.051347465333088316e-04,5.775903063272025406e-04
-6.778125000000000000e+01,1.374653658962055047e-04,6.034373927579217423e-04
-6.759375000000000000e+01,6.161811012979079294e-04,1.275290808799844910e-04
-6.740625000000000000e+01,-6.854623441282514662e-05,1.898471412533631053e-04
-6.721875000000000000e+01,3.575679597732084325e-04,5.733762153021793040e-04
-6.703125000000000000e+01,1.703209024216945089e-04,3.328361537873192333e-04
-6.684375000000000000e+01,4.004625411476170349e-04,2.694158906257904107e-04
-6.665625000000000000e+01,2.140059386811499209e-04,3.058263067541311386e-04
-6.646875000000000000e+01,2.673079873537487217e-04,3.477314407733800294e-04
-6.628125000000000000e+01,2.301097088441839134e-04,6.078707201377930858e-04
-6.609375000000000000e+01,3.890613412185772724e-04,2.414449447121214121e-04
-6.590625000000000000e+01,6.333606242481248927e-05,2.916536767818556086e-04
-6.571875000000000000e+01,1.349680604223468805e-04,-2.122625091827146093e-05
-6.553125000000000000e+01,6.648713610193923707e-04,7.204087049093033102e-04
-6.534375000000000000e+01,1.412022828113368433e-04,1.082057909762568215e-04
-6.515625000000000000e+01,4.479236696685595653e-04,4.854530666431600139e-04
-6.496875000000000000e+01,5.056283252661275540e-04,-1.657266445889149509e-04
-6.478125000000000000e+01,2.120393212284854556e-04,3.648619442366829446e-04
-6.459375000000000000e+01,6.652597804687743199e-04,1.787118090841310902e-04
-6.440625000000000000e+01,4.543280419342377030e-04,8.517500505877961814e-05
-6.421875000000000000e+01,3.813274704787539271e-04,2.065313048964512177e-04
-6.403125000000000000e+01,3.071914014999843623e-04,3.601530788990281451e-04
-6.384375000000000000e+01,5.469995458999843407e-04,2.860343269435183799e-04
-6.365625000000000000e+01,5.852112225641636911e-04,-3.330410602986333402e-05
-6.346875000000000000e+01,6.100688236616025328e-04,7.540981990890038844e-04
-6.328125000000000000e+01,1.955855025187469565e-04,5.473779808178313999e-04
-6.309375000000000000e+01,5.468511310713353168e-04,-3.386393669702059128e-05
-6.290625000000000000e+01,1.659226672749425369e-04,1.780499255388257041e-04
-6.271875000000000000e+01,4.491334366283905588e-04,2.340522886226104049e-04
-6.253125000000000000e+01,-7.138199920703192092e-05,4.526812934493307239e-04
-6.234375000000000000e+01,5.261053784199609673e-04,4.273922328592583142e-04
-6.215625000000000000e+01,-1.476284976842379137e-05,3.363853766678026602e-04
-6.196875000000000000e+01,6.828840678229086691e-04,2.038451882433456319e-04
-6.178125000000000000e+01,-2.041219932653604019e-04,6.390536979714589449e-04
-6.159375000000000000e+01,7.266641794598793780e-04,-1.221667894255595854e-04
-6.140625000000000000e+01,-1.702064364828559384e-04,3.128817930160288086e-04
-6.121875000000000000e+01,5.534071392496731079e-04,2.453454392963294595e-04
-6.103125000000000000e+01,1.729277180118615753e-04,4.604625053836741699e-04
-6.084375000000000000e+01,8.905447867396665274e-05,4.521229734804066425e-04
-6.065625000000000000e+01,1.265412771396801084e-04,2.088032134026640563e-04
-6.046875000000000000e+01,1.702668878634794325e-04,4.237820707930772812e-04
-6.028125000000000000e+01,-5.615173277878637847e-05,6.462055394567123301e-04
-6.009375000000000000e+01,1.017278494832019042e-04,5.873098372513041454e-04
-5.990625000000000000e+01,-1.106027126699382634e-04,6.287213559552640163e-05
-5.971875000000000000e+01,3.295263807821524615e-04,2.804502027271560394e-04
-5.953125000000000000e+01,-2.880297719770608111e-05,5.322600946424671520e-04
-5.934375000000000000e+01,-5.191772475243716656e-05,1.287927791260301547e-05
-5.915625000000000000e+01,2.220741740183163060e-04,5.899576948569240642e-04
-5.896875000000000000e+01,-5.934601571851993995e-04,-2.251089420779450734e-04
-5.878125000000000000e+01,3.837410664562224127e-04,6.114527384175616476e-04
-5.859375000000000000e+01,-5.147507810231433112e-04,-4.399494875872989041e-05
-5.840625000000000000e+01,1.726100799962493326e-04,2.449619302047345570e-04
-5.821875000000000000e+01,-4.597780297677656058e-04,3.558455281793548863e-04
-5.803125000000000000e+01,1.713687164209831693e-04,2.320018203989526739e-04
-5.784375000000000000e+01,-3.470296855593857366e-04,-6.157119430305613150e-06
-5.765625000000000000e+01,-1.080936718533820340e-05,4.168249870941664881e-04
-5.746875000000000000e+01,-4.830767545310199473e-04,3.366307063781270870e-04
-5.728125000000000000e+01,-7.836235837499483381e-05,1.512055424295333239e-04
-5.709375000000000000e+01,-4.677365116048659566e-04,-7.063194482048729128e-05
-5.690625000000000000e+01,-2.089599925958474103e-04,3.589036353184305028e-04
-5.671875000000000000e+01,-4.493612134922608803e-04,1.278738178234206657e-05
-5.653125000000000000e+01,3.015899910535635442e-05,4.696492414879571697e-05
-5.634375000000000000e+01,-6.055250635521591818e-04,-1.289707468772327559e-04
-5.615625000000000000e+01,7.977360274097344828e-05,6.035880785013603145e-04
-5.596875000000000000e+01,-5.748730885129504919e-04,-4.775484640502369871e-04
-5.578125000000000000e+01,-1.050778911124705672e-04,7.716280925018637049e-05
-5.559375000000000000e+01,-3.166013812211931899e-04,1.029303800286207604e-04
-5.540625000000000000e+01,-7.124451061335523860e-05,6.362382161735347097e-04
-5.521875000000000000e+01,-2.606698636599125152e-04,-6.567254559719515328e-06
-5.503125000000000000e+01,-9.933991173594058921e-05,2.362474220234389577e-04
-5.484375000000000000e+01,-2.698467674716598097e-04,9.828587908433661369e-06
-5.465625000000000000e+01,-1.172510482455590974e-04,5.170866733315016006e-04
-5.446875000000000000e+01,-1.582763365688966140e-04,2.613024958941778664e-05
-5.428125000000000000e+01,7.815018096929415847e-05,6.727477257935099431e-04
-5.409375000000000000e+01,-2.023126978707434631e-04,1.882563314898888507e-04
-5.390625000000000000e+01,2.270943739763886526e-04,2.440582244358502351e-04
-5.371875000000000000e+01,1.587302935954770788e-04,7.207700943334671706e-05
-5.353125000000000000e+01,-1.169247502548764750e-04,2.931993036572322353e-04
-5.334375000000000000e+01,3.564733265066788448e-04,5.655111254569966661e-04
-5.315625000000000000e+01,7.258676222532400857e-06,2.970751290543027778e-04
-5.296875000000000000e+01,7.870374873708563257e-05,6.291090097798601732e-04
-5.278125000000000000e+01,1.681553661524448628e-04,5.703068465456873071e-04
-5.259375000000000000e+01,-5.912162669485798716e-05,7.525618819679280591e-04
-5.240625000000000000e+01,3.594939513266726117e-04,3.726626002040767105e-04
-5.221875000000000000e+01,-5.717350441170054864e-05,5.531337686859316705e-04
-5.203125000000000000e+01,4.090545306400517056e-04,5.599535882847561652e-04
-5.184375000000000000e+01,1.461823904247427919e-05,1.072638136196957248e-04
-5.165625000000000000e+01,5.935979691143455916e-04,6.693304729390447960e-04
-5.146875000000000000e+01,-1.290783065815981345e-05,2.296137688437838165e-04
-5.128125000000000000e+01,1.952563013484232002e-04,8.397319078792264690e-04
-5.109375000000000000e+01,2.201455396356188920e-04,2.485027690068974948e-05
-5.090625000000000000e+01,7.046546478323145735e-05,6.190652156772280534e-04
-5.071875000000000000e+01,7.953516920677916602e-05,2.251317171975131259e-04
-5.053125000000000000e+01,7.047045510660265855e-04,-2.773362807113599615e-04
-5.034375000000000000e+01,-1.165605019009530174e-04,4.039042601045039760e-05
-5.015625000000000000e+01,7.803963679846592782e-04,3.560671271833903972e-04
-4.996875000000000000e+01,4.751623950866035173e-05,7.091565395622723145e-05
-4.978125000000000000e+01,2.688054423833907691e-04,5.376912899368591070e-05
-4.959375000000000000e+01,6.070368019657212955e-04,-3.730309243534790653e-04
-4.940625000000000000e+01,4.226634403703410925e-05,2.550330423911617572e-04
-4.921875000000000000e+01,5.548073895552119161e-04,-1.982032484004747630e-04
-4.903125000000000000e+01,3.698186103536782454e-04,-2.731472648154209537e-05
-4.884375000000000000e+01,3.793295136687580005e-04,-3.867794701526428014e-04
-4.865625000000000000e+01,5.309602317856709774e-04,2.720492570191801462e-04
-4.846875000000000000e+01,8.097400473949800670e-05,-3.123841357646206518e-04
-4.828125000000000000e+01,6.109301633508423812e-04,-5.070440370502637961e-05
-4.809375000000000000e+01,2.688030854811063186e-04,2.282628789154195204e-04
-4.790625000000000000e+01,3.887205944125837753e-04,9.967545759836937691e-05
-4.771875000000000000e+01,3.703625456629167090e-04,1.159787438673731685e-04
-4.753125000000000000e+01,4.619360354032320259e-04,1.933251939822966392e-04
-4.734375000000000000e+01,4.465743054560267211e-05,-7.677339939426985893e-05
-4.715625000000000000e+01,2.809327010506179612e-04,-2.616032497688713931e-04
-4.696875000000000000e+01,5.268806848251483821e-04,2.962793884035974656e-04
-4.678125000000000000e+01,1.167476518069143765e-04,-6.487074334695641653e-04
-4.659375000000000000e+01,7.922406991574537649e-04,6.333925279706775768e-04
-4.640625000000000000e+01,1.679924815793931714e-04,-5.145936515815741075e-04
-4.621875000000000000e+01,4.802094383136168432e-04,-1.632224285108563322e-05
-4.603125000000000000e+01,3.368889505381833516e-04,-2.338902268808062956e-04
-4.584375000000000000e+01,4.723911052413876099e-04,-4.832380586394791067e-05
-4.565625000000000000e+01,3.812302784690357882e-04,-2.897303201967460495e-04
-4.546875000000000000e+01,4.268985194458840837e-04,-1.436757233892471675e-04
-4.528125000000000000e+01,6.553070709508501679e-05,-3.981580267304885012e-04
-4.509375000000000000e+01,3.108954340457215082e-04,2.986871848862371337e-04
-4.490625000000000000e+01,5.417439380730471044e-04,-6.191107421922303899e-04
-4.471875000000000000e+01,2.823434532260304941e-04,1.197236606045315455e-04
-4.453125000000000000e+01,4.078359271295073363e-04,-2.388430048712031351e-04
-4.434375000000000000e+01,4.067153424160419029e-04,5.210537850990348829e-04
-4.415625000000000000e+01,3.663853053271770577e-04,-7.386447780586280487e-04
-4.396875000000000000e+01,1.490883314532176485e-04,4.524735830595538744e-04
-4.378125000000000000e+01,4.460924581784486698e-04,-3.526172468601984633e-04
-4.359375000000000000e+01,3.405863080599980108e-04,-2.128567659793745293e-04
-4.340625000000000000e+01,4.583767093145896254e-04,-6.178515240433668509e-04
-4.321875000000000000e+01,2.982783139927613902e-04,6.788466614269239585e-04
-4.303125000000000000e+01,6.603337942250875336e-04,-7.678473310468447721e-04
-4.284375000000000000e+01,3.773671191427130367e-04,4.731817478744737571e-04
-4.265625000000000000e+01,5.668685652724936297e-04,-5.785135654647888259e-04
-4.246875000000000000e+01,7.709780593239123903e-04,5.806900162568240376e-04
-4.228125000000000000e+01,2.990741358311899134e-04,-6.064143919313202957e-04
-4.209375000000000000e+01,6.818916387110740551e-04,1.460906173416098852e-04
-4.190625000000000000e+01,2.760582431987068652e-04,-4.092138368689823835e-04
-4.171875000000000000e+01,4.632846502513054965e-04,1.323629712128848723e-04
-4.153125000000000000e+01,6.775851403222898917e-04,1.457226613288398198e-04
-4.134375000000000000e+01,4.266291891940054981e-04,-4.254934364622542375e-05
-4.115625000000000000e+01,4.383801120350083735e-04,-5.256216189453155607e-05
-4.096875000000000000e+01,6.924953362258956524e-04,-1.498258986223355294e-04
-4.078125000000000000e+01,5.068848905042111497e-04,9.281358959212226978e-05
-4.059375000000000000e+01,5.689743621069554003e-04,-3.424459848906380444e-04
-4.040625000000000000e+01,6.852218394050035855e-04,3.883140558116338070e-04
-4.021875000000000000e+01,6.067439450260225797e-04,-2.829280007512480211e-04
-4.003125000000000000e+01,8.280713712771059498e-04,-5.542183767808239736e-04
-3.984375000000000000e+01,6.708839177351211269e-04,1.047657771957588579e-04
-3.965625000000000000e+01,3.699321722686055303e-04,-5.291523720822866039e-04
-3.946875000000000000e+01,8.345867080921109959e-04,-2.624525730379190236e-04
-3.928125000000000000e+01,3.817880816098240260e-04,-4.274261706007642658e-04
-3.909375000000000000e+01,1.156190763414055578e-03,-4.197720070657773306e-04
-3.890625000000000000e+01,2.453455353086386737e-04,-1.511592440790465730e-04
-3.871875000000000000e+01,8.032463365094666408e-04,-6.253726378599999691e-04
-3.853125000000000000e+01,4.050875947251841858e-04,-3.104257794941389648e-04
-3.834375000000000000e+01,4.182144059385883850e-04,-4.597949402640466587e-04
-3.815625000000000000e+01,8.230681573481168911e-04,-2.343188401212614735e-04
-3.796875000000000000e+01,3.559945487756066562e-04,-1.183368655431671357e-03
-3.778125000000000000e+01,6.634744161616579206e-04,5.665232679374909708e-05
-3.759375000000000000e+01,5.148212015905762051e-04,-1.040954709877972562e-03
-3.740625000000000000e+01,4.156471363733205138e-04,-3.684497469111924772e-04
-3.721875000000000000e+01,9.229781398257808078e-04,-5.724299797775778131e-04
-3.703125000000000000e+01,3.786858593587960620e-04,-3.746286500510009887e-04
-3.684375000000000000e+01,6.382238137991880222e-04,-7.368681818857858445e-04
-3.665625000000000000e+01,5.307306174472947724e-04,-5.297329441740217248e-04
-3.646875000000000000e+01,6.257649383276664423e-04,-8.851607520141691055e-04
-3.628125000000000000e+01,1.588214473494109491e-04,-2.788868126453181162e-04
-3.609375000000000000e+01,7.252028124977716317e-04,-8.151017732314080888e-04
-3.590625000000000000e+01,5.006310189076268458e-04,-6.921067960141691344e-04
-3.571875000000000000e+01,5.631559595841162391e-04,-4.936213330526406651e-04
-3.553125000000000000e+01,1.697905996442261589e-04,-6.957111279324301734e-04
-3.534375000000000000e+01,6.253364445740761113e-04,-9.630198716932270031e-04
-3.515625000000000000e+01,-1.172258545173443522e-05,-4.922794654453888086e-04
-3.496875000000000000e+01,8.006414738397915620e-04,-4.618547515167215067e-04
-3.478125000000000000e+01,3.565362232127444742e-05,-8.833290262582060848e-04
-3.459375000000000000e+01,6.025253943416908342e-04,-1.444631863258827309e-04
-3.440625000000000000e+01,1.854503597377155089e-04,-6.277492932933448344e-04
-3.421875000000000000e+01,2.964536595556066523e-04,-5.732264589628499607e-04
-3.403125000000000000e+01,4.230527706086117945e-04,-9.624627503548310870e-04
-3.384375000000000000e+01,2.757038418652046907e-04,-7.588251155881131638e-04
-3.365625000000000000e+01,3.246352718402900628e-04,-1.993558735748912625e-04
-3.346875000000000000e+01,1.406959349246061919e-04,-1.134399141130781885e-03
-3.328125000000000000e+01,3.809103059753127241e-04,-5.406194356010196600e-04
-3.309375000000000000e+01,2.429656639140187480e-04,-8.651029823547595754e-04
-3.290625000000000000e+01,7.824922387128507850e-05,-5.565157213238691725e-04
-3.271875000000000000e+01,8.563791360555184085e-05,-9.046891756900876658e-04
-3.253125000000000000e+01,5.734448540143377571e-04,-8.384337401916575061e-04
-3.234375000000000000e+01,4.871033120190659815e-06,-5.601692986241246786e-04
-3.215625000000000000e+01,1.608574673995777360e-04,-6.807247937077320898e-04
-3.196875000000000000e+01,1.860551707937307953e-04,-9.069053650216929441e-04
-3.178125000000000000e+01,4.700501749138608076e-04,-7.739943616309474805e-04
-3.159375000000000000e+01,-8.163031422125932579e-05,-1.095697994098809858e-03
-3.140625000000000000e+01,4.279072035973663368e-04,-2.172890596190413248e-04
-3.121875000000000000e+01,-1.397310299475207351e-04,-1.060496129225541040e-03
-3.103125000000000000e+01,6.323339984607434516e-04,-9.457095241001134411e-04
-3.084375000000000000e+01,-1.433053814911544599e-04,-4.037859360592754854e-04
-3.065625000000000000e+01,2.471220146449404353e-04,-6.848493380262610231e-04
-3.046875000000000000e+01,-4.862665923710540739e-05,-7.698508215550070588e-04
-3.028125000000000000e+01,-1.370156070450434527e-04,-2.397587654163757520e-04
-3.009375000000000000e+01,2.392266295447309510e-04,-9.629566879025830417e-04
-2.990625000000000000e+01,-8.507857605283275504e-05,-4.166738092989952236e-04
-2.971875000000000000e+01,-5.736727115618345252e-05,-1.127147513012793922e-03
-2.953125000000000000e+01,9.389402398973789587e-06,-8.043808890474402062e-04
-2.934375000000000000e+01,-2.307424088344722790e-04,-7.766420266133167161e-04
-2.915625000000000000e+01,1.169486674991726538e-04,-1.014848759048447846e-03
-2.896875000000000000e+01,-6.120762117012290560e-05,-6.974106975259353192e-04
-2.878125000000000000e+01,9.149102440431100547e-05,-1.080400188120833604e-03
-2.859375000000000000e+01,4.784503130339512467e-05,-9.043454912354143005e-04
-2.840625000000000000e+01,-3.673148603117737387e-04,-8.052406404521761374e-04
-2.821875000000000000e+01,4.898542716316178769e-04,-6.089228908376931315e-04
-2.803125000000000000e+01,-1.658195847981658311e-04,-1.238480030307798074e-03
-2.784375000000000000e+01,4.766017073905004509e-04,-4.222739792085761223e-04
-2.765625000000000000e+01,-1.033917378848725477e-04,-1.476465532137538617e-03
-2.746875000000000000e+01,2.893066472757221952e-04,-3.714045085247974498e-04
-2.728125000000000000e+01,-4.631209367012001366e-05,-1.652283941737220374e-03
-2.709375000000000000e+01,2.937837056615766329e-05,-5.356600694836899379e-04
-2.690625000000000000e+01,3.605647416705104469e-04,-1.005122669901048482e-03
-2.671875000000000000e+01,-8.756866074777214237e-05,-1.046918890233339283e-03
-2.653125000000000000e+01,-9.848189531352913306e-05,-9.974484271957351211e-04
-2.634375000000000000e+01,3.690560053048463907e-04,-1.202117804276259250e-03
-2.615625000000000000e+01,1.587666615240346246e-04,-7.000871699194277653e-04
-2.596875000000000000e+01,-2.950644012438830011e-04,-1.309749103209689736e-03
-2.578125000000000000e+01,1.305154303815614369e-05,-5.654034083075742956e-04
-2.559375000000000000e+01,2.416258581590668975e-04,-6.308752542887319237e-04
-2.540625000000000000e+01,-1.422102159414628808e-04,-9.393492949740789300e-04
-2.521875000000000000e+01,1.390645715186322739e-04,-8.235838972820985759e-04
-2.503125000000000000e+01,2.027120483776845283e-04,-4.991331412944610690e-04
-2.484375000000000000e+01,-3.480682914891453095e-04,-8.137271890715780387e-04
-2.465625000000000000e+01,3.241559363474921796e-04,-8.994330324436639046e-04
-2.446875000000000000e+01,-5.089687714188162460e-05,-1.117367230982768689e-03
-2.428125000000000000e+01,2.560089066005466485e-04,-9.537743751866223363e-04
-2.409375000000000000e+01,-7.301304413975806540e-05,-7.248468736937851986e-04
-2.390625000000000000e+01,-2.847004133909591950e-04,-1.350825792953536109e-03
-2.371875000000000000e+01,7.592303569513014772e-04,-8.523194390295252276e-04
-2.353125000000000000e+01,-3.737319942473948942e-04,-7.348250155585489551e-04
-2.334375000000000000e+01,1.215359082065159413e-04,-6.047634750925290348e-04
-2.315625000000000000e+01,-3.553276418084561072e-04,-1.228203894398038898e-03
-2.296875000000000000e+01,2.026984520192565142e-05,-5.367395534388030853e-04
-2.278125000000000000e+01,-2.482625356270973249e-04,-1.200079397254416591e-03
-2.259375000000000000e+01,-1.264779106445734769e-04,-1.158818614551027082e-03
-2.240625000000000000e+01,6.816792818775674334e-05,-8.741984444999850723e-04
-2.221875000000000000e+01,-3.851568868079580099e-04,-1.017273994662559744e-03
-2.203125000000000000e+01,-2.379013142228547650e-04,-6.730844396902746496e-04
-2.184375000000000000e+01,1.897303923791282543e-04,-6.505065695097123069e-04
-2.165625000000000000e+01,-5.169343653287361562e-04,-9.447201139130001479e-04
-2.146875000000000000e+01,3.155328889616892951e-04,-7.232471745690638443e-04
-2.128125000000000000e+01,-4.418792045552955017e-04,-9.004970563708525333e-04
-2.109375000000000000e+01,-1.212512321933090220e-04,-8.625260856169880697e-04
-2.090625000000000000e+01,1.531106565532680541e-04,-9.940404887673892631e-04
-2.071875000000000000e+01,-1.269480852761351031e-04,-9.720050678567737634e-04
-2.053125000000000000e+01,-1.314051349541323077e-04,-8.197476061573283346e-04
-2.034375000000000000e+01,2.743397488617072000e-04,-6.605385663140950214e-04
-2.015625000000000000e+01,1.659658288958865135e-04,-9.087389769426579278e-04
-1.996875000000000000e+01,3.673724731177996361e-04,-9.922830980881869323e-04
-1.978125000000000000e+01,2.163592684278903278e-04,-2.601151991625805238e-04
-1.959375000000000000e+01,-1.740698210276336866e-04,-6.006011969410529616e-04
-1.940625000000000000e+01,3.205486488903064313e-04,-9.000536506813539006e-04
-1.921875000000000000e+01,1.370211202589288746e-05,-6.516491602606144795e-04
-1.903125000000000000e+01,1.124119929931666206e-04,1.042721734019202984e-04
-1.884375000000000000e+01,4.213232031202718275e-06,-1.011881563573790999e-03
-1.865625000000000000e+01,-2.881049197699381281e-04,-3.060065848026205515e-04
-1.846875000000000000e+01,6.462237987403529615e-05,-5.930780907750232700e-04
-1.828125000000000000e+01,1.525720277223419075e-04,-1.036526472919518937e-05
-1.809375000000000000e+01,-3.198367348415942502e-04,-1.250086216646018045e-03
-1.790625000000000000e+01,2.730941033869949131e-04,-1.681602769858514534e-04
-1.771875000000000000e+01,-2.833454754839204170e-04,-1.031928949682292540e-03
-1.753125000000000000e+01,4.177916062281794574e-04,-6.027948118725312554e-04
-1.734375000000000000e+01,-1.841177341140309842e-04,-5.655002303450729073e-04
-1.715625000000000000e+01,-2.314667245746360180e-04,-6.539452545410995299e-04
-1.696875000000000000e+01,1.212968692512195190e-04,-1.018511324096582626e-03
-1.678125000000000000e+01,6.254176375469766569e-05,-2.911299398040689823e-04
-1.659375000000000000e+01,-2.803821756707791657e-04,-1.074953453126248348e-03
-1.640625000000000000e+01,1.170962681865117538e-04,-5.151390261102228862e-04
-1.621875000000000000e+01,2.051805635226999769e-04,-6.136454167409155502e-04
-1.603125000000000000e+01,-7.847844750413779380e-05,-7.812735736196785297e-04
-1.584375000000000000e+01,7.143875479176386989e-05,-7.972645953886470238e-04
-1.565625000000000000e+01,-1.997872578332060556e-04,-6.702880064217708878e-04
-1.546875000000000000e+01,2.287371882676580981e-04,-4.175183870134269171e-04
-1.528125000000000000e+01,-3.946812731575044531e-04,-3.604772532832534182e-04
-1.509375000000000000e+01,4.096762255115793394e-04,-6.335044427139280288e-04
-1.490625000000000000e+01,-3.768386659701583596e-04,-3.762444179362667285e-04
-1.471875000000000000e+01,3.056724039238734036e-04,-2.241103287223822349e-04
-1.453125000000000000e+01,-5.080217625993421748e-04,-1.687102541890972418e-03
-1.434375000000000000e+01,4.460509638483656225e-04,-4.258090282720505826e-03
-1.415625000000000000e+01,-3.470657726468706628e-04,-3.516463548984383181e-03
-1.396875000000000000e+01,5.891271361246341876e-04,-2.228547445946915673e-03
-1.378125000000000000e+01,-2.754047514391122498e-04,-2.529488179194405717e-03
-1.359375000000000000e+01,6.654352247270622911e-05,-4.382961616145486516e-03
-1.340625000000000000e+01,2.842827243746959276e-04,-9.501964423515030234e-03
-1.321875000000000000e+01,3.140550207103576241e-05,-8.891227508892374232e-03
-1.303125000000000000e+01,5.485779425124515107e-04,-1.291114956591510321e-02
-1.284375000000000000e+01,6.451027459566383015e-04,-1.710780059688188359e-02
-1.265625000000000000e+01,4.656212614507770908e-04,-1.670060036533893566e-02
-1.246875000000000000e+01,3.987135149294829262e-04,-1.298819391356076380e-02
-1.228125000000000000e+01,1.215667101010176054e-03,-2.399211881148621828e-02
-1.209375000000000000e+01,1.086451885494166270e-03,-2.387920787998165650e-02
-1.190625000000000000e+01,1.434602195944156833e-03,-3.693978600299274717e-02
-1.171875000000000000e+01,1.924363842597531793e-03,-4.317418026475827730e-02
-1.153125000000000000e+01,2.401437579752419005e-03,-5.339059864409811951e-02
-1.134375000000000000e+01,2.555956037411988291e-03,-5.975712514307573997e-02
-1.115625000000000000e+01,3.082388807114311291e-03,-6.161983379285818074e-02
-1.096875000000000000e+01,2.852140201375252815e-03,-7.228085993925903452e-02
-1.078125000000000000e+01,4.315807719318165425e-03,-9.029362988444145088e-02
-1.059375000000000000e+01,4.671311857365800790e-03,-1.041420730899562663e-01
-1.040625000000000000e+01,6.024410647180400424e-03,-1.170390263678942055e-01
-1.021875000000000000e+01,6.524361665786182485e-03,-1.460731420327365804e-01
-1.003125000000000000e+01,8.559799343511698133e-03,-1.674749230710217418e-01
-9.843750000000000000e+00,9.557791604677734476e-03,-2.004206537864070548e-01
-9.656250000000000000e+00,1.024586606959343449e-02,-2.264596548288868583e-01
-9.468750000000000000e+00,1.292310542000441043e-02,-2.815514363504276751e-01
-9.281250000000000000e+00,1.431547153055068300e-02,-3.267066654645169876e-01
-9.093750000000000000e+00,1.807435461764805851e-02,-4.092223534017453979e-01
-8.906250000000000000e+00,2.066816984807373636e-02,-4.643130077707184888e-01
-8.718750000000000000e+00,2.515193478875810129e-02,-5.681165344519896188e-01
-8.531250000000000000e+00,2.774455286138455268e-02,-6.285510405574838977e-01
-8.343750000000000000e+00,3.415812049159816510e-02,-7.773554771256243612e-01
-8.156250000000000000e+00,3.949480612657474410e-02,-8.940070643838522457e-01
-7.968750000000000000e+00,4.691073956746305562e-02,-1.037525077384182204e+00
-7.781250000000000000e+00,5.930201764331122227e-02,-1.322661571944142356e+00
-7.593750000000000000e+00,7.036351681532659885e-02,-1.557634099997909249e+00
-7.406250000000000000e+00,8.464670093867610046e-02,-1.896476742177779951e+00
-7.218750000000000000e+00,9.897025871831754973e-02,-2.196627312286536071e+00
-7.031250000000000000e+00,1.167027341289853526e-01,-2.604143166216035254e+00
-6.843750000000000000e+00,1.420890474191967012e-01,-3.138308759571207585e+00
-6.656250000000000000e+00,1.685781317456436224e-01,-3.700827685816715285e+00
-6.468750000000000000e+00,2.055679189465670076e-01,-4.505612413949505957e+00
-6.281250000000000000e+00,2.438119912349653307e-01,-5.344216018378288524e+00
-6.093750000000000000e+00,2.946487895031874027e-01,-6.481646274644067063e+00
-5.906250000000000000e+00,3.521517392861592821e-01,-7.706838759860302090e+00
-5.718750000000000000e+00,4.172737554276507721e-01,-9.087880811330457220e+00
-5.531250000000000000e+00,4.959890638678726704e-01,-1.085213665903432201e+01
-5.343750000000000000e+00,5.953649367746322030e-01,-1.294644659982635204e+01
-5.156250000000000000e+00,7.137142924852367676e-01,-1.549300848013465881e+01
-4.968750000000000000e+00,8.517151887091078954e-01,-1.849694722864698804e+01
-4.781250000000000000e+00,1.032081982986256419e+00,-2.227884181597920588e+01
-4.593750000000000000e+00,1.242333115555836809e+00,-2.672686894566349025e+01
-4.406250000000000000e+00,1.484031936443320543e+00,-3.173909119907585819e+01
-4.218750000000000000e+00,1.771809181620247475e+00,-3.764530536313926490e+01
-4.031250000000000000e+00,2.140903949684328289e+00,-4.497690908740459292e+01
-3.843750000000000000e+00,2.568994350549040018e+00,-5.372117997679346502e+01
-3.656250000000000000e+00,3.075797684776628405e+00,-6.383785617649219546e+01
-3.468750000000000000e+00,3.691822669476691576e+00,-7.566633782418280418e+01
-3.281250000000000000e+00,4.418097880518706333e+00,-8.956403734669825667e+01
-3.093750000000000000e+00,5.271393394914322350e+00,-1.052675253890262468e+02
-2.906250000000000000e+00,6.300836327344493171e+00,-1.238569152309572701e+02
-2.718750000000000000e+00,7.464453184955893938e+00,-1.440432937004601399e+02
-2.531250000000000000e+00,8.824006942646041907e+00,-1.663481436748092790e+02
-2.343750000000000000e+00,1.036940268003279542e+01,-1.903389776114259178e+02
-2.156250000000000000e+00,1.206778012317601601e+01,-2.151736747494570636e+02
-1.968750000000000000e+00,1.395225957565490482e+01,-2.400896489163264675e+02
-1.781250000000000000e+00,1.593288803135135900e+01,-2.633570250121387062e+02
-1.593750000000000000e+00,1.795949960221924613e+01,-2.835260430840253321e+02
-1.406250000000000000e+00,1.994803202636939687e+01,-2.991684375206473874e+02
-1.218750000000000000e+00,2.177458985678723380e+01,-3.084914866624249044e+02
-1.031250000000000000e+00,2.331252042890915277e+01,-3.103015099220751836e+02
-8.437500000000000000e-01,2.441824686121573507e+01,-3.047763008461520258e+02
-6.562500000000000000e-01,2.503638784229830350e+01,-2.912227765084401767e+02
-4.687500000000000000e-01,2.498390030542640261e+01,-2.709738211156910666e+02
-2.812500000000000000e-01,2.434548502418010685e+01,-2.464471228662224007e+02
-9.375000000000000000e-02,2.306510350299912204e+01,-2.191816614045831102e+02
9.375000000000000000e-02,2.126367595075082306e+01,-1.902476504934102195e+02
2.812500000000000000e-01,1.912547129811273550e+01,-1.623459500775155107e+02
4.687500000000000000e-01,1.674098067011336610e+01,-1.359108568481157704e+02
6.562500000000000000e-01,1.434179855799463610e+01,-1.124779664645164985e+02
8.437500000000000000e-01,1.196986379858530114e+01,-9.159551953129926005e+01
1.031250000000000000e+00,9.801482085404671807e+00,-7.356795304643534905e+01
1.218750000000000000e+00,7.906908572201182039e+00,-5.863003440184743909e+01
1.406250000000000000e+00,6.249280158150867237e+00,-4.637871306552843009e+01
1.593750000000000000e+00,4.864899958149912607e+00,-3.665081072982769683e+01
1.781250000000000000e+00,3.733643577725985097e+00,-2.843376105260466602e+01
1.968750000000000000e+00,2.892116842651439867e+00,-2.217909994916664118e+01
2.156250000000000000e+00,2.223176091665095555e+00,-1.691202562429749889e+01
2.343750000000000000e+00,1.678095216641899867e+00,-1.346103351437832885e+01
2.531250000000000000e+00,1.295530330072018899e+00,-1.026924582568484823e+01
2.718750000000000000e+00,9.588370351685995274e-01,-8.183305265176485932e+00
2.906250000000000000e+00,7.553880330959188427e-01,-6.230979128317741811e+00
3.093750000000000000e+00,5.654574997248857926e-01,-4.709970861695268241e+00
3.281250000000000000e+00,4.703283089267173978e-01,-3.693804175132953560e+00
3.468750000000000000e+00,3.413156251907807359e-01,-2.822894002609871222e+00
3.656250000000000000e+00,2.984773393163280275e-01,-2.184735099662489688e+00
3.843750000000000000e+00,1.778233894288661077e-01,-1.597642028094426792e+00
4.031250000000000000e+00,1.676893054554540186e-01,-1.373518396417026111e+00
4.218750000000000000e+00,1.690848926816030939e-01,-6.421052306561705336e-01
4.406250000000000000e+00,7.897874712815422527e-02,-8.010496982460608706e-01
4.593750000000000000e+00,1.073006730841683520e-01,-6.532443878400044923e-01
4.781250000000000000e+00,1.468442892850916337e-01,-2.746122912336659283e-01
4.968750000000000000e+00,8.210685976425224908e-02,-4.296422629291072326e-01
5.156250000000000000e+00,7.360559234940922124e-02,-5.907497725522858900e-01
5.343750000000000000e+00,6.518325640417543809e-02,-7.239328307955190667e-01
5.531250000000000000e+00,1.060823894496536468e-01,-2.175662116796388545e-01
5.718750000000000000e+00,9.248794659990267064e-02,-3.851887891593008817e-01
5.906250000000000000e+00,6.333975767892496833e-02,-2.052074360497044836e-01
6.093750000000000000e+00,5.384751560644929214e-02,-2.817251748390532384e-01
6.281250000000000000e+00,4.580055302869112666e-02,-3.284627031032130162e-01
6.468750000000000000e+00,3.999256511401938496e-02,-9.409714638117350205e-02
6.656250000000000000e+00,5.374111125786384946e-02,-1.376947423714796059e-01
6.843750000000000000e+00,2.898251862719547489e-02,-2.864603730633490386e-01
7.031250000000000000e+00,1.927752785165637306e-02,-2.192731391137385799e-01
7.218750000000000000e+00,2.838703922597574092e-02,-1.351256427252849335e-01
7.406250000000000000e+00,5.615476125665708196e-02,-2.786759344346592115e-01
7.593750000000000000e+00,1.085935753858393582e-01,-1.388273579223806564e-01
7.781250000000000000e+00,6.547024154110658856e-02,-9.099760655416844202e-03
7.968750000000000000e+00,7.775069540642931543e-02,-4.772289962971854038e-02
8.156250000000000000e+00,9.465719963768037815e-02,-1.701070475938450954e-01
8.343750000000000000e+00,9.870148220963415042e-02,-2.591095293083895967e-01
8.531250000000000000e+00,1.104740600990226085e-01,-5.100832440504632359e-02
8.718750000000000000e+00,5.144846113672940646e-02,1.064881925099143700e-01
8.906250000000000000e+00,5.149700341927143654e-02,-5.342970581767758631e-02
9.093750000000000000e+00,9.610700771612101789e-02,-1.091006876516189550e-01
9.281250000000000000e+00,7.740082595908859275e-02,6.380620740631570698e-02
9.468750000000000000e+00,5.123276597254289300e-02,-4.074276893573198777e-01
9.656250000000000000e+00,9.342988987476275042e-02,-3.487009345721219233e-01
9.843750000000000000e+00,4.465964752331785803e-02,6.012633978168935300e-02
1.003125000000000000e+01,6.649015080208897643e-02,-1.574067264980385517e-01
1.021875000000000000e+01,5.738454453656771648e-02,-2.075052223876525659e-01
1.040625000000000000e+01,1.732486041536418497e-02,1.106309603729016544e-02
1.059375000000000000e+01,3.601685798207654443e-02,-2.509617465677962400e-01
1.078125000000000000e+01,4.465062741210346076e-02,-6.556389981592758431e-02
1.096875000000000000e+01,3.302464958998996281e-02,3.161743910327174945e-01
1.115625000000000000e+01,6.436204434905334892e-03,1.615311966961741064e-01
1.134375000000000000e+01,-4.938138782137002636e-03,3.867619418230816564e-01
1.153125000000000000e+01,3.111658234588787764e-02,-3.817546075946154360e-02
1.171875000000000000e+01,5.120356519569924103e-02,3.988944452622860126e-01
1.190625000000000000e+01,-4.952718569666814119e-02,-6.178415667352510354e-02
1.209375000000000000e+01,3.313461577079834797e-02,-3.330013972197320982e-01
1.228125000000000000e+01,3.905441683882315829e-02,-2.761584757593027462e-01
1.246875000000000000e+01,4.109967399791969456e-02,-3.218199437132227558e-01
1.265625000000000000e+01,4.718339130389637148e-02,-2.451377395806133563e-01
1.284375000000000000e+01,4.139404299609594773e-02,9.472668046871035585e-02
1.303125000000000000e+01,3.465351246208570046e-02,-1.177813309242736750e-01
1.321875000000000000e+01,6.849658824160798076e-02,-4.754833507292062222e-01
1.340625000000000000e+01,6.556638084190069549e-02,-1.421321732153728590e-01
1.359375000000000000e+01,4.426442104951888723e-02,-1.391618990925280741e-01
1.378125000000000000e+01,5.560230761179241199e-02,-3.684969701392759589e-01
1.396875000000000000e+01,1.186931156439641200e-02,-1.688156280745545246e-02
1.415625000000000000e+01,6.295955125354879556e-02,-2.748283718578932167e-01
1.434375000000000000e+01,6.928624815124351244e-02,-2.899173757624282644e-01
1.453125000000000000e+01,1.093605849249001949e-03,-1.135338519600281870e-01
1.471875000000000000e+01,2.784542813602541855e-02,-2.444756804592884691e-02
1.490625000000000000e+01,5.899195526620104602e-02,1.454332129446243016e-01
1.509375000000000000e+01,6.316547859022136890e-02,1.618179875961942571e-01
1.528125000000000000e+01,6.178196673599245514e-02,1.361736803530106954e-01
1.546875000000000000e+01,1.153788545407010702e-01,-6.812905627755583282e-02
1.565625000000000000e+01,7.811054296526265261e-02,-3.041919444379885817e-01
1.584375000000000000e+01,6.312834130034161717e-02,-5.918589184061318065e-02
1.603125000000000000e+01,1.345135359130011921e-02,-4.404835627836405365e-01
1.621875000000000000e+01,3.533190044124978613e-02,5.909192760779546916e-02
1.640625000000000000e+01,2.221060147384434913e-02,7.804695824398777404e-02
1.659375000000000000e+01,3.450672544989430435e-02,2.045947111260630891e-01
1.678125000000000000e+01,7.566020178825993980e-02,2.119038901874148451e-02
1.696875000000000000e+01,1.554747036650638847e-02,-1.482057630463060605e-01
1.715625000000000000e+01,8.241071269871724780e-02,2.794656432220392617e-01
1.734375000000000000e+01,3.685082371885783914e-02,-1.307859667649466928e-01
1.753125000000000000e+01,-1.018012417958402693e-03,-6.237631353597805628e-02
1.771875000000000000e+01,3.105806673238475923e-02,6.477602786638669841e-02
1.790625000000000000e+01,4.405450462581939064e-02,-4.811440715509149868e-01
1.809375000000000000e+01,2.507537350844302182e-02,-2.604861070169306458e-02
1.828125000000000000e+01,6.082506543684473854e-02,-7.310420599070255321e-02
1.846875000000000000e+01,5.496958101357307669e-02,7.289004038928226237e-02
1.865625000000000000e+01,5.510316557660388526e-02,5.198348138468134039e-02
1.884375000000000000e+01,8.890325087726580477e-02,-1.667826803056442486e-01
1.903125000000000000e+01,3.612113086061441436e-02,-1.805021840196729954e-02
1.921875000000000000e+01,3.962530137128794649e-02,-4.415609133621956062e-02
1.940625000000000000e+01,1.061192995101549741e-01,-1.547676440466716485e-03
1.959375000000000000e+01,2.369982367061140849e-02,1.718868708877607787e-04
1.978125000000000000e+01,4.470270372320328534e-02,4.372979357519568566e-02
1.996875000000000000e+01,3.447245978890833840e-02,2.212033795224215282e-01
2.015625000000000000e+01,4.550473890829209722e-02,1.576982105681281610e-01
2.034375000000000000e+01,7.690058206531347196e-02,3.097573237552495584e-01
2.053125000000000000e+01,3.111070571249285877e-02,6.226803000740233074e-01
2.071875000000000000e+01,5.390454722309101498e-02,1.544751131515482712e-01
2.090625000000000000e+01,3.443022732776057637e-02,2.968422017315504036e-01
2.109375000000000000e+01,1.695708414265340025e-02,5.259812840702551284e-01
2.128125000000000000e+01,5.153900304300407242e-02,1.444171523543502644e-01
2.146875000000000000e+01,4.119221932082695048e-02,2.718454298095167587e-01
2.165625000000000000e+01,3.259934859362800808e-02,1.288020764036303945e-01
2.184375000000000000e+01,4.334492706625781011e-02,1.340344620687972110e-02
2.203125000000000000e+01,2.643364165924566578e-02,1.327195918713783840e-01
2.221875000000000000e+01,3.926213622565200012e-02,1.709561564990451643e-01
2.240625000000000000e+01,6.278334598072632389e-02,1.446813748149793355e-01
2.259375000000000000e+01,2.917475908445510413e-02,-1.407857738253852631e-01
2.278125000000000000e+01,6.113848443838065805e-02,-1.986610004573066135e-01
2.296875000000000000e+01,6.698459792031741245e-02,1.886540652070181068e-01
2.315625000000000000e+01,7.729236367644176653e-02,-7.959330695581456894e-02
2.334375000000000000e+01,7.259133356490821143e-02,-1.303990509339882919e-01
2.353125000000000000e+01,7.014456570053084761e-02,-6.639942346193095091e-02
2.371875000000000000e+01,3.887477121939753033e-02,-4.888373600541342512e-01
2.390625000000000000e+01,1.040022441798740260e-01,5.681590717652795774e-02
2.409375000000000000e+01,6.747148803100344594e-02,1.450401728713615057e-01
2.428125000000000000e+01,1.030080902341836691e-01,-4.604499124860410575e-01
2.446875000000000000e+01,1.048382218949726052e-01,1.448476684716268892e-01
2.465625000000000000e+01,6.626415152224041094e-02,-2.407049595737333902e-01
2.484375000000000000e+01,5.012334844047217075e-02,-3.005370536709364160e-01
2.503125000000000000e+01,1.582877609396859953e-02,-2.399263630159822469e-01
2.521875000000000000e+01,-1.667624928090560843e-02,-7.332470505349419909e-02
2.540625000000000000e+01,9.547786170784888782e-03,-2.484789521023174075e-01
2.559375000000000000e+01,5.219388978067485141e-02,-2.427033512403369286e-01
2.578125000000000000e+01,3.221540977170889164e-02,1.936378939757332773e-01
2.596875000000000000e+01,1.445606087693107611e-02,-2.252293953887090083e-01
2.615625000000000000e+01,3.281525964564480091e-02,2.167234295275477507e-01
2.634375000000000000e+01,1.312196471936033504e-03,1.354938179723035319e-01
2.653125000000000000e+01,7.767138211632840239e-02,-5.902093597114799195e-02
2.671875000000000000e+01,3.349943141110856004e-02,2.407739486997684253e-02
2.690625000000000000e+01,7.748395556583176358e-02,1.497092452224535464e-02
2.709375000000000000e+01,3.364761309341446349e-02,-2.914981281956841030e-02
2.728125000000000000e+01,2.310940782435721985e-02,-2.975317732999513964e-01
2.746875000000000000e+01,5.411413781377660825e-02,-1.616968507309906045e-01
2.765625000000000000e+01,6.880241552416777040e-02,-4.345605043207001472e-02
2.784375000000000000e+01,6.528617745173903586e-02,-1.050205692202723640e-01
2.803125000000000000e+01,3.454945571664325144e-02,-3.796075463648946879e-01
2.821875000000000000e+01,4.184250723044868892e-02,2.322796541786118496e-01
2.840625000000000000e+01,3.536640380944788831e-02,-8.926119909355634263e-02
2.859375000000000000e+01,2.431009740590894808e-02,7.711454442915055552e-02
2.878125000000000000e+01,3.450313109875224882e-02,-3.894685648590296978e-01
2.896875000000000000e+01,3.931381968321545628e-02,-7.820300558377368816e-02
2.915625000000000000e+01,3.449672816933002650e-02,-1.164489146026141952e-01
2.934375000000000000e+01,4.114903988160278914e-02,5.108304326081736235e-02
2.953125000000000000e+01,4.081057649840147405e-02,5.536461445784368607e-02
2.971875000000000000e+01,9.627896711771199989e-02,1.861675756533998083e-02
2.990625000000000000e+01,8.545302083042116692e-02,1.071452779493711205e-01
3.009375000000000000e+01,5.687731335190449045e-02,1.180806100070412867e-01
3.028125000000000000e+01,2.389769457616353066e-02,1.580567074961578555e-01
3.046875000000000000e+01,5.427802744218723774e-02,-1.115184307629846217e-01
3.065625000000000000e+01,8.509496165206087426e-02,-1.453174287163392364e-01
3.084375000000000000e+01,3.078249203121430355e-02,2.572238215988420507e-02
3.103125000000000000e+01,2.194047220862671566e-02,3.331707510623971302e-01
3.121875000000000000e+01,7.430280979811954012e-02,-4.335455645407648717e-02
3.140625000000000000e+01,1.034228018613347899e-01,2.009107012671478287e-01
3.159375000000000000e+01,3.455260216360045433e-02,9.199113305545836283e-02
3.178125000000000000e+01,8.763720815434083988e-02,-9.904645074846030184e-02
3.196875000000000000e+01,4.059900549964368111e-02,-1.360767214919746948e-01
3.215625000000000000e+01,6.801019790228934880e-02,-4.056032824282738147e-01
3.234375000000000000e+01,2.352417720001653834e-02,-1.964894837034592001e-02
3.253125000000000000e+01,-1.975069915722826863e-02,-1.076002746947892774e-01
3.271875000000000000e+01,6.002931074292661151e-02,-2.291655406327919309e-01
3.290625000000000000e+01,6.717051859396860891e-03,3.087680684093214722e-01
3.309375000000000000e+01,5.077849883230101113e-02,-1.779244742702417170e-01
3.328125000000000000e+01,2.147395820834674396e-03,1.856854311490963028e-02
3.346875000000000000e+01,7.300898279122947088e-02,-1.359270900514530922e-01
3.365625000000000000e+01,4.008131819423255138e-02,1.396696495171170227e-01
3.384375000000000000e+01,1.033798740926741289e-01,2.031484556558496024e-01
3.403125000000000000e+01,8.363306499773415226e-02,3.005488316112376879e-01
3.421875000000000000e+01,5.350097705612455457e-02,2.729846589250684019e-01
3.440625000000000000e+01,8.833976441273705404e-02,2.193257136078017311e-01
3.459375000000000000e+01,8.217070594325548427e-02,2.376977879799824223e-01
3.478125000000000000e+01,7.910796296512501158e-02,-1.767008264443035159e-01
3.496875000000000000e+01,6.730416679420159198e-02,1.810753790695827092e-01
3.515625000000000000e+01,9.260336087231024749e-02,1.158848167942352347e-01
3.534375000000000000e+01,1.113754304999616807e-01,1.638790373263674383e-01
3.553125000000000000e+01,7.652978015710942827e-02,-1.661900070708099975e-01
3.571875000000000000e+01,2.515948890811614547e-02,-3.305930979675935077e-01
3.590625000000000000e+01,6.699190235074325983e-02,-1.793717516925283917e-01
3.609375000000000000e+01,5.512825708321145157e-02,-1.921562770231588502e-01
3.628125000000000000e+01,6.174343900484302594e-02,-4.169814911575713268e-01
3.646875000000000000e+01,3.167157962932520832e-02,-1.602714518783301401e-01
3.665625000000000000e+01,5.972491645829336449e-02,-2.238500631244164651e-01
3.684375000000000000e+01,7.706476494966807422e-03,-1.366438909458196349e-01
3.703125000000000000e+01,4.264352826137951524e-02,-2.737435102809229193e-01
3.721875000000000000e+01,3.956484880659161263e-02,-2.136163828805450748e-01
3.740625000000000000e+01,7.450351404671096134e-03,-1.761434303056148565e-01
3.759375000000000000e+01,7.030326886974336276e-02,1.742645069912782674e-01
3.778125000000000000e+01,7.940201108512212613e-02,-1.471757126631274559e-01
3.796875000000000000e+01,5.201283875125994882e-02,1.776061021969184139e-01
3.815625000000000000e+01,4.744118094382088202e-02,2.316746047818583065e-01
3.834375000000000000e+01,4.468716551070883725e-02,2.925388653448663945e-01
3.853125000000000000e+01,2.979883310540998309e-02,2.496508959487044876e-01
3.871875000000000000e+01,6.236253296964378023e-02,2.394788040247419758e-02
3.890625000000000000e+01,1.199386777763322698e-02,5.199858358205489139e-01
3.909375000000000000e+01,5.366760651028812390e-04,5.999210224107400791e-01
3.928125000000000000e+01,1.701181441594457056e-02,3.682561472871128672e-01
3.946875000000000000e+01,2.277921984598663130e-02,-8.511970161293902493e-03
3.965625000000000000e+01,2.752252269639399174e-02,9.507446286997378593e-02
3.984375000000000000e+01,4.554538500915583654e-02,4.186612882122631163e-02
4.003125000000000000e+01,9.639599802562770492e-02,-1.010197605773583973e-01
4.021875000000000000e+01,5.476812106775952316e-02,-7.865251655684346588e-02
4.040625000000000000e+01,6.816759044976095083e-02,-4.096174754913306515e-02
4.059375000000000000e+01,6.941120097388875365e-02,-1.011281006375952529e-02
4.078125000000000000e+01,3.941581953316841691e-02,5.147328701191611344e-01
4.096875000000000000e+01,3.903336319321226711e-02,-6.802859630340662989e-03
4.115625000000000000e+01,5.261981834383533396e-02,2.303746616279482851e-01
4.134375000000000000e+01,5.609228230014906558e-02,5.222071118225812825e-03
4.153125000000000000e+01,6.584234750965833882e-02,7.713263720140162150e-02
4.171875000000000000e+01,7.199138885125933029e-02,-1.385290889012367188e-01
4.190625000000000000e+01,6.250616541180420427e-02,-1.482186736034947216e-01
4.209375000000000000e+01,3.937320557982815217e-02,-1.431234168098853843e-01
4.228125000000000000e+01,-1.751452305047251912e-02,4.655831720484115976e-02
4.246875000000000000e+01,-2.101294325072444735e-03,1.940548937609491986e-01
4.265625000000000000e+01,-1.194951436911395604e-02,-4.181364490783465726e-01
4.284375000000000000e+01,-1.681970799836562946e-02,-8.413256512180566915e-02
4.303125000000000000e+01,1.758494049050085550e-02,3.955317286799271415e-01
4.321875000000000000e+01,1.956502828290496154e-02,-1.138588783586129694e-01
4.340625000000000000e+01,3.400933515927562212e-02,-2.900611233960290747e-01
4.359375000000000000e+01,2.433489474853445245e-02,1.169183277246190755e-01
4.378125000000000000e+01,2.669992802697152001e-02,3.360177861576403302e-01
4.396875000000000000e+01,4.238962286322589534e-04,-2.032727664110041133e-01
4.415625000000000000e+01,5.777525032070229827e-02,-7.434013032867881066e-02
4.434375000000000000e+01,4.212381683547761213e-02,1.754683071607274769e-01
4.453125000000000000e+01,5.449088278945168895e-02,8.428925803440279196e-02
4.471875000000000000e+01,4.547919024483348949e-02,-1.184956786778030846e-01
4.490625000000000000e+01,7.148274090047124218e-02,-3.844911522593292830e-01
4.509375000000000000e+01,3.060766563831407439e-02,5.760058506183440841e-02
4.528125000000000000e+01,5.087096783746147821e-02,-2.764683523232065454e-01
4.546875000000000000e+01,9.718595974881338861e-03,-7.378464684904884052e-03
4.565625000000000000e+01,1.958871321381394637e-02,1.762092979144824767e-02
4.584375000000000000e+01,4.340487566614115167e-02,-3.967529914400813595e-02
4.603125000000000000e+01,4.690764522928958513e-02,2.272668876319841047e-01
4.621875000000000000e+01,4.404823739818652939e-03,1.766093676933166989e-02
4.640625000000000000e+01,2.523457083734115258e-02,1.628813385497380750e-01
4.659375000000000000e+01,6.311552193356106955e-02,4.356417210606196022e-01
4.678125000000000000e+01,2.321940819164325376e-02,2.743715216203668206e-01
4.696875000000000000e+01,7.850663385784883985e-02,-2.212365547760981599e-01
4.715625000000000000e+01,5.138066501741889169e-02,-1.557461337235110932e-01
4.734375000000000000e+01,6.901957097842625899e-02,3.199878918899088376e-01
4.753125000000000000e+01,8.793789784376571106e-02,1.619414918142894066e-01
4.771875000000000000e+01,5.345795093840877144e-02,1.166216824159675980e-01
4.790625000000000000e+01,2.798745788091849818e-02,4.983945651567012192e-01
4.809375000000000000e+01,8.605106002211471150e-02,5.786886607850760811e-02
4.828125000000000000e+01,3.584253375349533144e-02,-2.504024238887581078e-01
4.846875000000000000e+01,2.912698947758940449e-02,1.913950033083722246e-01
4.865625000000000000e+01,6.877063682618000939e-02,1.767982791253075447e-01
4.884375000000000000e+01,5.403403345537327596e-02,3.755339150505676571e-02
4.903125000000000000e+01,5.741057354862988404e-02,-2.671991380586149489e-01
4.921875000000000000e+01,3.711182294061643461e-03,-5.677124101775632425e-02
4.940625000000000000e+01,3.617123658796117525e-02,-2.721320013345831512e-01
4.959375000000000000e+01,4.798232477033792520e-02,-1.159582191325085887e-01
4.978125000000000000e+01,4.895926744434575539e-02,2.388670576648621591e-02
4.996875000000000000e+01,5.094511725003769698e-02,-7.135366406518528493e-02
5.015625000000000000e+01,1.904472520349997922e-02,2.042660668628144549e-01
5.034375000000000000e+01,7.328706005430518644e-02,3.672064815924471759e-01
5.053125000000000000e+01,4.647391336750672508e-02,2.613092930684501880e-02
5.071875000000000000e+01,5.397301590586778275e-02,3.696894880936412164e-01
5.090625000000000000e+01,1.784455006230700747e-03,2.910767523519552924e-02
5.109375000000000000e+01,3.843843169439509211e-02,-2.040046777338346828e-01
5.128125000000000000e+01,6.472110640707740004e-03,3.480042657898252401e-02
5.146875000000000000e+01,5.107724462373397500e-02,2.494763937595223524e-02
5.165625000000000000e+01,2.184352370612430150e-02,-7.645321302145191567e-02
5.184375000000000000e+01,6.119995290409718791e-02,2.643909138336510978e-01
5.203125000000000000e+01,6.534451385105910504e-02,-2.385138076292037113e-03
5.221875000000000000e+01,8.679362632605602812e-03,1.532771899013596340e-01
5.240625000000000000e+01,3.180659176405242761e-02,2.620299172856874748e-01
5.259375000000000000e+01,2.621663014691932858e-02,1.884710284077470988e-01
5.278125000000000000e+01,7.168602898639875320e-02,2.854769461887229909e-01
5.296875000000000000e+01,3.709285679711626926e-02,1.471326026130412856e-01
5.315625000000000000e+01,4.962890547027853927e-02,-9.984947405656896535e-02
5.334375000000000000e+01,3.367324941012839190e-02,-1.664299321703310852e-01
5.353125000000000000e+01,8.475567995043320479e-02,5.041616201184240253e-02
5.371875000000000000e+01,1.047516489489197511e-02,9.955146702807837755e-02
5.390625000000000000e+01,5.760620278842765174e-02,2.668577179307334291e-01
5.409375000000000000e+01,3.314851322652145882e-02,4.023630987996114072e-01
5.428125000000000000e+01,6.793074338465743267e-02,1.147755814377688921e-01
5.446875000000000000e+01,6.586555699274754261e-02,3.358107970299926137e-01
5.465625000000000000e+01,3.625912972081835051e-02,2.801034511828675022e-01
5.484375000000000000e+01,9.547735317451611081e-02,7.104221735360454204e-01
5.503125000000000000e+01,5.428291169580035103e-02,2.325465818991290234e-01
5.521875000000000000e+01,5.706627738917546822e-02,1.327227292895685196e-01
5.540625000000000000e+01,7.716966031851058005e-02,3.245133944096636469e-01
5.559375000000000000e+01,1.090643961339452517e-01,-1.136511016639616400e-01
5.578125000000000000e+01,7.986340379677159262e-02,1.689795875080051246e-01
5.596875000000000000e+01,1.965889277729360174e-02,-7.786484771369828195e-02
5.615625000000000000e+01,4.475804038590069922e-02,8.305730361767871273e-02
5.634375000000000000e+01,3.985585532381463736e-02,1.196887729673079548e-01
5.653125000000000000e+01,2.934055216000075461e-02,-3.691342169045412902e-01
5.671875000000000000e+01,6.545952051312298181e-02,-2.782317287068565292e-01
5.690625000000000000e+01,7.359620704518476941e-02,-1.559792628752489918e-01
5.709375000000000000e+01,-5.637734014491968537e-03,-2.029544084660983572e-01
5.728125000000000000e+01,3.994631063435605256e-02,-2.746588332126407295e-01
5.746875000000000000e+01,4.271554211017303260e-02,-8.649462975850497060e-02
5.765625000000000000e+01,3.150861863641551963e-02,-2.364396249834186392e-01
5.784375000000000000e+01,2.385558575625879030e-02,-8.407905747034760680e-03
5.803125000000000000e+01,3.398017133842756721e-02,-9.959041755413977626e-02
5.821875000000000000e+01,6.561114194153816470e-02,5.170156066248949855e-01
5.840625000000000000e+01,2.964642552526441932e-02,-2.556752759058440461e-01
5.859375000000000000e+01,-1.223454397399592608e-02,-3.196385558999992327e-01
5.878125000000000000e+01,3.783557083185939973e-02,1.150000510649817898e-01
5.896875000000000000e+01,-1.519058394503502996e-02,-1.837745493889855197e-01
5.915625000000000000e+01,3.354852760923421329e-02,-4.241260448234527303e-01
5.934375000000000000e+01,7.758070333844102606e-02,1.268446758094796678e-01
5.953125000000000000e+01,4.694325805815680042e-02,-4.229615278327969463e-02
5.971875000000000000e+01,3.420317710325093685e-02,4.881023917351967611e-02
5.990625000000000000e+01,5.478703344040525280e-02,-1.705702157144628472e-02
6.009375000000000000e+01,5.898373786956057074e-02,1.779896275976398101e-01
6.028125000000000000e+01,6.471252827922313600e-02,5.031347754467674349e-03
6.046875000000000000e+01,8.984318902077603752e-02,-6.962782447645565753e-02
6.065625000000000000e+01,5.255999538750444344e-02,-1.627719543405703462e-01
6.084375000000000000e+01,2.660240259771029514e-02,1.327758040140736284e-02
6.103125000000000000e+01,7.262214311247561227e-02,-8.852818509710402850e-02
6.121875000000000000e+01,4.941467437082991410e-02,-2.253248103422436088e-01
6.140625000000000000e+01,8.361472950081605404e-02,-9.144549195907814010e-02
6.159375000000000000e+01,7.453005366413378852e-02,-3.419125118641375138e-02
6.178125000000000000e+01,5.790027902270367122e-02,-1.779597041299041393e-01
6.196875000000000000e+01,2.164553490251819312e-02,-1.599978974644926666e-01
6.215625000000000000e+01,2.790418829226837261e-02,-7.531248824571434852e-02
6.234375000000000000e+01,3.728155084662887475e-02,2.157089461024241928e-01
6.253125000000000000e+01,8.098554932425372499e-02,6.434220365466103431e-02
6.271875000000000000e+01,7.215864099465818526e-02,-1.974186785742233496e-01
6.290625000000000000e+01,7.101097732577699162e-02,-1.932264088732438267e-01
6.309375000000000000e+01,5.656631784425769638e-02,-1.154825705522739554e-01
6.328125000000000000e+01,8.274372486448555719e-02,-1.006069867460723799e-02
6.346875000000000000e+01,8.085513430678048508e-02,8.247975543443430979e-02
6.365625000000000000e+01,4.215699434619324393e-02,3.770083004585984554e-01
6.384375000000000000e+01,1.528425061842142441e-03,9.132943402433113533e-02
6.403125000000000000e+01,5.021423305120720215e-02,2.152205593897917879e-01
6.421875000000000000e+01,4.286261288265791336e-02,9.151440931388776789e-02
6.440625000000000000e+01,6.829388170551453641e-02,-2.737506658896791123e-01
6.459375000000000000e+01,5.878539660868398187e-02,4.087164916421670569e-02
6.478125000000000000e+01,5.850273806878192318e-02,2.098898361928576151e-01
6.496875000000000000e+01,4.281531974042707134e-02,3.967960568901673923e-01
6.515625000000000000e+01,3.641979489891156163e-02,2.439260141522652248e-01
6.534375000000000000e+01,2.613907278055904726e-02,2.998657828072879283e-01
6.553125000000000000e+01,1.971330994194886443e-04,4.046009012293723117e-01
6.571875000000000000e+01,2.338629622369126082e-02,-1.329643193580380967e-01
6.590625000000000000e+01,4.637303470965292718e-02,2.473389333744080432e-03
6.609375000000000000e+01,4.795508165802431222e-02,2.473286693886365128e-01
6.628125000000000000e+01,2.626357197595297066e-02,1.049084453390065619e-01
6.646875000000000000e+01,3.516148912937211435e-02,2.115242564328525532e-01
6.665625000000000000e+01,6.278737227944475308e-02,8.063077678812646809e-02
6.684375000000000000e+01,7.338482661185707911e-02,2.084384128865508501e-01
6.703125000000000000e+01,4.922393985975759279e-02,5.898355301836488707e-02
6.721875000000000000e+01,8.384494202944381414e-02,3.134655851786618541e-01
6.740625000000000000e+01,2.054965705397648890e-02,2.636392701662799709e-01
6.759375000000000000e+01,4.094981354452187361e-02,1.256112751454736554e-01
6.778125000000000000e+01,6.754406644482457978e-03,-1.608037016044505663e-01
6.796875000000000000e+01,1.078985482990901801e-03,-2.748366643384798635e-01
6.815625000000000000e+01,6.742281355099777329e-02,-1.673428675015031786e-01
6.834375000000000000e+01,3.753589364066556300e-03,1.334625864734988454e-01
6.853125000000000000e+01,4.698012320272937359e-02,1.187973769802681545e-01
6.871875000000000000e+01,2.984633981231610278e-02,2.769211118992558340e-01
6.890625000000000000e+01,1.230544085058937753e-02,3.107690208489515271e-01
6.909375000000000000e+01,4.495730592658020441e-02,5.087338117087654155e-01
6.928125000000000000e+01,3.959015530795539917e-02,4.555097267803205341e-01
6.946875000000000000e+01,1.653391072662913075e-02,5.367310644986815760e-01
6.965625000000000000e+01,4.354773275102985508e-02,5.719767844837804205e-01
6.984375000000000000e+01,3.821108468142853098e-02,4.688903991239925517e-01
7.003125000000000000e+01,2.721428683089754941e-02,4.506725091273722228e-01
7.021875000000000000e+01,6.512772429486091141e-02,2.470943283924214029e-01
7.040625000000000000e+01,1.011802367473393360e-01,-3.322419599973471804e-01
7.059375000000000000e+01,4.659181424349867484e-02,-2.369524266242564181e-01
7.078125000000000000e+01,7.898339441040747033e-02,-1.009331398146002812e-01
7.096875000000000000e+01,-1.676908128904130990e-02,-3.284230185079763942e-01
7.115625000000000000e+01,-7.731240464323718697e-03,-1.103130108527636821e-01
7.134375000000000000e+01,3.029806021172021246e-02,-4.141917180986496305e-01
7.153125000000000000e+01,1.218082943107390292e-02,-2.133628178138877729e-01
7.171875000000000000e+01,4.220735627220051356e-02,2.526329782412801706e-01
7.190625000000000000e+01,8.103702236052612307e-02,-2.335758611767886350e-01
7.209375000000000000e+01,5.447341259900184696e-02,2.936065878344606972e-02
7.228125000000000000e+01,9.327797814501082030e-02,9.494040124724278940e-02
7.246875000000000000e+01,6.477857041308965336e-02,3.524727580548443484e-01
7.265625000000000000e+01,7.371259606652813545e-02,3.003361003944888807e-01
7.284375000000000000e+01,8.707374577551263428e-02,5.316995120948462272e-01
7.303125000000000000e+01,4.508024501426177721e-02,2.265424319103885864e-01
7.321875000000000000e+01,5.579550725965276570e-02,2.155130082656739887e-01
7.340625000000000000e+01,8.324073814705457153e-02,7.528410257140194517e-02
7.359375000000000000e+01,8.504852793424078072e-02,2.007426789690640589e-01
7.378125000000000000e+01,6.188121331175722162e-02,2.233514994908318840e-01
7.396875000000000000e+01,7.459346202612238130e-02,1.953228900916030852e-01
7.415625000000000000e+01,2.567090031348584489e-02,-1.047721354558461826e-01
7.434375000000000000e+01,5.544900063879509844e-02,6.405348949485301091e-02
7.453125000000000000e+01,2.614670246195061054e-02,-2.108800833309629752e-01
7.471875000000000000e+01,1.834170774175447605e-02,-6.954908149971004150e-01
7.490625000000000000e+01,2.544800261624402538e-02,-2.551163013383330735e-01
7.509375000000000000e+01,-1.073456956987683952e-03,-1.849700884343263851e-01
7.528125000000000000e+01,2.682328860430516215e-04,2.172668481259165674e-02
7.546875000000000000e+01,3.457477438768563616e-02,1.901463531744127522e-01
7.565625000000000000e+01,4.833789969832480438e-02,-1.877358034377607510e-02
7.584375000000000000e+01,3.145359871415109865e-02,1.051440782511150474e-01
7.603125000000000000e+01,6.570584187741701498e-02,8.378795664563654100e-02
7.621875000000000000e+01,3.435285173635804767e-02,3.003678563901246434e-01
7.640625000000000000e+01,2.473303014114236476e-02,-5.919125647393741474e-02
7.659375000000000000e+01,3.940873058635929738e-02,2.751261367748014663e-01
7.678125000000000000e+01,7.832720831981987430e-02,5.016817454652908737e-01
7.696875000000000000e+01,2.192590431577912113e-02,1.770413514147293199e-01
7.715625000000000000e+01,3.502709921008317906e-02,2.466028339331103325e-01
7.734375000000000000e+01,5.471755268851552501e-02,6.895044846983466869e-02
7.753125000000000000e+01,1.519598309044312145e-02,-5.102450959000748298e-03
7.771875000000000000e+01,2.748217343618364339e-02,2.139271061851388822e-02
7.790625000000000000e+01,4.440468322955837266e-02,1.990735919504231788e-01
7.809375000000000000e+01,6.092287107613003627e-03,3.897438723866741839e-02
7.828125000000000000e+01,1.969898596565400339e-02,7.485059118319270510e-02
7.846875000000000000e+01,-2.608037352800351982e-03,1.315051758792264991e-01
7.865625000000000000e+01,6.016593210689080706e-02,1.150635222369942312e-01
7.884375000000000000e+01,2.246320341598107007e-03,-6.643645579600843121e-02
7.903125000000000000e+01,2.486541755558135947e-02,-6.525642019313693254e-02
7.921875000000000000e+01,5.216073248828223541e-02,3.026035454672779679e-01
7.940625000000000000e+01,4.396840551160607902e-02,3.037949447623446986e-01
7.959375000000000000e+01,1.660245531120807527e-02,2.686292518847608335e-01
7.978125000000000000e+01,5.884867239780078307e-02,1.189289973798111077e-01
7.996875000000000000e+01,2.430402053427371811e-02,-1.293416186595521822e-01
8.015625000000000000e+01,2.138284677146629065e-02,2.028625632462848216e-01
8.034375000000000000e+01,5.513754893119227063e-02,1.054111233877392806e-01
8.053125000000000000e+01,8.174395067333506404e-02,4.385258918347147983e-01
8.071875000000000000e+01,9.415545321408558266e-02,4.838090837515807152e-01
8.090625000000000000e+01,7.137987906254039672e-02,3.234564161580806285e-01
8.109375000000000000e+01,3.244777349698324542e-02,1.215532815378850273e-01
8.128125000000000000e+01,4.022822755743504786e-02,8.830710878189051982e-02
8.146875000000000000e+01,3.388742039767578262e-03,1.368099250984329274e-01
8.165625000000000000e+01,4.046997522114992307e-02,-3.127579719299689032e-01
8.184375000000000000e+01,4.337549698284703936e-03,9.233348738661106836e-03
8.203125000000000000e+01,3.571895694857829540e-02,-6.670536276639893458e-02
8.221875000000000000e+01,2.129892037004310623e-03,-7.744896021023350841e-02
8.240625000000000000e+01,4.989250718704596466e-02,-8.899994484323769939e-03
8.259375000000000000e+01,2.631999815547203525e-02,-2.956048714674750499e-01
8.278125000000000000e+01,4.576819933903664150e-02,-2.065848497523177230e-01
8.296875000000000000e+01,1.567560899820108489e-02,-2.453339457270118373e-01
8.315625000000000000e+01,7.709558669035487810e-02,-2.702868641396918292e-01
8.334375000000000000e+01,6.786850408127520495e-02,-6.863533162018597977e-01
8.353125000000000000e+01,1.832735416515163251e-02,-4.880949423195772852e-01
8.371875000000000000e+01,3.789191209587272624e-02,-1.193989769135299639e-01
8.390625000000000000e+01,7.035498292104591656e-03,1.647475936894267079e-01
8.409375000000000000e+01,4.203852796536722281e-02,-8.926899565034318584e-02
8.428125000000000000e+01,1.075189905073159480e-03,-9.479754113201011023e-02
8.446875000000000000e+01,7.745425155505358816e-02,2.870984584043583254e-01
8.465625000000000000e+01,-2.733271146993843104e-03,-3.251073920977631815e-01
8.484375000000000000e+01,1.609018340779044820e-02,2.087113097033466147e-02
8.503125000000000000e+01,3.375362401791193179e-02,1.435468652438345316e-01
8.521875000000000000e+01,-3.681124085574083438e-03,6.593673619983064782e-02
8.540625000000000000e+01,7.132956857803662842e-02,-1.906605222744417460e-02
8.559375000000000000e+01,5.125168336937946378e-02,-4.162031294106327550e-02
8.578125000000000000e+01,6.191663654391277305e-02,-2.836102051884523689e-01
8.596875000000000000e+01,4.423700442771405505e-03,-1.794220290828718589e-01
8.615625000000000000e+01,6.755803980922792107e-02,-1.917840640785613004e-01
8.634375000000000000e+01,8.308047377354910168e-02,-1.944491510785439914e-01
8.653125000000000000e+01,1.823829467976167962e-02,-1.408546345703456382e-01
8.671875000000000000e+01,9.052743527820439340e-02,-2.650488276848221858e-01
8.690625000000000000e+01,4.990307860173004428e-02,4.829477136230764245e-02
8.709375000000000000e+01,4.125556889292170126e-02,3.445541219867322980e-01
8.728125000000000000e+01,3.369586925983725223e-02,9.869626588539404111e-03
8.746875000000000000e+01,2.097414416224552269e-02,-7.727053864854838139e-03
8.765625000000000000e+01,-3.095069832376395880e-03,3.906489103424348741e-02
8.784375000000000000e+01,1.977137774048998153e-02,3.289428297064489470e-02
8.803125000000000000e+01,2.105633462026190728e-02,-1.199742040526103892e-01
8.821875000000000000e+01,2.784444808715136332e-02,-1.394889735499589278e-01
8.840625000000000000e+01,2.567276296667131419e-02,1.571040611363940798e-01
8.859375000000000000e+01,5.305857397208058046e-02,9.680963169401479718e-03
8.878125000000000000e+01,7.988237392748231969e-02,3.688155822960368369e-01
8.896875000000000000e+01,7.961943242587921077e-02,1.402012170741357977e-01
8.915625000000000000e+01,6.780150575220744713e-02,1.041268838796298724e-01
8.934375000000000000e+01,3.484748824248384835e-02,-2.554817023403330722e-01
8.953125000000000000e+01,8.202384562606113150e-02,-3.480758977439819546e-01
8.971875000000000000e+01,2.284998340927302252e-02,3.941545274589941528e-02
8.990625000000000000e+01,4.128592534541297709e-02,-5.221351123221324997e-01
9.009375000000000000e+01,4.100649498968778062e-02,-2.368946962615012808e-01
9.028125000000000000e+01,-1.670651776660747601e-02,-2.856028573104936186e-01
9.046875000000000000e+01,6.571396650817007412e-02,4.371831318479735273e-03
9.065625000000000000e+01,5.919693026056194185e-02,1.827284390528944868e-01
9.084375000000000000e+01,2.818979715710412393e-02,1.963383293077782810e-01
9.103125000000000000e+01,2.089270901071671460e-02,5.206635372493906289e-02
9.121875000000000000e+01,5.144146479265998551e-02,1.960535671616270292e-01
9.140625000000000000e+01,5.405506159461737070e-02,2.341811763979251282e-01
9.159375000000000000e+01,2.387433214172318685e-02,-2.915948636770053781e-01
9.178125000000000000e+01,5.570931225327768743e-02,2.516867229667241190e-02
9.196875000000000000e+01,3.908035993774205963e-02,1.286148781835549926e-02
9.215625000000000000e+01,5.792020994987012728e-02,3.595102849605922302e-01
9.234375000000000000e+01,3.425387183112604816e-02,1.074622199361385810e-02
9.253125000000000000e+01,4.913184325531005925e-02,-1.105751357810902391e-02
9.271875000000000000e+01,8.035071035286733832e-02,-6.405834925374165323e-02
9.290625000000000000e+01,5.357170351734197311e-02,5.474599237776089922e-02
9.309375000000000000e+01,4.856742704426864066e-02,-4.873998352708497350e-02
9.328125000000000000e+01,5.013614605623217813e-02,-6.647096775147076642e-02
9.346875000000000000e+01,2.585110325428985334e-02,-2.019716677965135432e-01
9.365625000000000000e+01,6.819140621461627916e-02,2.641145889935359037e-01
9.384375000000000000e+01,6.546942974967606688e-02,9.940960136152909854e-02
9.403125000000000000e+01,5.782393959368903325e-02,3.087721587155556335e-02
9.421875000000000000e+01,7.829396409217537212e-02,1.073711160631631856e-01
9.440625000000000000e+01,6.332134846801551475e-02,-3.240490543270766466e-01
9.459375000000000000e+01,5.186619733014197209e-02,3.282168741993274352e-01
9.478125000000000000e+01,3.780117981326469589e-02,1.640054776946442416e-01
9.496875000000000000e+01,7.643987282158803964e-02,-1.156258098880442731e-01
9.515625000000000000e+01,1.531384400607294083e-02,-2.191574435692444922e-01
9.534375000000000000e+01,4.334855290166217401e-02,9.164116399611543784e-02
9.553125000000000000e+01,5.625827720706411128e-02,-9.929752448701378853e-02
9.571875000000000000e+01,8.678175512562802396e-02,-6.369526833678662570e-02
9.590625000000000000e+01,5.645356694683556498e-02,-5.147976881576994401e-01
9.609375000000000000e+01,5.741908457983413427e-02,-2.466583265938027125e-02
9.628125000000000000e+01,1.190021174795816705e-01,-9.511875685159054683e-02
9.646875000000000000e+01,8.217193319489268788e-02,-3.234748910362270635e-01
9.665625000000000000e+01,4.191075865151816515e-02,-6.745777086512134701e-01
9.684375000000000000e+01,1.827137037462733815e-02,-5.471732342645196923e-01
9.703125000000000000e+01,6.814650165028979245e-02,4.453170854297638925e-02
9.721875000000000000e+01,7.691828784282961351e-02,-2.433650866076675356e-02
9.740625000000000000e+01,4.829817706624339735e-02,2.155200898768185880e-01
9.759375000000000000e+01,4.471657619779989545e-02,2.744086367581815011e-01
9.778125000000000000e+01,6.325848344514639621e-02,8.806695725577640133e-02
9.796875000000000000e+01,5.398433318371331779e-02,2.050587018945719819e-01
9.815625000000000000e+01,1.875383125553753416e-02,3.681807065727582540e-01
9.834375000000000000e+01,4.822083458390125088e-02,2.753720678547040279e-01
9.853125000000000000e+01,1.795934040242741503e-02,-8.437397706146043674e-02
9.871875000000000000e+01,4.384257501861554829e-02,1.547668372995190111e-01
9.890625000000000000e+01,3.259159668258604370e-02,-1.542896025111701874e-01
9.909375000000000000e+01,9.463310434859550924e-02,7.743218421092024073e-02
9.928125000000000000e+01,3.867762507719874066e-02,1.333958126072616324e-01
9.946875000000000000e+01,-3.621120531185795244e-03,2.962383859798904950e-01
9.965625000000000000e+01,5.847304502047734331e-03,2.210427838743385109e-01
9.984375000000000000e+01,1.277361291921152997e-02,3.002087562519619723e-01
1.000312500000000000e+02,6.257666722642341028e-02,1.122603814105218589e-01
1.002187500000000000e+02,6.911499533291731723e-02,3.625026205170485127e-01
1.004062500000000000e+02,3.084120235509857366e-02,2.575567499937250204e-01
1.005937500000000000e+02,3.954842820242987500e-02,-1.325342202724044682e-01
1.007812500000000000e+02,7.277496739825295435e-02,4.491786659967687001e-01
1.009687500000000000e+02,5.198633953176567957e-02,-4.429268140476949611e-02
1.011562500000000000e+02,9.172119163540060072e-02,8.388536365399090755e-02
1.013437500000000000e+02,9.649109454951343423e-02,5.469096372610238177e-02
1.015312500000000000e+02,4.664835162631675303e-02,-1.718111173144478698e-01
1.017187500000000000e+02,4.447091100526279206e-02,-1.398812685360297792e-01
1.019062500000000000e+02,2.706036397757571876e-02,-2.282110436723598923e-01
1.020937500000000000e+02,2.775248959261489290e-02,-1.253723675796578618e-01
1.022812500000000000e+02,4.828668135957769891e-02,-4.442608065596687084e-02
1.024687500000000000e+02,6.777882135438062505e-03,-2.253398837953568545e-02
1.026562500000000000e+02,4.882107588500161910e-02,-4.426377632660205563e-02
1.028437500000000000e+02,6.619574013937068457e-02,1.943128580429345220e-01
1.030312500000000000e+02,5.143110442100606861e-02,3.024322390967171259e-01
1.032187500000000000e+02,4.898550695983061587e-02,2.523019850434309319e-01
1.034062500000000000e+02,5.106140182662954885e-02,5.364050579194667989e-02
1.035937500000000000e+02,6.316074571608965016e-02,-2.558923824111047907e-03
1.037812500000000000e+02,4.032860323534492863e-02,1.384538009745028830e-03
1.039687500000000000e+02,7.175440644736852391e-02,-8.593039232977162101e-02
1.041562500000000000e+02,8.274514081168860002e-02,1.621036537952846857e-01
1.043437500000000000e+02,4.865763539154244199e-02,-1.980289182153427419e-01
1.045312500000000000e+02,4.248149115616683957e-02,-3.671977135907837919e-01
1.047187500000000000e+02,2.386227233743198894e-02,-2.600898806969667021e-01
1.049062500000000000e+02,4.092422983061538844e-02,-1.836251533485722121e-02
1.050937500000000000e+02,1.370321072847247024e-02,-2.303217927990033331e-01
1.052812500000000000e+02,1.151433686477076890e-02,1.703136082465448453e-01
1.054687500000000000e+02,8.144886823932040443e-02,2.865632341443529185e-01
1.056562500000000000e+02,9.940543196797335668e-02,9.072514337420045649e-02
1.058437500000000000e+02,8.785666866065611202e-02,3.110033290974456577e-02
1.060312500000000000e+02,4.099854675013858696e-02,-6.453017393762650045e-02
1.062187500000000000e+02,5.108088809193134239e-02,-5.098617922855908091e-02
1.064062500000000000e+02,5.320953451801813117e-02,7.957062545469284487e-02
1.065937500000000000e+02,8.453189846001407659e-02,2.375443860090342696e-02
1.067812500000000000e+02,5.350568723944348903e-02,-6.121394074327213275e-03
1.069687500000000000e+02,6.001515155134740098e-02,6.244624004371956971e-01
1.071562500000000000e+02,5.230518323686084159e-02,4.357367491296741946e-01
1.073437500000000000e+02,4.677086881201120150e-02,7.147067455334763508e-01
1.075312500000000000e+02,2.925036446561790626e-02,3.538702093163976770e-01
1.077187500000000000e+02,5.888653911843988453e-02,2.462533076729158665e-01
1.079062500000000000e+02,6.332315911214436710e-02,2.557904830364208237e-01
1.080937500000000000e+02,3.307743234902460472e-02,2.145684607395992316e-01
1.082812500000000000e+02,5.618491169449413292e-02,3.032904559534017608e-01
1.084687500000000000e+02,5.962951997904042400e-02,2.448244657343678909e-01
1.086562500000000000e+02,1.023716330285324716e-01,2.679818573973591356e-02
1.088437500000000000e+02,4.196136989381216154e-02,1.790918510494066140e-03
1.090312500000000000e+02,7.426765913211141878e-02,1.243134438317525792e-01
1.092187500000000000e+02,3.084535839652602363e-02,-2.224025052298088667e-01
1.094062500000000000e+02,5.285416056945280161e-02,-1.538415123717555844e-01
1.095937500000000000e+02,8.566924558884636554e-03,-6.052669797041687616e-01
1.097812500000000000e+02,4.644683926149184572e-02,1.387251890112111141e-01
1.099687500000000000e+02,1.564151841551364441e-02,-1.543593835195764541e-01
1.101562500000000000e+02,2.421758949648733505e-02,-3.276358785118276273e-01
1.103437500000000000e+02,1.921528767191205134e-02,-2.455014689619758883e-01
1.105312500000000000e+02,-2.324708458198898597e-02,-2.524810611987078346e-01
1.107187500000000000e+02,-3.840510704719690693e-03,-3.986393683423017364e-01
1.109062500000000000e+02,4.313491340085562342e-02,9.069827229366467236e-02
1.110937500000000000e+02,1.775007199860567653e-02,-2.536281406263896088e-01
1.112812500000000000e+02,3.300805242083981739e-02,-2.911037938607705655e-01
1.114687500000000000e+02,2.476921692035460865e-02,-3.774760333746485230e-01
1.116562500000000000e+02,2.928699152232638880e-02,-1.730464624940566409e-01
1.118437500000000000e+02,6.026150118840689629e-02,-5.361505521041891598e-01
1.120312500000000000e+02,6.895368189198336495e-02,2.838737487870446330e-02
1.122187500000000000e+02,3.321719429066405382e-02,-1.363464376809560008e-01
1.124062500000000000e+02,3.657170605411153019e-02,-2.283845064766722999e-01
1.125937500000000000e+02,5.857748220592640109e-02,-1.779685480396722141e-01
1.127812500000000000e+02,3.007416281306518613e-02,4.095900996377110914e-02
1.129687500000000000e+02,2.331809067793955137e-02,-1.976233942970111457e-01
1.131562500000000000e+02,3.917782968385097320e-02,-2.880245073845060233e-01
1.133437500000000000e+02,4.133502113379705634e-02,2.806464937049497621e-01
1.135312500000000000e+02,4.702916021985004136e-02,2.342560779911480040e-01
1.137187500000000000e+02,2.448217886300341206e-02,-3.869997351364560245e-01
1.139062500000000000e+02,5.065147624095800438e-02,-1.118653606244066623e-01
1.140937500000000000e+02,1.156329216244245117e-02,-3.252461586933748094e-01
1.142812500000000000e+02,6.332244197616176962e-02,-5.136021116742028880e-02
1.144687500000000000e+02,7.095655659287558592e-02,6.808082117898095476e-02
1.146562500000000000e+02,5.895664189991123294e-02,-8.475595895420440229e-02
1.148437500000000000e+02,5.925073948336745389e-02,-1.642393896819669408e-01
1.150312500000000000e+02,6.839795270975201902e-02,-1.657016974565976852e-01
1.152187500000000000e+02,5.841098163264746290e-02,2.362504602540980159e-01
1.154062500000000000e+02,1.078060050675588855e-01,2.543425313308631530e-01
1.155937500000000000e+02,6.573358826814512668e-02,7.200026185269337020e-02
1.157812500000000000e+02,7.977667504912488994e-02,-7.694162416314043185e-02
1.159687500000000000e+02,1.158524173458630457e-02,-4.572511927770364082e-01
1.161562500000000000e+02,3.233595133416145018e-02,1.470918409026751306e-01
1.163437500000000000e+02,5.045526112939313634e-02,2.183612187405543636e-01
1.165312500000000000e+02,5.475791138800190083e-02,2.019961378019274889e-02
1.167187500000000000e+02,5.236142279186850601e-02,-2.460257851784461991e-01
1.169062500000000000e+02,5.409755223232082244e-02,-9.559141629790701700e-02
1.170937500000000000e+02,-1.191925540559424235e-02,9.719879406375753206e-03
1.172812500000000000e+02,6.232472975931102610e-02,2.177092522231873772e-01
1.174687500000000000e+02,4.160869304136838309e-02,-7.039679746037563746e-02
1.176562500000000000e+02,4.067317482454768651e-02,4.866217568934416704e-02
1.178437500000000000e+02,6.175932354594948492e-02,1.175249516288943141e-01
1.180312500000000000e+02,4.968624798665643993e-02,-1.431605242877367345e-01
1.182187500000000000e+02,3.455133873868732053e-02,1.099036051911070899e-01
1.184062500000000000e+02,3.166654167586102631e-03,4.064024776546801832e-01
1.185937500000000000e+02,4.495474193124238127e-02,5.368685279937324140e-02
1.187812500000000000e+02,3.709718797938421631e-02,1.136877864059187004e-01
1.189687500000000000e+02,4.025323301295458123e-02,3.235523155750712476e-01
1.191562500000000000e+02,-1.586829137985290572e-02,-5.024426298652571177e-01
1.193437500000000000e+02,-3.824069598081791810e-04,-4.606410851749842550e-02
1.195312500000000000e+02,8.027962105238373169e-03,1.169556366836843608e-01
1.197187500000000000e+02,5.691865512535798644e-02,-5.451057281310056624e-02
1.199062500000000000e+02,-8.556715655103630525e-03,1.755572805608949238e-01
1.200937500000000000e+02,2.257083180847274662e-02,2.590160836967498881e-01
1.202812500000000000e+02,6.701842498953425320e-02,1.565956324613182460e-02
1.204687500000000000e+02,5.757998404232012035e-02,-1.361598586863976834e-02
1.206562500000000000e+02,3.078213221881753725e-02,2.645577707437638537e-01
1.208437500000000000e+02,6.055943920574691219e-02,3.389952975488483844e-01
1.210312500000000000e+02,1.041649048716024595e-01,3.128744587826730594e-01
1.212187500000000000e+02,5.477026031552156837e-02,-1.672298934652900471e-01
1.214062500000000000e+02,7.380837947288654277e-02,-6.489506128009736585e-02
1.215937500000000000e+02,4.153722281386507120e-02,6.091148480325614400e-02
1.217812500000000000e+02,4.659303143839821360e-02,-9.814772961675544138e-03
1.219687500000000000e+02,6.964985949047530767e-02,9.792611096706593798e-02
1.221562500000000000e+02,9.505017323982656308e-02,3.258512453122222041e-01
1.223437500000000000e+02,4.997546005834863081e-02,2.034425129869958937e-01
1.225312500000000000e+02,4.365349539951068891e-02,-1.025310293935319805e-01
1.227187500000000000e+02,6.995089091349626642e-02,-1.176378751574844728e-01
1.229062500000000000e+02,1.814757486444307233e-02,-3.903930536499302661e-01
1.230937500000000000e+02,2.440719348130926392e-02,1.875584706795052625e-02
1.232812500000000000e+02,1.824936026807932876e-02,-5.381348945242336868e-02
1.234687500000000000e+02,9.775740015150802265e-03,-1.743125418692557105e-01
1.236562500000000000e+02,4.310325757927557788e-03,1.051732439449466483e-01
1.238437500000000000e+02,6.118675107558146919e-05,8.941420763476060074e-02
1.240312500000000000e+02,6.897842312277191468e-02,1.808235992359072952e-01
1.242187500000000000e+02,3.610303087746302708e-02,-3.056491950052588891e-01
1.244062500000000000e+02,1.088523502280480670e-01,1.615122286356580616e-01
1.245937500000000000e+02,2.840560430793459545e-02,-4.635177555581293518e-01
1.247812500000000000e+02,1.433008874296604063e-02,-2.711826866073323572e-01
1.249687500000000000e+02,8.375625991580903928e-02,-3.261680768182486645e-01
1.251562500000000000e+02,8.429449383014286923e-02,-1.497467495251214586e-01
1.253437500000000000e+02,1.438785732491254521e-02,-2.706218162143869677e-01
1.255312500000000000e+02,3.598570077554086311e-02,-2.570836344108471394e-01
1.257187500000000000e+02,3.281652667646284272e-02,1.198532868834689680e-01
1.259062500000000000e+02,6.898867695144872414e-02,6.821893310697646484e-02
1.260937500000000000e+02,2.173040239301826659e-02,2.888279911991133986e-01
1.262812500000000000e+02,1.344610309379845603e-02,-2.411956917499935571e-01
1.264687500000000000e+02,3.347897865294413577e-02,-5.831195127683486135e-02
1.266562500000000000e+02,1.836930799551339533e-02,-1.283225341246776452e-01
1.268437500000000000e+02,3.105229774453022173e-02,1.366921004265151396e-01
1.270312500000000000e+02,1.738532954671256903e-02,2.926870174877649333e-02
1.272187500000000000e+02,6.614678771907733790e-02,1.577306126921200757e-01
1.274062500000000000e+02,4.270189283739256325e-02,-6.821321169586269662e-02
1.275937500000000000e+02,-1.241983954025016601e-02,6.579629369952044726e-02
1.277812500000000000e+02,1.925941293648492092e-02,-1.289607249205744210e-01
1.279687500000000000e+02,5.277327160681721807e-02,2.250661702156122601e-01
1.281562500000000000e+02,6.216018383866384056e-02,2.873193019472921605e-01
1.283437500000000000e+02,4.163272816156649014e-02,-1.252923319104581878e-02
1.285312500000000000e+02,5.380020485951320097e-02,3.870745375761970308e-01
1.287187500000000000e+02,6.280643085057846520e-02,7.731333098247716862e-02
1.289062500000000000e+02,3.822900219213209994e-02,-1.250934873381481793e-01
1.290937500000000000e+02,6.971803443185109472e-02,-1.026348638929732715e-01
1.292812500000000000e+02,2.129937561302597260e-02,-1.770769809123748928e-01
1.294687500000000000e+02,4.589099134484797560e-02,-1.441352815632512829e-02
1.296562500000000000e+02,1.917978267269404569e-02,1.884302814894169842e-01
1.298437500000000000e+02,4.435003562579709069e-02,7.955474241038018590e-02
1.300312500000000000e+02,3.183075288366410405e-02,4.092386864016361869e-04
1.302187500000000000e+02,5.151579732024913483e-02,3.660840947634227405e-01
1.304062500000000000e+02,3.226006306365292176e-02,3.870919397385819138e-02
1.305937500000000000e+02,4.873313244399213318e-02,1.154832999911974412e-01
1.307812500000000000e+02,4.298666650163340819e-02,-3.006455582594469433e-02
1.309687500000000000e+02,1.078000107223431314e-02,-2.894811118606526179e-01
1.311562500000000000e+02,4.058519051245212950e-02,4.896876749332079726e-02
1.313437500000000000e+02,5.537791361119559497e-02,1.221297381314201402e-01
1.315312500000000000e+02,1.675211036094026440e-03,-1.378374158170316832e-01
1.317187500000000000e+02,2.082079502365274948e-02,-3.372004833434942839e-01
1.319062500000000000e+02,6.426139448727496983e-02,-1.549875278874282003e-01
1.320937500000000000e+02,2.358888374774181784e-02,-1.176022328472470235e-02
1.322812500000000000e+02,1.340110111718928465e-02,-1.036523842935253015e-01
1.324687500000000000e+02,1.764073849935954286e-02,2.143237555046511034e-01
1.326562500000000000e+02,3.976058491004152984e-02,-9.470470194142421860e-02
1.328437500000000000e+02,3.766585300384406310e-02,1.178085715631311814e-01
1.330312500000000000e+02,7.025941412788228035e-02,2.048133120930373252e-01
1.332187500000000000e+02,6.339803776420183112e-02,1.738759526639199748e-01
1.334062500000000000e+02,7.700274820737007531e-02,-1.267762967771091098e-01
1.335937500000000000e+02,6.812110206180932437e-02,-1.972265076292245567e-01
1.337812500000000000e+02,5.579049549957204590e-02,8.426534377430527911e-02
1.339687500000000000e+02,4.610362816151081233e-02,-3.100419119904671561e-01
1.341562500000000000e+02,1.353243545987226071e-02,-4.144441333968131858e-01
1.343437500000000000e+02,7.697795227651482719e-02,-2.741761414110897022e-01
1.345312500000000000e+02,2.417971242141447874e-02,-4.996635325261706839e-01
1.347187500000000000e+02,1.862108540782259070e-02,-3.061089067372080308e-01
1.349062500000000000e+02,5.613962855304066579e-02,-2.378681396151591798e-01
1.350937500000000000e+02,4.570847496938057475e-02,2.357978599195575953e-02
1.352812500000000000e+02,8.501048326589710769e-02,-4.161449945939921236e-03
1.354687500000000000e+02,7.101332883626554349e-02,-6.615758370998037208e-04
1.356562500000000000e+02,8.787823036085029571e-02,8.979189856077596232e-02
1.358437500000000000e+02,6.372268993235508105e-02,3.787015154472754830e-01
1.360312500000000000e+02,5.409440104041607356e-02,-9.054411800660489007e-02
1.362187500000000000e+02,1.603552284718290366e-02,1.449805146869209693e-02
1.364062500000000000e+02,1.442665389637198814e-02,-2.881935683780767476e-01
1.365937500000000000e+02,2.291214300778676716e-02,-6.408710196647859902e-02
1.367812500000000000e+02,6.038174355831671392e-02,-2.031579556269207387e-01
1.369687500000000000e+02,6.623614550039746973e-02,-1.177601174926508065e-01
1.371562500000000000e+02,3.948419347171494564e-02,-3.380593325168490537e-02
1.373437500000000000e+02,5.311163771094129515e-02,1.725648271535362710e-01
1.375312500000000000e+02,4.032221472016317421e-02,4.211342678338354517e-01
1.377187500000000000e+02,1.754602086405299133e-02,-4.190111552652808768e-02
1.379062500000000000e+02,3.871740663975486996e-02,2.243240316212080643e-01
1.380937500000000000e+02,7.572809022677517987e-02,3.476716974291633733e-01
1.382812500000000000e+02,5.758437229619772779e-02,-2.978603273735842549e-01
1.384687500000000000e+02,-1.511659041087654032e-02,-3.564863949309113877e-01
1.386562500000000000e+02,4.025906478540264288e-02,1.479414230572331235e-01
1.388437500000000000e+02,5.137775699282798314e-02,-7.040117088986619365e-02
1.390312500000000000e+02,6.640807777374391208e-02,-6.035443580705219802e-01
1.392187500000000000e+02,2.195843521590745695e-04,-7.982364489301119193e-02
1.394062500000000000e+02,3.089573361789632600e-02,-1.494969148292994987e-01
1.395937500000000000e+02,1.928065815084067935e-02,-3.113168424757901676e-01
1.397812500000000000e+02,-1.132563642001116477e-02,-3.315797360627783519e-01
1.399687500000000000e+02,-2.650498648481658392e-02,-5.664035172692649667e-02
1.401562500000000000e+02,3.670057171697038711e-02,-4.787551768302051869e-01
1.403437500000000000e+02,4.881070094632633527e-02,-6.815491138061702259e-02
1.405312500000000000e+02,5.829290172530221525e-02,1.331500899105293456e-01
1.407187500000000000e+02,-1.156636605159633291e-02,-1.243171721538374186e-01
1.409062500000000000e+02,4.641461494195908699e-02,-2.482285397516363901e-01
1.410937500000000000e+02,3.948426495436763162e-02,-2.709156325090589235e-01
1.412812500000000000e+02,2.853156901901598985e-02,4.027449906933355805e-01
1.414687500000000000e+02,2.599778674719033233e-02,-2.380863025461934512e-01
1.416562500000000000e+02,4.299777709134389170e-02,2.162388626387894419e-01
1.418437500000000000e+02,5.239326535550503650e-02,-3.796407341911987032e-01
1.420312500000000000e+02,8.436106958451716764e-02,2.235526084727723628e-01
1.422187500000000000e+02,3.858688164157086931e-02,-1.958080311212029301e-03
1.424062500000000000e+02,6.181956215518624731e-02,-9.666886024987775272e-02
1.425937500000000000e+02,1.110515569634102917e-01,-2.950758373611961360e-02
1.427812500000000000e+02,1.168633078905401135e-01,-1.792134463096175523e-01
1.429687500000000000e+02,1.025095055079390249e-01,-1.356982149298033846e-01
1.431562500000000000e+02,5.442852543361453854e-02,-1.741010350302758525e-01
1.433437500000000000e+02,9.040105583433444281e-02,1.275377414363276785e-02
1.435312500000000000e+02,2.567853957695831468e-02,-8.475370379350977146e-02
1.437187500000000000e+02,5.516338221971750500e-02,-2.384296246765131855e-01
1.439062500000000000e+02,2.965382401386307265e-02,2.086841923563156342e-01
1.440937500000000000e+02,6.885907687321690673e-02,1.342499698546220088e-01
1.442812500000000000e+02,1.943199143470764056e-02,2.145858783676146686e-01
1.444687500000000000e+02,2.512129324266254571e-02,-5.725230828637961622e-02
1.446562500000000000e+02,2.514723634362781013e-03,7.319434327142460006e-02
1.448437500000000000e+02,7.283063677399326252e-02,-4.292138490549746166e-02
1.450312500000000000e+02,5.983471885433999660e-02,1.829628449580269489e-01
1.452187500000000000e+02,8.377861164736799537e-02,-2.724694586731857271e-01
1.454062500000000000e+02,9.427274473580382619e-02,-1.729095720672404468e-01
1.455937500000000000e+02,9.489284386493324064e-02,2.069386575897169678e-02
1.457812500000000000e+02,9.563423945414939453e-02,1.080413711833188017e-01
1.459687500000000000e+02,2.304874898318587384e-02,3.178594192725370249e-02
1.461562500000000000e+02,6.423967644033012903e-02,-1.627891525979805465e-01
1.463437500000000000e+02,-1.367338291440489684e-02,-1.599451777443050560e-01
1.465312500000000000e+02,7.932953124542052592e-02,-3.560426468806667799e-01
1.467187500000000000e+02,5.372864949370637078e-02,1.393278454458481974e-01
1.469062500000000000e+02,6.403068805062872570e-02,-1.621322476564870385e-01
1.470937500000000000e+02,4.400829577319598229e-02,1.826866519617880158e-01
1.472812500000000000e+02,4.519619833768473427e-02,-3.004038070295251828e-01
1.474687500000000000e+02,4.062891007784230624e-02,7.386250702822394487e-02
1.476562500000000000e+02,1.093724848150969819e-01,1.553258498612137828e-01
1.478437500000000000e+02,9.978964463900297233e-02,2.550499655379212527e-02
1.480312500000000000e+02,9.191672947949314221e-02,2.964863217520843364e-01
1.482187500000000000e+02,6.774703186658115328e-02,-3.470411779714765999e-02
1.484062500000000000e+02,7.157224771696490961e-02,2.806581214365309052e-01
1.485937500000000000e+02,7.106045761583601461e-02,9.599526333913388498e-02
1.487812500000000000e+02,9.918673988579485012e-02,-2.235392482110398760e-01
1.489687500000000000e+02,7.153403704518979112e-02,-1.074227679740999974e-01
1.491562500000000000e+02,4.576371944459367569e-02,-3.373939736544855350e-01
1.493437500000000000e+02,6.464307365051524812e-02,2.738690008416710953e-02
1.495312500000000000e+02,2.864401782421310827e-02,-3.214705481753696859e-01
1.497187500000000000e+02,2.931093161614484188e-02,-9.396362800035262808e-02
1.499062500000000000e+02,6.330864659871338063e-02,-1.436920361997806594e-01


==> anc/evidence/mach10_fixed_feedback/reproduce.py <==
"""Reproduce the Mach-10 figure-of-merit from archived common-grid profiles."""
import csv
import json
import math
from pathlib import Path

ROOT = Path(__file__).resolve().parent
COLUMNS = ("x_L0", "sigma_xx", "qx")


def load(name):
    with (ROOT / name).open(newline="") as data:
        return [tuple(float(row[key]) for key in COLUMNS) for row in csv.DictReader(data)]


def mean(level):
    first, second = (load(f"{level}_seed_{i}.csv") for i in range(2))
    stored = load(f"{level}_seed_mean.csv")
    assert len(first) == len(second) == len(stored) == 1600
    result = []
    for a, b, c in zip(first, second, stored):
        assert a[0] == b[0] == c[0]
        pooled = (a[0], (a[1] + b[1]) / 2, (a[2] + b[2]) / 2)
        assert all(math.isclose(x, y, rel_tol=1e-14, abs_tol=1e-14) for x, y in zip(pooled, c))
        result.append(pooled)
    return result


def main():
    info = json.loads((ROOT / "PROVENANCE.json").read_text())
    coarse, fine = mean("coarse"), mean("fine")
    assert [a[0] for a in coarse] == [b[0] for b in fine]
    lo, hi = info["core_x_over_L0"]
    core = [(a, b) for a, b in zip(coarse, fine) if lo <= a[0] <= hi]
    results = {
        "cells_in_norm": len(core),
        "difference_percent": relative_l2(core),
        "same_step_seed_difference_percent": {},
    }
    for level in ("coarse", "fine"):
        first, second = (load(f"{level}_seed_{i}.csv") for i in range(2))
        assert [a[0] for a in first] == [b[0] for b in second]
        pairs = [(a, b) for a, b in zip(first, second) if lo <= a[0] <= hi]
        results["same_step_seed_difference_percent"][level] = relative_l2(pairs)
    print(json.dumps(results, indent=2))


def relative_l2(pairs):
    """Use the first profile as denominator for each normalized difference."""
    result = {}
    for i, label in enumerate(COLUMNS[1:], start=1):
        numerator = math.fsum((a[i] - b[i]) ** 2 for a, b in pairs)
        denominator = math.fsum(a[i] ** 2 for a, _ in pairs)
        result[label] = 100 * math.sqrt(numerator / denominator)
    return result



if __name__ == "__main__":
    main()


==> anc/evidence/ntc100_stopped_comparisons.json <==
[
  {
    "figure": "ntc100_couette3",
    "campaign": "stefan_highppc_20261029",
    "cases": [
      0,
      1
    ],
    "method": "NTC, PPC100",
    "dt_ns": 3.0259650394525623,
    "ms": 65.84499925848775,
    "kinetic_spatial_mean_Pa": -47.62453155623082
  },
  {
    "figure": "ntc100_couette3",
    "campaign": "stefan_highppc_20261029",
    "cases": [
      4,
      5
    ],
    "method": "EA, PPC10",
    "dt_ns": 3.0259650394525623,
    "ms": 65.84499925848775,
    "kinetic_spatial_mean_Pa": -47.69043910954811
  },
  {
    "figure": "ntc100_couette3",
    "campaign": "couette_dt_matched_20261025",
    "cases": [
      6,
      7
    ],
    "method": "Poisson, PPC2",
    "dt_ns": 3.0259650394525623,
    "ms": 65.84499925848775,
    "kinetic_spatial_mean_Pa": -47.86067018754308
  },
  {
    "figure": "ntc100_couette1",
    "campaign": "stefan_highppc_20261029",
    "cases": [
      2,
      3
    ],
    "method": "NTC, PPC100",
    "dt_ns": 1.008655013150854,
    "ms": 65.84499925848775,
    "kinetic_spatial_mean_Pa": -48.11058905991879
  },
  {
    "figure": "ntc100_couette1",
    "campaign": "stefan_highppc_20261029",
    "cases": [
      6,
      7
    ],
    "method": "EA, PPC10",
    "dt_ns": 1.008655013150854,
    "ms": 65.84499925848775,
    "kinetic_spatial_mean_Pa": -48.15651519672818
  },
  {
    "figure": "ntc100_couette1",
    "campaign": "couette_dt_matched_20261025",
    "cases": [
      14,
      15
    ],
    "method": "Poisson, PPC2",
    "dt_ns": 1.008655013150854,
    "ms": 65.84499925848775,
    "kinetic_spatial_mean_Pa": -48.31358569103931
  },
  {
    "figure": "ntc100_poiseuille1",
    "campaign": "stefan_highppc_20261029",
    "cases": [
      10,
      11
    ],
    "method": "NTC, PPC100",
    "dt_ns": 1.008655013150854,
    "ms": 71.65485213423666,
    "kinetic_spatial_mean_Pa": -0.0005463325734676189
  },
  {
    "figure": "ntc100_poiseuille1",
    "campaign": "stefan_highppc_20261029",
    "cases": [
      14,
      15
    ],
    "method": "EA, PPC10",
    "dt_ns": 1.008655013150854,
    "ms": 71.65485213423666,
    "kinetic_spatial_mean_Pa": 0.0024730122842297883
  },
  {
    "figure": "ntc100_poiseuille1",
    "campaign": "poiseuille_refined_20261021",
    "cases": [
      6,
      7
    ],
    "method": "Poisson, PPC2",
    "dt_ns": 1.008655013150854,
    "ms": 71.65485213423666,
    "kinetic_spatial_mean_Pa": -0.006851447189253599
  }
]

==> anc/evidence/relaxation_seed_groups/0.csv <==
2,0,0,0,384000,0,38198,0,0,384000,0,0,1.332267629550188e-15,3.885780586188048e-15,0.3703521533858135,0.2410697849234877,0.1592098359699361,0.1029522524971298,0.06605029770853917,0.03952710802579542,0.02703193659415087,0.01976878454983261,0.01065250110814079
2,0,0,1,384000,1813,38468,1889,1889,384000,0,0,1.998401444325282e-15,3.774758283725532e-15,0.3703521533858135,0.2474540972327695,0.1697475185837921,0.1151780206089301,0.07381636955580832,0.04806579474780783,0.03464680373162782,0.02230554962938057,0.01456147484606097
2,0,0,2,384000,1820,38650,1881,1881,384000,0,0,1.77635683940025e-15,3.885780586188048e-15,0.3703521533858135,0.2424621593407635,0.1616969398046049,0.1085718789051852,0.07219267254502185,0.04734725238331179,0.02952594598567079,0.0198414797638932,0.01437826627371044
2,0,0,3,384000,1745,38279,1799,1799,422279,0,0,1.554312234475219e-15,3.885780586188048e-15,0.3703521533858135,0.2478283840776097,0.1646441168181761,0.1079927044465817,0.07323624638281202,0.04763096477411611,0.03128150804988766,0.02163996529008473,0.01659672991361085
2,0,0,4,0,0,38470,0,0,38470,0,0,1.665334536937735e-15,3.885780586188048e-15,0.3703521533858135,0.2511066667828024,0.1692532752521692,0.1094068334951487,0.07246277203784324,0.04858331406917416,0.03254208428622122,0.02103198349733276,0.01410200277107861
2,0,1,0,192000,0,38516,0,0,192000,0,0,1.554312234475219e-15,3.83026943495679e-15,0.3703521533858135,0.241211050727433,0.1483022657634802,0.0935062415835981,0.05572177103942801,0.03299057503621021,0.021630673937405,0.01839099695923053,0.01068370222826408
2,0,1,1,192000,3376,38603,3607,3607,192000,0,0,1.665334536937735e-15,3.83026943495679e-15,0.3703521533858135,0.2455599580667838,0.1662248612695623,0.1132732864528635,0.07684386832469031,0.05108075450257501,0.03677861522458045,0.02462274766944401,0.01828306914519819
2,0,1,2,192000,3285,38243,3525,3525,192000,0,0,1.665334536937735e-15,3.885780586188048e-15,0.3703521533858135,0.2534477960881419,0.1668034366653191,0.1128454952282209,0.07275406936189467,0.04810713149335865,0.03610270140557845,0.02240395657595453,0.01240427379297862
2,0,1,3,192000,3311,38326,3510,3510,230326,0,0,1.77635683940025e-15,3.885780586188048e-15,0.3703521533858135,0.2510092327681586,0.1688617587208074,0.1170338632634881,0.0775567717999891,0.05266131654948756,0.0341801657954038,0.02526301182023828,0.01935407236058711
2,0,1,4,0,0,38382,0,0,38382,0,0,1.77635683940025e-15,3.885780586188048e-15,0.3703521533858135,0.2483206388906857,0.1663706720071888,0.114857138401597,0.07570579146282477,0.05311763698612373,0.03754219085869736,0.0264113803844807,0.01325658370240628
2,0,2,0,96000,0,38379,0,0,96000,0,0,1.554312234475219e-15,3.885780586188048e-15,0.3703521533858135,0.2207755950477223,0.1288838812081564,0.07633565800441573,0.04341287453127265,0.02741930931016138,0.0197371411189235,0.01131777021159522,0.006957318976116242
2,0,2,1,96000,5957,38382,6779,6779,96000,0,0,1.77635683940025e-15,3.83026943495679e-15,0.3703521533858135,0.2521940319251779,0.1743872480904841,0.1203775932608112,0.07726311751982116,0.049840625128074,0.03180783413948179,0.01746334347626946,0.01167212735783349
2,0,2,2,96000,5781,38261,6630,6630,96000,0,0,1.77635683940025e-15,3.885780586188048e-15,0.3703521533858135,0.2498005898582851,0.163089004788576,0.1113206736313869,0.07202033431740396,0.04869212944632195,0.03269382063326625,0.02354449856975844,0.01460878087190981
2,0,2,3,96000,5991,38352,6874,6874,134352,0,0,1.554312234475219e-15,3.774758283725532e-15,0.3703521533858135,0.2493513116621739,0.1662121263417934,0.1125917171936216,0.07680686678564537,0.0531753328646396,0.03836961134198958,0.02507292155974231,0.01795739551254942
2,0,2,4,0,0,38198,0,0,38198,0,0,1.554312234475219e-15,3.83026943495679e-15,0.3703521533858135,0.2500366933269879,0.1689878336706472,0.1138435335337393,0.07719636580350531,0.05426484062184279,0.03575909086774415,0.02659082624279631,0.0150667642559052


==> anc/evidence/relaxation_seed_groups/1.csv <==
2,1,0,0,384000,0,38654,0,0,384000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3685884698153733,0.2421687062530209,0.1593587615660512,0.1025377974613351,0.06668463648493432,0.04664437774901796,0.02678730198805521,0.01635822655347336,0.01087281219285335
2,1,0,1,384000,1720,38234,1782,1782,384000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3685884698153733,0.245384219811952,0.1653060156444973,0.1093480084677651,0.07968223913731499,0.05154032785290853,0.03093190595021448,0.02299361760749481,0.01753292934001453
2,1,0,2,384000,1863,38562,1917,1917,384000,0,0,1.887379141862766e-15,1.887379141862766e-15,0.3685884698153733,0.2442512750452333,0.1619461822759807,0.1111303447101922,0.07441932491422806,0.04759341648639216,0.03023688276073985,0.01906767623367585,0.01548375552563619
2,1,0,3,384000,1801,38369,1875,1875,422369,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3685884698153733,0.2508558612507898,0.1698553942237266,0.1129584413031694,0.07657513654659302,0.05039837709835856,0.03075105385427205,0.0173468398121546,0.01186387692704126
2,1,0,4,0,0,38595,0,0,38595,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3685884698153733,0.249212326806895,0.166431818606097,0.1134727410916074,0.07429331057401317,0.05009886243109108,0.03805196539923959,0.02446726290521885,0.01852984960865009
2,1,1,0,192000,0,38256,0,0,192000,0,0,1.443289932012704e-15,1.887379141862766e-15,0.3685884698153733,0.2352379549416229,0.1508957633142332,0.094553986328413,0.0613442876904899,0.03818786546461772,0.02142256762122586,0.01587300403617339,0.01015181998697474
2,1,1,1,192000,3342,38194,3584,3584,192000,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3685884698153733,0.2397828709649203,0.1607388028858072,0.1076413464189031,0.0718178405298982,0.04904003440052979,0.03174192322778401,0.02055823704900514,0.0133667001528726
2,1,1,2,192000,3283,38164,3517,3517,192000,0,0,2.220446049250313e-15,1.887379141862766e-15,0.3685884698153733,0.2462907488645587,0.1631166620357008,0.1099339321148332,0.07390195878168296,0.04502999218796359,0.03558444650681566,0.0226423009971748,0.0144724712362796
2,1,1,3,192000,3416,38350,3619,3619,230350,0,0,1.887379141862766e-15,1.887379141862766e-15,0.3685884698153733,0.2462253704324296,0.1609249810480361,0.1093377596759699,0.07124956137299523,0.04989998726715048,0.03137201888341942,0.02034766590734192,0.01533225351494838
2,1,1,4,0,0,38076,0,0,38076,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3685884698153733,0.2503676908093546,0.1712674842804701,0.1147071482779973,0.07759388596819125,0.04920132048302373,0.03455420804247984,0.02796084400551233,0.01549869873439995
2,1,2,0,96000,0,38510,0,0,96000,0,0,1.554312234475219e-15,1.887379141862766e-15,0.3685884698153733,0.2200932098127747,0.1347760176268443,0.08046517966393475,0.04880123923728282,0.02753062154231103,0.01507278418259257,0.007258271335593289,0.007978826978472284
2,1,2,1,96000,5985,38596,6879,6879,96000,0,0,1.554312234475219e-15,1.887379141862766e-15,0.3685884698153733,0.2471774780098201,0.1641992144311762,0.1116701817678322,0.07586617091959026,0.0489529752366193,0.03501094427950199,0.02488882141064849,0.01838637668090342
2,1,2,2,96000,6039,38473,6874,6874,96000,0,0,1.998401444325282e-15,1.887379141862766e-15,0.3685884698153733,0.2488887763458651,0.1688882883563819,0.1141745443572817,0.07887462898731429,0.05635948762854141,0.03930709813385939,0.02290604369231502,0.01633584198871292
2,1,2,3,96000,6000,38484,6824,6824,134484,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3685884698153733,0.246739266103734,0.1628085016908681,0.10568002123394,0.07252004281457294,0.04810133108427117,0.03294575949803,0.02138659426359358,0.01440575773828188
2,1,2,4,0,0,38594,0,0,38594,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3685884698153733,0.2501622681555897,0.1658716670118892,0.1080196677782827,0.07292998405048207,0.05089061729210388,0.03571479542091604,0.02142042326343482,0.01377504766665201


==> anc/evidence/relaxation_seed_groups/10.csv <==
2,10,0,0,384000,0,38433,0,0,384000,0,0,1.887379141862766e-15,3.552713678800501e-15,0.3751288760440014,0.2490072323477825,0.1612225358061855,0.1030222875056277,0.06743739703734308,0.04224596055357509,0.02970340316484104,0.0207569462100468,0.01217742017946153
2,10,0,1,384000,1782,38294,1829,1829,384000,0,0,1.554312234475219e-15,3.497202527569243e-15,0.3751288760440014,0.2541304865797981,0.1746560691856039,0.1142478683858516,0.0802393239809214,0.05441523577179495,0.03692421161910729,0.02828284290845243,0.01769234272511777
2,10,0,2,384000,1749,38645,1810,1810,384000,0,0,1.887379141862766e-15,3.441691376337985e-15,0.3751288760440014,0.2545603304291914,0.1724638407312754,0.1176807134182469,0.07895559691915816,0.04920217037452664,0.0318410391828161,0.02087934030666086,0.01336723268003149
2,10,0,3,384000,1776,37794,1845,1845,421794,0,0,1.77635683940025e-15,3.552713678800501e-15,0.3751288760440014,0.2558231311355961,0.1711969110039897,0.1166365013961885,0.07681583112027754,0.04889102245040038,0.0353333689793135,0.02465567347398297,0.01817945518080159
2,10,0,4,0,0,38708,0,0,38708,0,0,1.554312234475219e-15,3.441691376337985e-15,0.3751288760440014,0.2526567023538465,0.1648425735598644,0.1074526527976561,0.07194285878278033,0.04835862826712283,0.02972895260645924,0.0197704316728968,0.009984871694082362
2,10,1,0,192000,0,38490,0,0,192000,0,0,1.998401444325282e-15,3.441691376337985e-15,0.3751288760440014,0.2373032504052082,0.1508686779658407,0.09670400198161688,0.06256325098371503,0.04360107200488787,0.02867679441447297,0.0176327604350925,0.009184532258680782
2,10,1,1,192000,3261,38074,3460,3460,192000,0,0,1.77635683940025e-15,3.552713678800501e-15,0.3751288760440014,0.254091791458649,0.1683409820316754,0.1132250560807701,0.08000168730756888,0.0512111232307801,0.0336416409417826,0.02175015507442012,0.01192694540038847
2,10,1,2,192000,3348,38148,3587,3587,192000,0,0,1.77635683940025e-15,3.552713678800501e-15,0.3751288760440014,0.2463240793945239,0.1692786018500765,0.1151853677700964,0.08078742533591522,0.05401777874369697,0.03474997462977725,0.02291718529994022,0.01694088626916631
2,10,1,3,192000,3326,38276,3545,3545,230276,0,0,1.554312234475219e-15,3.552713678800501e-15,0.3751288760440014,0.2574824178200594,0.1706720723527312,0.1153349862935085,0.0789104924378556,0.05241270671066602,0.03770534017765795,0.02244091925032321,0.01696356849950736
2,10,1,4,0,0,38301,0,0,38301,0,0,1.77635683940025e-15,3.552713678800501e-15,0.3751288760440014,0.2530634146754366,0.1706400054413016,0.1157092275336903,0.08025336824797837,0.05142279556288547,0.03439485371460265,0.02422374389707311,0.01468144886067045
2,10,2,0,96000,0,38297,0,0,96000,0,0,1.443289932012704e-15,3.552713678800501e-15,0.3751288760440014,0.2248959446520667,0.134738002383602,0.08494530239371746,0.05208271271032791,0.02932067713412546,0.01602574836210708,0.009903143956949984,0.005245894680606136
2,10,2,1,96000,5960,38548,6768,6768,96000,0,0,1.77635683940025e-15,3.552713678800501e-15,0.3751288760440014,0.2469565305430942,0.1679018202723702,0.1109694752224232,0.0737648426144393,0.04856238168663854,0.03437519117772466,0.02311901711030043,0.016628290357987
2,10,2,2,96000,5941,38418,6785,6785,96000,0,0,1.77635683940025e-15,3.441691376337985e-15,0.3751288760440014,0.2481377739885548,0.1658930288924686,0.1090208398615428,0.07133544127936095,0.04859046500242182,0.03532620118580465,0.02155113486798238,0.01953323125372005
2,10,2,3,96000,5969,38528,6825,6825,134528,0,0,1.887379141862766e-15,3.497202527569243e-15,0.3751288760440014,0.2482683610785612,0.164736838486477,0.1098918529632233,0.06974002954344291,0.04945731677083474,0.03218277198251304,0.02025166598427431,0.01251441893266517
2,10,2,4,0,0,38171,0,0,38171,0,0,1.665334536937735e-15,3.552713678800501e-15,0.3751288760440014,0.2535316433883866,0.1755911242592838,0.1147239441659125,0.07497197346242276,0.05216303994931182,0.03552332705002812,0.0253658094529574,0.01546810873943382


==> anc/evidence/relaxation_seed_groups/11.csv <==
2,11,0,0,384000,0,38372,0,0,384000,0,0,1.665334536937735e-15,3.33066907387547e-15,0.3722981578079836,0.2412200303423047,0.1599947588199692,0.1037206863622488,0.06798273095306517,0.0398939871310828,0.02564719640590264,0.01369914638511371,0.008925687889053536
2,11,0,1,384000,1893,38653,1961,1961,384000,0,0,1.665334536937735e-15,3.33066907387547e-15,0.3722981578079836,0.2485535933069508,0.1630438239610409,0.1083651746261651,0.07331782912067598,0.04811928630609027,0.02966506793729538,0.01914478347344892,0.01118295387759029
2,11,0,2,384000,1843,38647,1895,1895,384000,0,0,1.887379141862766e-15,3.441691376337985e-15,0.3722981578079836,0.2466806034617277,0.1658364831403589,0.1110721732585086,0.07511555593851492,0.0487013105648995,0.03176684310238758,0.02549914072979643,0.02046814815655454
2,11,0,3,384000,1776,38306,1833,1833,422306,0,0,1.665334536937735e-15,3.33066907387547e-15,0.3722981578079836,0.2503746220549524,0.1667238225406807,0.1096995268525153,0.07635627065748984,0.05331621079964369,0.03634491625986235,0.01944198186630713,0.01535544705102144
2,11,0,4,0,0,38714,0,0,38714,0,0,1.998401444325282e-15,3.441691376337985e-15,0.3722981578079836,0.2501958171872889,0.1665760011399449,0.1111994645738308,0.07517968353954302,0.04650839578579757,0.0272127177152618,0.01735866254292924,0.01114571178561923
2,11,1,0,192000,0,38282,0,0,192000,0,0,1.554312234475219e-15,3.386180225106727e-15,0.3722981578079836,0.2444199695381747,0.1579414531155887,0.09972454834542924,0.06579287724172765,0.0432874192410919,0.02531409867108375,0.01654987629689496,0.0123526152861258
2,11,1,1,192000,3386,38433,3628,3628,192000,0,0,1.665334536937735e-15,3.386180225106727e-15,0.3722981578079836,0.2537437199117893,0.1670769051448155,0.1109761286226967,0.06920491377783852,0.04897732272399036,0.0354336419898419,0.02654567312957399,0.01461811758234066
2,11,1,2,192000,3319,38315,3573,3573,192000,0,0,1.665334536937735e-15,3.33066907387547e-15,0.3722981578079836,0.2490516294307834,0.1686656396580708,0.1146244535398241,0.07994778968170423,0.05376354582856995,0.03716439053518591,0.02636034526082029,0.01763219803010287
2,11,1,3,192000,3362,38448,3578,3578,230448,0,0,1.77635683940025e-15,3.386180225106727e-15,0.3722981578079836,0.2498756568587318,0.1672927004285285,0.1104034263491764,0.07729255556281571,0.05052924080520183,0.0307899659582844,0.02195571141605615,0.01494755316365472
2,11,1,4,0,0,38341,0,0,38341,0,0,1.77635683940025e-15,3.386180225106727e-15,0.3722981578079836,0.2512733979689229,0.1673728160176233,0.1143359018760582,0.07451208904615732,0.05376791431802528,0.03888364189660165,0.02798705393292986,0.01838533961959987
2,11,2,0,96000,0,38615,0,0,96000,0,0,1.443289932012704e-15,3.33066907387547e-15,0.3722981578079836,0.2269148623437436,0.1355322315697989,0.0810350601328588,0.0502105800883058,0.03129442060901951,0.02164507380765638,0.009078220777111774,0.007949758746359382
2,11,2,1,96000,5827,38268,6671,6671,96000,0,0,1.665334536937735e-15,3.441691376337985e-15,0.3722981578079836,0.2463960301182064,0.1684716100722702,0.1133828476375717,0.07230155113557418,0.04922194084113166,0.03368594020165976,0.02188891297604189,0.01342047948935022
2,11,2,2,96000,5967,38374,6821,6821,96000,0,0,1.887379141862766e-15,3.441691376337985e-15,0.3722981578079836,0.2506421891586186,0.1675453843673773,0.1131611096711362,0.07686149149792426,0.05005593125539982,0.035098019637072,0.02125704785711503,0.01365044923132305
2,11,2,3,96000,5891,38545,6771,6771,134545,0,0,1.998401444325282e-15,3.33066907387547e-15,0.3722981578079836,0.2495950369669821,0.1650924777058913,0.1114267043131536,0.07514299132706075,0.05048402823920595,0.02980326864277476,0.02256421886084442,0.01386230992373794
2,11,2,4,0,0,38226,0,0,38226,0,0,1.998401444325282e-15,3.386180225106727e-15,0.3722981578079836,0.2540336011276388,0.1688019335833807,0.116474360968009,0.07400207942189506,0.04858099382021926,0.03295535200961452,0.02307336634068605,0.01136735205624905


==> anc/evidence/relaxation_seed_groups/12.csv <==
2,12,0,0,384000,0,38209,0,0,384000,0,0,1.554312234475219e-15,2.55351295663786e-15,0.3641981917942454,0.2436918837862548,0.1604404501029756,0.1056992933677471,0.06831734208878365,0.04555309619765627,0.02840805928934346,0.01503516021734667,0.01040528512722917
2,12,0,1,384000,1752,38234,1809,1809,384000,0,0,1.665334536937735e-15,2.55351295663786e-15,0.3641981917942454,0.2431570563043301,0.1649325356906212,0.1078690924979487,0.07100850782366518,0.05101464721217679,0.03718268939131759,0.0281565263670912,0.01696870001091445
2,12,0,2,384000,1768,38452,1821,1821,384000,0,0,1.554312234475219e-15,2.55351295663786e-15,0.3641981917942454,0.2410658424641593,0.1619823431900204,0.103726717042146,0.07128106267978,0.04870884741274269,0.03005013907001077,0.02142181022463803,0.01512094502170008
2,12,0,3,384000,1744,38396,1807,1807,422396,0,0,1.665334536937735e-15,2.55351295663786e-15,0.3641981917942454,0.2465268034466462,0.1672922374034408,0.1117267899166837,0.07313387150876356,0.04862374941571029,0.03278870471228438,0.02499357063791735,0.01536561536628681
2,12,0,4,0,0,38201,0,0,38201,0,0,2.109423746787797e-15,2.55351295663786e-15,0.3641981917942454,0.2463983522993934,0.1626780646658008,0.1120156179839514,0.07251518221738613,0.04959302683682058,0.03504457629433098,0.02327442543550536,0.01409711441086717
2,12,1,0,192000,0,38174,0,0,192000,0,0,1.554312234475219e-15,2.55351295663786e-15,0.3641981917942454,0.235711222217038,0.151538216520123,0.1014892363951535,0.06511504432132156,0.04187955099488366,0.02778321206726773,0.01816344789159352,0.01360938642940585
2,12,1,1,192000,3388,38501,3598,3598,192000,0,0,1.665334536937735e-15,2.55351295663786e-15,0.3641981917942454,0.2427417271678208,0.1603880510632456,0.1037839824899674,0.07025071418027254,0.04962895261781273,0.0331775874725145,0.02220098238855015,0.0134255764373322
2,12,1,2,192000,3364,38476,3595,3595,192000,0,0,1.77635683940025e-15,2.55351295663786e-15,0.3641981917942454,0.2445712597671692,0.1674913586746997,0.1114700248135732,0.07427414103874909,0.0495116121871386,0.03199309428639167,0.02132266555146813,0.01678862595972943
2,12,1,3,192000,3387,38356,3622,3622,230356,0,0,1.77635683940025e-15,2.55351295663786e-15,0.3641981917942454,0.243067710039695,0.1626386632084835,0.1068199231540939,0.07232707489724584,0.05054745858662411,0.03619877829638274,0.02274659169488425,0.01513434667637589
2,12,1,4,0,0,38193,0,0,38193,0,0,1.77635683940025e-15,2.55351295663786e-15,0.3641981917942454,0.246283249849349,0.1625061628897948,0.1146409264266748,0.07511927434028065,0.04940993403328629,0.03739714804920411,0.02376585071444577,0.01601233995037805
2,12,2,0,96000,0,38370,0,0,96000,0,0,1.443289932012704e-15,2.55351295663786e-15,0.3641981917942454,0.2207432579632897,0.1363326201003327,0.08672284961853351,0.05001093257920813,0.03411090813288499,0.02270385736387013,0.01182988763189195,0.007369433592079665
2,12,2,1,96000,5918,38386,6696,6696,96000,0,0,1.77635683940025e-15,2.55351295663786e-15,0.3641981917942454,0.2415020031660543,0.1557549590680554,0.1064651482068999,0.06649285063079467,0.04570483744870408,0.03046161457739828,0.01524390013716102,0.009320466153978047
2,12,2,2,96000,5876,38493,6742,6742,96000,0,0,1.77635683940025e-15,2.55351295663786e-15,0.3641981917942454,0.2423084742985197,0.1613248442662539,0.1044220461908001,0.07063562690713417,0.05106349541746769,0.03485377151525781,0.02287157979272577,0.01859847938163754
2,12,2,3,96000,5912,38360,6801,6801,134360,0,0,1.887379141862766e-15,2.55351295663786e-15,0.3641981917942454,0.2404168355811298,0.1611228428447065,0.1119260342626814,0.07533734588544708,0.05173815578783922,0.03754633933250077,0.01969876549870936,0.01679004509080834
2,12,2,4,0,0,38438,0,0,38438,0,0,1.77635683940025e-15,2.55351295663786e-15,0.3641981917942454,0.2437801790654347,0.1620692475384819,0.1107302593850634,0.07170034517340206,0.04725942751408824,0.03143673150995947,0.01707256487477293,0.0141128974707083


==> anc/evidence/relaxation_seed_groups/13.csv <==
2,13,0,0,384000,0,38678,0,0,384000,0,0,1.77635683940025e-15,2.664535259100376e-15,0.370371275600373,0.2407070108900771,0.1542787049964095,0.1009341538812435,0.06307847124112967,0.03727036910944111,0.02638079287266989,0.01813496736038223,0.01296874735895469
2,13,0,1,384000,1837,38487,1907,1907,384000,0,0,1.77635683940025e-15,2.664535259100376e-15,0.370371275600373,0.249311049313406,0.1702408405376407,0.1129872122311876,0.07546347033924747,0.049216834313944,0.02983136418176226,0.01933283335169976,0.01162157655667844
2,13,0,2,384000,1795,38288,1851,1851,384000,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.249500850244925,0.1657198376150721,0.1098754690011938,0.0709655975675469,0.04701803310047816,0.03059183853263301,0.01845324510329931,0.00970178371455524
2,13,0,3,384000,1769,38159,1831,1831,422159,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.2485116156414806,0.165112439090157,0.1115945529121274,0.07759291290561746,0.04973350832044461,0.03059921332296305,0.02236967110001486,0.01509809603172528
2,13,0,4,0,0,38664,0,0,38664,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.2467450702804842,0.1662591544212355,0.1119709804856729,0.07792807260055386,0.0554474602805191,0.03934267403343519,0.02438000298460951,0.01571893183079009
2,13,1,0,192000,0,38856,0,0,192000,0,0,1.554312234475219e-15,2.664535259100376e-15,0.370371275600373,0.2326316329592532,0.1495517663886244,0.09446424730938345,0.06170477570598059,0.0398934518061461,0.02495261175584059,0.01500403386270469,0.007681791783281131
2,13,1,1,192000,3393,38227,3608,3608,192000,0,0,1.77635683940025e-15,2.664535259100376e-15,0.370371275600373,0.2469955606019053,0.1680615800186894,0.1117746727665322,0.07476721624756223,0.05089754001793164,0.03527397102263613,0.02278134485473324,0.01968359276698305
2,13,1,2,192000,3430,38522,3646,3646,192000,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.2477169616955193,0.1619400910784206,0.1043467382468596,0.06976136220017955,0.05014692774845291,0.03467166349669976,0.02162325376619973,0.01182671469223015
2,13,1,3,192000,3331,38256,3571,3571,230256,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.2499297102283878,0.1701374581584772,0.110908929964331,0.07401395047237433,0.04629644934143267,0.02787302376585446,0.01958147213739041,0.009059738663972012
2,13,1,4,0,0,38384,0,0,38384,0,0,1.887379141862766e-15,2.664535259100376e-15,0.370371275600373,0.2469409057084023,0.1642230370437365,0.1091077753183351,0.07626554862999178,0.0527705533743479,0.03404539176317742,0.02377457436390631,0.0130629179400784
2,13,2,0,96000,0,38626,0,0,96000,0,0,1.554312234475219e-15,2.664535259100376e-15,0.370371275600373,0.2221272997303417,0.1298566443785568,0.07911250457557989,0.04620042116151498,0.02361073170320445,0.01269643418774197,0.006546379147388283,0.00504964299385436
2,13,2,1,96000,6016,38674,6893,6893,96000,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.244962494151663,0.1618838437239572,0.1061294022393423,0.07075299598375208,0.04800413853916582,0.03404112594586253,0.01983190408072583,0.01301575016867676
2,13,2,2,96000,5929,38768,6796,6796,96000,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.245110060408759,0.1670425183260136,0.1117396129345331,0.07452399201463296,0.05388084197430549,0.03631244862212077,0.02568130215045277,0.01619678758419268
2,13,2,3,96000,5847,38169,6654,6654,134169,0,0,1.554312234475219e-15,2.664535259100376e-15,0.370371275600373,0.2516585909909201,0.16985938689602,0.1139355803423205,0.08117535595700284,0.05436947849647655,0.03542245214973166,0.02313315997575384,0.01259743180647507
2,13,2,4,0,0,38673,0,0,38673,0,0,1.665334536937735e-15,2.664535259100376e-15,0.370371275600373,0.2503101201502621,0.1618553057568644,0.1069635940442004,0.07159936075122365,0.04943054954193302,0.0326912338423383,0.01842389784467133,0.01164828957608605


==> anc/evidence/relaxation_seed_groups/14.csv <==
2,14,0,0,384000,0,38352,0,0,384000,0,0,1.77635683940025e-15,5.88418203051333e-15,0.3667573488638453,0.2418418481190521,0.1578607550289596,0.1068115273809064,0.0691993489265475,0.04715126959451238,0.03089055959269932,0.02110773289423623,0.01278696905262096
2,14,0,1,384000,1755,38317,1814,1814,384000,0,0,1.887379141862766e-15,5.88418203051333e-15,0.3667573488638453,0.2440943215779119,0.1647194604142839,0.1078178342050776,0.07493071965766404,0.05206824771604193,0.0338079573971025,0.02433282257283876,0.01636454720159226
2,14,0,2,384000,1841,38408,1911,1911,384000,0,0,1.887379141862766e-15,5.995204332975845e-15,0.3667573488638453,0.2448381438690232,0.165288744332328,0.1093298937117533,0.06951635848631575,0.04929344155826008,0.03308347171298621,0.02120978308464092,0.01405062520393433
2,14,0,3,384000,1798,38435,1864,1864,422435,0,0,1.665334536937735e-15,5.995204332975845e-15,0.3667573488638453,0.2435381273366345,0.1631575187189385,0.1090355139353139,0.07337977381355733,0.05144306115300974,0.03136533333609236,0.02496086395102301,0.020776900418035
2,14,0,4,0,0,38129,0,0,38129,0,0,1.665334536937735e-15,5.88418203051333e-15,0.3667573488638453,0.2461304974361885,0.1638021121763794,0.1080275517743856,0.07441545222118412,0.04920571346769238,0.03165637333273946,0.02188929137293499,0.01348010927475965
2,14,1,0,192000,0,38319,0,0,192000,0,0,1.77635683940025e-15,5.995204332975845e-15,0.3667573488638453,0.2356016802139881,0.1509817359496632,0.09250362247179411,0.06101954815026347,0.03877766221288329,0.02144769051298348,0.01690533864425757,0.006955734107451155
2,14,1,1,192000,3382,38397,3649,3649,192000,0,0,1.77635683940025e-15,5.939693181744587e-15,0.3667573488638453,0.2414459754447017,0.1591033262426016,0.1083223390580548,0.07346085597196597,0.04921475478928154,0.0334216484495448,0.02020411468028253,0.01370286373445424
2,14,1,2,192000,3357,38418,3596,3596,192000,0,0,1.77635683940025e-15,5.995204332975845e-15,0.3667573488638453,0.2443602753135834,0.1636998930308456,0.1075097864680756,0.07078769647531738,0.04997046334676289,0.03313098394982272,0.0248454950152786,0.02015959153110751
2,14,1,3,192000,3266,38411,3483,3483,230411,0,0,1.77635683940025e-15,5.995204332975845e-15,0.3667573488638453,0.2470710056625141,0.1661480304813735,0.1106068958971692,0.07306299238112297,0.04870798209520307,0.03260607221792398,0.02453050858727674,0.02066089540830141
2,14,1,4,0,0,38339,0,0,38339,0,0,1.77635683940025e-15,5.88418203051333e-15,0.3667573488638453,0.2453295127082911,0.1666152703157406,0.1111031320898888,0.07318261073237738,0.04783034750714067,0.03630442800029478,0.02282663864612797,0.01578553281685366
2,14,2,0,96000,0,38167,0,0,96000,0,0,1.77635683940025e-15,5.995204332975845e-15,0.3667573488638453,0.2208556572302601,0.1333542311116635,0.07667503667342808,0.0456940871946373,0.02712616900326341,0.01652390927685531,0.006963554153863902,0.005162252150887503
2,14,2,1,96000,5910,38595,6800,6800,96000,0,0,1.665334536937735e-15,5.88418203051333e-15,0.3667573488638453,0.2458151946197583,0.1676173094496776,0.1087043299542889,0.07295326108595106,0.05004592234215604,0.03570598876515758,0.02521536482814959,0.01300422413487883
2,14,2,2,96000,5880,38230,6711,6711,96000,0,0,1.887379141862766e-15,5.995204332975845e-15,0.3667573488638453,0.2461735848132378,0.1664010403339131,0.1115243174435245,0.07591052670167718,0.05476138522494716,0.03406983364885758,0.02181660027333069,0.01344410296167321
2,14,2,3,96000,5932,38538,6761,6761,134538,0,0,1.887379141862766e-15,5.939693181744587e-15,0.3667573488638453,0.243750381535048,0.1628702558843101,0.1068971578152377,0.07259743307448634,0.04932035192850477,0.03386164088176555,0.01914539791413296,0.01252593188087561
2,14,2,4,0,0,38479,0,0,38479,0,0,1.665334536937735e-15,5.88418203051333e-15,0.3667573488638453,0.2445819056330331,0.1627508580699676,0.1094488447014441,0.07449970141004478,0.04905932872206019,0.03411088346140981,0.02486189177766042,0.01532334413660068


==> anc/evidence/relaxation_seed_groups/15.csv <==
2,15,0,0,384000,0,38639,0,0,384000,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3678517461147463,0.2393127147301929,0.1545254573817433,0.100751591941441,0.06495323044642619,0.04043192677680349,0.02613980537860169,0.01374340931474264,0.007862794426620343
2,15,0,1,384000,1803,38687,1873,1873,384000,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3678517461147463,0.2403480225780324,0.1554425633709109,0.1055742853028664,0.07146113540525194,0.04406584913449164,0.02648862593648049,0.02013247313765558,0.01080860044583231
2,15,0,2,384000,1753,38469,1821,1821,384000,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3678517461147463,0.2415101854641174,0.1674330642703172,0.1115869889999684,0.07659052121091615,0.05215425345500668,0.03663981863509864,0.02649290244098803,0.01689733229998983
2,15,0,3,384000,1801,38140,1854,1854,422140,0,0,1.554312234475219e-15,4.329869796038111e-15,0.3678517461147463,0.2473503032532874,0.1666107081315844,0.1126131984789105,0.07546641884430268,0.05384478064642195,0.03750690718362133,0.02423948113748283,0.02039759589073088
2,15,0,4,0,0,38430,0,0,38430,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3678517461147463,0.2479043167500172,0.1702475221740423,0.1111787366875354,0.07381476618858943,0.04629448818999146,0.03028576330153955,0.01943902559144277,0.01420143959128671
2,15,1,0,192000,0,38395,0,0,192000,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3678517461147463,0.2336691555999389,0.1491137339615641,0.097157125837681,0.06252637869807084,0.03821328469765043,0.02575236373349689,0.01397035406194659,0.009644870711728887
2,15,1,1,192000,3414,38410,3651,3651,192000,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3678517461147463,0.247428321952886,0.1629077614620825,0.1113578038486207,0.07602746469179421,0.05032121206563077,0.03482060289095294,0.02336716396487026,0.01269381829996501
2,15,1,2,192000,3366,38545,3609,3609,192000,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3678517461147463,0.2448171344764689,0.1675157968997559,0.1106639461433857,0.07346099214035208,0.04833067420648765,0.03502113100048915,0.02258873837367464,0.01600704296428273
2,15,1,3,192000,3262,38199,3487,3487,230199,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3678517461147463,0.2445127705190235,0.1627011018172695,0.1115745795150867,0.079728635513058,0.05339554636398132,0.03700654936297856,0.0281637707994804,0.01786125095495046
2,15,1,4,0,0,38531,0,0,38531,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3678517461147463,0.2501484510068178,0.1660542171510281,0.1093389162853611,0.07508179772457857,0.04875542287963992,0.0300615936648289,0.01559693522542345,0.01125362656030735
2,15,2,0,96000,0,38254,0,0,96000,0,0,1.443289932012704e-15,4.329869796038111e-15,0.3678517461147463,0.2197774149642809,0.1309056990048128,0.07860415255569279,0.04700078761316478,0.02542003527994224,0.02004943818670832,0.01070645435725641,0.01033291185043933
2,15,2,1,96000,5955,38624,6739,6739,96000,0,0,1.554312234475219e-15,4.329869796038111e-15,0.3678517461147463,0.2469244198845715,0.1663248147248945,0.1090086597052464,0.07075307319314821,0.04719110369648016,0.03037379136737929,0.01877904763849539,0.01468644323447725
2,15,2,2,96000,5794,37985,6604,6604,96000,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3678517461147463,0.2475885851168053,0.1640786365685209,0.1124149883344383,0.07450596452945524,0.05085058691112049,0.03339958018955749,0.02196262678983687,0.01666069206059533
2,15,2,3,96000,5818,38249,6634,6634,134249,0,0,1.554312234475219e-15,4.329869796038111e-15,0.3678517461147463,0.2482306658950198,0.1656549143701665,0.110930249967613,0.07189334491732652,0.04464641691073259,0.03148671466059271,0.02012868897663792,0.008776238876865008
2,15,2,4,0,0,38250,0,0,38250,0,0,1.554312234475219e-15,4.329869796038111e-15,0.3678517461147463,0.2453355369456501,0.1655338717270223,0.1098561134955488,0.07395262466848505,0.04644031710118176,0.03320090045964898,0.02286190195546361,0.01396334795647989


==> anc/evidence/relaxation_seed_groups/16.csv <==
3,0,0,0,768000,0,63539,0,0,768000,42200,6529.405448713023,1.628327102783563e-15,9.80697005085555e-16,0.4593214797761914,0.2996073794905309,0.1973644709991482,0.128771037486069,0.08354602690575277,0.05687236350907635,0.03789576248947593,0.02507731296269844,0.01900996469646031
3,0,0,1,768000,2753,62572,2863,1741,768000,41771,6447.976417667813,1.480297366166875e-15,1.073215590470985e-15,0.4593214797761914,0.3072732948683248,0.2054487983866606,0.1408805243353317,0.09454077156193923,0.0633630998860507,0.04183515830623599,0.03029036646483505,0.01965349235720193
3,0,0,2,768000,2730,63295,2838,1820,1152000,42199,6499.50371530869,1.480297366166875e-15,9.621932880084689e-16,0.4593214797761914,0.3045241566883399,0.2060580738451735,0.1354521340303642,0.09062956099477526,0.06267762721860316,0.04092260188665722,0.02577919000852601,0.01770331028232469
3,0,0,3,768000,2784,63293,2889,1818,1257527,42234,6504.355503269251,1.77635683940025e-15,9.80697005085555e-16,0.4593214797761914,0.3077314398191424,0.202981001837354,0.1359789447994951,0.09311599196954885,0.06167828773861873,0.04315448980839135,0.02970256576257691,0.0183700701800978
3,0,0,4,0,0,63654,0,0,94324,0,0,1.332267629550188e-15,9.251858538542972e-16,0.4593214797761914,0.2995254467077704,0.1974733082949645,0.1285085958712479,0.08836630572533538,0.06277620565410955,0.04462154367475338,0.03152461072142142,0.02132382809064715
3,0,1,0,384000,0,63607,0,0,384000,42414,6527.187657007182,1.77635683940025e-15,9.621932880084689e-16,0.4593214797761914,0.2892836280053637,0.1848430820328585,0.1167813806584352,0.07226604361756828,0.04973111447387423,0.03249852993668573,0.02222562176724484,0.01307797594339255
3,0,1,1,384000,5490,63628,5928,3559,384000,42626,6550.575977374918,1.628327102783563e-15,9.992007221626409e-16,0.4593214797761914,0.3084294504543286,0.2048243211703727,0.1388408667696243,0.09450125117000759,0.06299840603446183,0.04166538627293985,0.02712033578458872,0.01820695314131557
3,0,1,2,384000,5303,63717,5656,3633,576000,42289,6519.01977113298,1.628327102783563e-15,9.992007221626409e-16,0.4593214797761914,0.3043561452190826,0.2039761453274818,0.1359733760740166,0.08789529863915153,0.05790405955979122,0.0369693095957414,0.02342751624565117,0.01792147030873107
3,0,1,3,384000,5284,63298,5654,3564,681582,42284,6505.873898042299,1.77635683940025e-15,9.621932880084689e-16,0.4593214797761914,0.3031762935101936,0.2008527569595411,0.1336258529953674,0.09072599808000752,0.06265205765406996,0.04229872954788817,0.03016825241666792,0.01839126781771012
3,0,1,4,0,0,62955,0,0,93589,0,0,1.480297366166875e-15,9.621932880084689e-16,0.4593214797761914,0.3060171444575999,0.2009536751284803,0.132970265281213,0.08886269029049568,0.06226332537723625,0.04275882123559949,0.03004904376393502,0.01656723968460316
3,0,2,0,192000,0,63720,0,0,192000,42402,6574.406853060477,1.628327102783563e-15,9.251858538542972e-16,0.4593214797761914,0.2790475284045634,0.164411860407382,0.0983824462008628,0.06045545595829204,0.03652505694515563,0.02171542835571786,0.01467181931880069,0.0113256986091742
3,0,2,1,192000,9609,63846,11143,6731,192000,42481,6485.86090027424,1.480297366166875e-15,9.251858538542972e-16,0.4593214797761914,0.310737010023813,0.2094103846859722,0.1415103283611929,0.09822636829215965,0.064970265749715,0.04205581635914407,0.02982830540140036,0.01826150990030055
3,0,2,2,192000,9391,63646,10807,6899,288000,42200,6563.680045450942,1.628327102783563e-15,9.251858538542972e-16,0.4593214797761914,0.3039424647359094,0.2025549325345359,0.136163969538813,0.0902528318147551,0.05765985857049286,0.03908577750789267,0.02625116099745347,0.0196527088781988
3,0,2,3,192000,9264,63717,10655,6830,394152,42435,6542.85413714998,1.77635683940025e-15,1.036208156316813e-15,0.4593214797761914,0.3044627969755321,0.2017698645334842,0.131307635515877,0.08810757999898483,0.0620372966918126,0.04290768360916028,0.02837476137818006,0.01785827830484588
3,0,2,4,0,0,63394,0,0,93881,0,0,1.628327102783563e-15,9.621932880084689e-16,0.4593214797761914,0.3001154283621698,0.2016871573773298,0.1357354280647963,0.08865943664541102,0.06036380542895278,0.04370584607916989,0.02984166058381709,0.02134306531119019


==> anc/evidence/relaxation_seed_groups/17.csv <==
3,1,0,0,768000,0,63378,0,0,768000,42134,6503.781044364978,1.480297366166875e-15,1.341519488088731e-15,0.4572610438570103,0.300063037823986,0.1990921941089992,0.1299035565831715,0.08307750529012271,0.05328564816158914,0.03269021484131753,0.02297809896517965,0.01255565010261793
3,1,0,1,768000,3096,63755,3215,1983,768000,42585,6542.338024028638,1.628327102783563e-15,1.36927506370436e-15,0.4572610438570103,0.3026052063578138,0.1996450229186589,0.1320751657400377,0.08779250964620321,0.05744037509771922,0.03904215365425215,0.02492097810440362,0.01572377478183554
3,1,0,2,768000,2963,63722,3060,1956,1152000,42490,6568.919929169387,1.480297366166875e-15,1.350771346627274e-15,0.4572610438570103,0.3043638526878796,0.2045616236819569,0.1353576724167239,0.08988464183952391,0.05558676240256284,0.03767677794231787,0.02584015739338264,0.0165267742599772
3,1,0,3,768000,2737,63042,2835,1775,1256945,41903,6442.819067706296,1.628327102783563e-15,1.36927506370436e-15,0.4572610438570103,0.306909221698267,0.2058112828781937,0.1370814584811361,0.08871691503532428,0.06028957060814518,0.0430946462583409,0.02848413535197439,0.01964483840926133
3,1,0,4,0,0,63734,0,0,93895,0,0,1.628327102783563e-15,1.332267629550188e-15,0.4572610438570103,0.3058980546150459,0.202225874628093,0.1329711915571756,0.08902948426309236,0.05753243552099308,0.03687434292625168,0.02331370452876756,0.0167196914429179
3,1,1,0,384000,0,63511,0,0,384000,42255,6537.217553418937,1.480297366166875e-15,1.313763912473102e-15,0.4572610438570103,0.2910465539924247,0.1852130668868485,0.1255372906611671,0.0796729387597634,0.05362809545188119,0.03090419881215322,0.01833031837477709,0.01448015875043275
3,1,1,1,384000,5498,63561,5911,3613,384000,42378,6468.525288657182,1.77635683940025e-15,1.332267629550188e-15,0.4572610438570103,0.3033011805240893,0.2064629673654062,0.1372803288511445,0.09315989680320337,0.0595295728550394,0.04032730930840908,0.02760586122020509,0.01927744399562383
3,1,1,2,384000,5196,63159,5590,3591,576000,41997,6501.243700708422,1.480297366166875e-15,1.36927506370436e-15,0.4572610438570103,0.3063601150581561,0.2079889013954214,0.138535237682069,0.09207728616747311,0.06326619694072758,0.04066335233109586,0.02746655906483693,0.02080525178094645
3,1,1,3,384000,5235,63239,5616,3562,681385,42146,6536.928274392087,1.77635683940025e-15,1.36927506370436e-15,0.4572610438570103,0.3066396128406236,0.2076622022511055,0.1385443279786498,0.09294339302256463,0.06333148427407778,0.04204025740507333,0.02727658738470425,0.01590747962364562
3,1,1,4,0,0,63795,0,0,94412,0,0,1.480297366166875e-15,1.332267629550188e-15,0.4572610438570103,0.3052486752163837,0.2049360270973423,0.1355146815360339,0.08670126290294192,0.05732967848889179,0.03800976961282014,0.02734022901085866,0.01890796614976871
3,1,2,0,192000,0,63755,0,0,192000,42435,6565.418913976734,1.628327102783563e-15,1.350771346627274e-15,0.4572610438570103,0.2757285880210075,0.1663029400791615,0.1001848090902487,0.06170264326543853,0.03597747294585113,0.02226671156161455,0.01373619419348703,0.005714887738463762
3,1,2,1,192000,9634,63695,11199,6679,192000,42554,6412.831102586052,1.628327102783563e-15,1.350771346627274e-15,0.4572610438570103,0.3118450896245303,0.2048306175003313,0.1352186953029875,0.09420877467196039,0.06326096553132278,0.04436391382215282,0.02858000334094912,0.01983012552159902
3,1,2,2,192000,9117,63426,10484,6708,288000,42375,6517.320604575194,1.77635683940025e-15,1.387778780781446e-15,0.4572610438570103,0.3063267776793824,0.2056789852652018,0.1369308732029326,0.09411917747297111,0.06161855300099295,0.04082917126964321,0.02716519690963381,0.01795257046747488
3,1,2,3,192000,9271,63422,10568,6720,393599,42177,6526.43954874087,1.480297366166875e-15,1.332267629550188e-15,0.4572610438570103,0.2989974427455821,0.2015605941083025,0.1352021027872013,0.09231860407440623,0.05914405133857255,0.04024579944054296,0.02719840631099617,0.01710691425703358
3,1,2,4,0,0,63663,0,0,94278,0,0,1.628327102783563e-15,1.36927506370436e-15,0.4572610438570103,0.3019282731169571,0.1983689060534979,0.1333212574916082,0.089192738210931,0.06363695259566877,0.04306983011075422,0.02793425753443186,0.01904894886367322


==> anc/evidence/relaxation_seed_groups/18.csv <==
3,2,0,0,768000,0,63490,0,0,768000,42396,6578.037797846439,1.628327102783563e-15,1.147230458779328e-15,0.4572329311930469,0.2965276400114249,0.1924201005588457,0.1295783882249924,0.08468029739806038,0.05360311336181799,0.03695098195325288,0.02309977292127445,0.01678849271465364
3,2,0,1,768000,2973,63407,3082,1849,768000,42088,6417.978272090644,1.480297366166875e-15,1.1842378929335e-15,0.4572329311930469,0.3080291989890527,0.2038657388675484,0.138358314870249,0.09327589261888568,0.06202002924296491,0.0396517193597542,0.02812473057946472,0.01867873314783063
3,2,0,2,768000,2774,63562,2871,1842,1152000,42375,6498.671693165991,1.480297366166875e-15,1.147230458779328e-15,0.4572329311930469,0.3042378178985893,0.2027455079022096,0.1338535174995771,0.09074408146536145,0.06226210059489581,0.04060088351138568,0.02369453483763634,0.0165027493979216
3,2,0,3,768000,2858,63574,2949,1855,1258027,42453,6510.50232438091,1.77635683940025e-15,1.202741610010586e-15,0.4572329311930469,0.2994087413879398,0.1973882288848809,0.1306481335433461,0.08612991070096132,0.05768811041889066,0.03773185248732405,0.0262343878147595,0.01747430318803402
3,2,0,4,0,0,63951,0,0,94476,0,0,1.628327102783563e-15,1.193489751472043e-15,0.4572329311930469,0.3020621754992127,0.1957710145039302,0.1303628260554193,0.0861946419759301,0.05659313357860779,0.04079639337449338,0.02614806886114561,0.01624478849321646
3,2,1,0,384000,0,63549,0,0,384000,42291,6489.581830482549,1.924386576016938e-15,1.202741610010586e-15,0.4572329311930469,0.288355709323454,0.1850004329417215,0.1147778103208831,0.07301798451493707,0.04994127182167468,0.03308685987136089,0.02065921488559343,0.01343775532746042
3,2,1,1,384000,5441,63457,5902,3528,384000,42274,6477.780103340707,1.480297366166875e-15,1.1842378929335e-15,0.4572329311930469,0.3062438209394879,0.2061261510124614,0.1388359681247139,0.0918941515873149,0.06164687972307853,0.04142137351399896,0.0271281192275767,0.0157555036438205
3,2,1,2,384000,5297,63327,5695,3649,576000,42220,6501.471475356557,1.628327102783563e-15,1.1842378929335e-15,0.4572329311930469,0.3069472854733276,0.2072430580208975,0.137581558908943,0.0924403060754273,0.06185301001820135,0.03876435791223813,0.02471893010673457,0.01709198051559465
3,2,1,3,384000,5319,63682,5686,3598,681993,42311,6500.884740804326,1.628327102783563e-15,1.221245327087672e-15,0.4572329311930469,0.3029651656733871,0.2060779450493138,0.1366816213133739,0.0915445371713393,0.06300547864848824,0.0437843215872683,0.03258277575369314,0.02209950177973179
3,2,1,4,0,0,63722,0,0,94425,0,0,1.480297366166875e-15,1.1842378929335e-15,0.4572329311930469,0.3028242110934038,0.2002411272344004,0.1323647198969792,0.08601688247176219,0.05812024423815911,0.03991688756794826,0.02905861882280363,0.01854136108540449
3,2,2,0,192000,0,63331,0,0,192000,42038,6469.635162771715,1.628327102783563e-15,1.230497185626215e-15,0.4572329311930469,0.2800672705242522,0.1686009015009753,0.1020620581055605,0.06429596461120556,0.03987473980286386,0.0232618249281686,0.01218946666781129,0.008040334662959754
3,2,2,1,192000,9561,63597,11121,6733,192000,42264,6386.11627868108,1.628327102783563e-15,1.195802716106679e-15,0.4572329311930469,0.3087531006625907,0.2085559437324462,0.1440452005716222,0.09788606170571457,0.06656586547000991,0.04596461784093476,0.03514649614970212,0.02403020893221863
3,2,2,2,192000,9152,63501,10490,6666,288000,42200,6518.594583099434,1.77635683940025e-15,1.1842378929335e-15,0.4572329311930469,0.3042368625718356,0.1993893872035856,0.1333118724588716,0.08691034430906357,0.06065415266439524,0.04203754826277767,0.02918211710742625,0.02128171562945134
3,2,2,3,192000,9082,62922,10382,6614,392780,41858,6485.629618093363,1.480297366166875e-15,1.1842378929335e-15,0.4572329311930469,0.3041655972410802,0.2020473560122515,0.1313975856880367,0.0899613883650147,0.06158738530636412,0.04462891323469352,0.02751785594055069,0.0154054182074896
3,2,2,4,0,0,63757,0,0,94611,0,0,1.480297366166875e-15,1.1842378929335e-15,0.4572329311930469,0.3034484363666437,0.2005923761536995,0.1335936968244705,0.08850897619667167,0.06117629164709941,0.04305185136184462,0.02600936908985934,0.01831187108121586


==> anc/evidence/relaxation_seed_groups/19.csv <==
3,3,0,0,768000,0,63076,0,0,768000,41802,6451.278940517015,1.77635683940025e-15,8.881784197001252e-16,0.4582854336308231,0.2975599499526158,0.1941760415254325,0.1304168574419624,0.08534655153981874,0.05489469492251038,0.03459031627899782,0.02209190100977197,0.01166618390948042
3,3,0,1,768000,2867,63323,2982,1785,768000,42069,6465.472801614294,1.628327102783563e-15,8.881784197001252e-16,0.4582854336308231,0.303594105497095,0.2066737760441334,0.1361146450591311,0.0926273533251957,0.06012659617727777,0.03730273312170009,0.02636619949704054,0.01700217855711389
3,3,0,2,768000,2903,63623,3016,1901,1152000,42396,6493.746717456406,1.628327102783563e-15,9.621932880084689e-16,0.4582854336308231,0.3077244504964187,0.2050302007446294,0.1325106264734433,0.0903330597043856,0.05966498213154217,0.03975671408906453,0.02726835501360579,0.02103858852247628
3,3,0,3,768000,2792,63485,2896,1822,1257609,42124,6502.342671823019,1.480297366166875e-15,8.881784197001252e-16,0.4582854336308231,0.3010645115903017,0.2000515415105463,0.1311149692397953,0.08731272457002504,0.05851317675588597,0.03940959300789119,0.02815793969820448,0.01902948945284323
3,3,0,4,0,0,63235,0,0,94269,0,0,1.924386576016938e-15,9.066821367772111e-16,0.4582854336308231,0.3041171747765741,0.2051093571014226,0.1360836843430348,0.09139694768920383,0.06109736080541971,0.04031558732410682,0.0273631221239517,0.01555472705073878
3,3,1,0,384000,0,63891,0,0,384000,42535,6550.575334460105,1.480297366166875e-15,9.621932880084689e-16,0.4582854336308231,0.2944410239049614,0.1892935392974046,0.1219946050408462,0.07657902968369899,0.05151012564754049,0.03040482545341257,0.02252967238153632,0.01504285435436952
3,3,1,1,384000,5567,63445,5987,3652,384000,42112,6422.574901258591,1.480297366166875e-15,9.066821367772111e-16,0.4582854336308231,0.3070376979270388,0.208211630129321,0.1429053974202655,0.09629371331012021,0.06365988025083814,0.04113471032790052,0.02723064991184032,0.01839052969396656
3,3,1,2,384000,5363,63661,5767,3747,576000,42497,6540.649935666191,1.480297366166875e-15,8.326672684688674e-16,0.4582854336308231,0.3022350145873496,0.2019650178102475,0.1300088955347206,0.08667313785337785,0.06075968610548956,0.04036332451853248,0.02793763137101286,0.01779433518750447
3,3,1,3,384000,5296,63535,5658,3623,681946,42411,6505.689605681758,1.628327102783563e-15,8.881784197001252e-16,0.4582854336308231,0.3011167542329034,0.2008122153827663,0.1335101204798881,0.08778828422901883,0.05814875061099207,0.03854717098246605,0.02471778752790547,0.01815115490849086
3,3,1,4,0,0,63560,0,0,93830,0,0,1.77635683940025e-15,8.696747026230393e-16,0.4582854336308231,0.3042709052909955,0.2011183579626821,0.1335483322213379,0.08611426986606621,0.05642581999756207,0.03548065514228643,0.02111670058194369,0.01373753868686812
3,3,2,0,192000,0,63659,0,0,192000,42300,6530.541225340004,1.480297366166875e-15,8.696747026230393e-16,0.4582854336308231,0.2794560204308508,0.1667015495956892,0.1001185775996437,0.0597763090249742,0.03769363582018864,0.02312703976009949,0.01344757268616776,0.004138164377738831
3,3,2,1,192000,9626,64136,11219,6790,192000,42558,6480.767584527697,1.480297366166875e-15,9.436895709313831e-16,0.4582854336308231,0.306656195685487,0.2033264862780161,0.1393004514643717,0.0957880898781055,0.06162030453196547,0.04286579008294447,0.03192026057207958,0.02045582373384504
3,3,2,2,192000,9314,63690,10732,6884,288000,42375,6590.686314665239,1.77635683940025e-15,9.159339953157541e-16,0.4582854336308231,0.305979343733917,0.2025284524280901,0.1349650293958777,0.08962121950101698,0.05949865399844936,0.03678058684227845,0.02329074232615635,0.01400333585922195
3,3,2,3,192000,9253,63454,10619,6696,393675,42221,6533.575455662626,1.924386576016938e-15,9.159339953157541e-16,0.4582854336308231,0.3053781608832845,0.2022239050686641,0.1357349996635145,0.0928130656437853,0.06121034566020021,0.04074916840315466,0.02359729887237765,0.01555045796890024
3,3,2,4,0,0,63659,0,0,94147,0,0,1.480297366166875e-15,9.621932880084689e-16,0.4582854336308231,0.3037718042954002,0.2024993344282302,0.1379434778649002,0.09080785205627832,0.05940562106341047,0.03941209448735734,0.02334642741736149,0.01690708606302399


==> anc/evidence/relaxation_seed_groups/2.csv <==
2,2,0,0,384000,0,38468,0,0,384000,0,0,1.665334536937735e-15,3.108624468950438e-15,0.3663383823993721,0.2382415598049726,0.1588648975548774,0.1020678415416851,0.06961351471288654,0.04507131193245477,0.02925918512980626,0.01847425728742065,0.01214966751085411
2,2,0,1,384000,1790,38493,1848,1848,384000,0,0,1.77635683940025e-15,3.108624468950438e-15,0.3663383823993721,0.2473969600691338,0.1685237170080743,0.1170878741326635,0.07988952297905981,0.05317556019665669,0.03351556691462177,0.01719398017459374,0.009054962203043745
2,2,0,2,384000,1750,38042,1815,1815,384000,0,0,1.77635683940025e-15,3.108624468950438e-15,0.3663383823993721,0.2461737033618452,0.1662451423804825,0.1113933960064912,0.07429287693736959,0.05029928184913432,0.03467979089966616,0.02731629000602403,0.01892494272436567
2,2,0,3,384000,1761,38205,1827,1827,422205,0,0,1.77635683940025e-15,3.108624468950438e-15,0.3663383823993721,0.2511154492384332,0.1701131230818977,0.1135570509383759,0.07822682702831467,0.05299288408561451,0.03863467289382529,0.02627921135025138,0.02105662865722954
2,2,0,4,0,0,38401,0,0,38401,0,0,1.77635683940025e-15,3.136380044566067e-15,0.3663383823993721,0.2516548659991433,0.1714928922920194,0.1157666151799356,0.07640910332482881,0.05131717301769347,0.03671764031573937,0.02564517939937616,0.01319391160573381
2,2,1,0,192000,0,38522,0,0,192000,0,0,1.554312234475219e-15,3.108624468950438e-15,0.3663383823993721,0.2320259800252375,0.151040937457163,0.09695737806793575,0.06054168631467406,0.03582413146483972,0.02292803612149995,0.01216506799863325,0.009497716913956912
2,2,1,1,192000,3373,38354,3609,3609,192000,0,0,1.77635683940025e-15,3.108624468950438e-15,0.3663383823993721,0.2413361693022698,0.1610226406213869,0.1104722811181233,0.07474873363332478,0.05248690516375412,0.03523724030784279,0.02386895731241678,0.01692824404727124
2,2,1,2,192000,3426,38392,3652,3652,192000,0,0,1.554312234475219e-15,3.108624468950438e-15,0.3663383823993721,0.2465532239169308,0.1672704565541038,0.1126397218289979,0.0757139250023936,0.05100502175585227,0.0345294737494667,0.02423286498563259,0.01876714493475003
2,2,1,3,192000,3372,38547,3601,3601,230547,0,0,1.998401444325282e-15,3.108624468950438e-15,0.3663383823993721,0.2441309106073969,0.1640616918399704,0.1088201670965828,0.07298609150068107,0.04619017336156355,0.03593335767219598,0.02419753567910379,0.01562972885989655
2,2,1,4,0,0,38223,0,0,38223,0,0,1.554312234475219e-15,3.108624468950438e-15,0.3663383823993721,0.2459076736458695,0.1600213754323476,0.1024641467046674,0.06976377718925025,0.04242600185492582,0.02996222636742303,0.020288898212022,0.01309719570468038
2,2,2,0,96000,0,38350,0,0,96000,0,0,1.443289932012704e-15,3.108624468950438e-15,0.3663383823993721,0.220864849573235,0.1335546049729197,0.07752923829744934,0.04541624286846369,0.02781365343578966,0.01397565834919576,0.008591375374175699,0.003320105110051063
2,2,2,1,96000,6036,38700,6909,6909,96000,0,0,1.998401444325282e-15,3.108624468950438e-15,0.3663383823993721,0.246217153049845,0.1666365703743611,0.1112487551136961,0.0749224648701885,0.04729661007260758,0.03113149478204244,0.02183195733531363,0.01575869666004318
2,2,2,2,96000,5885,38583,6777,6777,96000,0,0,1.77635683940025e-15,3.108624468950438e-15,0.3663383823993721,0.2449437098651999,0.1613686608370691,0.1098131222526958,0.0682497419196685,0.04533048996187435,0.02471888717281772,0.01512845579266074,0.00869388654565155
2,2,2,3,96000,5856,38528,6709,6709,134528,0,0,1.554312234475219e-15,3.108624468950438e-15,0.3663383823993721,0.2451023325955993,0.1644493633254212,0.1118354291958355,0.07286597948832015,0.04387900418649664,0.03180187883110527,0.02109803074926234,0.01182638535835716
2,2,2,4,0,0,38557,0,0,38557,0,0,1.77635683940025e-15,3.108624468950438e-15,0.3663383823993721,0.2449269240446222,0.1632840108228341,0.112532488543467,0.07450836263753705,0.05002670025853091,0.03221484270266013,0.02386816618049562,0.0170637306711863


==> anc/evidence/relaxation_seed_groups/20.csv <==
3,4,0,0,768000,0,63652,0,0,768000,42592,6595.990279580006,1.628327102783563e-15,1.332267629550188e-15,0.4577698050665545,0.295717029978632,0.1939604569948321,0.1289304742887757,0.08451888624442522,0.0548313453161692,0.03711781134845294,0.023047552835269,0.01347736000693606
3,4,0,1,768000,2957,63300,3062,1843,768000,42172,6480.777356342276,1.77635683940025e-15,1.350771346627274e-15,0.4577698050665545,0.304593579006752,0.2003157905085139,0.1331373331372336,0.08787348920114674,0.05771811337039533,0.03919498004278859,0.0281073564805933,0.01816679424851978
3,4,0,2,768000,2809,63678,2907,1811,1152000,42453,6586.189907321105,1.77635683940025e-15,1.424786214935618e-15,0.4577698050665545,0.3033118680143387,0.2021597256182797,0.1371367868896554,0.0872684917847709,0.05846288474076503,0.03939451104341371,0.02920723611693312,0.01997134618942602
3,4,0,3,768000,2749,63545,2860,1819,1257845,42300,6472.18847804385,1.628327102783563e-15,1.258252761241844e-15,0.4577698050665545,0.3022851741668677,0.2018676954983039,0.1330864984416384,0.08769528314200647,0.05635644355771339,0.03705231334889289,0.0257682066097233,0.01722577352440334
3,4,0,4,0,0,63606,0,0,94137,0,0,1.480297366166875e-15,1.387778780781446e-15,0.4577698050665545,0.3021892213349224,0.2021437027706332,0.1353973737540697,0.09019694625505392,0.05705720990643479,0.03555526608597359,0.02192504418262715,0.01464887078703982
3,4,1,0,384000,0,63433,0,0,384000,42205,6556.565928304358,1.77635683940025e-15,1.387778780781446e-15,0.4577698050665545,0.2948353697873556,0.1885867673437953,0.1196094331706127,0.0755927529062897,0.04848414406265979,0.03125560599426219,0.01697528436971161,0.01132151819819459
3,4,1,1,384000,5590,63899,6033,3646,384000,42530,6464.747082395259,1.628327102783563e-15,1.36927506370436e-15,0.4577698050665545,0.3118831422910351,0.2059649760642957,0.1397435580575026,0.09245333683547073,0.06233466477113142,0.04193073590397601,0.02916176067026967,0.01986703381164582
3,4,1,2,384000,5242,63513,5613,3641,576000,42519,6567.517501406083,1.480297366166875e-15,1.406282497858532e-15,0.4577698050665545,0.3049215944588956,0.2010913578540092,0.134760770787831,0.08999646927688063,0.05832074344171308,0.03535170959205264,0.02442506838035411,0.02089415468132826
3,4,1,3,384000,5418,63780,5769,3704,682295,42515,6530.1511343104,1.77635683940025e-15,1.295260195396016e-15,0.4577698050665545,0.3013964832559561,0.1981195450481857,0.1331141309366907,0.09191143790228198,0.06258447583004892,0.04382465990290113,0.02949555736287397,0.01627825852457466
3,4,1,4,0,0,63741,0,0,94337,0,0,1.480297366166875e-15,1.332267629550188e-15,0.4577698050665545,0.3026435242306941,0.1993278369478245,0.1306116060496403,0.08800776995470229,0.05875192697657184,0.04066216203552633,0.02542410386798549,0.01937709495263499
3,4,2,0,192000,0,63779,0,0,192000,42312,6606.433285637821,1.480297366166875e-15,1.332267629550188e-15,0.4577698050665545,0.2779789488452991,0.1658743164088741,0.1025077024203449,0.06226822212210206,0.03831987304307991,0.02024824868973022,0.0134043313868448,0.005785339371301786
3,4,2,1,192000,9476,63614,10982,6739,192000,42336,6409.928433070898,1.480297366166875e-15,1.406282497858532e-15,0.4577698050665545,0.3070891563524607,0.2048976980339231,0.1370897710888352,0.09395250023000341,0.06330307215886351,0.04238591281877837,0.02543502540118511,0.0151534537332509
3,4,2,2,192000,9134,63158,10498,6699,288000,42230,6499.779583017134,1.628327102783563e-15,1.332267629550188e-15,0.4577698050665545,0.3047895421695874,0.2017933121210209,0.1337681136791188,0.0891647815614231,0.05988791541642838,0.03878350182439439,0.02681331384669308,0.0175557464021617
3,4,2,3,192000,9107,63279,10440,6692,393356,42077,6503.354028698894,2.072416312633626e-15,1.36927506370436e-15,0.4577698050665545,0.3036868867826709,0.2043410370825956,0.1339266880900379,0.08941222923143169,0.06015490279399699,0.04251571489161386,0.02890337379194255,0.01796822514112461
3,4,2,4,0,0,63150,0,0,93396,0,0,1.480297366166875e-15,1.332267629550188e-15,0.4577698050665545,0.3041469577260089,0.2039543354092449,0.134552436336983,0.09010020205066346,0.05904638989956212,0.03939551917174958,0.02529313085695551,0.01612395473908011


==> anc/evidence/relaxation_seed_groups/21.csv <==
3,5,0,0,768000,0,63987,0,0,768000,42395,6535.346531293185,1.480297366166875e-15,1.202741610010586e-15,0.4548807993593115,0.2936569324212764,0.1900679394971884,0.1232358036355086,0.08092170392666739,0.05317657964423872,0.03952475267121092,0.02559389255955013,0.0136455757636675
3,5,0,1,768000,2994,63540,3110,1860,768000,42391,6531.264648055361,1.628327102783563e-15,1.239749044164758e-15,0.4548807993593115,0.305826404490428,0.2040787527867752,0.1376698864572318,0.09200425255838529,0.06059294396661975,0.03927720117224539,0.02681152338523204,0.0190489539430934
3,5,0,2,768000,2956,63908,3066,1916,1152000,42491,6543.210005061653,1.924386576016938e-15,1.221245327087672e-15,0.4548807993593115,0.3011155626939577,0.2004779324952677,0.1336006051137419,0.08941472754914444,0.06111584996755936,0.04155471166641259,0.02755292481105414,0.01537372986027527
3,5,0,3,768000,2876,63128,2981,1887,1257020,41892,6492.569749595905,1.628327102783563e-15,1.221245327087672e-15,0.4548807993593115,0.3060192540865494,0.204828185642404,0.1319534624900617,0.08593799601756898,0.05826724318604308,0.04208794383188958,0.02742117945502111,0.01963504223498074
3,5,0,4,0,0,63464,0,0,94032,0,0,1.480297366166875e-15,1.258252761241844e-15,0.4548807993593115,0.3022057104013576,0.1971662459921456,0.1330462910324485,0.0846389751448729,0.05846748760375269,0.03726039208884024,0.02483358816751152,0.0181989974855899
3,5,1,0,384000,0,63192,0,0,384000,42164,6500.639051921842,1.480297366166875e-15,1.295260195396016e-15,0.4548807993593115,0.2958204312312146,0.1897263580684306,0.1229138079143884,0.07678062398580532,0.04987970623559412,0.03552649889162952,0.02130144027937616,0.01692621902715415
3,5,1,1,384000,5609,63911,6051,3718,384000,42415,6558.484336997777,1.480297366166875e-15,1.332267629550188e-15,0.4548807993593115,0.3028987049665682,0.2023744492293839,0.1348665230582839,0.08929952746944436,0.05952197794773515,0.04022937906577935,0.02932404795811474,0.01945750030358296
3,5,1,2,384000,5239,63520,5599,3574,576000,42327,6585.316341581981,1.628327102783563e-15,1.258252761241844e-15,0.4548807993593115,0.3025463602711668,0.2005200301621026,0.132723593129989,0.09159957177513599,0.0597232551201398,0.04074108045185346,0.02902318853050932,0.0170841230814408
3,5,1,3,384000,5285,63650,5690,3598,682159,42509,6573.500351485442,1.480297366166875e-15,1.1842378929335e-15,0.4548807993593115,0.3012014896111728,0.1956469836114799,0.1306086159463971,0.08811015489205982,0.05829036820838043,0.03726211338984125,0.02417530811453627,0.01791784870443537
3,5,1,4,0,0,63655,0,0,94233,0,0,1.628327102783563e-15,1.258252761241844e-15,0.4548807993593115,0.2989449708141633,0.1960760443390275,0.1305231121323662,0.0879394586103022,0.05795261433701856,0.03767414463114803,0.02713588541769098,0.01846207674643671
3,5,2,0,192000,0,63554,0,0,192000,42548,6586.317657681673,1.480297366166875e-15,1.313763912473102e-15,0.4548807993593115,0.2750046088224929,0.168000035353922,0.1030358429094507,0.06239332484509967,0.03732128619003325,0.02082285031761928,0.009708349309761321,0.00486226455891531
3,5,2,1,192000,9645,64004,11157,6744,192000,42461,6480.075019324949,1.480297366166875e-15,1.258252761241844e-15,0.4548807993593115,0.3051374175416978,0.2054848492673481,0.1393663034462499,0.096524765108499,0.0635332874551638,0.04203758217447542,0.0252242988249724,0.01787688332027386
3,5,2,2,192000,9208,63138,10540,6735,288000,41767,6430.833176042327,1.480297366166875e-15,1.295260195396016e-15,0.4548807993593115,0.3034410523929031,0.2028865419336387,0.1376269412335002,0.08895301869893228,0.06039763562280585,0.03714211703278232,0.02602879046662984,0.0160416337039383
3,5,2,3,192000,9324,63474,10626,6758,393868,42394,6574.267938153819,1.480297366166875e-15,1.27675647831893e-15,0.4548807993593115,0.29696152370182,0.1982868507309811,0.1301226326394477,0.08663965120123777,0.05669241089375428,0.03933625480214976,0.0275794136321681,0.01940689597396505
3,5,2,4,0,0,63356,0,0,94094,0,0,1.77635683940025e-15,1.295260195396016e-15,0.4548807993593115,0.3020171033248587,0.199629022676714,0.1315475904527698,0.08742717827725632,0.05857638075854271,0.03834961517591584,0.02357754566154486,0.0167036373842368


==> anc/evidence/relaxation_seed_groups/22.csv <==
3,6,0,0,768000,0,63219,0,0,768000,41992,6535.395264142294,1.77635683940025e-15,1.258252761241844e-15,0.4555742933177594,0.2989296963433024,0.1967887373575526,0.1264307571609086,0.08290981348415305,0.05342916432969312,0.03414266662292619,0.02549999235325597,0.01535828595690985
3,6,0,1,768000,2904,63380,3039,1818,768000,42416,6543.768717952011,1.480297366166875e-15,1.258252761241844e-15,0.4555742933177594,0.3027092163589779,0.202688777269414,0.1364606145157859,0.08891732451667891,0.06130115283330272,0.03834097395204923,0.02803802773260014,0.01815506362977473
3,6,0,2,768000,2752,63382,2873,1829,1152000,42144,6533.082535911421,1.480297366166875e-15,1.1842378929335e-15,0.4555742933177594,0.3037902384214008,0.2040050001289593,0.1370887323501623,0.09098900399194075,0.06029170681671859,0.03758699948031095,0.02732711316976035,0.01830906538777994
3,6,0,3,768000,2898,63727,3017,1914,1258238,42511,6552.388131957692,1.628327102783563e-15,1.258252761241844e-15,0.4555742933177594,0.3024221591722424,0.2007485611699196,0.1310388838999379,0.08883763147454732,0.05750691962705171,0.03892762846584068,0.02782562103614579,0.01887194294801561
3,6,0,4,0,0,63261,0,0,93550,0,0,1.628327102783563e-15,1.221245327087672e-15,0.4555742933177594,0.3034086868318561,0.202231068759239,0.1305685460126524,0.08833863286737896,0.0588708385264024,0.0405063331433629,0.02637664352316747,0.01644878013234181
3,6,1,0,384000,0,63015,0,0,384000,42061,6508.295399304791,1.480297366166875e-15,1.221245327087672e-15,0.4555742933177594,0.2907417088593577,0.1908362207883509,0.1233496422607766,0.07523535689341666,0.04763420979484642,0.02991479820443857,0.01832731342951585,0.01217956688058959
3,6,1,1,384000,5425,63487,5842,3562,384000,42317,6484.54648836125,1.77635683940025e-15,1.1842378929335e-15,0.4555742933177594,0.3051524559307487,0.1997818513734638,0.1365697284788665,0.08808607339387635,0.05615965013200139,0.03796946955401403,0.0270920333094033,0.01921393220621848
3,6,1,2,384000,5252,63675,5610,3504,576000,42449,6539.692741858818,1.628327102783563e-15,1.332267629550188e-15,0.4555742933177594,0.2978539549771439,0.1949003316715472,0.1285813692029708,0.08489924891868926,0.05697594645275533,0.03709070706511577,0.02484098150878326,0.01694529892135522
3,6,1,3,384000,5300,63772,5678,3644,682207,42435,6568.731916870735,1.480297366166875e-15,1.239749044164758e-15,0.4555742933177594,0.3010143348835981,0.1970536259118926,0.1317636679146428,0.08792513499632168,0.06236709094583043,0.04207056543013103,0.02923983400136564,0.02109806522092061
3,6,1,4,0,0,63482,0,0,93571,0,0,1.628327102783563e-15,1.258252761241844e-15,0.4555742933177594,0.2983661559504719,0.1998745455968071,0.1332660386973241,0.08494654929322334,0.0574730346296694,0.03946282862298752,0.02430208800350637,0.01283420743888766
3,6,2,0,192000,0,63914,0,0,192000,42673,6585.718432353591,1.628327102783563e-15,1.258252761241844e-15,0.4555742933177594,0.2759801622025931,0.1667759083152944,0.1045679121464101,0.05851536922718761,0.03421559707932041,0.02069459052260821,0.01251709389607804,0.006245364382162629
3,6,2,1,192000,9534,63624,11150,6718,192000,42281,6422.299588009498,1.628327102783563e-15,1.27675647831893e-15,0.4555742933177594,0.3047899736439602,0.2059542771061368,0.1377789301662809,0.0933425992859708,0.06319111182139361,0.04148645356582806,0.02990337761438856,0.01966706235756949
3,6,2,2,192000,9156,63045,10518,6728,288000,42111,6531.578279488911,1.77635683940025e-15,1.304512053934559e-15,0.4555742933177594,0.3065873665028392,0.2089277527756913,0.1398877403834484,0.09244045340907871,0.06222622587057155,0.03859744074982514,0.02519520154653163,0.01532130435014811
3,6,2,3,192000,9323,63458,10672,6941,393718,42260,6537.751923599236,1.480297366166875e-15,1.221245327087672e-15,0.4555742933177594,0.3012603771264321,0.2011162499237779,0.1330524692355945,0.08977921530911476,0.0600782600048957,0.03935755863478606,0.02866369319018247,0.01771777802369387
3,6,2,4,0,0,63372,0,0,93986,0,0,1.77635683940025e-15,1.258252761241844e-15,0.4555742933177594,0.2995279887780659,0.1965855472149789,0.1316010479541899,0.08760995042546667,0.0594887712765666,0.04134904536897085,0.02662929625692613,0.01905295871333267


==> anc/evidence/relaxation_seed_groups/23.csv <==
3,7,0,0,768000,0,63125,0,0,768000,42074,6507.941178626109,1.628327102783563e-15,1.221245327087672e-15,0.4556743837750569,0.2998237314037205,0.1941232014942943,0.1267373359298599,0.08405319112626929,0.05651781682954557,0.03769137884337688,0.02210637613329757,0.01412997940180519
3,7,0,1,768000,3021,63561,3154,1841,768000,42607,6517.152157612686,1.77635683940025e-15,1.216619397818401e-15,0.4556743837750569,0.3034511215108028,0.2054554148081768,0.1391285354041752,0.09362024070841844,0.06032319171069316,0.03885019859033709,0.02565836804323735,0.01787437714066677
3,7,0,2,768000,2749,63747,2834,1781,1152000,42476,6552.367905650007,1.628327102783563e-15,1.1842378929335e-15,0.4556743837750569,0.2984898574663412,0.1944790475177566,0.1301074431200453,0.09007216918572473,0.05776313355403365,0.03764653380188021,0.0241943275238405,0.01621328197785862
3,7,0,3,768000,2850,63666,2931,1822,1258122,42456,6562.923154216379,2.072416312633626e-15,1.221245327087672e-15,0.4556743837750569,0.3029115276694581,0.1964112115915171,0.1256353153810558,0.08122024377681683,0.05197933775041542,0.0359080697777993,0.02496893267183473,0.01727982762376719
3,7,0,4,0,0,63144,0,0,93772,0,0,1.628327102783563e-15,1.147230458779328e-15,0.4556743837750569,0.3011426480435009,0.2030785133582582,0.1337496881720648,0.08770805978554776,0.05740579853617984,0.03749563916912788,0.02448458697254274,0.01572860261018522
3,7,1,0,384000,0,63195,0,0,384000,42195,6529.092286068649,1.332267629550188e-15,1.1842378929335e-15,0.4556743837750569,0.2905411626132166,0.1873834247326569,0.1197589305706408,0.07728477837138306,0.05182366024253231,0.03148905651595447,0.02113159984992121,0.01527780807474901
3,7,1,1,384000,5448,63272,5878,3568,384000,42287,6504.907612353865,1.480297366166875e-15,1.258252761241844e-15,0.4556743837750569,0.3054478825714485,0.2059058982752284,0.1401678414126721,0.09275007954282725,0.06037535465915427,0.04067563072596182,0.02750801698852288,0.02005602841684994
3,7,1,2,384000,5218,63366,5606,3585,576000,42367,6553.868300780427,1.77635683940025e-15,1.202741610010586e-15,0.4556743837750569,0.3012565924491852,0.2002463545712484,0.1352678943904201,0.09292642202692608,0.065016927338858,0.04153039531619803,0.02977175047305287,0.0174164707847777
3,7,1,3,384000,5334,63637,5736,3665,681909,42272,6521.475225424044,1.480297366166875e-15,1.1842378929335e-15,0.4556743837750569,0.2981268418043262,0.1975971174314914,0.1341472366407128,0.08942121593790169,0.05618816208922765,0.03562285696908041,0.02505232017435161,0.01835428032586633
3,7,1,4,0,0,63672,0,0,94010,0,0,1.480297366166875e-15,1.221245327087672e-15,0.4556743837750569,0.3019179301653312,0.2014947292828145,0.1305179907553074,0.08711292849958786,0.05855417109473331,0.03734435228931732,0.02633821578307308,0.01545130095238184
3,7,2,0,192000,0,63439,0,0,192000,42321,6528.733101914327,1.480297366166875e-15,1.221245327087672e-15,0.4556743837750569,0.2764853903064536,0.1684785650316705,0.1036176978178139,0.06584677436147464,0.03741225052923711,0.02280286658342733,0.0149187016496999,0.01001420889208263
3,7,2,1,192000,9577,63497,11132,6769,192000,42487,6455.217464412437,1.77635683940025e-15,1.221245327087672e-15,0.4556743837750569,0.3089389479051276,0.2102650468865719,0.1424640447071431,0.0942607690829699,0.06413482914943325,0.04515656273664341,0.03129595002713197,0.02257456266019182
3,7,2,2,192000,9275,63549,10644,6808,288000,42293,6542.330431762107,1.480297366166875e-15,1.258252761241844e-15,0.4556743837750569,0.2985724861652016,0.2029803783277379,0.1300095073108614,0.08384957187331554,0.05138411172718874,0.03473256440834173,0.02172653042207848,0.01533213383394681
3,7,2,3,192000,9216,63774,10618,6758,394231,42457,6540.241610981982,1.480297366166875e-15,1.258252761241844e-15,0.4556743837750569,0.3022305962244368,0.2005614763865327,0.1336583727130192,0.09078796695778886,0.06304495013192667,0.03979111552701238,0.02750175810374582,0.01815311223523843
3,7,2,4,0,0,63413,0,0,93831,0,0,1.480297366166875e-15,1.202741610010586e-15,0.4556743837750569,0.3028343873191157,0.1979123264863362,0.130968180402341,0.08423186285343996,0.05416750296080818,0.03305450131637636,0.02210519250618381,0.01273344631651458


==> anc/evidence/relaxation_seed_groups/24.csv <==
3,8,0,0,768000,0,63638,0,0,768000,42560,6570.327854055286,2.072416312633626e-15,1.147230458779328e-15,0.4553351740486843,0.2967804209932062,0.1938295287127063,0.1277280678712972,0.08273986197855566,0.05288429906900829,0.03408510441726152,0.02276436004723968,0.01678340854030895
3,8,0,1,768000,3091,63916,3212,1995,768000,42529,6531.167379921902,1.480297366166875e-15,1.165734175856414e-15,0.4553351740486843,0.3029938442298148,0.2014773485710318,0.1312760102449796,0.09196438196408582,0.06247292745923258,0.04127920896278357,0.02896411598376945,0.01500782960626149
3,8,0,2,768000,2858,63431,2965,1910,1152000,42156,6516.471937508645,1.628327102783563e-15,1.110223024625157e-15,0.4553351740486843,0.3009191206874312,0.2021310781450958,0.1357339893515059,0.08961085367606084,0.0607637973038578,0.03824615626235705,0.02238853454467789,0.01535941323767103
3,8,0,3,768000,2840,63588,2945,1838,1258050,42462,6529.879755501018,1.480297366166875e-15,1.156482317317871e-15,0.4553351740486843,0.3027112435971198,0.2021729786449444,0.1379068110507809,0.09312138248585197,0.06411035429176497,0.04114225851464122,0.0283430324125782,0.01837222365545856
3,8,0,4,0,0,63349,0,0,93968,0,0,1.628327102783563e-15,1.110223024625157e-15,0.4553351740486843,0.3030073063104289,0.1995299696665876,0.1305677819313767,0.0884310726942384,0.06165125768482456,0.03896393759605895,0.02250805652871189,0.0136798704071442
3,8,1,0,384000,0,63209,0,0,384000,42071,6524.007929302102,1.628327102783563e-15,1.165734175856414e-15,0.4553351740486843,0.2917065759687517,0.1861746296079275,0.1189541115238138,0.07419492421528111,0.04914633287071572,0.03485224651673587,0.02095247351994797,0.01417543792689194
3,8,1,1,384000,5352,63446,5774,3484,384000,42068,6448.573111891299,1.77635683940025e-15,1.110223024625157e-15,0.4553351740486843,0.3038889161724258,0.2011074561731759,0.1387603703617657,0.0953269925168536,0.06369901887136728,0.04231884351391703,0.03098639825154571,0.024071401370394
3,8,1,2,384000,5312,63100,5701,3644,576000,42194,6543.435873681065,1.480297366166875e-15,1.202741610010586e-15,0.4553351740486843,0.304911684887971,0.2053448849012592,0.1352139926283764,0.09273348894148299,0.06004026278104516,0.03996980559162279,0.02609969708008864,0.01746681771565307
3,8,1,3,384000,5384,63692,5740,3677,682148,42456,6616.208946491796,1.628327102783563e-15,1.1842378929335e-15,0.4553351740486843,0.3024303302040105,0.1961204638808648,0.1296121020621465,0.08468895155613103,0.05623561047477509,0.03916427143867927,0.02826801460348625,0.01901382209597425
3,8,1,4,0,0,64019,0,0,94654,0,0,1.480297366166875e-15,1.1842378929335e-15,0.4553351740486843,0.3003711157252688,0.201157322707136,0.1324340333659209,0.08745590954051087,0.05902536202054381,0.03905091676995748,0.02559052953561984,0.01786937681561267
3,8,2,0,192000,0,63234,0,0,192000,42047,6494.479905609247,1.332267629550188e-15,1.1842378929335e-15,0.4553351740486843,0.2736301399291491,0.1617659057580653,0.09935462041815003,0.06117358042101535,0.03784917482598753,0.02191005097317411,0.01415670789499407,0.01113002786962127
3,8,2,1,192000,9535,63857,11059,6778,192000,42579,6472.613675744983,1.628327102783563e-15,1.1842378929335e-15,0.4553351740486843,0.3049530611225311,0.2100070498502143,0.1369327716842245,0.09289185502473189,0.06351886269111416,0.04152380967469138,0.02780477118745738,0.01832275266668862
3,8,2,2,192000,9181,63051,10509,6590,288000,42169,6532.411870050416,1.924386576016938e-15,1.147230458779328e-15,0.4553351740486843,0.304094172773662,0.2038355352978201,0.1356390258832315,0.09143176296239039,0.05835611708427958,0.03762881878195536,0.02488795454016148,0.01629225235122279
3,8,2,3,192000,9227,63222,10569,6719,393464,42242,6505.528721237313,1.480297366166875e-15,1.147230458779328e-15,0.4553351740486843,0.3023674770122735,0.1999055882903049,0.130894180777578,0.08716566404146066,0.05938257863393279,0.0406374678883213,0.02770032571099879,0.01849305014922872
3,8,2,4,0,0,63626,0,0,94266,0,0,1.480297366166875e-15,1.147230458779328e-15,0.4553351740486843,0.2984073662578882,0.1940536624409342,0.1286444043523327,0.08772340537715613,0.05872762227277332,0.03863349529246002,0.02517199827780163,0.01658645302700586


==> anc/evidence/relaxation_seed_groups/25.csv <==
3,9,0,0,768000,0,63638,0,0,768000,42459,6539.846131265514,1.77635683940025e-15,1.073215590470985e-15,0.4578979093752237,0.2962713649098414,0.1951941316835477,0.126059526346069,0.08360299118633471,0.05261686832260992,0.03368097299588522,0.02265325978395272,0.01678338799096996
3,9,0,1,768000,2995,63676,3119,1848,768000,42471,6504.291051498751,1.77635683940025e-15,1.073215590470985e-15,0.4578979093752237,0.3042010958350341,0.2018131377335785,0.1354904527521243,0.09247359354848685,0.05952769580774343,0.04070014048641705,0.02485044734117614,0.01400754488361209
3,9,0,2,768000,2826,63444,2933,1907,1152000,42281,6540.594585969832,1.628327102783563e-15,1.070902625836349e-15,0.4578979093752237,0.3023719863859853,0.2031593064233586,0.1357008448568785,0.08785957220623715,0.06175538596233562,0.03754374555231514,0.02355973244709792,0.01628765876840753
3,9,0,3,768000,2901,63999,3000,1948,1258527,42528,6527.59354934128,1.77635683940025e-15,1.110223024625157e-15,0.4578979093752237,0.3019680227330205,0.2007137267800624,0.1342468339399336,0.08660901540927951,0.05727434309109398,0.0397360745213183,0.02707358391307138,0.02224248014986574
3,9,0,4,0,0,63718,0,0,94228,0,0,1.480297366166875e-15,1.063963731932442e-15,0.4578979093752237,0.3033436755624888,0.1985529595045115,0.1328821959495535,0.08691889824945605,0.05741244215484291,0.03636772730143387,0.0250988525662932,0.01487664440343008
3,9,1,0,384000,0,63950,0,0,384000,42667,6600.671509484471,1.480297366166875e-15,1.147230458779328e-15,0.4578979093752237,0.2855956806435587,0.182047189967804,0.1201961859409324,0.07828230127144341,0.04810617898835687,0.03202353558990725,0.02014938246253332,0.01348026523379919
3,9,1,1,384000,5453,63401,5863,3565,384000,42232,6551.179719998585,1.77635683940025e-15,1.073215590470985e-15,0.4578979093752237,0.3070552009514883,0.2039102933171942,0.1380572814865687,0.09099208632455187,0.06147701423989543,0.0404038509398557,0.02643730618836608,0.02032938055365024
3,9,1,2,384000,5363,63954,5763,3688,576000,42835,6586.697231445446,1.628327102783563e-15,1.036208156316813e-15,0.4578979093752237,0.3024597982358297,0.2026278767271825,0.1347235536182865,0.08672784675283736,0.05560849419101773,0.03603486372535768,0.023258628671508,0.01354723820089585
3,9,1,3,384000,5420,63262,5820,3764,681444,42182,6499.379152023319,1.628327102783563e-15,1.077841519740256e-15,0.4578979093752237,0.3088985713894634,0.2038818157761592,0.1360169442805932,0.09093819880735746,0.06139730270002683,0.04045855356526065,0.02704256222894933,0.01596567099618055
3,9,1,4,0,0,63260,0,0,93872,0,0,1.480297366166875e-15,1.110223024625157e-15,0.4578979093752237,0.3016662173512039,0.1986389947634695,0.1323790688303387,0.08726509327838994,0.05737453303325638,0.03855980141291077,0.02414941784134246,0.01874179083768002
3,9,2,0,192000,0,63827,0,0,192000,42484,6644.468347417254,1.480297366166875e-15,1.110223024625157e-15,0.4578979093752237,0.2764231670163068,0.1626183865545528,0.09942687769086,0.06096122986037411,0.04035872954416768,0.02266219654248028,0.01519957254584048,0.008789762027323449
3,9,2,1,192000,9548,63825,11074,6705,192000,42196,6428.916067410446,1.628327102783563e-15,1.110223024625157e-15,0.4578979093752237,0.308777200101285,0.2076322848515371,0.1392701053033802,0.0972857995744511,0.06190899361653252,0.04115491204486891,0.02637440875833875,0.02152710808219958
3,9,2,2,192000,9182,63365,10576,6704,288000,42279,6535.417202441594,1.77635683940025e-15,1.147230458779328e-15,0.4578979093752237,0.3044794502455528,0.2000385817059223,0.1306176347856869,0.09048295517298986,0.05999171593846297,0.03970328617960335,0.02710305659102154,0.02021256150248489
3,9,2,3,192000,9179,63593,10524,6715,393907,42314,6550.287499454706,1.480297366166875e-15,1.073215590470985e-15,0.4578979093752237,0.3066573187792129,0.2059941682053806,0.1383387055394439,0.09058946674416041,0.05886917208078243,0.03854869987004884,0.02584131599832023,0.0199283305752881
3,9,2,4,0,0,63560,0,0,94031,0,0,1.480297366166875e-15,1.073215590470985e-15,0.4578979093752237,0.3006164044488854,0.2017310311979562,0.1354882760971284,0.0898736347513122,0.05922789623961015,0.04231914802263619,0.02804013328164898,0.01673872713696995


==> anc/evidence/relaxation_seed_groups/26.csv <==
3,10,0,0,768000,0,63204,0,0,768000,42082,6498.687154875339,1.628327102783563e-15,1.017704439239727e-15,0.4531931010988231,0.2971597954182045,0.1932180065191725,0.1280109406511564,0.08422188846613238,0.05558935457051169,0.03466560953561355,0.02167330092742323,0.01450645456237336
3,10,0,1,768000,3000,63868,3112,1852,768000,42629,6560.460201962776,1.77635683940025e-15,1.073215590470985e-15,0.4531931010988231,0.3004108359079976,0.2014748515546433,0.131750902299605,0.0872352521721315,0.05717154951255139,0.03818568178983261,0.02371738852240535,0.01645468066157836
3,10,0,2,768000,2742,63086,2842,1770,1152000,41999,6456.921089942574,1.480297366166875e-15,1.165734175856414e-15,0.4531931010988231,0.3014907997206237,0.1945863022568974,0.1303050642509021,0.08474441394309604,0.05810955661700477,0.04033423898172921,0.0251372567948343,0.01765084020620676
3,10,0,3,768000,2909,63882,2999,1916,1258431,42549,6548.607971915852,1.480297366166875e-15,1.036208156316813e-15,0.4531931010988231,0.2967773661189342,0.1901229279092107,0.1267058374057661,0.0855624762041902,0.05639646591834659,0.03555936598586105,0.02355248969813408,0.01342452237592453
3,10,0,4,0,0,63664,0,0,94288,0,0,1.628327102783563e-15,1.035051673999495e-15,0.4531931010988231,0.297321366782959,0.1941339563906672,0.1324578159370866,0.0891923943004074,0.06008684648893102,0.041508794865015,0.02850418048619216,0.01646166453176474
3,10,1,0,384000,0,63698,0,0,384000,42442,6569.381785581409,1.480297366166875e-15,1.1842378929335e-15,0.4531931010988231,0.2891433719846176,0.1836059116233254,0.1193768386225515,0.07466134142890433,0.04615716543691814,0.02836713357712715,0.01757315750150956,0.01313265230436014
3,10,1,1,384000,5552,63463,6003,3639,384000,42254,6429.724869430952,1.480297366166875e-15,1.008452580701184e-15,0.4531931010988231,0.3058677555948633,0.2059647668577869,0.1382652319461379,0.09383192056037168,0.06659625183077986,0.04283997780599387,0.02709325580072173,0.01823548671991681
3,10,1,2,384000,5401,63759,5765,3694,576000,42583,6582.878222765098,1.77635683940025e-15,1.073215590470985e-15,0.4531931010988231,0.2973220154283814,0.2023014642831135,0.1371046333185166,0.09094145883321657,0.06011564916731393,0.03996721785601978,0.02348794744628063,0.0132100459524567
3,10,1,3,384000,5319,62925,5659,3611,680925,42000,6501.181551136292,1.480297366166875e-15,1.036208156316813e-15,0.4531931010988231,0.3047135277716265,0.2000802162540146,0.1345112679216229,0.08882489991372444,0.05871160412732354,0.04019138038980352,0.02660218641463111,0.01822069042166171
3,10,1,4,0,0,63452,0,0,94104,0,0,1.480297366166875e-15,1.045460014855356e-15,0.4531931010988231,0.2989603540616677,0.1975627393738011,0.1305807211517754,0.08437789461034632,0.05704113805075616,0.03992181220681942,0.02769659686551283,0.01865326000840265
3,10,2,0,192000,0,63576,0,0,192000,42426,6519.724414501967,1.77635683940025e-15,1.036208156316813e-15,0.4531931010988231,0.2767760237916463,0.1697062186814405,0.1041196386837928,0.06240710099000683,0.03860198078137964,0.02508858104052704,0.01597135972015725,0.01179211792776531
3,10,2,1,192000,9423,63426,10999,6761,192000,41976,6342.240537967045,1.628327102783563e-15,1.036208156316813e-15,0.4531931010988231,0.300979912542323,0.2021856884727274,0.1356582036918717,0.09186599233261454,0.06011600116913687,0.04079238466075703,0.02845965463545727,0.01946496064706434
3,10,2,2,192000,9225,63234,10630,6816,288000,42206,6480.381788163694,1.628327102783563e-15,1.036208156316813e-15,0.4531931010988231,0.2993458503260054,0.1988317207228064,0.1333277778365409,0.08645217030616428,0.05946262227934134,0.03897638538840302,0.02481332773872277,0.01829970599077831
3,10,2,3,192000,9174,63322,10487,6767,393474,42152,6486.304512820323,1.628327102783563e-15,1.036208156316813e-15,0.4531931010988231,0.2992413450181168,0.1986796533776403,0.1313651762468654,0.08495984245602067,0.05767899428563301,0.04043720558540123,0.02530719143221406,0.01685655450388737
3,10,2,4,0,0,63785,0,0,93850,0,0,1.480297366166875e-15,1.036208156316813e-15,0.4531931010988231,0.2969924282041803,0.1962454650768709,0.1332027109613907,0.08780418468090684,0.05690497894632707,0.03647097774330282,0.02510276574223035,0.01259707119088816


==> anc/evidence/relaxation_seed_groups/27.csv <==
3,11,0,0,768000,0,63364,0,0,768000,42294,6556.622952158854,1.628327102783563e-15,1.174986034394957e-15,0.452094299219314,0.296784654225111,0.191977597166894,0.1283676114981676,0.08301475516224728,0.05304883561698762,0.03289673349924788,0.02000566423371691,0.01495740914102797
3,11,0,1,768000,3015,63571,3135,1879,768000,42383,6480.170878117695,1.480297366166875e-15,1.165734175856414e-15,0.452094299219314,0.2974206323340665,0.199183081567991,0.1332132258146675,0.09046260373263272,0.05927145895817475,0.03908909327464405,0.02569039603548113,0.01602509707897508
3,11,0,2,768000,2858,63543,2955,1878,1152000,42493,6588.289317815189,1.480297366166875e-15,1.239749044164758e-15,0.452094299219314,0.2961185731335119,0.1979024121395493,0.1320258697517953,0.09075530736114848,0.0606802549094929,0.04036004414705829,0.02448217145318873,0.01494591139358908
3,11,0,3,768000,2903,63589,3004,1925,1258146,42557,6556.926062521397,1.628327102783563e-15,1.202741610010586e-15,0.452094299219314,0.3004733076863335,0.1993473569020613,0.1300119158343674,0.09000979459020872,0.0574283952258454,0.03819114235253129,0.02341532683817416,0.01595030565020764
3,11,0,4,0,0,64290,0,0,94930,0,0,1.480297366166875e-15,1.1842378929335e-15,0.452094299219314,0.2972918752139857,0.1916478475822509,0.1250791123911712,0.0818627517753221,0.0545167424810454,0.03373577788974347,0.01948220675511624,0.009951354146547325
3,11,1,0,384000,0,63445,0,0,384000,42307,6567.427100643274,1.628327102783563e-15,1.161108246587143e-15,0.452094299219314,0.2888874026013982,0.1818598983683821,0.1180735948714882,0.07566542174353995,0.04806138241691123,0.02951108183106015,0.02172645972522415,0.01581870166925712
3,11,1,1,384000,5510,63610,5963,3587,384000,42321,6496.292585922657,1.77635683940025e-15,1.170360105125686e-15,0.452094299219314,0.3028877001320702,0.20157120155715,0.1347639703479117,0.08886022970685063,0.0588155667213052,0.04075769431092496,0.02704927834866215,0.0191374230782936
3,11,1,2,384000,5238,63166,5596,3526,576000,42113,6506.440651314658,1.480297366166875e-15,1.258252761241844e-15,0.452094299219314,0.3005830611551958,0.2008678602729237,0.1341314673825628,0.09024251156834372,0.05933707419980102,0.0366441067343909,0.0247815140569468,0.01585324295409241
3,11,1,3,384000,5348,63783,5721,3674,682110,42327,6534.777462759806,1.924386576016938e-15,1.202741610010586e-15,0.452094299219314,0.2963832151377118,0.198277895544517,0.1277556605991472,0.08621235842164225,0.05853059279375119,0.03858355877440351,0.0237543904169214,0.01299839167863905
3,11,1,4,0,0,63658,0,0,94317,0,0,1.628327102783563e-15,1.147230458779328e-15,0.452094299219314,0.3008314506474174,0.2029545506755414,0.1336673714030964,0.08664333611272652,0.06051527116627631,0.03747770051036105,0.02663536338769656,0.01796072215496823
3,11,2,0,192000,0,63450,0,0,192000,42232,6551.525778898296,1.480297366166875e-15,1.1842378929335e-15,0.452094299219314,0.2739750165356507,0.1681231020399404,0.1002126714810612,0.0584698018596792,0.03401344479364814,0.02241473850009813,0.01121811773106668,0.009045368853765844
3,11,2,1,192000,9487,63309,11046,6688,192000,41999,6366.93354283895,1.77635683940025e-15,1.1194748831637e-15,0.452094299219314,0.3009233359069436,0.2053174398754742,0.1398971078951199,0.09609444000756624,0.06760921447884556,0.0447050645794909,0.02943780645977681,0.02184898528524662
3,11,2,2,192000,9221,63601,10653,6694,288000,42446,6571.503710759491,1.77635683940025e-15,1.1842378929335e-15,0.452094299219314,0.2988094703782926,0.197043664976033,0.1318593960238844,0.08945167542978032,0.05931552297932945,0.0391566455664864,0.02561545224841499,0.01899715426795502
3,11,2,3,192000,9454,63732,10858,6890,394153,42421,6502.539226734508,1.480297366166875e-15,1.1842378929335e-15,0.452094299219314,0.3005246535513503,0.1967597528806022,0.1308549912148193,0.08859625988452038,0.05743824421781346,0.04125248368078058,0.0259924233686066,0.01752663499488271
3,11,2,4,0,0,63567,0,0,94544,0,0,1.628327102783563e-15,1.147230458779328e-15,0.452094299219314,0.2976909118715406,0.2002335419059533,0.1337412215375223,0.09242669913401674,0.05946091872225373,0.03830257580056107,0.02587489474157787,0.01696456447470542


==> anc/evidence/relaxation_seed_groups/28.csv <==
3,12,0,0,768000,0,63261,0,0,768000,42241,6514.785917299666,1.77635683940025e-15,1.110223024625157e-15,0.4577581452474844,0.2987939498342635,0.195183367111864,0.1248179069685929,0.07746949001307399,0.04915460387861672,0.03285507955421035,0.02121822366324868,0.01210478020169672
3,12,0,1,768000,2905,63332,3037,1839,768000,42190,6527.682760210016,1.480297366166875e-15,1.128726741702242e-15,0.4577581452474844,0.3026453279349498,0.2000831330014265,0.1329879231533963,0.0866134315025202,0.06010502630001972,0.04092606927465886,0.02798815286152842,0.01858537671543123
3,12,0,2,768000,2788,63759,2887,1811,1152000,42456,6582.205166219995,1.77635683940025e-15,1.091719307548071e-15,0.4577581452474844,0.3017389997792571,0.2007583787197505,0.1301994334083632,0.08710281837772516,0.05648059546874201,0.03635437607593128,0.02483098593854765,0.01658838098631832
3,12,0,3,768000,2862,63713,2969,1877,1258027,42314,6589.49301031539,1.77635683940025e-15,1.091719307548071e-15,0.4577581452474844,0.300663096127183,0.1977667705648846,0.1315256834670545,0.08640440090072742,0.05495018831210457,0.03603118726070387,0.0254018881599843,0.01562649461568466
3,12,0,4,0,0,63258,0,0,93870,0,0,1.480297366166875e-15,1.073215590470985e-15,0.4577581452474844,0.30256627085895,0.2014889306709521,0.136031158184892,0.0846625731372541,0.05477201541266671,0.03553214701163847,0.02494859127242396,0.01296595871879451
3,12,1,0,384000,0,63711,0,0,384000,42518,6599.547440565213,1.480297366166875e-15,1.110223024625157e-15,0.4577581452474844,0.2903142285423161,0.1838163126979831,0.1150478522597197,0.07374649429938605,0.04635290309287605,0.02987438903184537,0.01825526670960577,0.01264335652158202
3,12,1,1,384000,5422,63338,5847,3508,384000,42074,6431.110411198658,1.480297366166875e-15,1.073215590470985e-15,0.4577581452474844,0.3052809396562631,0.2040361966451649,0.1327985670139383,0.09104263496004,0.06052422218818314,0.04276335190316118,0.03080615797167965,0.02269265673489401
3,12,1,2,384000,5357,63660,5755,3747,576000,42360,6511.598575581622,1.628327102783563e-15,1.128726741702242e-15,0.4577581452474844,0.3050071143384163,0.201686968443731,0.1347352596844044,0.09116165836725332,0.05797785115025758,0.03945645528593848,0.02505254128298064,0.01753401582075487
3,12,1,3,384000,5215,63572,5581,3610,681840,42268,6521.428869971241,1.628327102783563e-15,1.036208156316813e-15,0.4577581452474844,0.3033263155429275,0.1990313848282212,0.1341529502906227,0.08929434831224241,0.0629420033760596,0.04315688764486111,0.02885403568117967,0.01990023824250121
3,12,1,4,0,0,63395,0,0,93933,0,0,1.480297366166875e-15,1.073215590470985e-15,0.4577581452474844,0.2991616388629172,0.2004253271080328,0.1323518906308279,0.08634326280413752,0.05638718340431849,0.03782555310655859,0.0263213063264619,0.01518910302640457
3,12,2,0,192000,0,63561,0,0,192000,42307,6504.173434251185,1.480297366166875e-15,1.063963731932442e-15,0.4577581452474844,0.2758891598926648,0.1677812358475617,0.105039174218895,0.06392131906181946,0.03778126507275237,0.02576513598873086,0.01512511741681902,0.009504821597051051
3,12,2,1,192000,9433,63466,10903,6683,192000,41983,6382.291412681008,1.924386576016938e-15,1.110223024625157e-15,0.4577581452474844,0.3082320951210761,0.2056164139627108,0.1401294222920828,0.09497155119312764,0.06664245574756573,0.04416422818198861,0.03139551378645009,0.02261058739367014
3,12,2,2,192000,9204,63188,10547,6777,288000,42093,6525.869069635083,1.628327102783563e-15,1.147230458779328e-15,0.4577581452474844,0.3073655687444452,0.2058895817480694,0.1362055547738885,0.09069811872353759,0.0652176500107373,0.04183531174319721,0.02653159412973803,0.01968832694014965
3,12,2,3,192000,9353,63867,10665,6839,394433,42566,6554.403862051107,1.77635683940025e-15,1.036208156316813e-15,0.4577581452474844,0.3006735839603546,0.2017317722045035,0.1310783616189935,0.08666883966817951,0.05720043677525189,0.03891876389625683,0.02180818499372933,0.01330622894055061
3,12,2,4,0,0,63104,0,0,93635,0,0,1.480297366166875e-15,1.036208156316813e-15,0.4577581452474844,0.3038199341686928,0.2022754771184277,0.1342236821418126,0.09008628973319009,0.05802233557439297,0.04140574342895201,0.02617469561162639,0.01618186776477109


==> anc/evidence/relaxation_seed_groups/29.csv <==
3,13,0,0,768000,0,63579,0,0,768000,42285,6525.346095218334,1.332267629550188e-15,8.141635513917814e-16,0.4518174782448455,0.2920344505634292,0.1910969458031964,0.1244042932331476,0.08167849320371548,0.05290412705473715,0.03389449051115007,0.02395920992745618,0.01988644332677248
3,13,0,1,768000,2992,63627,3121,1897,768000,42485,6484.160348598589,1.628327102783563e-15,8.141635513917814e-16,0.4518174782448455,0.2972397677450326,0.1960273988645157,0.1310373896235704,0.08784234859722607,0.0564246008780045,0.03892504978102993,0.02835575587964319,0.02020785563670042
3,13,0,2,768000,2691,62801,2782,1791,1152000,41712,6414.419423453986,1.480297366166875e-15,8.511709855459534e-16,0.4518174782448455,0.3009022482358528,0.2057354666595394,0.1406362364339557,0.09104139790009422,0.05826030908738566,0.03898899655675137,0.02414637937136041,0.01556240687696184
3,13,0,3,768000,2905,63644,2992,1892,1258225,42581,6553.412746522252,2.072416312633626e-15,8.881784197001252e-16,0.4518174782448455,0.3017908719847217,0.2036664220094558,0.1322270181965056,0.08614732577489548,0.05791072691639553,0.04071015290920946,0.02735656721481216,0.01879431766869353
3,13,0,4,0,0,63112,0,0,93702,0,0,1.480297366166875e-15,9.251858538542972e-16,0.4518174782448455,0.2976552188674009,0.199160207016012,0.1328915754685768,0.09051732765786846,0.05920290990820817,0.03823624766140585,0.02683725366218295,0.01600112980541777
3,13,1,0,384000,0,63500,0,0,384000,42180,6521.504235427822,1.480297366166875e-15,8.141635513917814e-16,0.4518174782448455,0.2887666775387023,0.1848063625700173,0.1158031706801181,0.07552404760611478,0.04906536142176799,0.02901780991048869,0.0211062749860567,0.01296638714578476
3,13,1,1,384000,5358,63457,5789,3514,384000,42148,6434.436299554263,1.480297366166875e-15,8.326672684688674e-16,0.4518174782448455,0.3012325759607677,0.2012145280125742,0.1344595224777727,0.08844835180481969,0.05976942036061399,0.0393406137046916,0.02718659928732092,0.01422174861108852
3,13,1,2,384000,5279,63471,5664,3666,576000,42250,6488.631060443547,1.332267629550188e-15,8.419191270074103e-16,0.4518174782448455,0.3001576068340781,0.1986988381033259,0.1313131782382923,0.0880985134517669,0.06034990665903985,0.03939854710299829,0.02795421812135843,0.01991773079034108
3,13,1,3,384000,5332,63562,5682,3598,681839,42277,6542.350319530542,1.77635683940025e-15,8.881784197001252e-16,0.4518174782448455,0.2984590486453679,0.2013732354893255,0.1329447691299147,0.08800470080065158,0.05832989881355967,0.03737414353899229,0.02432729034743621,0.015135963319654
3,13,1,4,0,0,63634,0,0,94249,0,0,1.628327102783563e-15,8.396061623727746e-16,0.4518174782448455,0.2964958188452145,0.194994301307188,0.1310208908989676,0.08970890648458085,0.06134766657327539,0.04152561607007372,0.0304364844547957,0.01717288001565042
3,13,2,0,192000,0,63812,0,0,192000,42534,6594.8720448452,1.628327102783563e-15,8.141635513917814e-16,0.4518174782448455,0.2727672518158503,0.1664165369692015,0.1003572027517308,0.06186406721357814,0.03907482253615881,0.02541714175450435,0.01405021535932475,0.009085116241039026
3,13,2,1,192000,9435,63305,10979,6688,192000,42026,6363.191138339474,1.628327102783563e-15,8.881784197001252e-16,0.4518174782448455,0.3048539995251103,0.2066493313422625,0.1410239779791336,0.09876314867166455,0.06692221513527603,0.04523793839342988,0.03092976309583957,0.01886836637688473
3,13,2,2,192000,9234,63258,10627,6764,288000,42201,6537.859606300703,1.480297366166875e-15,8.511709855459534e-16,0.4518174782448455,0.3024402551656971,0.203964637384816,0.1349894015938233,0.09047913134193382,0.06008078939120527,0.03974562601709375,0.02442330434888984,0.01829472623140401
3,13,2,3,192000,9243,63368,10659,6815,393703,42335,6472.2792449645,2.072416312633626e-15,8.141635513917814e-16,0.4518174782448455,0.2979179986386427,0.1967609565503152,0.1325642866702532,0.08867605621234866,0.0583915806560194,0.03877838415063934,0.02660662822151922,0.02025117430832396
3,13,2,4,0,0,63521,0,0,94158,0,0,1.332267629550188e-15,8.141635513917814e-16,0.4518174782448455,0.3013821114186759,0.1994285685778992,0.1322552170807266,0.09005113623285882,0.06059327967554264,0.0354136143189725,0.02485613655656374,0.01680140950534346


==> anc/evidence/relaxation_seed_groups/3.csv <==
2,3,0,0,384000,0,38410,0,0,384000,0,0,1.554312234475219e-15,4.329869796038111e-15,0.3707408955058231,0.2450204238716238,0.1598047343936087,0.10825491113178,0.07123583930550333,0.04660078308996232,0.03055799647825476,0.01692258048850159,0.008475130342157274
2,3,0,1,384000,1748,37826,1813,1813,384000,0,0,1.887379141862766e-15,4.329869796038111e-15,0.3707408955058231,0.2516684527072607,0.1710704739920451,0.1145214951743902,0.07687083769357254,0.05506175266526227,0.03461280385370778,0.02209973410181309,0.01667140190408553
2,3,0,2,384000,1752,38176,1818,1818,384000,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3707408955058231,0.2479809835344897,0.1670408392439048,0.1147561359440633,0.07915850083457764,0.05245132464601849,0.03129489311746652,0.0221558137808123,0.01291581945220364
2,3,0,3,384000,1884,38354,1948,1948,422354,0,0,1.887379141862766e-15,4.329869796038111e-15,0.3707408955058231,0.2487023463782803,0.1687106990786743,0.1133971712523729,0.07402179132729619,0.05117247603337311,0.03601136644098835,0.02357142911125225,0.014712118388869
2,3,0,4,0,0,38434,0,0,38434,0,0,1.887379141862766e-15,4.329869796038111e-15,0.3707408955058231,0.2496942383646938,0.1701165211112309,0.1161661872452741,0.07630233134481564,0.04820075096663706,0.03134597349746937,0.01904603627346605,0.01110597638075015
2,3,1,0,192000,0,38577,0,0,192000,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3707408955058231,0.2353260087044135,0.1508530525945539,0.0964526673137755,0.06086552237808293,0.03800415197367626,0.02308268513043919,0.01338342723853667,0.01262224576857773
2,3,1,1,192000,3354,38304,3590,3590,192000,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3707408955058231,0.2463570711810509,0.1659969118120818,0.1116706789808911,0.07798448059310091,0.05157103923408001,0.03498519766900509,0.01695633350660046,0.01526485811271294
2,3,1,2,192000,3362,38320,3572,3572,192000,0,0,1.998401444325282e-15,4.329869796038111e-15,0.3707408955058231,0.2464549929923423,0.1666475250457848,0.1116953019736959,0.07821040342638276,0.05148241898134429,0.03518829717859177,0.02197588604315553,0.01567279694247998
2,3,1,3,192000,3456,38353,3693,3693,230353,0,0,1.554312234475219e-15,4.329869796038111e-15,0.3707408955058231,0.2447117956098568,0.1607608075530996,0.1116799060416554,0.07414235753251676,0.04896001336299695,0.03575025641325922,0.02428518895760434,0.01931181888974149
2,3,1,4,0,0,38689,0,0,38689,0,0,1.998401444325282e-15,4.329869796038111e-15,0.3707408955058231,0.2478409245297307,0.1661462043071325,0.1082197103565474,0.07555120191443716,0.04693123751223752,0.03441195286442813,0.02332005824277962,0.01978755568452465
2,3,2,0,96000,0,38312,0,0,96000,0,0,1.443289932012704e-15,4.329869796038111e-15,0.3707408955058231,0.2288216358366458,0.1374333088054741,0.08377444743349563,0.04880741384434223,0.02773991428100384,0.01851945735697804,0.01284191602400301,0.006284794206634944
2,3,2,1,96000,5916,38371,6835,6835,96000,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3707408955058231,0.2456091892109302,0.1688869804823303,0.1160098344888362,0.07772518098045328,0.04911624062659319,0.0278670360256105,0.01844821386461745,0.01351160724210849
2,3,2,2,96000,5885,38539,6748,6748,96000,0,0,1.665334536937735e-15,4.329869796038111e-15,0.3707408955058231,0.2471150306526894,0.1661134959897139,0.1080790307900005,0.07607801193057701,0.0502733168040775,0.03141911008050934,0.02058502319553196,0.01428341274543173
2,3,2,3,96000,5911,38346,6763,6763,134346,0,0,1.77635683940025e-15,4.329869796038111e-15,0.3707408955058231,0.2486261229682876,0.1691670947850641,0.114246278099537,0.07794216910019912,0.05010365439299778,0.03351795011390055,0.02321928987144783,0.016736939386291
2,3,2,4,0,0,38147,0,0,38147,0,0,1.554312234475219e-15,4.329869796038111e-15,0.3707408955058231,0.2518641925414774,0.1657262270812026,0.113645777989181,0.07769965722087042,0.05168035591902242,0.03440796454833561,0.02468276931342538,0.01271728470724251


==> anc/evidence/relaxation_seed_groups/30.csv <==
3,14,0,0,768000,0,63124,0,0,768000,41967,6498.939464273747,1.628327102783563e-15,9.621932880084689e-16,0.4554020648693926,0.2961321328902309,0.1914512033765667,0.12742795034742,0.08474660003876058,0.05629136507992714,0.03639518235693123,0.0250459474414888,0.01845347455129489
3,14,0,1,768000,3005,63328,3118,1881,768000,42126,6500.043661705401,1.628327102783563e-15,9.066821367772111e-16,0.4554020648693926,0.3041006518359753,0.2042075707387087,0.1382575703159101,0.09193526406200854,0.06311986941905517,0.0439060916743125,0.03111066750400045,0.0212695003519433
3,14,0,2,768000,2772,63612,2851,1760,1152000,42361,6576.571840535869,1.628327102783563e-15,9.251858538542972e-16,0.4554020648693926,0.3036747919450483,0.2027643706658303,0.1332831581233695,0.090199989191743,0.05873762862723484,0.03881510999453337,0.02581334893892709,0.0164597937011719
3,14,0,3,768000,2869,63620,2973,1868,1258135,42515,6594.367761068673,1.480297366166875e-15,1.036208156316813e-15,0.4554020648693926,0.3008526724513512,0.2006299392866633,0.1325498366717525,0.08859401458938373,0.06082770898733104,0.04056578635609449,0.02854146213012052,0.01630333516764321
3,14,0,4,0,0,63651,0,0,94187,0,0,1.480297366166875e-15,8.881784197001252e-16,0.4554020648693926,0.3011477508994477,0.1989405349722764,0.1334243911005562,0.08888564931944842,0.05615453473693512,0.03593040756900759,0.02206895564007983,0.0155816646580894
3,14,1,0,384000,0,63630,0,0,384000,42258,6519.081487096233,1.628327102783563e-15,1.017704439239727e-15,0.4554020648693926,0.2872614217155668,0.1830467124974359,0.1169901222375896,0.08031230397050058,0.0474505893307931,0.0311013992816787,0.02297593702271237,0.01633329195872523
3,14,1,1,384000,5430,63478,5844,3483,384000,42340,6480.721409262584,1.480297366166875e-15,9.251858538542972e-16,0.4554020648693926,0.3082611455646188,0.201312294766883,0.1313914596146201,0.08527276707996921,0.05928227510136186,0.03976184805615636,0.02676556963893431,0.0174305845642227
3,14,1,2,384000,5183,63348,5552,3541,576000,42118,6457.225538553708,1.628327102783563e-15,9.066821367772111e-16,0.4554020648693926,0.3020623669778033,0.2011521072655534,0.133391466100413,0.08971981716267978,0.05876743185238661,0.03843576913040529,0.02497682499333489,0.0167483798762399
3,14,1,3,384000,5300,63773,5673,3630,682213,42440,6534.367439220969,1.77635683940025e-15,9.251858538542972e-16,0.4554020648693926,0.3036124636296639,0.2040107115223304,0.1357933181655155,0.08640759047232131,0.05993105824183817,0.03791031591927122,0.02507907343625465,0.01801030177086108
3,14,1,4,0,0,63340,0,0,93999,0,0,1.480297366166875e-15,8.673617379884035e-16,0.4554020648693926,0.3015250012302867,0.1970716411532245,0.1340145038847052,0.09167864080185821,0.05984097338511799,0.03938108359841721,0.02639667322517966,0.01683311421836251
3,14,2,0,192000,0,63664,0,0,192000,42518,6606.391989907742,1.628327102783563e-15,8.881784197001252e-16,0.4554020648693926,0.2744054198058203,0.1681239749541437,0.09851380699059736,0.06145693313529764,0.03755374421323061,0.02192422687023162,0.01313470408955401,0.009277546092614008
3,14,2,1,192000,9551,63681,11099,6733,192000,42273,6443.455998857027,1.924386576016938e-15,9.066821367772111e-16,0.4554020648693926,0.306726557657088,0.2066964038027004,0.1386822752149393,0.09764328917049532,0.06431118780051462,0.04563149119002585,0.02976756617292277,0.02307641689641169
3,14,2,2,192000,9284,63671,10667,6874,288000,42327,6485.62335171721,1.628327102783563e-15,8.881784197001252e-16,0.4554020648693926,0.3022193825790426,0.2041628976399069,0.1355392344316831,0.08739690761576312,0.05695588637031304,0.04006827372904805,0.02695091269878284,0.01850224515077631
3,14,2,3,192000,9307,63552,10662,6869,394055,42503,6609.71205719609,1.628327102783563e-15,9.251858538542972e-16,0.4554020648693926,0.3028348782865324,0.2024359986115967,0.1361103492176143,0.0940947731580494,0.06302560613030581,0.04288052874786387,0.02929724717581311,0.01993232770099647
3,14,2,4,0,0,63814,0,0,94265,0,0,1.924386576016938e-15,9.066821367772111e-16,0.4554020648693926,0.304422962422593,0.1999960559832336,0.1307558860255093,0.08986910251047259,0.05798493346073017,0.04028298856346162,0.02636535316657802,0.01881771701722635


==> anc/evidence/relaxation_seed_groups/31.csv <==
3,15,0,0,768000,0,63453,0,0,768000,42141,6470.976798312498,1.77635683940025e-15,1.36927506370436e-15,0.4534640498460447,0.2927001749771801,0.1905256054479026,0.1291553478705701,0.08256323100306789,0.05226523237322273,0.03551359907900333,0.02582350034354729,0.01792756825653201
3,15,0,1,768000,2969,63513,3078,1857,768000,42305,6446.118528005538,1.480297366166875e-15,1.406282497858532e-15,0.4534640498460447,0.3054821792587215,0.1994431964493333,0.1327565519891821,0.08877300054459804,0.06199616290398888,0.04113991561199497,0.03091252382961155,0.01963063428496968
3,15,0,2,768000,2912,64072,3011,1905,1152000,42499,6570.763464654237,1.628327102783563e-15,1.332267629550188e-15,0.4534640498460447,0.2970581137539121,0.1982519291026052,0.1306927156885162,0.08136112258477655,0.05417945634435856,0.03683504102841737,0.02687995643433023,0.01792412962697705
3,15,0,3,768000,2714,62964,2808,1825,1256869,41905,6436.899161521772,1.77635683940025e-15,1.443289932012704e-15,0.4534640498460447,0.2979362854221661,0.1962930444299907,0.1304126694570532,0.0872260377677236,0.06099363769093505,0.04087726808441512,0.02659175848632812,0.01561926761976209
3,15,0,4,0,0,63589,0,0,94387,0,0,1.480297366166875e-15,1.480297366166875e-15,0.4534640498460447,0.2965332771248393,0.1955950533765967,0.1297750591936646,0.08912600726382382,0.05803617299709836,0.03918206075000134,0.02687810985182426,0.01795458973015844
3,15,1,0,384000,0,63278,0,0,384000,42171,6505.538812533909,1.628327102783563e-15,1.350771346627274e-15,0.4534640498460447,0.289729297404644,0.1867253184443052,0.1171678301600935,0.07499610158207386,0.04773670750644302,0.03002474160721301,0.01598857049733859,0.01110444864902393
3,15,1,1,384000,5599,63840,6077,3623,384000,42458,6516.463358084244,1.480297366166875e-15,1.332267629550188e-15,0.4534640498460447,0.3048370548687444,0.2015547882674147,0.1335852451543423,0.08863259387518935,0.06115479477252556,0.04128555430964839,0.02619446283331936,0.01560235948589731
3,15,1,2,384000,5226,63469,5650,3636,576000,42234,6513.647761756412,1.77635683940025e-15,1.406282497858532e-15,0.4534640498460447,0.2995870193723859,0.194580553255869,0.1323951326109732,0.09015945050649599,0.05892325888973238,0.0394586435187505,0.02469169451125715,0.01630615451563
3,15,1,3,384000,5338,63628,5715,3594,682026,42398,6565.73611573058,1.480297366166875e-15,1.295260195396016e-15,0.4534640498460447,0.2978345883076807,0.1986767194318625,0.130803545642232,0.08751556948439669,0.06141755243317823,0.0385635937208889,0.02415040406513971,0.01691706674854375
3,15,1,4,0,0,63306,0,0,93836,0,0,1.480297366166875e-15,1.27675647831893e-15,0.4534640498460447,0.3023266923869607,0.1981168299138789,0.1326054174031684,0.08937396000944049,0.05977779146177226,0.04000787865846361,0.02754468493146048,0.01678646610931061
3,15,2,0,192000,0,63562,0,0,192000,42333,6571.951060873721,1.480297366166875e-15,1.350771346627274e-15,0.4534640498460447,0.2757680679847321,0.1685873359383097,0.1044471493844527,0.06143654468153367,0.03715065820750404,0.02142952834303142,0.01471880123145511,0.007083524401093522
3,15,2,1,192000,9529,63770,11161,6791,192000,42318,6457.120821335573,1.480297366166875e-15,1.36927506370436e-15,0.4534640498460447,0.3049894453065488,0.205677064008301,0.1380436567910667,0.09386316257178497,0.06554818518742193,0.04547896512574368,0.02906238965529679,0.02009702927290274
3,15,2,2,192000,9255,63608,10631,6894,288000,42355,6550.735249647931,1.924386576016938e-15,1.332267629550188e-15,0.4534640498460447,0.2993300444442688,0.1999885354146297,0.1352151325242787,0.09303930632509702,0.06381856076610049,0.04598063543035285,0.03151785621873675,0.01957967298199443
3,15,2,3,192000,9123,63110,10486,6704,393038,41928,6446.720281606906,1.628327102783563e-15,1.387778780781446e-15,0.4534640498460447,0.3038694222459788,0.2048766188329063,0.1374551251534814,0.09101462982089545,0.0622414539782622,0.04317921507347666,0.0314773586449585,0.02076996160377915
3,15,2,4,0,0,63567,0,0,94055,0,0,1.628327102783563e-15,1.350771346627274e-15,0.4534640498460447,0.2988147694608531,0.199141519886208,0.1311968037343968,0.0869544866193223,0.05781339422483302,0.03634474811230649,0.02529686171544923,0.01868180478948954


==> anc/evidence/relaxation_seed_groups/32.csv <==
4,0,0,0,1152000,0,88230,0,0,1152000,73520,13829.63927484949,1.554312234475219e-15,8.326672684688674e-16,0.4901853709329769,0.3144941359353407,0.2020703256991362,0.1332874412471324,0.0884020860899966,0.05988757205009691,0.03968094468765286,0.02365169802761765,0.01594985134176885
4,0,0,1,1152000,4109,88146,4289,1826,1152000,73527,13802.99474707598,1.332267629550188e-15,8.049116928532385e-16,0.4901853709329769,0.3240443849569584,0.2171111908940836,0.1426132933875318,0.09724626580915167,0.06582271002225401,0.04346037317385575,0.02852160140674474,0.02163350212759058
4,0,0,2,1152000,3738,88091,3870,1857,2304000,73385,13819.87725548242,1.443289932012704e-15,8.396061623727746e-16,0.4901853709329769,0.3238419405057779,0.2139696325029133,0.1424791815818787,0.09158420684042239,0.05660558869645764,0.03960579821726478,0.02731902229099789,0.0174122173667699
4,0,0,3,1152000,3872,88589,3996,1831,2510582,73852,13881.20049368273,1.332267629550188e-15,7.771561172376096e-16,0.4901853709329769,0.3222780356365302,0.2127075874036886,0.1434877189304989,0.09411653971461942,0.06439157373976398,0.04286104356055601,0.02833085020132348,0.01884083286546598
4,0,0,4,0,0,88260,0,0,162746,0,0,1.443289932012704e-15,6.661338147750939e-16,0.4901853709329769,0.3238290392352271,0.2140779703198981,0.141905466331884,0.09241570401472453,0.06087386882796509,0.04135917547354379,0.0265798323428318,0.01900926474281671
4,0,1,0,576000,0,88328,0,0,576000,73454,13841.92959976699,1.332267629550188e-15,7.875644580934704e-16,0.4901853709329769,0.3094997606276789,0.1960889274902286,0.1240757564719355,0.07869149441756582,0.0503152730872833,0.03373152534867581,0.01958067049660607,0.01205306438172749
4,0,1,1,576000,7704,88293,8338,3595,576000,73527,13756.31065022186,1.332267629550188e-15,7.28583859910259e-16,0.4901853709329769,0.3267153314305787,0.2202682466141439,0.150579741374568,0.1019663641021214,0.06638058863678606,0.04283604316152903,0.02971042321232116,0.0199031876067763
4,0,1,2,576000,7362,88737,7868,3743,1152000,73944,13924.46385252422,1.332267629550188e-15,7.979727989493313e-16,0.4901853709329769,0.3222820598810978,0.2098992593476467,0.1405726274752671,0.09542815454071132,0.06316485465520737,0.04010513606066851,0.02638998897128521,0.0175577510819803
4,0,1,3,576000,7198,88192,7675,3625,1357622,73558,13921.55509966263,1.554312234475219e-15,7.771561172376096e-16,0.4901853709329769,0.3204191743317869,0.2121181565665163,0.1389335792844346,0.09422635704653989,0.0633441469508898,0.04279817564698398,0.02787647518471174,0.01777754475106919
4,0,1,4,0,0,88056,0,0,162804,0,0,1.554312234475219e-15,7.632783294297951e-16,0.4901853709329769,0.320954539537788,0.212797281273253,0.1399306751285246,0.09267146164129147,0.06260470842578915,0.04148016112649533,0.02882983884932238,0.01979653796578819
4,0,2,0,288000,0,88613,0,0,288000,73688,13917.05949199982,1.443289932012704e-15,8.881784197001252e-16,0.4901853709329769,0.2970421533276379,0.1843038244337907,0.114295696397838,0.07037381295703465,0.04426589245628289,0.02668256534496258,0.01752759278301233,0.01133690915216013
4,0,2,1,288000,13125,88049,15371,6573,288000,73450,13557.20988572252,1.443289932012704e-15,7.216449660063518e-16,0.4901853709329769,0.3322155300811245,0.2251994031287739,0.1549927299306896,0.1067920045201148,0.07149621821695365,0.04691026339935498,0.03152146236595909,0.0194300150049816
4,0,2,2,288000,12542,87852,14378,6752,576000,73165,13790.92449255044,1.332267629550188e-15,8.881784197001252e-16,0.4901853709329769,0.3210836726376796,0.2152860839294596,0.142572551939292,0.09700536421530268,0.06400635165339127,0.04358365299981589,0.0304653082953505,0.02331853321770071
4,0,2,3,288000,12720,88899,14569,6796,783085,73919,13913.76441448972,1.332267629550188e-15,8.049116928532385e-16,0.4901853709329769,0.3224688258761278,0.2106280719839765,0.1395665442357878,0.09177794767805313,0.06311676241804551,0.03998171681986241,0.02668629517057606,0.01685960264429558
4,0,2,4,0,0,88266,0,0,163258,0,0,1.332267629550188e-15,7.771561172376096e-16,0.4901853709329769,0.3177608296934611,0.2095456161954168,0.1391043605131261,0.09111128216604669,0.06308902300844153,0.04128247430204339,0.02757204195754401,0.01714468641984274


==> anc/evidence/relaxation_seed_groups/33.csv <==
4,1,0,0,1152000,0,88448,0,0,1152000,73820,13876.41125621982,1.443289932012704e-15,5.273559366969494e-16,0.4891360939814168,0.3149585560642926,0.205654699393299,0.131834727742932,0.08639000684174759,0.05682244864426339,0.03648364587756506,0.02270372378806594,0.01421407081653442
4,1,0,1,1152000,4089,88662,4264,1806,1152000,74095,13889.38308979774,1.443289932012704e-15,6.938893903907228e-16,0.4891360939814168,0.3243587240944394,0.2145406278952673,0.1437385305396323,0.09808763235014502,0.06424152387313832,0.0436510734065489,0.02687105574981419,0.01774438989083932
4,1,0,2,1152000,3944,88398,4095,1887,2304000,73850,13891.21641075723,1.554312234475219e-15,5.273559366969494e-16,0.4891360939814168,0.3211415946546041,0.2113019339196806,0.1416524394182588,0.09171828080866172,0.06097311644064313,0.03911707595624481,0.02592757466866764,0.0176070139754787
4,1,0,3,1152000,3810,88153,3929,1827,2509786,73436,13798.06658707979,1.332267629550188e-15,5.551115123125783e-16,0.4891360939814168,0.3249956747555313,0.212879389146694,0.140943862103902,0.09548249631893124,0.0654125635441567,0.0422477296160064,0.03027146090555882,0.02252044707615792
4,1,0,4,0,0,88513,0,0,163506,0,0,1.332267629550188e-15,5.273559366969494e-16,0.4891360939814168,0.3138253639323612,0.2075410790222629,0.1357148296962443,0.09058360132846978,0.05918812581788558,0.04175745700853752,0.028434507540333,0.0204440595870627
4,1,1,0,576000,0,88252,0,0,576000,73337,13824.56389655953,1.332267629550188e-15,5.273559366969494e-16,0.4891360939814168,0.3164089277386523,0.2021325466386917,0.1299783070565563,0.08284584106763712,0.05149596430923818,0.03133153177411191,0.02050595672338578,0.01534272817999339
4,1,1,1,576000,7605,87932,8253,3588,576000,73233,13660.96324526186,1.554312234475219e-15,5.342948306008566e-16,0.4891360939814168,0.3229852203169167,0.2151449983751933,0.1444521194166656,0.09452998818073792,0.06340395058095957,0.04180295225388022,0.02846888554892249,0.0202616302161973
4,1,1,2,576000,7384,88566,7910,3709,1152000,73650,13868.25763744297,1.332267629550188e-15,5.828670879282072e-16,0.4891360939814168,0.3179393720122273,0.2094286856065652,0.1382132189914737,0.09456347782505391,0.0627197410502308,0.04064183532830077,0.02874977654118159,0.01928492396497533
4,1,1,3,576000,7216,88043,7738,3586,1357249,73234,13830.87112713732,1.332267629550188e-15,5.134781488891349e-16,0.4891360939814168,0.3212005535409178,0.2144983904700125,0.1386178224810573,0.09123511421259416,0.0617610335925892,0.04009772731883676,0.02671554860120296,0.01651525229307914
4,1,1,4,0,0,88014,0,0,162584,0,0,1.332267629550188e-15,5.551115123125783e-16,0.4891360939814168,0.3218814961903037,0.2116192710078375,0.1391693015250577,0.09259205854882985,0.06211954124260473,0.04454671322547239,0.03082883975167021,0.02020034865808349
4,1,2,0,288000,0,88480,0,0,288000,73632,13964.9172379148,1.332267629550188e-15,5.551115123125783e-16,0.4891360939814168,0.2971269588572786,0.1811101806177289,0.1078263367398664,0.06567009193929581,0.04145199686523995,0.02847650634863028,0.01656974378977567,0.007030903544132395
4,1,2,1,288000,13405,88755,15661,6867,288000,74017,13645.71430031605,1.443289932012704e-15,5.828670879282072e-16,0.4891360939814168,0.3290512292953126,0.2186686017288327,0.1469798347761049,0.09658682780917259,0.06623527915545188,0.04413142979400771,0.03077377699229215,0.02157796712737091
4,1,2,2,288000,12722,88731,14602,6824,576000,73935,13944.24275906704,1.554312234475219e-15,5.273559366969494e-16,0.4891360939814168,0.323495995144965,0.2152458534792929,0.1421718180011118,0.09471877053835484,0.0624345619119506,0.04304407448503678,0.02947611015261794,0.01861440694647525
4,1,2,3,288000,12557,87807,14378,6717,780895,73153,13868.54933454052,1.332267629550188e-15,5.967448757360216e-16,0.4891360939814168,0.3230089256536613,0.2128818514400377,0.1425173575932397,0.09447547147389898,0.06199949109823903,0.04086486779964567,0.02700083563574811,0.01693764305068423
4,1,2,4,0,0,88388,0,0,163559,0,0,1.77635683940025e-15,5.273559366969494e-16,0.4891360939814168,0.3256069456787546,0.2142558981463246,0.1425857605846768,0.09579148379695455,0.06444437946349116,0.0441320030796661,0.02997125971920658,0.02003426569951911


==> anc/evidence/relaxation_seed_groups/34.csv <==
4,2,0,0,1152000,0,88955,0,0,1152000,73930,13969.15359658256,1.332267629550188e-15,4.996003610813204e-16,0.4887970210745525,0.3135801157140614,0.2022862529626006,0.1325544377354844,0.08424638833268658,0.05587233978586374,0.03440347390052947,0.02157985126687052,0.01339368079767663
4,2,0,1,1152000,4022,87746,4163,1786,1152000,73222,13720.95502874206,1.332267629550188e-15,4.85722573273506e-16,0.4887970210745525,0.323880999596054,0.2198165717904048,0.1458328202672035,0.09999835254518136,0.06499327184241731,0.04299055449583548,0.02664885275104266,0.01799751477490158
4,2,0,2,1152000,3796,88059,3927,1838,2304000,73210,13819.16090150918,1.554312234475219e-15,5.273559366969494e-16,0.4887970210745525,0.3231058828418271,0.2121896635003293,0.1420484693681706,0.0958794472071387,0.06460448685191522,0.04308097485775424,0.02825662551734392,0.0182175156828045
4,2,0,3,1152000,3875,88317,4020,1844,2510125,73520,13829.06300370221,1.443289932012704e-15,5.551115123125783e-16,0.4887970210745525,0.3241895956916856,0.2148448056259136,0.1418378030161424,0.09333706841344994,0.06227617414078906,0.04152907339524972,0.02970303285414916,0.01961541242601743
4,2,0,4,0,0,88189,0,0,163273,0,0,1.665334536937735e-15,4.996003610813204e-16,0.4887970210745525,0.3207044489128241,0.2124605344661394,0.1383819450207051,0.09059880115290618,0.0618069978834531,0.04400093057383353,0.03016469556372045,0.01892518767209405
4,2,1,0,576000,0,88389,0,0,576000,73650,13980.03966062208,1.332267629550188e-15,5.551115123125783e-16,0.4887970210745525,0.3132576980451194,0.2021998086295289,0.1284560055473555,0.08440208330217713,0.05551821203366993,0.03402002351529746,0.02184744451530719,0.0110358068522489
4,2,1,1,576000,7647,88282,8296,3455,576000,73784,13741.38345606588,1.332267629550188e-15,5.412337245047638e-16,0.4887970210745525,0.3276062969731769,0.2169169325759793,0.1437824613670942,0.09609542154691102,0.06444777154026043,0.04293957637528594,0.02928528919254185,0.01981524351836425
4,2,1,2,576000,7155,88449,7722,3658,1152000,73720,13970.20254057317,1.554312234475219e-15,5.967448757360216e-16,0.4887970210745525,0.3175963703530106,0.2080837833539979,0.1362668689639992,0.08665672610470702,0.05776657937697829,0.03939566144972131,0.02619597820960396,0.01702744842860912
4,2,1,3,576000,7139,88937,7668,3565,1358926,73866,13927.57425728774,1.554312234475219e-15,5.204170427930421e-16,0.4887970210745525,0.3198824731236378,0.210611969077957,0.1400975242803577,0.09214897622689368,0.05882203027830306,0.03725046715333393,0.02337473307866433,0.01593017180067985
4,2,1,4,0,0,88354,0,0,163044,0,0,1.443289932012704e-15,5.273559366969494e-16,0.4887970210745525,0.3205695345305341,0.2097532450042067,0.1390330955803284,0.08980914925569562,0.05952314437656269,0.03984382576369522,0.02549239755173466,0.01433140187233147
4,2,2,0,288000,0,88733,0,0,288000,73848,13971.87195280554,1.332267629550188e-15,5.551115123125783e-16,0.4887970210745525,0.2952373198536342,0.1823026299102697,0.1114312296153319,0.06789567237341548,0.04208035120405815,0.02672592226985091,0.01870606540352407,0.01121579717090993
4,2,2,1,288000,13107,88486,15347,6718,288000,73513,13588.66754235468,1.332267629550188e-15,4.996003610813204e-16,0.4887970210745525,0.3298798017166615,0.2227424457283627,0.1481660361223745,0.1005178442268854,0.0666165324815432,0.04414820215804841,0.02981767410119984,0.02156069576190135
4,2,2,2,288000,12546,88169,14409,6764,576000,73501,13843.16862703126,1.554312234475219e-15,5.273559366969494e-16,0.4887970210745525,0.3201795849743732,0.2127827807520158,0.1414019649037211,0.09236164791532669,0.06297008336691176,0.04234833193833102,0.02831697332886429,0.01846845035510129
4,2,2,3,288000,12569,88319,14460,6730,781972,73642,13980.14992860578,1.77635683940025e-15,4.996003610813204e-16,0.4887970210745525,0.3186120782906267,0.2126541100751188,0.1400123345464216,0.09222995054000276,0.06166435281678111,0.04229266600183893,0.02751843144375294,0.018037757224984
4,2,2,4,0,0,88625,0,0,163095,0,0,1.332267629550188e-15,5.273559366969494e-16,0.4887970210745525,0.3214308132129672,0.2129234981633543,0.1403123021550349,0.09475025614513745,0.06174720880392726,0.04007558587492677,0.02540660479577055,0.01698894022894851


==> anc/evidence/relaxation_seed_groups/35.csv <==
4,3,0,0,1152000,0,88290,0,0,1152000,73438,13843.51731535199,1.554312234475219e-15,7.216449660063518e-16,0.4893568329608812,0.3168042411932266,0.2083795445990817,0.1375443491169992,0.09174612904217505,0.06017972363805928,0.0387233618563595,0.02433811386782878,0.01597218470161129
4,3,0,1,1152000,4097,88749,4259,1858,1152000,73947,13861.05458629765,1.554312234475219e-15,6.522560269672795e-16,0.4893568329608812,0.3230466769341668,0.2133824771219498,0.1436523438739462,0.09473433963236005,0.06130177368284543,0.04067891763100264,0.02857313610568123,0.01830858149790057
4,3,0,2,1152000,3850,88525,3981,1858,2304000,73667,13888.75769136621,1.554312234475219e-15,6.38378239159465e-16,0.4893568329608812,0.3225009533901347,0.2123198078963168,0.1424143958196515,0.09518219101857055,0.06196000193536032,0.04289235082904368,0.02780712096773323,0.01956987077796115
4,3,0,3,1152000,3851,88233,3997,1858,2510074,73620,13886.08434468908,1.443289932012704e-15,6.661338147750939e-16,0.4893568329608812,0.3211590411081396,0.2172120658322264,0.1414473125939409,0.093624252585514,0.06534146751905547,0.04467266954019777,0.02793347557924809,0.01988684078905457
4,3,0,4,0,0,88070,0,0,162537,0,0,1.554312234475219e-15,6.938893903907228e-16,0.4893568329608812,0.3203354322252702,0.2121966391443767,0.1427885477652713,0.09376269556769029,0.06310682806892344,0.04066677635971627,0.02557104025412916,0.01886347369714206
4,3,1,0,576000,0,88702,0,0,576000,73732,14003.8482001531,1.554312234475219e-15,6.106226635438361e-16,0.4893568329608812,0.3107575113448034,0.1957714494675829,0.1246757414620833,0.07802571280017973,0.04906056314338747,0.03459705439333716,0.02195810884250123,0.01373621047726894
4,3,1,1,576000,7792,88804,8408,3684,576000,74090,13786.46904553249,1.443289932012704e-15,6.38378239159465e-16,0.4893568329608812,0.3256382324945614,0.2156244099413179,0.1436058532202442,0.09439062413214629,0.06164225775885043,0.04026994693376026,0.02883172935564659,0.02191249412804035
4,3,1,2,576000,7199,88011,7704,3621,1152000,73384,13784.56505801358,1.443289932012704e-15,7.494005416219807e-16,0.4893568329608812,0.3214268694198547,0.2141236735083043,0.1432455908793721,0.095307221989559,0.06565526200634209,0.04079644767561683,0.02845188438373518,0.02142357540461048
4,3,1,3,576000,7291,87799,7784,3570,1357105,73399,13927.15901007394,1.332267629550188e-15,5.551115123125783e-16,0.4893568329608812,0.3218078080845713,0.2125150040840422,0.1416779349316389,0.09433882319803882,0.06417129992928348,0.0426800907133785,0.02820203898936414,0.01880487724180829
4,3,1,4,0,0,88688,0,0,163099,0,0,1.332267629550188e-15,6.661338147750939e-16,0.4893568329608812,0.3189347856167745,0.2101325429506144,0.1374367622016587,0.09204027641415606,0.06022474251592359,0.04180635911127972,0.02699932645015581,0.02005024350488331
4,3,2,0,288000,0,88509,0,0,288000,73790,13975.7775906535,1.554312234475219e-15,7.216449660063518e-16,0.4893568329608812,0.2928384839539671,0.1759728315884222,0.1042800475013144,0.06492901994874987,0.0400691103595168,0.02456974093254327,0.01374233950842345,0.009268399527755085
4,3,2,1,288000,13189,88591,15428,6752,288000,73849,13618.18357358364,1.554312234475219e-15,6.591949208711867e-16,0.4893568329608812,0.3297553368857429,0.2204723810027099,0.1489298343210819,0.1013110114078965,0.06800825753675908,0.0460372700458113,0.03038310634037875,0.02079353750940423
4,3,2,2,288000,12582,88127,14505,6856,576000,73326,13801.09770514101,1.443289932012704e-15,6.938893903907228e-16,0.4893568329608812,0.3223634161820798,0.213436958339209,0.1392505556455334,0.0925784012919314,0.0630699231305102,0.04356071033515197,0.02915317523830037,0.01839971587980839
4,3,2,3,288000,12729,88483,14543,6788,782275,73655,13887.60869632285,1.77635683940025e-15,6.522560269672795e-16,0.4893568329608812,0.3201485776665214,0.2115824652664147,0.1398780054576123,0.09277952670559027,0.05977356618028953,0.04094117197053358,0.02598485918525406,0.01758505917387417
4,3,2,4,0,0,88200,0,0,162586,0,0,1.554312234475219e-15,6.453171330633722e-16,0.4893568329608812,0.3226899082275014,0.2141081016124454,0.1395936249444329,0.09189483352387369,0.06336182087552633,0.04174239270648428,0.02550793918931395,0.01596183033569966


==> anc/evidence/relaxation_seed_groups/36.csv <==
4,4,0,0,1152000,0,88352,0,0,1152000,73728,13924.06134817867,1.443289932012704e-15,5.551115123125783e-16,0.4880154362794299,0.3170833048120885,0.2026901603159552,0.1308847477182355,0.08572439445706828,0.05399351825666388,0.03389081730605131,0.02127137484681122,0.01476448574956373
4,4,0,1,1152000,4072,88395,4246,1843,1152000,73607,13814.82175863002,1.554312234475219e-15,5.689893001203927e-16,0.4880154362794299,0.3265173226166645,0.2145496431350488,0.1454079828597092,0.09431218729835268,0.06325740289677766,0.0419134104454034,0.02681417252590862,0.01926835045387136
4,4,0,2,1152000,3916,88367,4063,1834,2304000,73532,13856.60147090744,1.554312234475219e-15,5.551115123125783e-16,0.4880154362794299,0.3162051604299795,0.2124889209976727,0.1429045282198163,0.09532836576529369,0.06457958263109771,0.04355708896642004,0.02830866791670228,0.01630227272890817
4,4,0,3,1152000,3937,88737,4094,1932,2510952,73954,13938.76516661617,1.443289932012704e-15,4.996003610813204e-16,0.4880154362794299,0.3179442059158196,0.2113340862333458,0.138237079433715,0.09177492635931321,0.06196655879342364,0.04212056752168468,0.02746496331404652,0.01725532269575929
4,4,0,4,0,0,88331,0,0,163302,0,0,1.332267629550188e-15,5.412337245047638e-16,0.4880154362794299,0.319304196308164,0.2052226688570156,0.1377078555582124,0.0909358316841678,0.06098441277837244,0.03916834456574959,0.02759126272301918,0.01668248142795437
4,4,1,0,576000,0,88512,0,0,576000,73742,13937.69708452334,1.554312234475219e-15,5.134781488891349e-16,0.4880154362794299,0.3116693850902142,0.197826742719455,0.1283970963054225,0.08001278795539536,0.05047910318466357,0.03161494286124626,0.02203827378367334,0.01519764235029709
4,4,1,1,576000,7624,87889,8183,3553,576000,73137,13647.56325491159,1.443289932012704e-15,4.996003610813204e-16,0.4880154362794299,0.3247139113750983,0.2138690799933756,0.1422881016982153,0.09759935134387787,0.06523100460865733,0.04411126967876532,0.02901683795795824,0.01987959770983463
4,4,1,2,576000,7294,88112,7837,3724,1152000,73270,13834.32560455471,1.332267629550188e-15,5.551115123125783e-16,0.4880154362794299,0.3197804570916644,0.2105975077904332,0.1388453293900266,0.09105336529309487,0.06254798553625841,0.04213297960608362,0.02911811056892001,0.01858207680912935
4,4,1,3,576000,7157,88335,7679,3571,1358163,73615,13944.40491150408,1.443289932012704e-15,5.551115123125783e-16,0.4880154362794299,0.3234107951174933,0.2121535129734687,0.1406729555708359,0.09508895122785159,0.06202469079535881,0.03918364228754147,0.02492320223577999,0.01743952743189037
4,4,1,4,0,0,88413,0,0,162663,0,0,1.554312234475219e-15,5.134781488891349e-16,0.4880154362794299,0.3221649225347458,0.2145828734794591,0.1419180642732371,0.09269717190517435,0.0613160986119954,0.04024150950722883,0.02478289849563142,0.01626582958373145
4,4,2,0,288000,0,88064,0,0,288000,73359,13865.7329484643,1.443289932012704e-15,5.412337245047638e-16,0.4880154362794299,0.3007547111352494,0.1832352255398222,0.112072997980673,0.06853794476130087,0.03970008691618597,0.0267166807902775,0.01574104974539637,0.0093926456041689
4,4,2,1,288000,12981,88170,15236,6584,288000,73377,13581.12996204581,1.332267629550188e-15,5.689893001203927e-16,0.4880154362794299,0.326324727937326,0.2196841645079143,0.150602428216555,0.1027750938841007,0.06873500997190153,0.04634301952905744,0.03145624156875378,0.0220569718109174
4,4,2,2,288000,12444,87945,14335,6700,576000,73384,13882.77147339494,1.443289932012704e-15,5.551115123125783e-16,0.4880154362794299,0.3240008477258279,0.2139232061814831,0.1452335966110236,0.09597208693605176,0.06266308931879083,0.04034140062562944,0.02742606192057783,0.01885247492582402
4,4,2,3,288000,12793,88220,14726,6870,781797,73549,13912.26310998349,1.554312234475219e-15,5.828670879282072e-16,0.4880154362794299,0.3210317809638347,0.213981814531308,0.139970163065427,0.09724668834582212,0.06513315403061963,0.04178336263893107,0.02946384564521282,0.01977424553719898
4,4,2,4,0,0,88098,0,0,162164,0,0,1.332267629550188e-15,5.828670879282072e-16,0.4880154362794299,0.3212083687535181,0.2132445844964944,0.1398074443547893,0.09345482529403325,0.06398849515670553,0.04266383353601393,0.02973550995422969,0.01910943868011946


==> anc/evidence/relaxation_seed_groups/37.csv <==
4,5,0,0,1152000,0,88387,0,0,1152000,73636,13912.55727993577,1.443289932012704e-15,5.134781488891349e-16,0.488401577798851,0.3187095791139408,0.2071737612554989,0.1385124519528139,0.08909120663855515,0.05738823620701885,0.03998958380899365,0.02752175960527141,0.01936201365938673
4,5,0,1,1152000,4177,88902,4356,1875,1152000,74055,13833.37624122668,1.332267629550188e-15,4.996003610813204e-16,0.488401577798851,0.3223174935267254,0.2112217621412248,0.1389709897922277,0.09224772422705682,0.06263267694720819,0.03999021568201162,0.02766077183106766,0.01747505464122915
4,5,0,2,1152000,3832,87996,3981,1775,2304000,73446,13869.92747974284,1.77635683940025e-15,5.620504062164855e-16,0.488401577798851,0.3214832626701921,0.2112936434826722,0.1395510287827795,0.09413612293017369,0.06350357240020413,0.04380055212661191,0.02786547072939228,0.01877819140370732
4,5,0,3,1152000,3816,88048,3955,1710,2509905,73558,13938.34190483111,1.332267629550188e-15,5.412337245047638e-16,0.488401577798851,0.3233169294101972,0.2134534513970437,0.1421049218726418,0.09350253048295988,0.06247350735739123,0.04312713540450118,0.02709390755535376,0.01817062099832048
4,5,0,4,0,0,88078,0,0,162767,0,0,1.332267629550188e-15,5.551115123125783e-16,0.488401577798851,0.3225984766841113,0.2102323259811607,0.1380953640635478,0.09237668502753475,0.0612275082958609,0.04008968528252626,0.0274748835747885,0.01669038271813601
4,5,1,0,576000,0,88220,0,0,576000,73608,13886.81463301572,1.554312234475219e-15,5.551115123125783e-16,0.488401577798851,0.30885770130936,0.1959025886274993,0.1250181089205471,0.08206058104646169,0.05235048168257023,0.03362426197250623,0.02185585347915669,0.01324421151769851
4,5,1,1,576000,7671,88344,8358,3627,576000,73598,13740.97962786077,1.554312234475219e-15,5.273559366969494e-16,0.488401577798851,0.3228298914985699,0.2144671148006033,0.1450548210471418,0.09905813610284865,0.06625382566890359,0.0435014972436631,0.03237291140017253,0.02030780764182847
4,5,1,2,576000,7096,88027,7631,3643,1152000,73357,13848.98076545624,1.332267629550188e-15,5.551115123125783e-16,0.488401577798851,0.321426266789055,0.2119377787022436,0.1393317037000112,0.09284603526309086,0.06328966778905241,0.04159441587971242,0.02866805100658568,0.01828418794778779
4,5,1,3,576000,7298,88201,7801,3707,1357709,73372,13850.01895966032,1.332267629550188e-15,5.273559366969494e-16,0.488401577798851,0.3164901024538927,0.2098764320543785,0.1408912277639966,0.09320051597777398,0.06354971480349923,0.0431244293220986,0.02884479394219135,0.01717863387019609
4,5,1,4,0,0,88064,0,0,163116,0,0,1.332267629550188e-15,5.412337245047638e-16,0.488401577798851,0.3230964732381399,0.2126953364371142,0.1390987641706974,0.09228646525024897,0.06212358771261021,0.04013793174506632,0.02783009992004627,0.02046945228848143
4,5,2,0,288000,0,88296,0,0,288000,73409,13886.55573097405,1.665334536937735e-15,5.342948306008566e-16,0.488401577798851,0.2964373394365423,0.1780292753776897,0.1106470266978642,0.07196536561498654,0.04495361556516479,0.02968393804535527,0.01889555655696263,0.00971112767613857
4,5,2,1,288000,13086,87973,15246,6643,288000,73218,13591.37384904681,1.332267629550188e-15,5.48172618408671e-16,0.488401577798851,0.3260523117917891,0.2179901969837991,0.1514847273990372,0.1050931244067789,0.071704880921987,0.04934291457470005,0.03247856347086125,0.02016255740504615
4,5,2,2,288000,12482,88108,14386,6771,576000,73361,13860.63655650768,1.332267629550188e-15,5.065392549852277e-16,0.488401577798851,0.3233118964703564,0.2134443514677618,0.1411726132320795,0.09510784974452789,0.06536545581530821,0.04410571585636561,0.03017778159734282,0.02169063444349223
4,5,2,3,288000,12591,88133,14417,6626,781927,73571,13910.12701735939,1.443289932012704e-15,4.996003610813204e-16,0.488401577798851,0.3224167525467648,0.2091339480366504,0.1374205248974013,0.09059280886097387,0.06271642037130115,0.04078423968433931,0.02868987075028648,0.01912730065857342
4,5,2,4,0,0,88457,0,0,163301,0,0,1.554312234475219e-15,5.273559366969494e-16,0.488401577798851,0.318314951367923,0.2103821926398557,0.1383795862298808,0.09324191267271037,0.06168943669885919,0.04050216272936749,0.02516022531597617,0.0171040855123981


==> anc/evidence/relaxation_seed_groups/38.csv <==
4,6,0,0,1152000,0,88100,0,0,1152000,73378,13794.93659795672,1.332267629550188e-15,9.367506770274758e-16,0.4874804950215603,0.3170186239407212,0.2069192278257335,0.1347076328519265,0.08593653995451274,0.05511612294624844,0.03669026249375555,0.02340277607893776,0.01515930852916216
4,6,0,1,1152000,4092,88100,4242,1870,1152000,73295,13701.52964970084,1.443289932012704e-15,8.881784197001252e-16,0.4874804950215603,0.319481211633857,0.2120677898909003,0.1418994389449438,0.09229487267904178,0.06161393398768291,0.04097199666241679,0.02627186289950815,0.01730568638499025
4,6,0,2,1152000,3902,88805,4041,1856,2304000,73955,13865.63912253743,1.443289932012704e-15,9.645062526431047e-16,0.4874804950215603,0.3187877734628549,0.2107484639624825,0.1398417727478467,0.09198095651781329,0.06083679617181782,0.03882903566680081,0.02728190651747526,0.01901557607447516
4,6,0,3,1152000,3833,88203,3953,1867,2509801,73502,13858.11382350981,1.665334536937735e-15,8.326672684688674e-16,0.4874804950215603,0.318246832487212,0.2091283305530875,0.1375320882887096,0.08999377062253022,0.0593087211985932,0.03937651782515857,0.02468910366200643,0.01795408400442259
4,6,0,4,0,0,88014,0,0,162167,0,0,1.554312234475219e-15,9.436895709313831e-16,0.4874804950215603,0.3168754437517184,0.2086609811361713,0.1378777087945052,0.09067595066580351,0.05992383517463076,0.03984032183764685,0.02575460165882199,0.01780504292408772
4,6,1,0,576000,0,88369,0,0,576000,73700,13854.49780880279,1.443289932012704e-15,8.881784197001252e-16,0.4874804950215603,0.3115339393009406,0.1973858161146007,0.1247541723479769,0.08117136523331785,0.05243817082890404,0.0348831155717627,0.02095523578970059,0.01248461802660235
4,6,1,1,576000,7449,88237,8046,3429,576000,73450,13728.59820179174,1.554312234475219e-15,8.534839501805891e-16,0.4874804950215603,0.3267228072058476,0.2169860697691734,0.1443272038426996,0.09879654759951195,0.06586940584250327,0.04552407642233485,0.03044395919948092,0.0233070643451979
4,6,1,2,576000,7320,87994,7871,3758,1152000,73375,13885.51981897579,1.554312234475219e-15,8.881784197001252e-16,0.4874804950215603,0.3202275224732845,0.2116575957604645,0.1375787442754142,0.09214360649987777,0.05966083983463433,0.03870302719827808,0.0272057720993346,0.01896092072718217
4,6,1,3,576000,7380,89022,7911,3650,1359609,74103,13947.30186081598,1.554312234475219e-15,9.436895709313831e-16,0.4874804950215603,0.3208341206367298,0.2108030674126151,0.1369003288301759,0.09005703848928599,0.06166163033538243,0.04004066637819303,0.02407328538580419,0.01713163036070697
4,6,1,4,0,0,88547,0,0,163169,0,0,1.77635683940025e-15,9.436895709313831e-16,0.4874804950215603,0.3191034522341697,0.2126286379532128,0.1420911884549646,0.09191006094233961,0.06245719272859001,0.04018471662819315,0.02619189606846206,0.01938002357593546
4,6,2,0,288000,0,88135,0,0,288000,73545,13864.61693061065,1.332267629550188e-15,8.881784197001252e-16,0.4874804950215603,0.2949433228217707,0.176907810324595,0.1093936880507704,0.06822652863685166,0.03992628296985672,0.02590991463650784,0.01507964974726027,0.009522896890335515
4,6,2,1,288000,13160,88183,15359,6661,288000,73332,13513.3162112948,1.332267629550188e-15,8.881784197001252e-16,0.4874804950215603,0.3325884060953938,0.2250292778995938,0.1512577464905072,0.1020207012292424,0.06897629588518478,0.04639654809995209,0.0305950077398249,0.02021535417490234
4,6,2,2,288000,12362,87744,14193,6679,576000,73063,13735.73404773351,1.332267629550188e-15,8.881784197001252e-16,0.4874804950215603,0.3258831312585362,0.2140021484036623,0.1457874094870394,0.0970903846391673,0.06565603745653215,0.04324850367564318,0.02672238752686409,0.01714736526918579
4,6,2,3,288000,12650,88373,14486,6708,782143,73540,13949.67275919362,1.443289932012704e-15,9.853229343548264e-16,0.4874804950215603,0.3225796296835678,0.2155573431273093,0.1433482634562431,0.09365210798930451,0.05997963715189279,0.03862177131085266,0.0244182231172359,0.01670510683081985
4,6,2,4,0,0,88241,0,0,162646,0,0,1.332267629550188e-15,9.436895709313831e-16,0.4874804950215603,0.3194978091166904,0.2110837532132425,0.1389343583958249,0.09416229105491176,0.06309354209807223,0.04245502771622773,0.02774284950958247,0.01833838164961851


==> anc/evidence/relaxation_seed_groups/39.csv <==
4,7,0,0,1152000,0,88537,0,0,1152000,73560,13912.05879315229,1.332267629550188e-15,5.412337245047638e-16,0.4895449102959794,0.3147748265739637,0.2029740851339095,0.1343643239315936,0.08803111217196494,0.05831584161721977,0.03650087345633231,0.02708932634482761,0.01869991832050085
4,7,0,1,1152000,4088,88004,4258,1813,1152000,73224,13734.81183099334,1.554312234475219e-15,6.661338147750939e-16,0.4895449102959794,0.3259351533221342,0.2184075114052847,0.1450040769687645,0.09923757946064909,0.06545540191809514,0.04487055350006396,0.03081408773227226,0.02018543980649493
4,7,0,2,1152000,3853,88601,3996,1846,2304000,73967,13927.73321466412,1.554312234475219e-15,5.759281940243e-16,0.4895449102959794,0.3241438713101643,0.2155406592563844,0.1425543118620275,0.09606293875964696,0.06374544467977486,0.04344881196457006,0.02952910105649629,0.01987144716434738
4,7,0,3,1152000,3842,88541,3990,1804,2510531,73787,13914.66197039067,1.443289932012704e-15,6.661338147750939e-16,0.4895449102959794,0.3192649481984654,0.2103454663312535,0.1403849376538011,0.09205176830183996,0.06072493499319655,0.04134434928604852,0.02777717703454678,0.0178959053487098
4,7,0,4,0,0,88187,0,0,162547,0,0,1.332267629550188e-15,6.106226635438361e-16,0.4895449102959794,0.3202446302287489,0.2133063065953323,0.1417613927676596,0.0933713284181972,0.06466492201964186,0.04318475540407546,0.02968492365870411,0.01855253284760727
4,7,1,0,576000,0,88109,0,0,576000,73446,13853.73256191386,1.554312234475219e-15,5.48172618408671e-16,0.4895449102959794,0.3120760093215898,0.2030573080872546,0.1314365240865224,0.08529275869525174,0.05663800677614949,0.03765902692620495,0.02728416877485671,0.01454953639438464
4,7,1,1,576000,7691,88076,8317,3565,576000,73340,13633.0712305538,1.554312234475219e-15,5.551115123125783e-16,0.4895449102959794,0.3253970539598994,0.2184541913346015,0.1489089341112989,0.1006133759067666,0.06621578090297385,0.04362205573999388,0.02909363217799816,0.0182120405802535
4,7,1,2,576000,7123,88290,7639,3555,1152000,73472,13857.69366449447,1.554312234475219e-15,5.551115123125783e-16,0.4895449102959794,0.3240650976091959,0.2151378033408538,0.1431044379451202,0.09408562019280933,0.06226220172109193,0.03721554650516511,0.02497866398063426,0.01749049517048773
4,7,1,3,576000,7203,88387,7772,3562,1358053,73633,13853.08365895097,1.665334536937735e-15,5.551115123125783e-16,0.4895449102959794,0.3210048928006397,0.2117299121452193,0.1398154095666068,0.08851803941156468,0.05910413619553585,0.04003726765140345,0.0264473934606957,0.01922613791907518
4,7,1,4,0,0,88407,0,0,163062,0,0,1.554312234475219e-15,6.661338147750939e-16,0.4895449102959794,0.3204061859151303,0.2087227299248072,0.1392429175802613,0.09260305506561101,0.06158807820465081,0.04193808120747089,0.0269949963003305,0.018862248405924
4,7,2,0,288000,0,88616,0,0,288000,73704,13912.60275420827,1.332267629550188e-15,5.551115123125783e-16,0.4895449102959794,0.2948834122257003,0.1779121358370367,0.1088837749144018,0.06630035975024694,0.03837755316788546,0.02395048121829442,0.01414944676692764,0.009826364899347677
4,7,2,1,288000,13078,88626,15271,6662,288000,73721,13677.60478662686,1.332267629550188e-15,5.828670879282072e-16,0.4895449102959794,0.329453070499986,0.2236311719428157,0.1521276263564658,0.1047747059859218,0.06808698169040485,0.04649447724084064,0.03109275501067917,0.02225295111129229
4,7,2,2,288000,12547,88160,14428,6797,576000,73348,13776.37231372589,1.332267629550188e-15,5.828670879282072e-16,0.4895449102959794,0.3218295019848046,0.2127985683911694,0.1397720520409153,0.0968850121414635,0.06603557098790507,0.04430197266198203,0.0275733627432489,0.01725802465743169
4,7,2,3,288000,12826,88887,14715,6966,783216,74035,13987.38997742049,1.332267629550188e-15,5.828670879282072e-16,0.4895449102959794,0.3231963262747807,0.2113082944659274,0.1388109217188053,0.09149393805820875,0.0572724812674854,0.03701089123874054,0.02336565404675113,0.01611230359480588
4,7,2,4,0,0,88732,0,0,163321,0,0,1.554312234475219e-15,6.314393452555578e-16,0.4895449102959794,0.3225480930346418,0.2123229103011953,0.1393482938300482,0.09239150124261199,0.06241613483763286,0.04126497925323955,0.03226510231102963,0.02176235246177235


==> anc/evidence/relaxation_seed_groups/4.csv <==
2,4,0,0,384000,0,38249,0,0,384000,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3700861948177297,0.2462963935027764,0.1587625654563391,0.1040486123280633,0.07217219048628096,0.04585865098343032,0.03154219618328603,0.0223931743103533,0.01407062000080904
2,4,0,1,384000,1769,38167,1839,1839,384000,0,0,1.665334536937735e-15,1.998401444325282e-15,0.3700861948177297,0.2483263373772293,0.1687604534251924,0.1120235527736554,0.07682396044641678,0.05296606793041792,0.03700635689482088,0.0255419300858567,0.01401529017989157
2,4,0,2,384000,1915,38670,1986,1986,384000,0,0,2.109423746787797e-15,1.887379141862766e-15,0.3700861948177297,0.2512407027318265,0.1701425396263321,0.1140406337856876,0.0779498355520869,0.05067830874313336,0.03070805603357145,0.02478747146582401,0.01520874354858035
2,4,0,3,384000,1761,38731,1817,1817,422731,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3700861948177297,0.2450593364895656,0.164233063649361,0.1093245365932587,0.0700659186545497,0.04498818325565435,0.03332057021453542,0.02081517131109661,0.01711471248462145
2,4,0,4,0,0,38526,0,0,38526,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3700861948177297,0.2500063901519227,0.1686840684932602,0.1144160858381577,0.07516714381895655,0.05196216411575142,0.03287302613997869,0.01996126215229245,0.01301714069993432
2,4,1,0,192000,0,38443,0,0,192000,0,0,1.554312234475219e-15,1.887379141862766e-15,0.3700861948177297,0.2353860460326556,0.1466643928802473,0.09563140141900055,0.0613149714164123,0.04376682052774224,0.02802613031310011,0.01599729277108132,0.006404751628196536
2,4,1,1,192000,3379,38215,3596,3596,192000,0,0,1.887379141862766e-15,1.887379141862766e-15,0.3700861948177297,0.2516745671405611,0.1678484290167359,0.1128380347669303,0.07607974621227268,0.05236273422111599,0.03709222878946798,0.02463354943716365,0.01538764271167604
2,4,1,2,192000,3419,38638,3656,3656,192000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3700861948177297,0.2450061318721334,0.1616644241167092,0.1114542276348356,0.0763152933174118,0.04692482110366173,0.03210416983770276,0.02351877447868815,0.01280172019398864
2,4,1,3,192000,3366,38464,3582,3582,230464,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3700861948177297,0.2472211076313565,0.1688561942983806,0.113566071586137,0.07556794900443541,0.05178614130566049,0.03035340314507831,0.02183953534366243,0.01108584756572606
2,4,1,4,0,0,38280,0,0,38280,0,0,1.554312234475219e-15,1.887379141862766e-15,0.3700861948177297,0.2467918559299494,0.164236926930053,0.1110712616720039,0.07295343875512193,0.04858827043615452,0.03278133907889332,0.02060497316794044,0.01132390620768109
2,4,2,0,96000,0,38405,0,0,96000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3700861948177297,0.2227651644374886,0.1308789301521864,0.0718550643873406,0.04306858157895094,0.02618809628716913,0.01464844399331226,0.007256566622512352,-0.000574424994740502
2,4,2,1,96000,5903,38442,6756,6756,96000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3700861948177297,0.2532757147422744,0.164837152546029,0.1112353614887486,0.07237331086689809,0.05089231254245574,0.03234969569164905,0.02411849533263469,0.01624484588444157
2,4,2,2,96000,6027,38539,6883,6883,96000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3700861948177297,0.2479099992201477,0.1684659068021256,0.1124123360448802,0.07241320475389414,0.04877901812550092,0.03573891685599623,0.02411271222754414,0.0173794578773961
2,4,2,3,96000,5953,38619,6802,6802,134619,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3700861948177297,0.2543542465681698,0.1706463030657882,0.1111786718264205,0.07511951051883732,0.0520925024968735,0.0329124574507582,0.02303485697506045,0.01375018546176052
2,4,2,4,0,0,38214,0,0,38214,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3700861948177297,0.2455122470775418,0.1624667684948669,0.110925180192558,0.07758902595830616,0.05383563095796912,0.03741582974777492,0.02390831508721438,0.01849255504697786


==> anc/evidence/relaxation_seed_groups/40.csv <==
4,8,0,0,1152000,0,88723,0,0,1152000,73836,13929.96890504904,1.332267629550188e-15,6.106226635438361e-16,0.4869607117320094,0.3170238336076213,0.2066162757411329,0.1317648198684102,0.0878653673395853,0.05791481894178699,0.03490832258643932,0.02551173460000634,0.01681735430528356
4,8,0,1,1152000,4027,87863,4194,1832,1152000,73086,13737.1312704457,1.443289932012704e-15,6.453171330633722e-16,0.4869607117320094,0.3231171099704221,0.2129426438316373,0.1434829613015847,0.09782842590127476,0.06518459571720095,0.04312221757939114,0.0274855151242801,0.01972352108513626
4,8,0,2,1152000,3857,88672,3992,1833,2304000,73852,13910.69693559821,1.554312234475219e-15,5.828670879282072e-16,0.4869607117320094,0.3200193663707388,0.2108508823346059,0.1394536529205482,0.09265145726197653,0.06106641521972238,0.0424511585356432,0.02916795540091542,0.01850010227130276
4,8,0,3,1152000,3826,87703,3939,1788,2508567,73169,13820.9006533054,1.77635683940025e-15,6.661338147750939e-16,0.4869607117320094,0.3223469231455519,0.2107417319343425,0.1389659035070886,0.09298130664018733,0.06006033553270666,0.03792310741120321,0.02522265908025003,0.01768361535492877
4,8,0,4,0,0,88291,0,0,162607,0,0,1.332267629550188e-15,5.967448757360216e-16,0.4869607117320094,0.3236855913944779,0.2158509256402217,0.1405959863744766,0.09570577283512424,0.06475127824055965,0.04316334548159577,0.02737144462653539,0.01587447559668762
4,8,1,0,576000,0,88496,0,0,576000,73637,13942.41448494452,1.77635683940025e-15,6.38378239159465e-16,0.4869607117320094,0.3097650136152295,0.1971550899947563,0.1246987860756763,0.07808320168211229,0.05038643195475846,0.03165865223187106,0.01864295328539799,0.01060182167409388
4,8,1,1,576000,7788,88389,8440,3633,576000,73606,13716.114893111,1.443289932012704e-15,6.800116025829084e-16,0.4869607117320094,0.3259799789745336,0.2165065948440784,0.1425771648112364,0.09680508550151323,0.06468186964099368,0.04081138095845698,0.02851225536945328,0.0167735343200484
4,8,1,2,576000,7141,88352,7669,3535,1152000,73643,13866.75213580902,1.77635683940025e-15,6.245004513516506e-16,0.4869607117320094,0.32579048445835,0.2141532533540864,0.1429174010197135,0.09585070149765494,0.0642232188268943,0.04207122372630962,0.03104529039396048,0.02032815749195675
4,8,1,3,576000,7289,88185,7830,3711,1357880,73464,13885.84552418717,1.554312234475219e-15,6.661338147750939e-16,0.4869607117320094,0.3226938131870908,0.2146599664216795,0.1426189314927646,0.09520291060046422,0.06305738753581006,0.04055072147211374,0.02610351411855134,0.01859635724359313
4,8,1,4,0,0,88636,0,0,163132,0,0,1.332267629550188e-15,6.661338147750939e-16,0.4869607117320094,0.3209349554162906,0.2110989874301402,0.1400346427267756,0.09370255120173389,0.06138999709501953,0.03956995338930963,0.02603347191513217,0.01462746602924325
4,8,2,0,288000,0,88301,0,0,288000,73732,13966.61980412895,1.554312234475219e-15,6.106226635438361e-16,0.4869607117320094,0.2981385141013847,0.1821509827748163,0.1144499855533237,0.07207102614113596,0.04005245316613258,0.02461796326836135,0.01413295862964946,0.008249107371799741
4,8,2,1,288000,13221,88508,15458,6859,288000,73531,13568.94825063953,1.332267629550188e-15,5.967448757360216e-16,0.4869607117320094,0.3294672249121411,0.2223304364671988,0.1472307356665613,0.1003707604463783,0.06875372075536743,0.0459259358672256,0.03271694059411399,0.02365170170401697
4,8,2,2,288000,12554,87865,14483,6884,576000,73142,13813.36589382732,1.332267629550188e-15,6.661338147750939e-16,0.4869607117320094,0.325663011475766,0.2146641598210368,0.142283069456218,0.09669799191339835,0.06422982653444703,0.04066933092676121,0.02356696505396907,0.01554187000096202
4,8,2,3,288000,12680,88529,14522,6764,782420,73832,13913.12588482016,1.332267629550188e-15,6.938893903907228e-16,0.4869607117320094,0.3223216104399366,0.2126081018216789,0.1370890384159043,0.08931017183675906,0.06128496248469467,0.0399135897292546,0.02998809511894901,0.02027760688215477
4,8,2,4,0,0,87866,0,0,162673,0,0,1.554312234475219e-15,6.106226635438361e-16,0.4869607117320094,0.3221854952161332,0.2127962176609312,0.140379775467148,0.09271353667791948,0.06317490688728584,0.0394814175487292,0.02778581973072037,0.0180121651179573


==> anc/evidence/relaxation_seed_groups/41.csv <==
4,9,0,0,1152000,0,88282,0,0,1152000,73672,13876.27573831549,1.554312234475219e-15,8.881784197001252e-16,0.4896608205716428,0.3146032691167585,0.2051518967191197,0.1341569766900537,0.08604776794039717,0.05801249506059051,0.03732919776813984,0.02796517953798452,0.01891618432908387
4,9,0,1,1152000,4167,87957,4323,1875,1152000,73461,13780.76023346431,1.77635683940025e-15,9.436895709313831e-16,0.4896608205716428,0.3246312059500174,0.2128663640996631,0.1409050487382018,0.0918006854096839,0.06313815191438232,0.04014253618195859,0.02692411458200982,0.019660071048368
4,9,0,2,1152000,3895,88420,4027,1920,2304000,73835,13964.91321289487,1.332267629550188e-15,9.089951014118469e-16,0.4896608205716428,0.3189746948851839,0.2118142888697974,0.1411046960656198,0.09366166243192386,0.05973736984930694,0.03810985547719187,0.0221161427634918,0.01513185954015024
4,9,0,3,1152000,3838,87493,3965,1789,2508145,72922,13804.85101470331,1.554312234475219e-15,8.326672684688674e-16,0.4896608205716428,0.3210569316056131,0.2136280827074155,0.1408322806205784,0.09414479057251253,0.06128481899220441,0.03989262697447752,0.02674545092628557,0.01861996664042027
4,9,0,4,0,0,88151,0,0,162546,0,0,1.332267629550188e-15,9.783840404509192e-16,0.4896608205716428,0.3209515854710004,0.2112056490207258,0.1393115221086979,0.09253867094949741,0.06272481932904794,0.03836640803088837,0.02487288127965687,0.01527283609781455
4,9,1,0,576000,0,87881,0,0,576000,73341,13752.42655454101,1.554312234475219e-15,8.881784197001252e-16,0.4896608205716428,0.311631153491146,0.1991173116159724,0.1299499525147311,0.08239041040241063,0.05272406343855054,0.03611103973078274,0.02562046054953483,0.01501119611941844
4,9,1,1,576000,7730,88159,8401,3603,576000,73430,13637.79162561113,1.554312234475219e-15,8.881784197001252e-16,0.4896608205716428,0.3249210572605457,0.2176939861427311,0.1442299763508303,0.09809774968254084,0.06389315674136975,0.04497263070806696,0.02891073968896419,0.01791240225236876
4,9,1,2,576000,7112,87732,7634,3575,1152000,73062,13798.64452697272,1.332267629550188e-15,9.159339953157541e-16,0.4896608205716428,0.3212092381688572,0.2115837511967703,0.1377621324741018,0.09246013849778514,0.06420042794551092,0.04313207613427045,0.02859017073309245,0.02095118355716754
4,9,1,3,576000,7359,88670,7897,3730,1358845,73879,13973.03382699284,1.443289932012704e-15,8.604228440844963e-16,0.4896608205716428,0.324901347823317,0.2159173822605519,0.1452670642686526,0.09516028654548429,0.06144436258731777,0.03790150780355277,0.02613625702209457,0.01653276279307612
4,9,1,4,0,0,87947,0,0,162827,0,0,1.77635683940025e-15,9.159339953157541e-16,0.4896608205716428,0.32263431474899,0.2143896951306396,0.1432020307092148,0.09640079089450836,0.06535502193617052,0.04639673197372676,0.02960838541979168,0.02129801227660572
4,9,2,0,288000,0,88048,0,0,288000,73282,13852.19810913668,1.554312234475219e-15,9.159339953157541e-16,0.4896608205716428,0.2984967424642039,0.1859913383559397,0.1124524549602604,0.06796509640733499,0.04275356903153844,0.02631734285355524,0.01663538681482376,0.01223216965446842
4,9,2,1,288000,13499,89380,15838,6988,288000,74334,13729.26155677478,1.332267629550188e-15,8.881784197001252e-16,0.4896608205716428,0.3340400996788866,0.2276250080781539,0.1562094476841402,0.105366305841425,0.07236927891653146,0.04834208161068715,0.03225121785151201,0.02328213513560485
4,9,2,2,288000,12421,87640,14280,6811,576000,73150,13811.49441584881,1.554312234475219e-15,8.604228440844963e-16,0.4896608205716428,0.3254267822625467,0.2167641297876466,0.1439851870048029,0.09649488442284936,0.064217876140508,0.04681964301278563,0.03350053172427356,0.02170527129738929
4,9,2,3,288000,12577,88113,14502,6883,781271,73355,13839.74764052445,1.332267629550188e-15,9.298117831235686e-16,0.4896608205716428,0.3213249145403604,0.2129392364799522,0.1402131261194036,0.09002009028931648,0.05865403806144864,0.04052306196297301,0.02534568229955393,0.01312531494703259
4,9,2,4,0,0,88803,0,0,163552,0,0,1.554312234475219e-15,8.604228440844963e-16,0.4896608205716428,0.3216964217272247,0.2119884533672905,0.1399091984737807,0.0920995527513683,0.06122971102649505,0.04314243502082536,0.02729840722960384,0.01790033767997277


==> anc/evidence/relaxation_seed_groups/42.csv <==
4,10,0,0,1152000,0,87993,0,0,1152000,73333,13771.59708077914,1.332267629550188e-15,5.551115123125783e-16,0.4903255688450754,0.317866856727484,0.2049384593089686,0.1357928802889404,0.08805240714363953,0.05825145140047545,0.04068519817029161,0.02824292115592911,0.0185880130857025
4,10,0,1,1152000,4165,88198,4354,1858,1152000,73589,13845.04331918437,1.110223024625157e-15,6.245004513516506e-16,0.4903255688450754,0.3221804530267708,0.2147447518637476,0.1460912323012743,0.09820924768590091,0.06318565303312393,0.04098241902208546,0.02758168006610794,0.0182366068472336
4,10,0,2,1152000,3814,88324,3952,1816,2304000,73448,13799.66326798165,1.332267629550188e-15,6.036837696399289e-16,0.4903255688450754,0.3225438804882866,0.210370024346365,0.1402321178958688,0.09382350261516312,0.06339875472825138,0.04293877052272531,0.02981253792749401,0.02108665447551498
4,10,0,3,1152000,3865,88109,4021,1890,2510186,73672,13953.35689758368,1.332267629550188e-15,6.38378239159465e-16,0.4903255688450754,0.3213681389636209,0.2127324904043866,0.1424623983505146,0.09585769023186565,0.06234610828037484,0.03889618136403946,0.02574724169202941,0.01756267871919189
4,10,0,4,0,0,88035,0,0,162386,0,0,1.77635683940025e-15,6.730727086790012e-16,0.4903255688450754,0.3244113877244181,0.2130410404066269,0.1410777080754236,0.09536310645862106,0.06324843435693539,0.04190437893894759,0.02831905950154353,0.01988651632386529
4,10,1,0,576000,0,88674,0,0,576000,73984,13954.49105087595,1.443289932012704e-15,6.800116025829084e-16,0.4903255688450754,0.3111179033526055,0.1992990705416451,0.1264028215742941,0.08249176283362779,0.05190484384188104,0.03235318002851971,0.02171237475995191,0.01440854007043279
4,10,1,1,576000,7631,88257,8248,3632,576000,73592,13762.69644816313,1.443289932012704e-15,6.522560269672795e-16,0.4903255688450754,0.3301882028090095,0.2235728402475263,0.1498831570588483,0.09953030180668679,0.06684648635343017,0.04639760632776477,0.03323489061150967,0.02175824405977285
4,10,1,2,576000,7095,88381,7558,3536,1152000,73686,13949.16954020713,1.554312234475219e-15,6.245004513516506e-16,0.4903255688450754,0.3212901645735872,0.2122001776431464,0.1422792464682401,0.09643930349321254,0.06533562114745099,0.04360998573412138,0.03037565645197697,0.02046251147478817
4,10,1,3,576000,7216,88537,7747,3576,1358256,73766,13991.47420576188,1.554312234475219e-15,6.245004513516506e-16,0.4903255688450754,0.3236270636243473,0.2139596569848007,0.1380501326503324,0.09491336286978286,0.0633216653445397,0.04131489594991736,0.03008946138644348,0.01871029320372664
4,10,1,4,0,0,88074,0,0,162374,0,0,1.443289932012704e-15,6.38378239159465e-16,0.4903255688450754,0.3208909291852807,0.2106445543392231,0.139004377233572,0.09192393773884737,0.05901548694451523,0.03908027446212379,0.02837113751135194,0.01812763999383812
4,10,2,0,288000,0,88157,0,0,288000,73316,13877.57317309312,1.554312234475219e-15,6.38378239159465e-16,0.4903255688450754,0.2983542598346003,0.1829436647638222,0.1135022880084685,0.07043352340458238,0.04135735708023652,0.02395148253282222,0.01541594090909084,0.008869994394554324
4,10,2,1,288000,13419,88452,15653,6797,288000,73715,13619.65900557375,1.332267629550188e-15,6.661338147750939e-16,0.4903255688450754,0.3319706721879964,0.2241658471693342,0.1509157564473657,0.1025456694215128,0.07097399927075985,0.05052754502419367,0.03309672735649929,0.02288970944718036
4,10,2,2,288000,12388,87819,14257,6642,576000,73229,13845.94227332269,1.443289932012704e-15,6.938893903907228e-16,0.4903255688450754,0.3240914461532211,0.2158898845596605,0.1414027887641784,0.09419142837499375,0.06471595725329515,0.04384198899659161,0.02854180679901377,0.01910013931614773
4,10,2,3,288000,12645,88381,14452,6691,781804,73542,13867.98505413831,1.443289932012704e-15,7.216449660063518e-16,0.4903255688450754,0.3187343876027759,0.2105454373545625,0.136710478459604,0.09226847596305776,0.06272223720971321,0.04179755137991275,0.03088360610706992,0.01996045692860004
4,10,2,4,0,0,88030,0,0,162521,0,0,1.77635683940025e-15,7.077671781985373e-16,0.4903255688450754,0.3177433882440157,0.2140503573903534,0.1437841356730621,0.0942687612147463,0.05996846287679963,0.03896764039002965,0.02723267249264917,0.01831530751532249


==> anc/evidence/relaxation_seed_groups/43.csv <==
4,11,0,0,1152000,0,88369,0,0,1152000,73470,13854.75726686226,1.332267629550188e-15,4.996003610813204e-16,0.4893719060193802,0.317274356560306,0.2083197763539244,0.1342102763016777,0.08543639413735613,0.05533527224509053,0.03395307977455838,0.02296806870458719,0.01606285525581608
4,11,0,1,1152000,4120,88402,4294,1817,1152000,73660,13791.04552750677,1.554312234475219e-15,5.551115123125783e-16,0.4893719060193802,0.3210968989693407,0.2121136974530602,0.1413060623612217,0.09675537238526208,0.06667079824958964,0.04345275830146636,0.02861469259396552,0.01846912126698214
4,11,0,2,1152000,3807,88395,3942,1837,2304000,73862,13961.59514924591,1.332267629550188e-15,5.273559366969494e-16,0.4893719060193802,0.3267359544450849,0.212549357993197,0.1397709228755503,0.09192723177912934,0.0617463394688826,0.04038499527092344,0.02617923292085064,0.01926239705810215
4,11,0,3,1152000,3884,88121,4029,1850,2509576,73472,13810.71851786867,1.554312234475219e-15,4.996003610813204e-16,0.4893719060193802,0.325671144851457,0.215645406970657,0.1398246708613934,0.09209996819120493,0.06234667394117405,0.04232896639508946,0.0297761406362762,0.01867727204821183
4,11,0,4,0,0,88482,0,0,163260,0,0,1.332267629550188e-15,4.996003610813204e-16,0.4893719060193802,0.3234140665212127,0.2155308341923818,0.1449598363053378,0.09785884785233738,0.06584564079802105,0.04330870039016164,0.02813503287780071,0.01926177874685076
4,11,1,0,576000,0,88242,0,0,576000,73810,13896.78305913935,1.332267629550188e-15,5.551115123125783e-16,0.4893719060193802,0.3134510190384822,0.2008975784603822,0.1302571276640563,0.08355778747938654,0.05438032415220754,0.03493784401795667,0.02512674521577639,0.0172832517555955
4,11,1,1,576000,7522,87983,8154,3516,576000,73294,13637.83366200423,1.332267629550188e-15,5.551115123125783e-16,0.4893719060193802,0.3280846434889694,0.2195391867848977,0.1486351016140857,0.0980249716141206,0.06684797730756004,0.04486323397085146,0.03087323809179543,0.018643103686355
4,11,1,2,576000,7155,87394,7649,3614,1152000,72873,13728.79478619143,1.332267629550188e-15,5.551115123125783e-16,0.4893719060193802,0.3216082736855028,0.2132781504953174,0.1429139829754383,0.09462665895632286,0.06460938230588521,0.04391298411022525,0.02937959528967339,0.01981884796288679
4,11,1,3,576000,7199,88187,7717,3506,1357849,73586,13817.35016015939,1.443289932012704e-15,5.273559366969494e-16,0.4893719060193802,0.3193733022877461,0.2077613809656227,0.1380558720483619,0.09135849519796166,0.06137480841788846,0.04091950116876629,0.02851772900421916,0.02381237228818295
4,11,1,4,0,0,88260,0,0,162729,0,0,1.443289932012704e-15,4.718447854656915e-16,0.4893719060193802,0.3223288939813401,0.2123904945884296,0.1406919191994137,0.09704545751766731,0.06433211978481054,0.04141989524719237,0.02678141555531008,0.01924457736174344
4,11,2,0,288000,0,88200,0,0,288000,73357,13796.30579429058,1.332267629550188e-15,4.996003610813204e-16,0.4893719060193802,0.3024487441055843,0.1824613319364301,0.1141721198162673,0.07274337117666604,0.04506042277818523,0.02737141206339224,0.01960447906203008,0.01150819936851863
4,11,2,1,288000,12986,87673,15142,6618,288000,72868,13463.30076831862,1.554312234475219e-15,5.551115123125783e-16,0.4893719060193802,0.335343484286909,0.230858495083504,0.1589585243408925,0.1089007843128448,0.07425509772969026,0.05188842694942055,0.03621245172425494,0.02390912619974681
4,11,2,2,288000,12482,87881,14310,6744,576000,73120,13680.10647783335,1.554312234475219e-15,5.551115123125783e-16,0.4893719060193802,0.3214418907994676,0.214608387420395,0.1426046201417233,0.09146827932857028,0.05886864432532971,0.04034592637912466,0.0280691655814946,0.02164688419531212
4,11,2,3,288000,12728,88172,14604,6700,781683,73456,13822.49081895833,1.554312234475219e-15,5.273559366969494e-16,0.4893719060193802,0.3229273123034503,0.2145560826606236,0.1433940733508804,0.09621633726650546,0.06490847104890246,0.04329200609286667,0.02892248529504474,0.02197175408208863
4,11,2,4,0,0,88452,0,0,162794,0,0,1.443289932012704e-15,4.718447854656915e-16,0.4893719060193802,0.318597755550967,0.2099629203803431,0.1415122783770247,0.09365361753098386,0.06319727941137385,0.04313030241227146,0.02790116574657624,0.02141325480572327


==> anc/evidence/relaxation_seed_groups/44.csv <==
4,12,0,0,1152000,0,88014,0,0,1152000,73264,13780.93872683209,1.332267629550188e-15,4.440892098500626e-16,0.4870801401841943,0.3125644171416149,0.2051631998375999,0.1338474459248093,0.08651800035130161,0.05646215470303333,0.03887990548197805,0.02676092826007228,0.01912156911481569
4,12,0,1,1152000,3971,87425,4142,1763,1152000,72922,13682.8319314293,1.554312234475219e-15,4.163336342344337e-16,0.4870801401841943,0.3226856393423294,0.2122458423861459,0.1401160855113447,0.09289161526442334,0.06353573347236723,0.04304494890911394,0.02777306883134189,0.0194171408347853
4,12,0,2,1152000,3951,88413,4097,1944,2304000,73585,13854.59565867849,1.332267629550188e-15,4.718447854656915e-16,0.4870801401841943,0.3215590568611571,0.2105667673303596,0.1391729414916398,0.09105113040843815,0.06100029663274204,0.04023938693373073,0.02706726134410795,0.02183346723387754
4,12,0,3,1152000,3849,88119,4008,1844,2509798,73422,13861.54028153144,1.332267629550188e-15,4.440892098500626e-16,0.4870801401841943,0.3201154694441117,0.2120000362433273,0.1405867512499588,0.09391019929462899,0.06376770780954416,0.04050525825091565,0.02773705609601183,0.01952175741381311
4,12,0,4,0,0,88509,0,0,163073,0,0,1.332267629550188e-15,4.440892098500626e-16,0.4870801401841943,0.3219933441238987,0.2134779010709405,0.1396858732161633,0.09367161622178011,0.06122966271841671,0.04150349147982632,0.02702869914382712,0.02026500244593954
4,12,1,0,576000,0,88465,0,0,576000,73975,14029.73900280275,1.332267629550188e-15,4.996003610813204e-16,0.4870801401841943,0.3079091337234882,0.1958756609233667,0.125672075818249,0.08130995361648057,0.0520654277629343,0.03270099800087717,0.02516912870968211,0.0185521055582177
4,12,1,1,576000,7434,88067,8085,3431,576000,73287,13585.6745646566,1.332267629550188e-15,4.440892098500626e-16,0.4870801401841943,0.3267583111472265,0.2173306338336024,0.1446258572780587,0.0968553208305185,0.06421697929890965,0.04462913804267514,0.03140281439122045,0.02200530576517654
4,12,1,2,576000,7177,88279,7714,3561,1152000,73662,13871.56138630877,1.665334536937735e-15,4.85722573273506e-16,0.4870801401841943,0.3172832151921873,0.2104316408893683,0.1404165125170792,0.09380445753906565,0.0634924892684078,0.04217413665450329,0.0276814213605759,0.01802643530763313
4,12,1,3,576000,7216,88129,7719,3550,1357707,73489,13849.82816936588,1.332267629550188e-15,4.440892098500626e-16,0.4870801401841943,0.3191868781162676,0.2057548099481561,0.1381348635922434,0.09263178781886569,0.06114278155775337,0.03909122440970009,0.02463628619457935,0.01844543948278024
4,12,1,4,0,0,88411,0,0,163474,0,0,1.332267629550188e-15,4.996003610813204e-16,0.4870801401841943,0.3186850112265151,0.2096757994762921,0.1421130830759658,0.09205095998693753,0.06290887085888072,0.04312447616020409,0.02919944890021696,0.02026780578648728
4,12,2,0,288000,0,88159,0,0,288000,73457,13973.48635236284,1.332267629550188e-15,4.163336342344337e-16,0.4870801401841943,0.2988333272924364,0.1828442253227463,0.1120543962624768,0.07095463683062374,0.04381315729862329,0.0267665746473555,0.01565276017291765,0.01207389717276546
4,12,2,1,288000,13181,88114,15385,6743,288000,73383,13535.1999177485,1.332267629550188e-15,5.273559366969494e-16,0.4870801401841943,0.3348814935413709,0.2263061252046556,0.1514958563448507,0.1045010097764442,0.07318353375729403,0.05254584806032216,0.03666648154032882,0.02714514344550442
4,12,2,2,288000,12608,88447,14502,6902,576000,73918,13959.99886834472,1.443289932012704e-15,4.787836793695988e-16,0.4870801401841943,0.3212307022881983,0.2090341954389837,0.1410597396841201,0.09314635227650968,0.06309332613244258,0.04346784432561582,0.02797670206348868,0.01804147851753776
4,12,2,3,288000,12653,88110,14519,6778,781211,73291,13883.21818885234,1.443289932012704e-15,4.996003610813204e-16,0.4870801401841943,0.3223595786083152,0.2135994238500735,0.1431203454506477,0.09479608866266165,0.0611156345678093,0.04039802412337818,0.02754066621023856,0.01847431939240761
4,12,2,4,0,0,88291,0,0,162639,0,0,1.554312234475219e-15,4.996003610813204e-16,0.4870801401841943,0.3237763675158013,0.2150116988404555,0.1425309962953153,0.09195084696981329,0.06020947419201257,0.0428074554148651,0.02778496929848241,0.01872352862048357


==> anc/evidence/relaxation_seed_groups/45.csv <==
4,13,0,0,1152000,0,88404,0,0,1152000,73642,13817.18496524916,1.554312234475219e-15,5.689893001203927e-16,0.4886857975214615,0.3175361394824831,0.2047886807656413,0.1348937115188557,0.08906169577858579,0.0585339117709339,0.03977291888068376,0.02579204395484972,0.01540113810238155
4,13,0,1,1152000,4131,88873,4277,1867,1152000,74109,13919.91991397996,1.332267629550188e-15,4.996003610813204e-16,0.4886857975214615,0.3232542472986421,0.216557773734267,0.1443691370417554,0.0947397206961558,0.0605379567967104,0.03815900546290924,0.02412273344279282,0.01659034244123097
4,13,0,2,1152000,3883,88389,4028,1773,2304000,73613,13878.13622361267,1.554312234475219e-15,5.273559366969494e-16,0.4886857975214615,0.3282771000039936,0.2146632106062791,0.1406103645777787,0.09302900666687183,0.06258382291778693,0.03992385459288699,0.02696582734649416,0.01886593901272235
4,13,0,3,1152000,3858,88487,4007,1878,2510721,73870,13948.83032945016,1.554312234475219e-15,5.551115123125783e-16,0.4886857975214615,0.3190699964531179,0.2099671211640927,0.1393696277074738,0.09078281439323607,0.05916347871794524,0.03956677954205847,0.02653892304687949,0.0168680014415157
4,13,0,4,0,0,88537,0,0,163288,0,0,1.443289932012704e-15,5.689893001203927e-16,0.4886857975214615,0.3188844639802908,0.210914986697765,0.1380117078557358,0.09175096741024605,0.06257113928803383,0.03953290514888921,0.02615049552697929,0.01568280120951715
4,13,1,0,576000,0,88345,0,0,576000,73732,13932.67034751193,1.77635683940025e-15,5.273559366969494e-16,0.4886857975214615,0.3090411266052192,0.2013674935889931,0.1286725564094479,0.08038243882648483,0.05112375802449616,0.03411001778105099,0.02168282801538115,0.0132087870488823
4,13,1,1,576000,7635,88968,8276,3602,576000,74054,13784.98526186013,1.554312234475219e-15,4.440892098500626e-16,0.4886857975214615,0.3268913567417079,0.2168645678409563,0.1451473961136242,0.09813717407947578,0.06329001726567478,0.04349259386330669,0.0261942844812162,0.01698964630966237
4,13,1,2,576000,7106,87790,7591,3462,1152000,73153,13811.30254704956,1.332267629550188e-15,5.551115123125783e-16,0.4886857975214615,0.3195753080645257,0.2135629400189844,0.1415630631257328,0.09422190011033359,0.0626451602552877,0.0432827635759889,0.02881222698428071,0.02168297935914401
4,13,1,3,576000,7274,88853,7776,3620,1359384,73982,13961.24905488215,1.554312234475219e-15,5.828670879282072e-16,0.4886857975214615,0.3175913235153644,0.2080630882047678,0.1344823545954367,0.09135446698058816,0.06017790666872817,0.04017027054773252,0.02799694329908063,0.0194020791966076
4,13,1,4,0,0,88179,0,0,162891,0,0,1.443289932012704e-15,5.551115123125783e-16,0.4886857975214615,0.3207021805620046,0.2104936496152428,0.1399607809522088,0.09349882797779101,0.06409008238869542,0.04043925536328356,0.02475868020855016,0.01684388886818907
4,13,2,0,288000,0,88121,0,0,288000,73437,13931.57423176078,1.443289932012704e-15,4.996003610813204e-16,0.4886857975214615,0.2965665281252464,0.1807266877358541,0.110698709398303,0.06714050717372948,0.04176941104032336,0.02665421540498365,0.01772246797494154,0.01193251456952932
4,13,2,1,288000,13193,88372,15477,6846,288000,73734,13571.51137114705,1.77635683940025e-15,5.551115123125783e-16,0.4886857975214615,0.3262344753582901,0.2221115505041983,0.1534384636109246,0.1069528730614814,0.07322878069174703,0.05055526751589719,0.03665324063680569,0.02512028898946786
4,13,2,2,288000,12472,88229,14434,6688,576000,73597,13952.05685078703,1.443289932012704e-15,4.996003610813204e-16,0.4886857975214615,0.3281990454805952,0.2192904632864376,0.145458139973638,0.09731889358524205,0.06648437892261397,0.04423608736548524,0.02990689109132232,0.01837934260879242
4,13,2,3,288000,12447,87941,14242,6638,780849,73151,13799.17006803827,1.665334536937735e-15,4.996003610813204e-16,0.4886857975214615,0.3226878177277819,0.2130561454939145,0.1387156439189539,0.09446349790073685,0.06348121647904381,0.04395941124892383,0.02944017603816365,0.02041136030650868
4,13,2,4,0,0,88212,0,0,163052,0,0,1.77635683940025e-15,5.134781488891349e-16,0.4886857975214615,0.3186471893163034,0.2103517994490374,0.1413185981478072,0.09296467354356169,0.05927453639941243,0.03973709324144,0.02440530786828055,0.01700338372635722


==> anc/evidence/relaxation_seed_groups/46.csv <==
4,14,0,0,1152000,0,88524,0,0,1152000,73779,13871.8606224556,1.332267629550188e-15,5.967448757360216e-16,0.4916678113375169,0.313106194652797,0.2039548859736291,0.1347789933033659,0.09029102099847205,0.05748966000281747,0.03591220899476401,0.02234645600069985,0.01426700516741229
4,14,0,1,1152000,4192,88603,4364,1871,1152000,73802,13821.06062991373,1.332267629550188e-15,5.551115123125783e-16,0.4916678113375169,0.3225053345123634,0.2142836602769225,0.1438179343463913,0.09564243071814008,0.06405625434112933,0.0445973431511897,0.03011726255978573,0.0218413939312719
4,14,0,2,1152000,3798,88061,3944,1827,2304000,73418,13883.80163700631,1.554312234475219e-15,4.996003610813204e-16,0.4916678113375169,0.3233871099790205,0.2145682568981774,0.1412446611232361,0.0939792647583281,0.0621467740615053,0.0405087815673171,0.02689180648940213,0.01582201205890517
4,14,0,3,1152000,3844,87672,3984,1811,2508988,73091,13787.52915796088,1.332267629550188e-15,5.689893001203927e-16,0.4916678113375169,0.3224693883139096,0.2120202740018746,0.1424843942865266,0.09572936441422707,0.06066821920631608,0.04096117684691037,0.02736639509993308,0.01851282386672701
4,14,0,4,0,0,88475,0,0,162936,0,0,1.554312234475219e-15,5.828670879282072e-16,0.4916678113375169,0.3214511603479148,0.2119440588663515,0.1425011116817707,0.09512720194620156,0.06376526943775734,0.04123709116807383,0.02558097990340524,0.01680070960252718
4,14,1,0,576000,0,88132,0,0,576000,73485,13843.81771922972,1.332267629550188e-15,5.551115123125783e-16,0.4916678113375169,0.3129536426042419,0.1998341202120243,0.1265419677285064,0.08175865631541861,0.05479728592782085,0.03225300061290346,0.02059402274022205,0.01391776846322344
4,14,1,1,576000,7552,88517,8212,3514,576000,73749,13771.48047833269,1.332267629550188e-15,5.551115123125783e-16,0.4916678113375169,0.3244494936839313,0.2171227289688603,0.1439874693781393,0.09932575185016199,0.06706424251801213,0.04818637081626324,0.03036857247760073,0.02030231284017192
4,14,1,2,576000,7090,87651,7603,3507,1152000,73096,13768.34793550635,1.554312234475219e-15,5.828670879282072e-16,0.4916678113375169,0.3260575283368164,0.2157263406136957,0.1455445104936916,0.09479627757129011,0.06179098941274365,0.04237464857665386,0.02858505222436283,0.02099305680850682
4,14,1,3,576000,7216,87798,7728,3617,1356622,73122,13728.02106658889,1.554312234475219e-15,5.759281940243e-16,0.4916678113375169,0.3254770950741512,0.2185064141166142,0.1435767536259358,0.09214615323932376,0.06313288905830984,0.04068304509709683,0.02969484682590198,0.02107677739402987
4,14,1,4,0,0,88210,0,0,162934,0,0,1.332267629550188e-15,6.38378239159465e-16,0.4916678113375169,0.3229417089685113,0.2107235089389449,0.1428563482533712,0.09524654000193236,0.06375432270142536,0.04227311250089344,0.02812093222990715,0.02151397145727537
4,14,2,0,288000,0,87966,0,0,288000,73317,13907.73302000738,1.554312234475219e-15,6.140921104957897e-16,0.4916678113375169,0.3023173128692753,0.1858280963977789,0.1150160664458931,0.07315343004987637,0.04612354745103075,0.03018069757733109,0.01719353234683037,0.01073769761419071
4,14,2,1,288000,13318,88609,15592,6884,288000,73828,13722.9231574227,1.332267629550188e-15,7.008282842946301e-16,0.4916678113375169,0.3310899589750825,0.2222887335878491,0.1530038934830585,0.1027582313971307,0.06849276359543761,0.04639992789572731,0.03103731322605299,0.0192615719389454
4,14,2,2,288000,12532,88487,14392,6667,576000,73558,13875.78875737482,1.443289932012704e-15,6.106226635438361e-16,0.4916678113375169,0.3258904234792027,0.2134203294615565,0.1427779212898128,0.09710439138424826,0.06604063813776991,0.04234171759879685,0.0269658017127732,0.01604034005317453
4,14,2,3,288000,12600,88460,14430,6674,782106,73529,13997.09178299272,1.332267629550188e-15,5.273559366969494e-16,0.4916678113375169,0.321374385362878,0.2146422632728268,0.1421624970570857,0.09564837857234963,0.06344189662935477,0.04356363749091385,0.02973411618033243,0.02082934348145914
4,14,2,4,0,0,88714,0,0,162953,0,0,1.554312234475219e-15,6.314393452555578e-16,0.4916678113375169,0.3229224427507283,0.2125323109849229,0.1409623884163762,0.09186369331707456,0.06202700305786835,0.04061072038517128,0.02627303509767772,0.01905011247693617


==> anc/evidence/relaxation_seed_groups/47.csv <==
4,15,0,0,1152000,0,88738,0,0,1152000,74024,14036.51942673995,1.332267629550188e-15,7.771561172376096e-16,0.489634270677372,0.3177477589128886,0.2063721556276773,0.1334274565737645,0.08784806102369001,0.05400111065064203,0.03479083197168593,0.02161895665605271,0.01472120899366244
4,15,0,1,1152000,3953,87507,4103,1691,1152000,73067,13614.84910656256,1.554312234475219e-15,8.049116928532385e-16,0.489634270677372,0.3237743118398265,0.212300977137692,0.1414126096572071,0.09000897560112681,0.05882592387238526,0.03951976534940523,0.02641172139240033,0.02177802763614387
4,15,0,2,1152000,3848,88533,3988,1809,2304000,73685,13826.69849484474,1.332267629550188e-15,8.326672684688674e-16,0.489634270677372,0.323910955302016,0.2114911478113405,0.1407715805257795,0.09378082998748069,0.06210493823390756,0.04373535115875821,0.03172047627821196,0.01750633666499019
4,15,0,3,1152000,3914,89053,4050,1932,2511960,74307,13975.20120663355,1.554312234475219e-15,8.326672684688674e-16,0.489634270677372,0.3231156695553197,0.2115925714479112,0.1399570668958561,0.09211233112854826,0.06244567119815304,0.0404695940572527,0.0283146664058306,0.01902586269468283
4,15,0,4,0,0,87825,0,0,162387,0,0,1.554312234475219e-15,7.216449660063518e-16,0.489634270677372,0.3185767822442601,0.2075826242966196,0.1391636865466779,0.0918341636452915,0.06174067450008877,0.04163804088104741,0.02683099501097236,0.01873027434731686
4,15,1,0,576000,0,88405,0,0,576000,73649,13878.80481249334,1.554312234475219e-15,7.355227538141662e-16,0.489634270677372,0.3150394380971592,0.1981059848348512,0.1263102685543018,0.08172189176503665,0.0532130128640127,0.03359800840360795,0.02013033765429039,0.01448291607502197
4,15,1,1,576000,7661,88439,8298,3637,576000,73618,13720.20336444024,1.332267629550188e-15,7.077671781985373e-16,0.489634270677372,0.3265584316284673,0.2156745183667746,0.1457366312387858,0.09750471751715187,0.06371862104552031,0.04396566999042336,0.02757069117194447,0.01913592425547811
4,15,1,2,576000,7186,88178,7702,3549,1152000,73465,13839.41953160717,1.332267629550188e-15,6.938893903907228e-16,0.489634270677372,0.3187835559504619,0.2135455460348473,0.141825058304059,0.09096981759825559,0.05974798893935591,0.04036166122722841,0.02959310540207681,0.01724290062327279
4,15,1,3,576000,7188,88134,7758,3530,1357558,73322,13822.98588385294,1.332267629550188e-15,7.216449660063518e-16,0.489634270677372,0.322024107037257,0.2119299203544598,0.1422123968928644,0.09459299046791095,0.06434869554889408,0.04324441451742378,0.02956301052489682,0.02149705003107326
4,15,1,4,0,0,88503,0,0,163628,0,0,1.332267629550188e-15,7.91033905045424e-16,0.489634270677372,0.3235928726174532,0.2128984480881056,0.1431122527440979,0.09696788818091938,0.06502132264738988,0.04335721750872663,0.02730142026855029,0.01931051379011838
4,15,2,0,288000,0,88459,0,0,288000,73581,13950.01422373267,1.443289932012704e-15,7.216449660063518e-16,0.489634270677372,0.2964901569563525,0.1825741201150928,0.115822328318295,0.0751051857231828,0.04587353153169838,0.02893133868551884,0.01596894237453487,0.007571185443244976
4,15,2,1,288000,13200,88489,15391,6670,288000,73672,13610.41773812639,1.443289932012704e-15,7.459310946700271e-16,0.489634270677372,0.3327060887166189,0.2262319183620313,0.1510026727121231,0.1020994422899583,0.06990966509038174,0.04931922512097966,0.03201085285529442,0.0208377459543772
4,15,2,2,288000,12290,87568,14189,6651,576000,72952,13764.84298351711,1.554312234475219e-15,7.771561172376096e-16,0.489634270677372,0.3267544031744736,0.2185905023395613,0.1471715315999575,0.09860841355617893,0.06952662148403675,0.04615363893896644,0.03284423357835408,0.02244734849054397
4,15,2,3,288000,12604,88116,14470,6741,781464,73244,13833.89377802346,1.443289932012704e-15,7.494005416219807e-16,0.489634270677372,0.3202626933738285,0.2116308365516144,0.1412581326837639,0.0951996670904155,0.06553898429623577,0.04351567204288761,0.03066414593765014,0.022178864007605
4,15,2,4,0,0,88462,0,0,162995,0,0,1.443289932012704e-15,7.216449660063518e-16,0.489634270677372,0.3230722426142627,0.2137984801066125,0.1418321606444775,0.09236891806503536,0.06167705064249097,0.04145998823471037,0.02736196812883694,0.01706738650938465


==> anc/evidence/relaxation_seed_groups/5.csv <==
2,5,0,0,384000,0,38497,0,0,384000,0,0,1.554312234475219e-15,2.664535259100376e-15,0.3727150231766495,0.2405870130162457,0.1554321496051802,0.09909409409881179,0.06697691847868002,0.04783735497241643,0.0285603949361232,0.01879381791319567,0.01419790382972328
2,5,0,1,384000,1845,38354,1915,1915,384000,0,0,1.554312234475219e-15,2.664535259100376e-15,0.3727150231766495,0.2530654341003127,0.1690739041682512,0.1073453790436659,0.07346233683262392,0.04949524443841267,0.03511494966752777,0.02562574886279901,0.01792119001539398
2,5,0,2,384000,1857,38486,1915,1915,384000,0,0,1.665334536937735e-15,2.664535259100376e-15,0.3727150231766495,0.2504378769320681,0.167381143422183,0.1097123978969512,0.07450054567364883,0.04819467572704174,0.03112707253076351,0.02120330351412815,0.01254160638736987
2,5,0,3,384000,1803,38166,1858,1858,422166,0,0,1.77635683940025e-15,2.664535259100376e-15,0.3727150231766495,0.2498125158043212,0.1715198395370118,0.1181630813176144,0.0783122282416694,0.05673560238922819,0.03500077531046488,0.02089055446489316,0.0128934149920431
2,5,0,4,0,0,38029,0,0,38029,0,0,1.77635683940025e-15,2.664535259100376e-15,0.3727150231766495,0.2495989890449092,0.1682335964073864,0.1156884412770045,0.07741557054664144,0.05290217646120007,0.03396730698361888,0.02575121801808587,0.01545938338049896
2,5,1,0,192000,0,37970,0,0,192000,0,0,1.554312234475219e-15,2.650657471292561e-15,0.3727150231766495,0.2426215951423427,0.1601401490956093,0.106349909993491,0.06999312958775883,0.04779690293056452,0.03216908911511673,0.0219050889179383,0.01301611812976158
2,5,1,1,192000,3264,38322,3492,3492,192000,0,0,1.665334536937735e-15,2.664535259100376e-15,0.3727150231766495,0.2503171009829864,0.1667541879574629,0.1147567908288521,0.08159959578383126,0.05369862576981462,0.03913410635871298,0.02770266259529538,0.01948193972586344
2,5,1,2,192000,3273,38250,3483,3483,192000,0,0,1.77635683940025e-15,2.664535259100376e-15,0.3727150231766495,0.2498284193907336,0.1717356486262625,0.116455231478029,0.07836637930492574,0.05088761045643132,0.03383687609803608,0.02500514725577599,0.01340296164425373
2,5,1,3,192000,3267,37954,3500,3500,229954,0,0,1.77635683940025e-15,2.664535259100376e-15,0.3727150231766495,0.2525008350859468,0.1645084943042207,0.1110908740632845,0.07698038394426091,0.05540872259913129,0.03566979348480914,0.02643586154613464,0.01999685621261857
2,5,1,4,0,0,38405,0,0,38405,0,0,1.887379141862766e-15,2.664535259100376e-15,0.3727150231766495,0.2533388269179627,0.1742313131741899,0.1130412078733166,0.07668331039268325,0.05431960485115477,0.03598122067453316,0.02440224024591118,0.01655348018376709
2,5,2,0,96000,0,38568,0,0,96000,0,0,1.554312234475219e-15,2.664535259100376e-15,0.3727150231766495,0.2242774719136414,0.1382229716239328,0.0831834799529136,0.05300599232167524,0.03134310609688126,0.0199664770915956,0.01319093782970865,0.003248289819424092
2,5,2,1,96000,6083,38629,6948,6948,96000,0,0,1.77635683940025e-15,2.664535259100376e-15,0.3727150231766495,0.2500532417300995,0.1683500451591144,0.1079931217624915,0.07112617741288317,0.0496826874219495,0.03185138213078667,0.02312040122710781,0.01230020742185318
2,5,2,2,96000,5947,38529,6824,6824,96000,0,0,1.77635683940025e-15,2.664535259100376e-15,0.3727150231766495,0.2477907471988869,0.1666404756657551,0.1070730022115068,0.07274487230920756,0.04695343214742461,0.03077094087131539,0.02094265415236748,0.01194537112869033
2,5,2,3,96000,5897,38329,6741,6741,134329,0,0,1.887379141862766e-15,2.664535259100376e-15,0.3727150231766495,0.2498870311513191,0.1672164592672549,0.1112899937107327,0.07488503796268654,0.04873338088066779,0.03515374077891362,0.02091487859484104,0.01429669001430089
2,5,2,4,0,0,37965,0,0,37965,0,0,1.77635683940025e-15,2.664535259100376e-15,0.3727150231766495,0.2513767712983679,0.1671352356322668,0.1120730532778201,0.07579004636425385,0.05082909749019376,0.03767791304121542,0.02548705934838289,0.01359533717719741


==> anc/evidence/relaxation_seed_groups/6.csv <==
2,6,0,0,384000,0,38144,0,0,384000,0,0,1.77635683940025e-15,2.109423746787797e-15,0.3707629498959523,0.2473256098126792,0.1601417628503628,0.107069121857651,0.07262909918587622,0.04860397918903828,0.03265592954110261,0.02385024292624855,0.01365993601678353
2,6,0,1,384000,1820,38631,1882,1882,384000,0,0,1.665334536937735e-15,2.109423746787797e-15,0.3707629498959523,0.2479617494457319,0.1632795708382057,0.1092482151892472,0.07561546650357788,0.05239022083467412,0.03559695041766917,0.02418258208247456,0.01295934884151607
2,6,0,2,384000,1747,38208,1806,1806,384000,0,0,1.77635683940025e-15,2.109423746787797e-15,0.3707629498959523,0.2454506079691111,0.1628212858412011,0.1076363786238964,0.07152642292566773,0.04871510381391154,0.03208588642513539,0.0204192140723594,0.01620816763948935
2,6,0,3,384000,1800,38220,1862,1862,422220,0,0,1.665334536937735e-15,2.109423746787797e-15,0.3707629498959523,0.2463735865931461,0.1663717939613233,0.1139282636867535,0.07886174651321072,0.04755655782774303,0.02992609635978281,0.0190295568384082,0.01117560560383521
2,6,0,4,0,0,38177,0,0,38177,0,0,1.77635683940025e-15,2.109423746787797e-15,0.3707629498959523,0.2505825280072525,0.1639171403381193,0.1081161267066292,0.07083706327284098,0.04652250959943367,0.02840631028325447,0.01974105490413921,0.01388581219716612
2,6,1,0,192000,0,38494,0,0,192000,0,0,1.554312234475219e-15,2.164934898019055e-15,0.3707629498959523,0.2397262764097489,0.1522907854609416,0.1015554618209726,0.06499182185425212,0.04115976049938239,0.02521088046291487,0.01803396355142982,0.01067970744090406
2,6,1,1,192000,3345,38034,3586,3586,192000,0,0,1.554312234475219e-15,2.109423746787797e-15,0.3707629498959523,0.2504656836999121,0.1666936021423015,0.1074561806574945,0.07140528488966988,0.04831145944009022,0.0333431320773977,0.02534447083865464,0.01397121601705744
2,6,1,2,192000,3402,38514,3601,3601,192000,0,0,1.665334536937735e-15,2.109423746787797e-15,0.3707629498959523,0.248714192220383,0.1629525000341314,0.1127263108758856,0.07454802060518188,0.05125409460390961,0.03406466247369144,0.02170215131332143,0.01390866482485278
2,6,1,3,192000,3387,38404,3608,3608,230404,0,0,1.554312234475219e-15,2.109423746787797e-15,0.3707629498959523,0.2518053929233405,0.1707870588204946,0.1128000674447868,0.07477526680977264,0.05166139997927972,0.03394973045334422,0.01872892250281552,0.01333075118216244
2,6,1,4,0,0,38362,0,0,38362,0,0,1.77635683940025e-15,2.109423746787797e-15,0.3707629498959523,0.244605218901395,0.1638502436914221,0.1095688118378001,0.07217900661902264,0.04674030117445788,0.03456027265691854,0.02031388756036097,0.01323808194455999
2,6,2,0,96000,0,38181,0,0,96000,0,0,1.665334536937735e-15,2.109423746787797e-15,0.3707629498959523,0.2251943632776965,0.1410272992949378,0.08599035856958613,0.05353069464463415,0.03294613888914256,0.01741975176185146,0.01115668520312411,0.002480160829144593
2,6,2,1,96000,5851,38104,6721,6721,96000,0,0,1.77635683940025e-15,2.109423746787797e-15,0.3707629498959523,0.2485072966661462,0.1677270834343061,0.1120610164317076,0.07533879351063077,0.04889191982630722,0.03123831572303703,0.0204508079695255,0.01288906463233036
2,6,2,2,96000,5906,38523,6715,6715,96000,0,0,1.887379141862766e-15,2.109423746787797e-15,0.3707629498959523,0.2479222007520393,0.166835884360256,0.1102730846507385,0.0735858888703279,0.04775323433096818,0.03214379908926395,0.02107514196118562,0.01291618641484828
2,6,2,3,96000,5843,38472,6678,6678,134472,0,0,1.554312234475219e-15,2.109423746787797e-15,0.3707629498959523,0.2488230286206197,0.161426287730119,0.1052356019244422,0.07085024113029821,0.04389899038334432,0.03415927576101559,0.02152347461921105,0.01665931414441983
2,6,2,4,0,0,38409,0,0,38409,0,0,1.665334536937735e-15,2.109423746787797e-15,0.3707629498959523,0.2532801722627073,0.172407633615506,0.1147364674273252,0.07830642802244085,0.05106017107210682,0.03135949260887606,0.02015397779169093,0.01428659872683596


==> anc/evidence/relaxation_seed_groups/7.csv <==
2,7,0,0,384000,0,38501,0,0,384000,0,0,1.554312234475219e-15,1.887379141862766e-15,0.3741683161490113,0.2466056927231158,0.161418497400494,0.1079813580725982,0.06881623265678441,0.0464538172917171,0.03448355691436117,0.02085416367654632,0.0155117487041532
2,7,0,1,384000,1801,38162,1870,1870,384000,0,0,1.77635683940025e-15,1.998401444325282e-15,0.3741683161490113,0.2512074339713686,0.1662162131303976,0.1085686886811539,0.06901765909155132,0.044429754076782,0.02953266670895628,0.01863988216137842,0.0119714620453018
2,7,0,2,384000,1804,38622,1868,1868,384000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3741683161490113,0.2535919996527503,0.1709443003850221,0.11067158438845,0.07122052578917551,0.04677987329184093,0.03065141855728132,0.01977647454821534,0.01598257781458244
2,7,0,3,384000,1735,37989,1790,1790,421989,0,0,1.665334536937735e-15,1.887379141862766e-15,0.3741683161490113,0.248339986997303,0.169345516135611,0.1111344594795273,0.07373375066062177,0.04799071816651788,0.0325812597922945,0.02033245615659518,0.01344691455053148
2,7,0,4,0,0,38215,0,0,38215,0,0,1.554312234475219e-15,1.998401444325282e-15,0.3741683161490113,0.2550301543524439,0.1725410755808701,0.1155599754335069,0.07669999137065246,0.0505394084721003,0.03492333277435063,0.02150305124210348,0.01398292784167893
2,7,1,0,192000,0,38532,0,0,192000,0,0,1.554312234475219e-15,1.915134717478395e-15,0.3741683161490113,0.2404426524921505,0.1507531209485908,0.09528162186490768,0.05622109819107949,0.03667147969955299,0.02390619959069726,0.01732658918774216,0.01050466304526022
2,7,1,1,192000,3370,38717,3589,3589,192000,0,0,1.77635683940025e-15,1.998401444325282e-15,0.3741683161490113,0.2472213809841411,0.1649114055895378,0.107881086750133,0.07073244392013033,0.05199047021577673,0.03640391790441963,0.0236165022771798,0.01616453321269509
2,7,1,2,192000,3293,37867,3511,3511,192000,0,0,1.665334536937735e-15,1.942890293094024e-15,0.3741683161490113,0.2559758847988825,0.1769792660989394,0.1178066724071612,0.08042285736066397,0.05437772914493506,0.03531502596479408,0.02455370338386922,0.02027442077015251
2,7,1,3,192000,3411,38735,3627,3627,230735,0,0,1.554312234475219e-15,1.998401444325282e-15,0.3741683161490113,0.2474141273553345,0.16238272421571,0.1126224680043579,0.0764429901698177,0.05254227675199676,0.03258997812767853,0.02276781645559534,0.01462954778165092
2,7,1,4,0,0,38207,0,0,38207,0,0,2.109423746787797e-15,1.998401444325282e-15,0.3741683161490113,0.2537759140669994,0.1729497614905497,0.1169262875601203,0.0788161796401807,0.05059896138189075,0.03444460167247136,0.02249710489944848,0.01660066668467628
2,7,2,0,96000,0,38324,0,0,96000,0,0,1.554312234475219e-15,1.998401444325282e-15,0.3741683161490113,0.2215918053369438,0.129512278244923,0.07830398757632849,0.05275287646076337,0.03103200897822528,0.02163032960147748,0.01217833583108504,0.006935597665980053
2,7,2,1,96000,5991,38586,6832,6832,96000,0,0,1.77635683940025e-15,1.887379141862766e-15,0.3741683161490113,0.2520962699804183,0.1656630754472699,0.1116575679819304,0.07324783128542904,0.04597496271961848,0.02838839967362908,0.01750724350918926,0.01341216101691391
2,7,2,2,96000,5827,38308,6661,6661,96000,0,0,1.554312234475219e-15,1.887379141862766e-15,0.3741683161490113,0.2527977048008579,0.1701189909198695,0.117102536911383,0.07854299324122876,0.05142806716298026,0.03619198308676427,0.0218836692951572,0.01179069338345078
2,7,2,3,96000,5970,38345,6849,6849,134345,0,0,1.77635683940025e-15,1.942890293094024e-15,0.3741683161490113,0.252971269645957,0.1650713249536851,0.115853520861562,0.07904221702608975,0.05152642138653183,0.03292088225626644,0.02347787406404414,0.01695857697150535
2,7,2,4,0,0,38225,0,0,38225,0,0,1.77635683940025e-15,1.942890293094024e-15,0.3741683161490113,0.2501375863676346,0.1662659112611957,0.1091042609184515,0.0768498187321817,0.04890329984649443,0.03375004402340465,0.02077877071229747,0.01624380206869089


==> anc/evidence/relaxation_seed_groups/8.csv <==
2,8,0,0,384000,0,38454,0,0,384000,0,0,1.443289932012704e-15,4.440892098500626e-15,0.3705357858671007,0.2452805847556906,0.1600731645255609,0.1024598181655523,0.06409357947385101,0.04087474296220454,0.02653612386326521,0.01710911600510306,0.008801292523245605
2,8,0,1,384000,1761,38471,1808,1808,384000,0,0,1.998401444325282e-15,4.440892098500626e-15,0.3705357858671007,0.2512388610105528,0.1696636505187445,0.1136548266567806,0.07636766835462208,0.05362102681237661,0.03643880043418546,0.02194341186972748,0.0161435524402835
2,8,0,2,384000,1809,38275,1864,1864,384000,0,0,1.77635683940025e-15,4.440892098500626e-15,0.3705357858671007,0.2505678496921339,0.1661799928992849,0.1105519210476137,0.07343690130630581,0.05181479741748858,0.0320825185555979,0.01857670654490818,0.01372941113901554
2,8,0,3,384000,1799,38578,1865,1865,422578,0,0,1.554312234475219e-15,4.440892098500626e-15,0.3705357858671007,0.2534856352670656,0.1646367420332168,0.1061360591745664,0.07004024076137122,0.04727207401180302,0.03163745807839096,0.02445163426409979,0.01165353813492472
2,8,0,4,0,0,38540,0,0,38540,0,0,1.554312234475219e-15,4.440892098500626e-15,0.3705357858671007,0.2455783251357762,0.1634535738041462,0.1110578496367936,0.07353438315669583,0.05312225965199711,0.03689248245385308,0.02363645798258206,0.01695589739254458
2,8,1,0,192000,0,38433,0,0,192000,0,0,1.554312234475219e-15,4.440892098500626e-15,0.3705357858671007,0.2376606833652877,0.1500904897086211,0.09815239614813513,0.06571398131519161,0.04450466376651876,0.0288041235843375,0.02003877715952536,0.01244005428560112
2,8,1,1,192000,3410,38332,3639,3639,192000,0,0,1.77635683940025e-15,4.440892098500626e-15,0.3705357858671007,0.2497491718100146,0.1664459787351467,0.1146433634470927,0.07895925206027619,0.05252889891523201,0.03416697687944144,0.01728953188684909,0.01000443314196496
2,8,1,2,192000,3212,38217,3427,3427,192000,0,0,1.665334536937735e-15,4.440892098500626e-15,0.3705357858671007,0.2479522353929373,0.1668565044495405,0.112521687066085,0.07270086937439606,0.05037526870675245,0.03265398700958669,0.01955937294260316,0.0126910169687877
2,8,1,3,192000,3406,38558,3648,3648,230558,0,0,1.887379141862766e-15,4.440892098500626e-15,0.3705357858671007,0.2488359769704407,0.1663352750810158,0.1128909204512952,0.07533809437113341,0.05382948710751399,0.03875327543630159,0.0210216234970656,0.01274963058376435
2,8,1,4,0,0,38142,0,0,38142,0,0,1.554312234475219e-15,4.440892098500626e-15,0.3705357858671007,0.2494314294322473,0.1670926877883958,0.1129094307819084,0.07472770548998008,0.05044205667184199,0.03246635973251755,0.02136232330808909,0.01066872309834275
2,8,2,0,96000,0,38611,0,0,96000,0,0,1.665334536937735e-15,4.440892098500626e-15,0.3705357858671007,0.22064189069166,0.1257987849627988,0.07439509088736986,0.04512771402709401,0.02557174484568903,0.01687787117037882,0.01321881901932573,0.01048475328211772
2,8,2,1,96000,5924,38302,6792,6792,96000,0,0,1.665334536937735e-15,4.440892098500626e-15,0.3705357858671007,0.2467403944978028,0.1672368136765632,0.1121962708871677,0.07770559582621593,0.05505240439985734,0.03706384163425879,0.01952187919155229,0.01048655570680105
2,8,2,2,96000,5901,38316,6752,6752,96000,0,0,1.77635683940025e-15,4.440892098500626e-15,0.3705357858671007,0.2509590109127063,0.1697327389642056,0.1110522673045855,0.07843390968000624,0.05436162991649068,0.03409368354094956,0.02365452968429377,0.01255285765676072
2,8,2,3,96000,5906,38638,6732,6732,134638,0,0,1.998401444325282e-15,4.440892098500626e-15,0.3705357858671007,0.2480050518325596,0.165416428620261,0.1127350959927562,0.0763456292838626,0.05267093289015288,0.0340191082502917,0.01931546514321035,0.0140693273379554
2,8,2,4,0,0,38367,0,0,38367,0,0,1.77635683940025e-15,4.440892098500626e-15,0.3705357858671007,0.2523257416847614,0.1698475424289161,0.1144110322632944,0.07634204569181632,0.04815739872146257,0.03163585781953242,0.02234255329070332,0.01223501682412468


==> anc/evidence/relaxation_seed_groups/9.csv <==
2,9,0,0,384000,0,38166,0,0,384000,0,0,1.77635683940025e-15,2.331468351712829e-15,0.3701863096891731,0.2494802461081547,0.1627370378737089,0.1083727207973362,0.07153341091792269,0.0481610193219841,0.02972811693738414,0.0189051893554481,0.01409692141219745
2,9,0,1,384000,1763,38632,1828,1828,384000,0,0,1.998401444325282e-15,2.331468351712829e-15,0.3701863096891731,0.2494187321172894,0.1662602374498525,0.1120835644933344,0.0756787220076631,0.05301907949662484,0.03920853650366427,0.02681457972815243,0.02327414857064007
2,9,0,2,384000,1787,38030,1844,1844,384000,0,0,1.554312234475219e-15,2.331468351712829e-15,0.3701863096891731,0.2514924343679273,0.1665573457276358,0.1129394255237135,0.07757669968625933,0.04979775255995804,0.03108116911676761,0.02186347713257591,0.01262110983658377
2,9,0,3,384000,1767,38086,1832,1832,422086,0,0,1.443289932012704e-15,2.331468351712829e-15,0.3701863096891731,0.251053677773235,0.1721571605376575,0.1137212458557863,0.07792624348240332,0.05413349357055401,0.04014786978750098,0.02710812519986089,0.01662865567557511
2,9,0,4,0,0,38389,0,0,38389,0,0,1.887379141862766e-15,2.331468351712829e-15,0.3701863096891731,0.2441225422863934,0.164364503047987,0.1079318181601873,0.07216731510765581,0.05022316481926253,0.03333292874995841,0.02039422509243872,0.01587160592268399
2,9,1,0,192000,0,38081,0,0,192000,0,0,1.665334536937735e-15,2.331468351712829e-15,0.3701863096891731,0.2363516742745874,0.1511075290631294,0.09774517884177368,0.06405153123497764,0.04340132052512789,0.02590251516502761,0.01527305492868972,0.01072049054630433
2,9,1,1,192000,3335,38054,3535,3535,192000,0,0,1.887379141862766e-15,2.331468351712829e-15,0.3701863096891731,0.2518581891139056,0.1685559080172301,0.1123845266095903,0.07750127603174529,0.0508209028544549,0.03551453867351347,0.02117552400855176,0.0144280825929157
2,9,1,2,192000,3395,38501,3644,3644,192000,0,0,1.77635683940025e-15,2.331468351712829e-15,0.3701863096891731,0.2498486371294468,0.1673962070010321,0.1097291835808222,0.07103859517870334,0.04770212348795231,0.03092057972849709,0.0178733583872627,0.01168871444105316
2,9,1,3,192000,3473,38794,3694,3694,230794,0,0,1.665334536937735e-15,2.331468351712829e-15,0.3701863096891731,0.246701180991733,0.1660684745259547,0.111164657949634,0.07577941455422051,0.0484891332484591,0.03456726562137306,0.0234367758967185,0.01817632582924189
2,9,1,4,0,0,38191,0,0,38191,0,0,1.554312234475219e-15,2.331468351712829e-15,0.3701863096891731,0.2493557411801827,0.1654618226751549,0.1135167909265158,0.07646960897728827,0.05432585884024595,0.03089430466598113,0.0244262510137561,0.0174297773115564
2,9,2,0,96000,0,38373,0,0,96000,0,0,1.665334536937735e-15,2.331468351712829e-15,0.3701863096891731,0.2232716008260843,0.1346902544952706,0.08265521467700626,0.04982767428466025,0.03100266261219837,0.02018114793496233,0.01597294323285179,0.01056650121002338
2,9,2,1,96000,5969,38674,6827,6827,96000,0,0,1.665334536937735e-15,2.331468351712829e-15,0.3701863096891731,0.2453970826197788,0.1621955629375888,0.1077371481792341,0.07382758442468432,0.05058413884584271,0.02945206240774178,0.01990583441825126,0.01531540104008519
2,9,2,2,96000,6004,38532,6845,6845,96000,0,0,1.554312234475219e-15,2.331468351712829e-15,0.3701863096891731,0.2455706805221704,0.1658963864442873,0.1122972470008627,0.07397676354700437,0.04802095868776961,0.03210266528879582,0.02435157774537645,0.01869037551477798
2,9,2,3,96000,5992,38423,6852,6852,134423,0,0,1.77635683940025e-15,2.331468351712829e-15,0.3701863096891731,0.2481624225599741,0.1654699935349178,0.1112769598877417,0.07239320599366908,0.04808314280805709,0.03241716674553127,0.02268240275221247,0.01327287471483874
2,9,2,4,0,0,38741,0,0,38741,0,0,1.77635683940025e-15,2.331468351712829e-15,0.3701863096891731,0.2481754511312787,0.1661022478210755,0.1113284818997341,0.07187249589260331,0.05132354156278234,0.03120314033362891,0.02052180575312837,0.01153533501284127


==> anc/evidence/shock_profiles.json <==
{
  "common_window_star": [
    210,
    3330
  ],
  "ms_per_seed": 133.09791861039326,
  "seeds_per_curve": 2,
  "cases": [
    {
      "key": "baseline_000",
      "configuration": {
        "task": 48,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_000",
      "profiles_sha256": "31987373b580b5de50ed8e9554145eda73bd438adc70839286fa3f4e58b6121d",
      "complete_sha256": "4446096c697329cee03f7f3637dbcd5cba3a71c09a24bf2927febf1e0a6d45c7",
      "metrics": {
        "case": {
          "task": 48,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 1,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_048",
        "source_verified_complete_sha256": "076cd08014b02ee428b467b5905c2a6acf02f8d4fc51b34bac75382e1600a077",
        "half_window_change_maxabs": {
          "rho": 0.06326923076923086,
          "ux": 0.08106364161631685,
          "T": 0.07374414947223817,
          "Tparallel": 0.11109256336992757,
          "Tperp": 0.06339029784118755,
          "sigma_xx": 0.08893485135415435,
          "qx": 0.2014834860367567,
          "mxxx": 0.19697815470623042,
          "mxxy": 0.1299049960559747,
          "mxyy": 0.15599127188128958,
          "myyy": 0.17244334172967563,
          "Rxx": 0.8033877110456751,
          "Rxy": 0.7678031236649705,
          "Ryy": 0.7255064859799107,
          "Delta": 2.0412408643634876,
          "F5x": 10.655717814188613,
          "F5y": 11.317922103725962,
          "mass_kinetic_flux": 0.05672545454990097,
          "momentum_kinetic_flux": 0.19760860317979478,
          "energy_kinetic_flux": 0.5945988719805104
        },
        "later_discard_change_maxabs": {
          "rho": 0.0065376354744903775,
          "ux": 0.0071781637570973444,
          "T": 0.007333099077170058,
          "Tparallel": 0.009831301045893026,
          "Tperp": 0.0060839980928086845,
          "sigma_xx": 0.011964522997523375,
          "qx": 0.029645947928430783,
          "mxxx": 0.02444431353659056,
          "mxxy": 0.019496966942205096,
          "mxyy": 0.019662227375374996,
          "myyy": 0.02437289554967512,
          "Rxx": 0.09479917803829352,
          "Rxy": 0.08234620575059735,
          "Ryy": 0.10224136971403675,
          "Delta": 0.2836649556454063,
          "F5x": 1.6193854770155873,
          "F5y": 1.511541398791821,
          "mass_kinetic_flux": 0.008347361984931911,
          "momentum_kinetic_flux": 0.02855995544918244,
          "energy_kinetic_flux": 0.0715424269150251
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.06326923076923086,
          0.08106364161631685,
          0.07374414947223817,
          0.11109256336992757,
          0.06339029784118755,
          0.08893485135415435,
          0.2014834860367567,
          0.19697815470623042,
          0.1299049960559747,
          0.15599127188128958,
          0.17244334172967563,
          0.8033877110456751,
          0.7678031236649705,
          0.7255064859799107,
          2.0412408643634876,
          10.655717814188613,
          11.317922103725962,
          0.05672545454990097,
          0.19760860317979478,
          0.5945988719805104
        ],
        "warmup_change": [
          0.0065376354744903775,
          0.0071781637570973444,
          0.007333099077170058,
          0.009831301045893026,
          0.0060839980928086845,
          0.011964522997523375,
          0.029645947928430783,
          0.02444431353659056,
          0.019496966942205096,
          0.019662227375374996,
          0.02437289554967512,
          0.09479917803829352,
          0.08234620575059735,
          0.10224136971403675,
          0.2836649556454063,
          1.6193854770155873,
          1.511541398791821,
          0.008347361984931911,
          0.02855995544918244,
          0.0715424269150251
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4628535232126076e-16,
          1.4431287063004632e-16,
          2.232702268845895e-16,
          4.1105515878559915,
          1.8776927081541173,
          4.206655766864144,
          1.9324596827196179,
          1.9550134352561568,
          7.43997250375043,
          6.305590995168633,
          3.951141356622542,
          4.244559377578033,
          6.351946751333245,
          11.605765582779423,
          4.430007150566982,
          11.909935102971088,
          6.522903749512513,
          6.860781785537466,
          25.281487884964292,
          46.05479424161765,
          16.722277725220223,
          14.539036196933,
          16.930758167982976,
          48.90408219196041,
          19.537005528507628,
          9.617486418053286,
          9.779662964136717,
          19.407909160609627,
          25.018926575187965,
          13.458397644044425,
          25.610888736103735,
          30.343361446621607,
          32.27467862572099,
          129.23193831290664
        ],
        "mean_stabilization_source35": [
          0.28970565045460434,
          0.37165660146913054,
          0.35865908292288423,
          0.6202082639475408,
          0.8998101054798073,
          0.5619637592213499,
          0.9485212703922583,
          0.7705329861108017,
          0.7496011704567889,
          2.00978935457228,
          2.8380342608086737,
          1.229801729582858,
          1.2420273705988922,
          2.76341705227127,
          1.788165871053707,
          1.0230533509430741,
          1.852476952466143,
          2.424310054233663,
          2.354053036475592,
          7.560667532960393,
          10.564192119502351,
          4.259828561257408,
          3.198895467480574,
          4.213797762428904,
          10.79179782605725,
          5.361242375187621,
          2.280177264169999,
          2.4145025086232983,
          5.477599151061637,
          5.581828115213419,
          3.1980493398921634,
          5.477198718719302,
          9.303633896627145,
          8.868747245120426,
          32.490094229282064
        ]
      }
    },
    {
      "key": "baseline_001",
      "configuration": {
        "task": 49,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_001",
      "profiles_sha256": "deee4783d2a2bcdfbabef4965fc5a17b4f828834c481b980e7d926c908d8371b",
      "complete_sha256": "e8385bdb03d5f10c2beff39416c36b0de5cd1737e904f62a49cf0557357a5127",
      "metrics": {
        "case": {
          "task": 49,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 2,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_049",
        "source_verified_complete_sha256": "c095d0051f49303fb88957aca7b3246f8efd78a83dc8420564e86aac84312eb7",
        "half_window_change_maxabs": {
          "rho": 0.05054487179487133,
          "ux": 0.05724262514096301,
          "T": 0.05543015675794716,
          "Tparallel": 0.08047955133100082,
          "Tperp": 0.05828527101490666,
          "sigma_xx": 0.1008283008603037,
          "qx": 0.21979996633430732,
          "mxxx": 0.20970817627632368,
          "mxxy": 0.14899870646874022,
          "mxyy": 0.17603234144901003,
          "myyy": 0.16606792387811253,
          "Rxx": 0.7488450191382965,
          "Rxy": 0.6475885219117228,
          "Ryy": 0.7038706865867308,
          "Delta": 2.0351561045820787,
          "F5x": 10.40389261098261,
          "F5y": 14.057885733113874,
          "mass_kinetic_flux": 0.05834946121107798,
          "momentum_kinetic_flux": 0.19893338783647607,
          "energy_kinetic_flux": 0.4431991197666978
        },
        "later_discard_change_maxabs": {
          "rho": 0.007515199577054599,
          "ux": 0.005448883166235374,
          "T": 0.00459292816521506,
          "Tparallel": 0.007710215820919908,
          "Tperp": 0.006527270668251095,
          "sigma_xx": 0.01463042383884261,
          "qx": 0.026304772261619647,
          "mxxx": 0.033960057188674675,
          "mxxy": 0.018199074303203132,
          "mxyy": 0.019406413929900876,
          "myyy": 0.025620462456193656,
          "Rxx": 0.09633786889697768,
          "Rxy": 0.11848049073975503,
          "Ryy": 0.10974279485324209,
          "Delta": 0.3145446118792563,
          "F5x": 1.605347808242655,
          "F5y": 1.671100944811656,
          "mass_kinetic_flux": 0.007939223070722257,
          "momentum_kinetic_flux": 0.0327068309102625,
          "energy_kinetic_flux": 0.07623672386847069
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.05054487179487133,
          0.05724262514096301,
          0.05543015675794716,
          0.08047955133100082,
          0.05828527101490666,
          0.1008283008603037,
          0.21979996633430732,
          0.20970817627632368,
          0.14899870646874022,
          0.17603234144901003,
          0.16606792387811253,
          0.7488450191382965,
          0.6475885219117228,
          0.7038706865867308,
          2.0351561045820787,
          10.40389261098261,
          14.057885733113874,
          0.05834946121107798,
          0.19893338783647607,
          0.4431991197666978
        ],
        "warmup_change": [
          0.007515199577054599,
          0.005448883166235374,
          0.00459292816521506,
          0.007710215820919908,
          0.006527270668251095,
          0.01463042383884261,
          0.026304772261619647,
          0.033960057188674675,
          0.018199074303203132,
          0.019406413929900876,
          0.025620462456193656,
          0.09633786889697768,
          0.11848049073975503,
          0.10974279485324209,
          0.3145446118792563,
          1.605347808242655,
          1.671100944811656,
          0.007939223070722257,
          0.0327068309102625,
          0.07623672386847069
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.480200143024859e-16,
          1.5056513508824325e-16,
          2.1992394818155636e-16,
          4.062672806409992,
          1.8255226662813235,
          4.195931111257948,
          1.8293767914752714,
          1.9368961000074725,
          7.445139843249375,
          6.285881609816762,
          4.322441168816236,
          4.0388550125075176,
          6.4812800554333965,
          11.774564776245766,
          4.230422685783892,
          11.764182569948453,
          6.2243891532094295,
          6.6529748051107065,
          25.378110918894734,
          46.15329503242623,
          16.591376404068296,
          15.11578441328544,
          16.004526747266173,
          47.40384053339093,
          18.644500874199245,
          9.650794833845238,
          10.22543684833587,
          19.199976794331143,
          25.333005843913366,
          13.915982852549167,
          24.844167571162867,
          28.83939491207319,
          31.695716192541386,
          128.9675077598766
        ],
        "mean_stabilization_source35": [
          0.29069761884966544,
          0.3493238711146137,
          0.37336767703054086,
          0.6226940041736987,
          0.9277235347276261,
          0.49901797874822024,
          0.8684453847043221,
          0.7299169166588657,
          0.7758443845574803,
          1.9577529859131564,
          2.791750184761682,
          1.255782354692922,
          1.1601140824078242,
          2.770637656525773,
          1.6730723147256947,
          1.0484941772404355,
          1.6575572511038252,
          2.20444654236094,
          2.481876964826049,
          7.378427407133525,
          10.766594162865244,
          3.935189486638921,
          3.096299409919736,
          3.887218307298717,
          10.17393781617315,
          5.168528503066981,
          2.462965499096841,
          2.366275851026032,
          5.280293445539728,
          5.274333824145032,
          3.1090786283491068,
          5.243026108576938,
          8.506075702731222,
          9.351543599657228,
          31.74138807114286
        ]
      }
    },
    {
      "key": "baseline_002",
      "configuration": {
        "task": 50,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_002",
      "profiles_sha256": "a0e90bc1169e0c286926ccc7c955fc9a4c0124d8866ad5c78fd698a33f17d823",
      "complete_sha256": "978ba321504d5b442fc2a9f2f700e4f98fa44b2df1030b9c3792e3f39c9a8256",
      "metrics": {
        "case": {
          "task": 50,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 3,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_050",
        "source_verified_complete_sha256": "882c7d6170fa0ab8ad85938470efb781b420cd96cac4ea445b57873088405bf0",
        "half_window_change_maxabs": {
          "rho": 0.057403846153846416,
          "ux": 0.04675147300670979,
          "T": 0.03767166688838097,
          "Tparallel": 0.06167277552772732,
          "Tperp": 0.04577616886538838,
          "sigma_xx": 0.08971737407704783,
          "qx": 0.22464036932374576,
          "mxxx": 0.18495860365735267,
          "mxxy": 0.13320305593886456,
          "mxyy": 0.16003908078470577,
          "myyy": 0.18864282368851912,
          "Rxx": 0.6685157835453484,
          "Rxy": 0.7117623570218387,
          "Ryy": 0.9529324828195506,
          "Delta": 1.9336369518714207,
          "F5x": 12.40725515946702,
          "F5y": 17.089507480210834,
          "mass_kinetic_flux": 0.06178844179717169,
          "momentum_kinetic_flux": 0.20071304981034555,
          "energy_kinetic_flux": 0.5153369707144968
        },
        "later_discard_change_maxabs": {
          "rho": 0.006614294210944394,
          "ux": 0.007092234199962855,
          "T": 0.005406544779668954,
          "Tparallel": 0.009577515766131306,
          "Tperp": 0.006454482021720054,
          "sigma_xx": 0.0112376779093033,
          "qx": 0.030817551845688573,
          "mxxx": 0.02462792245906301,
          "mxxy": 0.01663301256790286,
          "mxyy": 0.017903166524653,
          "myyy": 0.024186966293276352,
          "Rxx": 0.08802927620586821,
          "Rxy": 0.0713912726169479,
          "Ryy": 0.11498769534764813,
          "Delta": 0.26842024849321433,
          "F5x": 1.7052168227637026,
          "F5y": 1.6749521364240805,
          "mass_kinetic_flux": 0.008762159399269276,
          "momentum_kinetic_flux": 0.028567853892750072,
          "energy_kinetic_flux": 0.07260752718263319
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.057403846153846416,
          0.04675147300670979,
          0.03767166688838097,
          0.06167277552772732,
          0.04577616886538838,
          0.08971737407704783,
          0.22464036932374576,
          0.18495860365735267,
          0.13320305593886456,
          0.16003908078470577,
          0.18864282368851912,
          0.6685157835453484,
          0.7117623570218387,
          0.9529324828195506,
          1.9336369518714207,
          12.40725515946702,
          17.089507480210834,
          0.06178844179717169,
          0.20071304981034555,
          0.5153369707144968
        ],
        "warmup_change": [
          0.006614294210944394,
          0.007092234199962855,
          0.005406544779668954,
          0.009577515766131306,
          0.006454482021720054,
          0.0112376779093033,
          0.030817551845688573,
          0.02462792245906301,
          0.01663301256790286,
          0.017903166524653,
          0.024186966293276352,
          0.08802927620586821,
          0.0713912726169479,
          0.11498769534764813,
          0.26842024849321433,
          1.7052168227637026,
          1.6749521364240805,
          0.008762159399269276,
          0.028567853892750072,
          0.07260752718263319
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.454782569299337e-16,
          1.425117669637571e-16,
          2.273465076278073e-16,
          4.1081844399900636,
          1.8987729485883165,
          4.114831128335494,
          1.7514132183839968,
          1.822987743800872,
          7.422164707664402,
          6.2183445008572775,
          4.53855848649767,
          3.917972394143136,
          6.181318738790815,
          11.730739292205106,
          4.161885119676457,
          11.55742138448401,
          5.958855697835056,
          6.2625027635208745,
          25.326228139242787,
          45.93064819376824,
          16.12261725044241,
          15.105625788751292,
          16.46788235697995,
          46.0737674792405,
          18.197667696114934,
          10.20249107018,
          9.427423183395694,
          18.306873899174835,
          24.739454785761044,
          13.706807989204227,
          24.57018748554066,
          27.467519782580887,
          28.17650774724934,
          129.71731002609297
        ],
        "mean_stabilization_source35": [
          0.28220330256332293,
          0.3570558883938627,
          0.3763109586515267,
          0.6072666265271344,
          0.9057481040841954,
          0.5124161605707959,
          0.8671351589061382,
          0.7428409155714402,
          0.7756651573871199,
          1.9297412111800565,
          2.7218446143332016,
          1.1636535744359768,
          1.197351802881165,
          2.5490089963029305,
          1.728406737169035,
          0.952871737763079,
          1.6400271648388969,
          2.3543041827197277,
          2.3529183158924916,
          7.334009538099865,
          10.725286191747374,
          4.0545970463132806,
          3.3093279753304286,
          3.8526896209086314,
          10.175580406781515,
          5.193461574552341,
          2.3463277710960595,
          2.324963941446155,
          5.240007609930075,
          5.248166783430951,
          2.9343174732354917,
          5.357206274050498,
          8.84364784786005,
          9.086390107697746,
          31.32336182872361
        ]
      }
    },
    {
      "key": "baseline_003",
      "configuration": {
        "task": 51,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_003",
      "profiles_sha256": "6ec49593bc7e144939e12bf26f1294111ccfc86b9c3208e409e1f15cb94df0cd",
      "complete_sha256": "a2f5d7ca7585d0903f4d2e594c83d3fd8436a09e438d41c57cb295c3a1820c5b",
      "metrics": {
        "case": {
          "task": 51,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_051",
        "source_verified_complete_sha256": "3acf8146dc2dd4850f933bd32cfa33216dd0fac37f964c3792db40d074a681d9",
        "half_window_change_maxabs": {
          "rho": 0.045224358974358836,
          "ux": 0.04057007363383147,
          "T": 0.0384773467466224,
          "Tparallel": 0.050522282500572446,
          "Tperp": 0.05465197958890933,
          "sigma_xx": 0.09615897356441483,
          "qx": 0.2037900661169596,
          "mxxx": 0.17723780843198983,
          "mxxy": 0.1287999254086916,
          "mxyy": 0.1362182634318893,
          "myyy": 0.18147131007767586,
          "Rxx": 0.7383680424975785,
          "Rxy": 0.6361983172966399,
          "Ryy": 1.1443845838462288,
          "Delta": 2.133910701142753,
          "F5x": 13.20165124566849,
          "F5y": 10.317822276956443,
          "mass_kinetic_flux": 0.057306051313893214,
          "momentum_kinetic_flux": 0.19821821403590967,
          "energy_kinetic_flux": 0.4850429236043876
        },
        "later_discard_change_maxabs": {
          "rho": 0.006184740946339806,
          "ux": 0.00738513333596269,
          "T": 0.006215274106230906,
          "Tparallel": 0.009258429331483242,
          "Tperp": 0.008727141355228563,
          "sigma_xx": 0.011780195886782252,
          "qx": 0.038916502768341577,
          "mxxx": 0.024050151031679734,
          "mxxy": 0.02079419902289537,
          "mxyy": 0.019554502239636132,
          "myyy": 0.025303907704647976,
          "Rxx": 0.11908335037502837,
          "Rxy": 0.10558863119626398,
          "Ryy": 0.1087541231101854,
          "Delta": 0.27527687386935895,
          "F5x": 1.994293628237191,
          "F5y": 1.7546289816335894,
          "mass_kinetic_flux": 0.008876034849738534,
          "momentum_kinetic_flux": 0.027213743062495688,
          "energy_kinetic_flux": 0.07193964030710731
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.045224358974358836,
          0.04057007363383147,
          0.0384773467466224,
          0.050522282500572446,
          0.05465197958890933,
          0.09615897356441483,
          0.2037900661169596,
          0.17723780843198983,
          0.1287999254086916,
          0.1362182634318893,
          0.18147131007767586,
          0.7383680424975785,
          0.6361983172966399,
          1.1443845838462288,
          2.133910701142753,
          13.20165124566849,
          10.317822276956443,
          0.057306051313893214,
          0.19821821403590967,
          0.4850429236043876
        ],
        "warmup_change": [
          0.006184740946339806,
          0.00738513333596269,
          0.006215274106230906,
          0.009258429331483242,
          0.008727141355228563,
          0.011780195886782252,
          0.038916502768341577,
          0.024050151031679734,
          0.02079419902289537,
          0.019554502239636132,
          0.025303907704647976,
          0.11908335037502837,
          0.10558863119626398,
          0.1087541231101854,
          0.27527687386935895,
          1.994293628237191,
          1.7546289816335894,
          0.008876034849738534,
          0.027213743062495688,
          0.07193964030710731
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.5861940928116044e-16,
          1.390989996532071e-16,
          2.273794368601787e-16,
          4.141331886822279,
          1.8572905455496447,
          4.107860413394062,
          1.85583730259362,
          1.9723687604556952,
          7.437755074436813,
          6.366047379650878,
          4.162868619663093,
          4.1672036762425435,
          6.4098059243946395,
          11.681885824302201,
          4.281061517333413,
          11.716771494001136,
          6.524523044295819,
          6.448524119057326,
          25.522253222990003,
          47.09734298377463,
          16.14292091168064,
          14.79463995487932,
          15.171237092966354,
          45.9591003438363,
          18.82103389435691,
          9.487465195385386,
          9.977016826822494,
          19.5091419431899,
          25.27028476569274,
          14.137539595309867,
          24.843818516142644,
          29.533190816738493,
          30.11491180335103,
          130.24260154250356
        ],
        "mean_stabilization_source35": [
          0.2700689980810892,
          0.36187505191356434,
          0.3870840729056828,
          0.5966320560692561,
          0.8799406305591019,
          0.5251694184420564,
          0.8204264870190732,
          0.7319732742201269,
          0.7547358560519813,
          1.8838452263726586,
          2.776654200876746,
          1.2752149272640312,
          1.3083935113512775,
          2.7083854747804477,
          1.6998331925734147,
          0.964070198448026,
          1.6457542937348268,
          2.388316859807603,
          2.3947095182080864,
          7.168922311337577,
          9.966787558263036,
          3.920737836422412,
          3.0186008059574885,
          4.105211891487101,
          10.034880717050953,
          4.989411110730253,
          2.326182814834062,
          2.295662536808231,
          5.0507358447970745,
          4.8971273766080605,
          2.8245095021963933,
          5.066543852841301,
          8.849065177750951,
          8.894360358710598,
          30.55781283626045
        ]
      }
    },
    {
      "key": "baseline_004",
      "configuration": {
        "task": 52,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_004",
      "profiles_sha256": "65b198503476c7fe2d8dd79bbda9aa691332cd60be52a3f50d17d9d0e1868838",
      "complete_sha256": "71d912c37f327b435b5c73d12a5277669f2d2b3cff026278fe60c96e66609515",
      "metrics": {
        "case": {
          "task": 52,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 1,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_052",
        "source_verified_complete_sha256": "978f568dca1fb9a7272fdb7452eeba690f6cea03c46fb5f3b8367cf9ba94dbac",
        "half_window_change_maxabs": {
          "rho": 0.05054487179487177,
          "ux": 0.04325950234620146,
          "T": 0.046108197985527344,
          "Tparallel": 0.08146012046616269,
          "Tperp": 0.0502236350047367,
          "sigma_xx": 0.09847475010997009,
          "qx": 0.210745052873186,
          "mxxx": 0.19222867264000723,
          "mxxy": 0.1502035404428828,
          "mxyy": 0.15599949441787225,
          "myyy": 0.17870831970217219,
          "Rxx": 0.8084351030486219,
          "Rxy": 0.5960118891418207,
          "Ryy": 0.943506506949103,
          "Delta": 1.7661919307580263,
          "F5x": 10.754511361605537,
          "F5y": 11.487837393978573,
          "mass_kinetic_flux": 0.05735533728827846,
          "momentum_kinetic_flux": 0.20259709694604844,
          "energy_kinetic_flux": 0.4612204589452933
        },
        "later_discard_change_maxabs": {
          "rho": 0.010671755220724055,
          "ux": 0.010132334747360527,
          "T": 0.011112517708495862,
          "Tparallel": 0.015828113109082498,
          "Tperp": 0.009976123366705725,
          "sigma_xx": 0.011824134024633892,
          "qx": 0.0293359083934579,
          "mxxx": 0.03129379150625489,
          "mxxy": 0.01947558419371171,
          "mxyy": 0.02104663989590172,
          "myyy": 0.025217613784061663,
          "Rxx": 0.10255696656914245,
          "Rxy": 0.08797163689103495,
          "Ryy": 0.11014951519646521,
          "Delta": 0.30277021405123605,
          "F5x": 1.7393323119016912,
          "F5y": 1.759786800795101,
          "mass_kinetic_flux": 0.006978473785233419,
          "momentum_kinetic_flux": 0.027716742905131042,
          "energy_kinetic_flux": 0.07038489060256126
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.05054487179487177,
          0.04325950234620146,
          0.046108197985527344,
          0.08146012046616269,
          0.0502236350047367,
          0.09847475010997009,
          0.210745052873186,
          0.19222867264000723,
          0.1502035404428828,
          0.15599949441787225,
          0.17870831970217219,
          0.8084351030486219,
          0.5960118891418207,
          0.943506506949103,
          1.7661919307580263,
          10.754511361605537,
          11.487837393978573,
          0.05735533728827846,
          0.20259709694604844,
          0.4612204589452933
        ],
        "warmup_change": [
          0.010671755220724055,
          0.010132334747360527,
          0.011112517708495862,
          0.015828113109082498,
          0.009976123366705725,
          0.011824134024633892,
          0.0293359083934579,
          0.03129379150625489,
          0.01947558419371171,
          0.02104663989590172,
          0.025217613784061663,
          0.10255696656914245,
          0.08797163689103495,
          0.11014951519646521,
          0.30277021405123605,
          1.7393323119016912,
          1.759786800795101,
          0.006978473785233419,
          0.027716742905131042,
          0.07038489060256126
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4569286286553303e-16,
          1.404644393107918e-16,
          2.205100819288234e-16,
          4.325471500813346,
          1.8084752695974227,
          4.220983801876345,
          1.9199414517512883,
          1.930642721153386,
          7.545301927735372,
          6.3606299045912325,
          4.095248451474467,
          4.21231335821691,
          6.208958765158455,
          12.026202243707896,
          4.16249988198584,
          11.847436359641682,
          6.373091569542372,
          6.463859855922159,
          25.715920430580454,
          49.95381976999307,
          15.723407465328114,
          15.67288732156582,
          15.733691076091816,
          49.10685612638379,
          19.480720868733076,
          9.636927229001854,
          9.94068519671371,
          19.688259792957357,
          25.965435298248615,
          13.410611885268708,
          25.031802594446845,
          28.58191718937226,
          29.82320724987216,
          131.26131608964457
        ],
        "mean_stabilization_source35": [
          0.29051605426550203,
          0.3761570661871169,
          0.3963610948724413,
          0.599195814604468,
          0.8987412694878434,
          0.5463887383669015,
          0.8599373737247362,
          0.7814099032342026,
          0.7875658868848493,
          1.942069943779213,
          2.995206062586773,
          1.2443408352656424,
          1.2162407592777331,
          2.8917747513617833,
          1.7923076107453801,
          1.0571984505692487,
          1.7217032617398436,
          2.448489140264924,
          2.4922825005559193,
          7.296489721090102,
          10.398581049252861,
          4.163052422950857,
          2.989349736318978,
          3.9978781294997408,
          10.059638855656239,
          5.358921090629419,
          2.2810541952826413,
          2.289962885099228,
          5.597692426622141,
          5.5610583724840925,
          3.228342922622134,
          5.177046596089152,
          9.17260581243822,
          9.164989616826789,
          31.2124884551689
        ]
      }
    },
    {
      "key": "baseline_005",
      "configuration": {
        "task": 53,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_005",
      "profiles_sha256": "7e2b8264524a4530b7eb417dd4939bd6820c97022c3d26d18dc964207239f9ed",
      "complete_sha256": "b4bf65e16b72a1609eb8a4cf097907687597416e9998bdb0090ba78e1ef76372",
      "metrics": {
        "case": {
          "task": 53,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 2,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_053",
        "source_verified_complete_sha256": "6561739e72e67455d7d668e62400071692be9e85ba4f683f93932f4db609edb8",
        "half_window_change_maxabs": {
          "rho": 0.04897435897435898,
          "ux": 0.036902953998205534,
          "T": 0.036492435238856924,
          "Tparallel": 0.05647305262122715,
          "Tperp": 0.04835871089883259,
          "sigma_xx": 0.08914983686712308,
          "qx": 0.20941086311263035,
          "mxxx": 0.2070552271310836,
          "mxxy": 0.11740032021366616,
          "mxyy": 0.15475175946257436,
          "myyy": 0.17304505609035709,
          "Rxx": 0.6165369707155677,
          "Rxy": 0.7164574962371266,
          "Ryy": 0.7625607807036866,
          "Delta": 2.073614522026304,
          "F5x": 11.636778382422204,
          "F5y": 12.40667712722535,
          "mass_kinetic_flux": 0.06484833696458692,
          "momentum_kinetic_flux": 0.20844446123532112,
          "energy_kinetic_flux": 0.5432332965505058
        },
        "later_discard_change_maxabs": {
          "rho": 0.007607388316152264,
          "ux": 0.004074756137326219,
          "T": 0.004849503320803361,
          "Tparallel": 0.009177545104437801,
          "Tperp": 0.006609389853202252,
          "sigma_xx": 0.01067727983977207,
          "qx": 0.029361228407665863,
          "mxxx": 0.027687698302275257,
          "mxxy": 0.0156158630508576,
          "mxyy": 0.02187078769726654,
          "myyy": 0.02852142000342498,
          "Rxx": 0.0975379789234192,
          "Rxy": 0.09897596462027336,
          "Ryy": 0.10519417976338535,
          "Delta": 0.23112982552106587,
          "F5x": 1.7315361515548062,
          "F5y": 1.6836580131669407,
          "mass_kinetic_flux": 0.008791446039364548,
          "momentum_kinetic_flux": 0.029711334028766245,
          "energy_kinetic_flux": 0.072667349313285
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.04897435897435898,
          0.036902953998205534,
          0.036492435238856924,
          0.05647305262122715,
          0.04835871089883259,
          0.08914983686712308,
          0.20941086311263035,
          0.2070552271310836,
          0.11740032021366616,
          0.15475175946257436,
          0.17304505609035709,
          0.6165369707155677,
          0.7164574962371266,
          0.7625607807036866,
          2.073614522026304,
          11.636778382422204,
          12.40667712722535,
          0.06484833696458692,
          0.20844446123532112,
          0.5432332965505058
        ],
        "warmup_change": [
          0.007607388316152264,
          0.004074756137326219,
          0.004849503320803361,
          0.009177545104437801,
          0.006609389853202252,
          0.01067727983977207,
          0.029361228407665863,
          0.027687698302275257,
          0.0156158630508576,
          0.02187078769726654,
          0.02852142000342498,
          0.0975379789234192,
          0.09897596462027336,
          0.10519417976338535,
          0.23112982552106587,
          1.7315361515548062,
          1.6836580131669407,
          0.008791446039364548,
          0.029711334028766245,
          0.072667349313285
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4540100583000192e-16,
          1.4295987917057338e-16,
          2.267037986490058e-16,
          4.071040764640719,
          1.8785092644703771,
          4.1525955047522265,
          1.9136554443871627,
          1.818431812554719,
          7.461835652608762,
          6.468618249098181,
          4.277553896529216,
          4.492248071583013,
          6.142523453359054,
          11.685768241478584,
          4.091115240385862,
          11.794514088870782,
          6.2719542684508385,
          6.153344101526865,
          25.676230135927586,
          46.31208627259875,
          15.568745661545805,
          15.287789125837236,
          16.452664839288037,
          46.35214824450476,
          20.245165358731548,
          10.240324235436882,
          10.04558720840869,
          18.825316373145238,
          24.78010208496201,
          13.214745034372804,
          25.498364930369124,
          29.11989053132233,
          28.798396603563397,
          130.68302158035362
        ],
        "mean_stabilization_source35": [
          0.2811036765982287,
          0.3800863752485216,
          0.34210118647102933,
          0.6123001962400476,
          0.849510747417202,
          0.513330016992158,
          0.886951088466528,
          0.7609070468332798,
          0.7402044225397744,
          1.944867270851002,
          2.8073535426001337,
          1.1898718791579102,
          1.3254765190880688,
          2.5358855872982415,
          1.749676564743351,
          1.0148586850678487,
          1.6944038202036968,
          2.3349967993289154,
          2.3752541497733635,
          7.370831103433618,
          10.097312211326804,
          3.8719487323155017,
          3.111798381619544,
          3.9882276367590856,
          10.806151201262235,
          4.9940517947998355,
          2.2931826028803153,
          2.3463234132817004,
          4.961946721740653,
          5.469992797885598,
          3.1666822403169275,
          5.321368649688365,
          8.746990960491901,
          9.167286691928767,
          31.316538183376277
        ]
      }
    },
    {
      "key": "baseline_006",
      "configuration": {
        "task": 54,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_006",
      "profiles_sha256": "bf6b4b1e92b66b8d467268796da418fd9b4b0b7654bf116d690757937a34896f",
      "complete_sha256": "2ba1ef4fc6ab753443796ff6086989d6bc38c4207f63aef911aa72e38c842124",
      "metrics": {
        "case": {
          "task": 54,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 3,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_054",
        "source_verified_complete_sha256": "8056ec0361bcd12f4439dd4769f7a81a44f64a6f949eb4842ddc1a7f4d7e8148",
        "half_window_change_maxabs": {
          "rho": 0.04544871794871819,
          "ux": 0.031093388706545877,
          "T": 0.02748104076840141,
          "Tparallel": 0.05030321682260952,
          "Tperp": 0.04419255671936728,
          "sigma_xx": 0.0985393245796029,
          "qx": 0.24142180894464094,
          "mxxx": 0.22087433826421315,
          "mxxy": 0.1625004653710547,
          "mxyy": 0.12755262980427773,
          "myyy": 0.19233145153944078,
          "Rxx": 0.6725991527818842,
          "Rxy": 0.7094285643052878,
          "Ryy": 0.6684594280197753,
          "Delta": 1.9363724651707344,
          "F5x": 13.19801960376481,
          "F5y": 13.867831955936573,
          "mass_kinetic_flux": 0.06921575538221925,
          "momentum_kinetic_flux": 0.2204175172769025,
          "energy_kinetic_flux": 0.46171109938778443
        },
        "later_discard_change_maxabs": {
          "rho": 0.005930808881839944,
          "ux": 0.006151455397025218,
          "T": 0.006549102938524509,
          "Tparallel": 0.008658781833364992,
          "Tperp": 0.0070407526208851046,
          "sigma_xx": 0.013480588965882667,
          "qx": 0.024328473222355207,
          "mxxx": 0.02816737466746613,
          "mxxy": 0.019087023740509117,
          "mxyy": 0.021358052943728896,
          "myyy": 0.02611068695181898,
          "Rxx": 0.11468093369881063,
          "Rxy": 0.07870764306031619,
          "Ryy": 0.09972056684316316,
          "Delta": 0.24357800961541898,
          "F5x": 1.4229070634850345,
          "F5y": 1.7090255730718038,
          "mass_kinetic_flux": 0.009822943164755404,
          "momentum_kinetic_flux": 0.03400969502911799,
          "energy_kinetic_flux": 0.06946556715603514
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.04544871794871819,
          0.031093388706545877,
          0.02748104076840141,
          0.05030321682260952,
          0.04419255671936728,
          0.0985393245796029,
          0.24142180894464094,
          0.22087433826421315,
          0.1625004653710547,
          0.12755262980427773,
          0.19233145153944078,
          0.6725991527818842,
          0.7094285643052878,
          0.6684594280197753,
          1.9363724651707344,
          13.19801960376481,
          13.867831955936573,
          0.06921575538221925,
          0.2204175172769025,
          0.46171109938778443
        ],
        "warmup_change": [
          0.005930808881839944,
          0.006151455397025218,
          0.006549102938524509,
          0.008658781833364992,
          0.0070407526208851046,
          0.013480588965882667,
          0.024328473222355207,
          0.02816737466746613,
          0.019087023740509117,
          0.021358052943728896,
          0.02611068695181898,
          0.11468093369881063,
          0.07870764306031619,
          0.09972056684316316,
          0.24357800961541898,
          1.4229070634850345,
          1.7090255730718038,
          0.009822943164755404,
          0.03400969502911799,
          0.06946556715603514
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.447272367025549e-16,
          1.462219994377488e-16,
          2.1925765327909467e-16,
          4.141496783503727,
          1.8701530073605543,
          4.129827194127977,
          2.0073771205411877,
          2.0424300811715,
          7.3891936212745115,
          6.594038653781797,
          4.201546967893157,
          4.110467817564025,
          6.144089420669242,
          11.676222539366146,
          4.165634226875342,
          11.641600285673231,
          7.093522531384579,
          6.684219737211942,
          25.006575476129935,
          47.15619996304881,
          16.014069445360004,
          14.429662754710947,
          16.785474312441178,
          46.85880812082132,
          19.55011861702434,
          10.217386883715893,
          9.823814105546518,
          21.016038145221817,
          24.902510387773464,
          13.328820719410755,
          25.25240729967383,
          31.827079989336898,
          31.72774102789212,
          127.51165588135923
        ],
        "mean_stabilization_source35": [
          0.28180974688638977,
          0.37077328345204025,
          0.36575562315560783,
          0.5821129380848862,
          0.9422050781941814,
          0.4853999173300715,
          0.8927513398229571,
          0.7740027080837557,
          0.7604648403661959,
          1.858872004105657,
          2.788563868254578,
          1.1734377441971289,
          1.2486382110784746,
          2.731806270529414,
          1.7269140550232644,
          1.0078012755042576,
          1.7530624135892428,
          2.524158041120503,
          2.3827747895600924,
          6.917952498409093,
          10.467706315874354,
          3.884845561870132,
          3.1762108844271206,
          3.818536737962666,
          10.451452249629071,
          5.321289074913847,
          2.3339157569023348,
          2.2650007723531553,
          4.993602489482252,
          5.273918549775288,
          3.0464751871761004,
          5.397220220001878,
          9.45275976850613,
          9.014013878380046,
          29.569119246252384
        ]
      }
    },
    {
      "key": "baseline_007",
      "configuration": {
        "task": 55,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_007",
      "profiles_sha256": "0122f108fb04e0b4b7a3c4431e76a21d6e6a7f31a8e5781833bc682e18460b6f",
      "complete_sha256": "f221529fc4bd34619e756a707b7ad5e30b820835aeafb9a574dff5a5765b593d",
      "metrics": {
        "case": {
          "task": 55,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_055",
        "source_verified_complete_sha256": "f342d59de8aa6ab36a2e3f3343a3e914b1d429beffb4b1a0d287a9d66fa09e2c",
        "half_window_change_maxabs": {
          "rho": 0.04868589743589746,
          "ux": 0.04041403558188783,
          "T": 0.040557057161360266,
          "Tparallel": 0.06272726337169976,
          "Tperp": 0.04863216024127315,
          "sigma_xx": 0.11540990800844675,
          "qx": 0.2708981308035501,
          "mxxx": 0.16531411483197384,
          "mxxy": 0.1263077823219188,
          "mxyy": 0.15995065120054014,
          "myyy": 0.20827875020235714,
          "Rxx": 0.8703603444390255,
          "Rxy": 0.6616451154827032,
          "Ryy": 0.769982908675962,
          "Delta": 2.1316375655407,
          "F5x": 13.81254997037081,
          "F5y": 10.575465863827075,
          "mass_kinetic_flux": 0.06063958251385859,
          "momentum_kinetic_flux": 0.20696774268197426,
          "energy_kinetic_flux": 0.44844535729935764
        },
        "later_discard_change_maxabs": {
          "rho": 0.007518173407352169,
          "ux": 0.007324389853901048,
          "T": 0.006014311329131772,
          "Tparallel": 0.009621434698609654,
          "Tperp": 0.0077876093094211285,
          "sigma_xx": 0.011176485618479504,
          "qx": 0.027915250237060985,
          "mxxx": 0.0310226276753868,
          "mxxy": 0.017507869447402034,
          "mxyy": 0.02127280243813523,
          "myyy": 0.027751727142279872,
          "Rxx": 0.12278141191059078,
          "Rxy": 0.09974147764780593,
          "Ryy": 0.11350195068557664,
          "Delta": 0.3477613480885964,
          "F5x": 1.5687215551018028,
          "F5y": 2.159191933628573,
          "mass_kinetic_flux": 0.011153504475945653,
          "momentum_kinetic_flux": 0.03625480294473071,
          "energy_kinetic_flux": 0.07193111551201703
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.04868589743589746,
          0.04041403558188783,
          0.040557057161360266,
          0.06272726337169976,
          0.04863216024127315,
          0.11540990800844675,
          0.2708981308035501,
          0.16531411483197384,
          0.1263077823219188,
          0.15995065120054014,
          0.20827875020235714,
          0.8703603444390255,
          0.6616451154827032,
          0.769982908675962,
          2.1316375655407,
          13.81254997037081,
          10.575465863827075,
          0.06063958251385859,
          0.20696774268197426,
          0.44844535729935764
        ],
        "warmup_change": [
          0.007518173407352169,
          0.007324389853901048,
          0.006014311329131772,
          0.009621434698609654,
          0.0077876093094211285,
          0.011176485618479504,
          0.027915250237060985,
          0.0310226276753868,
          0.017507869447402034,
          0.02127280243813523,
          0.027751727142279872,
          0.12278141191059078,
          0.09974147764780593,
          0.11350195068557664,
          0.3477613480885964,
          1.5687215551018028,
          2.159191933628573,
          0.011153504475945653,
          0.03625480294473071,
          0.07193111551201703
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4387277030584123e-16,
          1.4613174038330964e-16,
          2.10651272870652e-16,
          4.101703953427087,
          1.9415997935392997,
          4.127304349720251,
          1.8406614119214062,
          1.8193465867141663,
          7.381474762504634,
          6.414168931756807,
          4.417480815149002,
          3.885291901629617,
          6.414212210552617,
          11.576032012472245,
          4.208816096848196,
          11.565177319744253,
          6.115389749955429,
          6.148036065417612,
          25.14867219677165,
          46.691449312358316,
          16.715210180886405,
          14.81785907783312,
          16.387907198400008,
          47.8330024458783,
          18.378003289540757,
          9.74353587132499,
          9.4604562786297,
          19.51035001078875,
          24.986768647319874,
          13.96259099030181,
          24.548918045288634,
          28.6863812505894,
          28.857953847917365,
          128.6663972950861
        ],
        "mean_stabilization_source35": [
          0.290324336090796,
          0.35778178078035744,
          0.3787199361242583,
          0.614171872868364,
          0.8994322604114917,
          0.5111571156719295,
          0.9225150053825674,
          0.7209043623283178,
          0.7795207809522521,
          1.9733545008762763,
          2.6973911867746967,
          1.3371228802999566,
          1.1788449674149695,
          2.8181404198986737,
          1.7974316245601498,
          0.9958284773898949,
          1.7360165934862215,
          2.266840778502331,
          2.4291235665236988,
          7.552101971215772,
          10.116437275454881,
          3.8052638420957345,
          3.0969890189611577,
          3.7975134511980295,
          10.101111817210285,
          5.080001630326715,
          2.36545241169691,
          2.378271253372076,
          5.497323932563306,
          5.475081295068294,
          3.0679723235415337,
          5.302583525735957,
          8.591317408400945,
          9.24851667730158,
          32.295127973929986
        ]
      }
    },
    {
      "key": "baseline_008",
      "configuration": {
        "task": 67,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 40,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_008",
      "profiles_sha256": "782201c73950e37eb3a6a1de67378c581225765ec135fbc71e0dd3e2a8d9f63e",
      "complete_sha256": "3fa5f64d85a9b49f48296dc52d6daeec869f63d202564a4541c4f4badc67abc8",
      "metrics": {
        "case": {
          "task": 67,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 40,
          "seed": 202610160,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_067",
        "source_verified_complete_sha256": "2a9d3b80cb8019c9faf3f2906fd3b240289d4e9b09bc6ebe776ec8b73903dbb9",
        "half_window_change_maxabs": {
          "rho": 0.01132211538461525,
          "ux": 0.009495509475397679,
          "T": 0.008081878617372862,
          "Tparallel": 0.01516283285016029,
          "Tperp": 0.009375701406616255,
          "sigma_xx": 0.019929256249346494,
          "qx": 0.05190217925570462,
          "mxxx": 0.0419781489224265,
          "mxxy": 0.027048708239416797,
          "mxyy": 0.03008476330352501,
          "myyy": 0.038804647683277176,
          "Rxx": 0.14534290069036127,
          "Rxy": 0.1321217506334628,
          "Ryy": 0.19258325500236495,
          "Delta": 0.5399864287082323,
          "F5x": 2.7435282199997424,
          "F5y": 2.696246259293231,
          "mass_kinetic_flux": 0.01588902428318173,
          "momentum_kinetic_flux": 0.0482876937757446,
          "energy_kinetic_flux": 0.12238326548955492
        },
        "later_discard_change_maxabs": {
          "rho": 0.0012767727332838597,
          "ux": 0.0013709675533095655,
          "T": 0.0010902940847579146,
          "Tparallel": 0.0020219116276591897,
          "Tperp": 0.0013719131613822988,
          "sigma_xx": 0.0026784515815974075,
          "qx": 0.006534075093587166,
          "mxxx": 0.005579872845150645,
          "mxxy": 0.004034503112137601,
          "mxyy": 0.00479798319231115,
          "myyy": 0.005419767322003525,
          "Rxx": 0.023530162307174834,
          "Rxy": 0.02063542608423589,
          "Ryy": 0.022279867332754374,
          "Delta": 0.0589333037888764,
          "F5x": 0.39187115176536835,
          "F5y": 0.3842540711031076,
          "mass_kinetic_flux": 0.001979851893556539,
          "momentum_kinetic_flux": 0.005837456177210321,
          "energy_kinetic_flux": 0.016104708858325267
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.01132211538461525,
          0.009495509475397679,
          0.008081878617372862,
          0.01516283285016029,
          0.009375701406616255,
          0.019929256249346494,
          0.05190217925570462,
          0.0419781489224265,
          0.027048708239416797,
          0.03008476330352501,
          0.038804647683277176,
          0.14534290069036127,
          0.1321217506334628,
          0.19258325500236495,
          0.5399864287082323,
          2.7435282199997424,
          2.696246259293231,
          0.01588902428318173,
          0.0482876937757446,
          0.12238326548955492
        ],
        "warmup_change": [
          0.0012767727332838597,
          0.0013709675533095655,
          0.0010902940847579146,
          0.0020219116276591897,
          0.0013719131613822988,
          0.0026784515815974075,
          0.006534075093587166,
          0.005579872845150645,
          0.004034503112137601,
          0.00479798319231115,
          0.005419767322003525,
          0.023530162307174834,
          0.02063542608423589,
          0.022279867332754374,
          0.0589333037888764,
          0.39187115176536835,
          0.3842540711031076,
          0.001979851893556539,
          0.005837456177210321,
          0.016104708858325267
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          3.324688474325816e-17,
          3.2698404992158055e-17,
          5.017705212854757e-17,
          3.7316655306108886,
          0.4192808944758656,
          3.7405494087350033,
          0.4217063887378463,
          0.41897187914246387,
          7.422707213022067,
          1.5168603329724835,
          0.9930079842536997,
          1.0459606495536464,
          1.4994608651871841,
          10.992791206778532,
          0.8733885559290767,
          11.009855061778893,
          1.39352976446682,
          1.473680833963183,
          24.010886275813142,
          34.671764054616624,
          3.731463195075242,
          11.49362933436538,
          3.8847849947705515,
          34.84644133831626,
          4.42314898344649,
          2.17779249346794,
          2.2442987253122144,
          4.559068144977094,
          20.24118995114665,
          2.879926413485337,
          20.319578028356645,
          6.606517112413525,
          6.906065062220277,
          117.5850086467475
        ],
        "mean_stabilization_source35": [
          0.0622333825662211,
          0.08382471186053951,
          0.08100734918519376,
          0.1387477008172517,
          0.18595304171932217,
          0.11055305099401666,
          0.19913292913553485,
          0.16268785498337102,
          0.1636192773813067,
          0.4471040469357972,
          0.6303308796852467,
          0.25447694504884777,
          0.2759954185327581,
          0.6594405536554725,
          0.3916285314822984,
          0.2159526719239991,
          0.40897903021516,
          0.5284432960201162,
          0.5065869470880663,
          1.698843301677637,
          2.216774898524914,
          0.8797659698864645,
          0.6501508272862055,
          0.8322221403627273,
          2.530279038287764,
          1.1218568435653749,
          0.5145926028364063,
          0.48845751161160106,
          1.1442102137939982,
          1.1621342703938338,
          0.674927185723348,
          1.2530589753241208,
          1.9566402867237087,
          1.9397933663820877,
          7.326088269686652
        ]
      }
    },
    {
      "key": "baseline_009",
      "configuration": {
        "task": 71,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 40,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_009",
      "profiles_sha256": "c6b6b1fae3798374f450389c42dc057da65ede2076607d4b0d9e4b513db1ae46",
      "complete_sha256": "6d8ac1c9785a295eba018e5947c9cc5123788b77fdda65b000b42f362c40d791",
      "metrics": {
        "case": {
          "task": 71,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 2,
          "ppc": 40,
          "seed": 202610161,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_071",
        "source_verified_complete_sha256": "08efa0cee2cce3aed200d64361a2ffc22854201647cf2228c620d88dd65f0e53",
        "half_window_change_maxabs": {
          "rho": 0.02197756410256413,
          "ux": 0.020811865397626805,
          "T": 0.017990864901684667,
          "Tparallel": 0.029593285700550753,
          "Tperp": 0.01517783384635174,
          "sigma_xx": 0.02568286904889394,
          "qx": 0.06902600905762268,
          "mxxx": 0.04298253459822536,
          "mxxy": 0.026810342906484905,
          "mxyy": 0.035726964638251785,
          "myyy": 0.03869685208153788,
          "Rxx": 0.16794690624817393,
          "Rxy": 0.15070248203541944,
          "Ryy": 0.1854230206454771,
          "Delta": 0.4914132752355158,
          "F5x": 3.5864641551843057,
          "F5y": 2.7630836661085363,
          "mass_kinetic_flux": 0.01575788128344424,
          "momentum_kinetic_flux": 0.0595673265855714,
          "energy_kinetic_flux": 0.14009265704284246
        },
        "later_discard_change_maxabs": {
          "rho": 0.001773683254029823,
          "ux": 0.001215287465810011,
          "T": 0.0012385512165855594,
          "Tparallel": 0.0020531620026122965,
          "Tperp": 0.0017229327858845345,
          "sigma_xx": 0.0028727847957457087,
          "qx": 0.0060962521110417,
          "mxxx": 0.005909363638927977,
          "mxxy": 0.0038062636364264717,
          "mxyy": 0.004589497216042737,
          "myyy": 0.004858843820117753,
          "Rxx": 0.021144700551711717,
          "Rxy": 0.021554117044167535,
          "Ryy": 0.024232994193512217,
          "Delta": 0.057839967449496044,
          "F5x": 0.3686716957418916,
          "F5y": 0.3179239572753585,
          "mass_kinetic_flux": 0.0019708203480068853,
          "momentum_kinetic_flux": 0.008010188003252594,
          "energy_kinetic_flux": 0.017558518789947186
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.02197756410256413,
          0.020811865397626805,
          0.017990864901684667,
          0.029593285700550753,
          0.01517783384635174,
          0.02568286904889394,
          0.06902600905762268,
          0.04298253459822536,
          0.026810342906484905,
          0.035726964638251785,
          0.03869685208153788,
          0.16794690624817393,
          0.15070248203541944,
          0.1854230206454771,
          0.4914132752355158,
          3.5864641551843057,
          2.7630836661085363,
          0.01575788128344424,
          0.0595673265855714,
          0.14009265704284246
        ],
        "warmup_change": [
          0.001773683254029823,
          0.001215287465810011,
          0.0012385512165855594,
          0.0020531620026122965,
          0.0017229327858845345,
          0.0028727847957457087,
          0.0060962521110417,
          0.005909363638927977,
          0.0038062636364264717,
          0.004589497216042737,
          0.004858843820117753,
          0.021144700551711717,
          0.021554117044167535,
          0.024232994193512217,
          0.057839967449496044,
          0.3686716957418916,
          0.3179239572753585,
          0.0019708203480068853,
          0.008010188003252594,
          0.017558518789947186
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          3.4621553605493174e-17,
          3.2827500931561765e-17,
          4.883599994018815e-17,
          3.734586137149288,
          0.44445276182033044,
          3.7399921450108784,
          0.4318786160206788,
          0.45736934578704186,
          7.4280590412726015,
          1.4204708348025277,
          0.9781366711900483,
          0.9941849729865345,
          1.48743351673945,
          11.020471821906405,
          0.9406725704154392,
          11.017801330713084,
          1.433457350486791,
          1.512549750383324,
          24.04207902806438,
          34.84504317899985,
          3.7204158506616483,
          11.561087834583867,
          3.9246790053043044,
          34.799803083505836,
          4.318909271024943,
          2.265871855687516,
          2.3324342917333305,
          4.339325360816823,
          20.319610384508103,
          2.976099794385068,
          20.343184728445234,
          6.565824107915048,
          7.038555781064893,
          117.7396699602591
        ],
        "mean_stabilization_source35": [
          0.061371421053413665,
          0.08653381717114415,
          0.09065924413548909,
          0.13927976906188966,
          0.2000328317517288,
          0.12048210369153595,
          0.19281399257047008,
          0.17157165000826588,
          0.17282494611292779,
          0.45217103372046463,
          0.6224122891903605,
          0.2771821195958485,
          0.2848805440242833,
          0.6582066483002343,
          0.37806649201826525,
          0.23408547627811005,
          0.37164069368274255,
          0.5283045110509267,
          0.5387174141894558,
          1.730500525864819,
          2.4098652893345474,
          0.9561959406754257,
          0.7045447799996672,
          0.8743684874341797,
          2.3522897933450997,
          1.1704485295569733,
          0.5297793140101388,
          0.49557131513370284,
          1.1968368505879536,
          1.2124837583594783,
          0.7264220119582964,
          1.190596405589083,
          1.9987130922407932,
          2.0022391951391705,
          7.387369873683044
        ]
      }
    },
    {
      "key": "baseline_010",
      "configuration": {
        "task": 72,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_010",
      "profiles_sha256": "47fc42e56f528aa4ac854fda218675af8ad1be7a79035ef7849c93ead7bffc8b",
      "complete_sha256": "0c5848c5f155c8785812714697e655c817cacb5edaa871acf2b5e561ff164da4",
      "metrics": {
        "case": {
          "task": 72,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 1,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_072",
        "source_verified_complete_sha256": "6cd38047e6ec7c677029f13132023fd8f6155832ab02e973201c55f76916ab17",
        "half_window_change_maxabs": {
          "rho": 0.07881410256410337,
          "ux": 0.15363241152932083,
          "T": 0.3868397013285767,
          "Tparallel": 0.6565951197396611,
          "Tperp": 0.29322900581270384,
          "sigma_xx": 0.4731068707364976,
          "qx": 2.851871683575368,
          "mxxx": 1.927984024142913,
          "mxxy": 1.6239921664350874,
          "mxyy": 1.9343295407521794,
          "myyy": 2.6848412998280797,
          "Rxx": 16.057177174035672,
          "Rxy": 14.820230757772405,
          "Ryy": 15.448404640839163,
          "Delta": 41.09846046521656,
          "F5x": 508.18483415322135,
          "F5y": 617.5628954338019,
          "mass_kinetic_flux": 0.14243760786765503,
          "momentum_kinetic_flux": 0.8403733295308058,
          "energy_kinetic_flux": 4.457984999197606
        },
        "later_discard_change_maxabs": {
          "rho": 0.016903581813378032,
          "ux": 0.020144699621173157,
          "T": 0.03321376584273317,
          "Tparallel": 0.04641417246711654,
          "Tperp": 0.0425780403432805,
          "sigma_xx": 0.09359059632716082,
          "qx": 0.39786868859982505,
          "mxxx": 0.2885256715932656,
          "mxxy": 0.26089147251944433,
          "mxyy": 0.20598546521926978,
          "myyy": 0.2393263763304367,
          "Rxx": 2.4030436987019876,
          "Rxy": 1.7403220332495513,
          "Ryy": 2.237642353772684,
          "Delta": 4.983306561457539,
          "F5x": 77.32281157575744,
          "F5y": 73.06091149158469,
          "mass_kinetic_flux": 0.022364983481839573,
          "momentum_kinetic_flux": 0.13305842989543493,
          "energy_kinetic_flux": 0.6477663333172075
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.07881410256410337,
          0.15363241152932083,
          0.3868397013285767,
          0.6565951197396611,
          0.29322900581270384,
          0.4731068707364976,
          2.851871683575368,
          1.927984024142913,
          1.6239921664350874,
          1.9343295407521794,
          2.6848412998280797,
          16.057177174035672,
          14.820230757772405,
          15.448404640839163,
          41.09846046521656,
          508.18483415322135,
          617.5628954338019,
          0.14243760786765503,
          0.8403733295308058,
          4.457984999197606
        ],
        "warmup_change": [
          0.016903581813378032,
          0.020144699621173157,
          0.03321376584273317,
          0.04641417246711654,
          0.0425780403432805,
          0.09359059632716082,
          0.39786868859982505,
          0.2885256715932656,
          0.26089147251944433,
          0.20598546521926978,
          0.2393263763304367,
          2.4030436987019876,
          1.7403220332495513,
          2.237642353772684,
          4.983306561457539,
          77.32281157575744,
          73.06091149158469,
          0.022364983481839573,
          0.13305842989543493,
          0.6477663333172075
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          5.859942831340604e-16,
          6.654805690109162e-16,
          8.838818977321931e-16,
          45.76671755664956,
          14.521553676492633,
          46.548951691103255,
          16.247091701369843,
          17.229284191735378,
          87.58017443388273,
          100.18131647763465,
          68.3088623117499,
          69.09137917417482,
          95.61076952555952,
          295.2291368038481,
          65.06158970879636,
          297.7014426767,
          92.88684341106442,
          96.25693467937501,
          493.95984163464306,
          1643.9756703202675,
          508.44051923235315,
          549.3601813243422,
          509.19503606027735,
          1717.9010565704027,
          632.0664813861009,
          351.0477267243307,
          342.02722522052943,
          672.8525759624032,
          1253.1253592068128,
          418.35839729854723,
          1268.6106608115858,
          862.0215636288011,
          903.3367599288736,
          4659.89321061821
        ],
        "mean_stabilization_source35": [
          0.33005759918348193,
          0.8413308543114136,
          0.8319030140699125,
          1.3834465071490962,
          4.3449648371990035,
          2.379834851626214,
          4.511179111024307,
          2.838152008064059,
          2.946960297357331,
          8.612023877487065,
          29.05092142050783,
          12.098972892353256,
          12.523030583607454,
          27.113719066048347,
          14.2646166585691,
          8.05313823678397,
          14.809061962823689,
          16.38774403782843,
          17.189323385172532,
          62.44068484928569,
          216.1301886671816,
          81.25952638690276,
          69.20988294768071,
          79.6512781793692,
          234.3638686707191,
          92.61677018563432,
          42.21893882967037,
          41.43310885455445,
          92.42149185042028,
          84.64400261342665,
          48.27760270963218,
          80.23679859792763,
          120.32119036341645,
          129.187356690056,
          495.9691317313399
        ]
      }
    },
    {
      "key": "baseline_011",
      "configuration": {
        "task": 73,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_011",
      "profiles_sha256": "ec466f07893a558cd3cc7bb41ae5625e1ae2fc9b65451bb277523bef7110332d",
      "complete_sha256": "8234c664d2c50bbbe77358b9854cd45d6b3ca76385ea33f3cc92e90d4ff1b5d4",
      "metrics": {
        "case": {
          "task": 73,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 2,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_073",
        "source_verified_complete_sha256": "6a25c01652c1f3c7f2834b90c128ef9e07e9d687f6e8ea0b4f69eca610d905bd",
        "half_window_change_maxabs": {
          "rho": 0.0548717948717945,
          "ux": 0.16856393312619833,
          "T": 0.47495687894876193,
          "Tparallel": 0.8651431917498282,
          "Tperp": 0.30742228717498055,
          "sigma_xx": 0.5663687320973096,
          "qx": 3.8830995383346103,
          "mxxx": 1.5985978256294473,
          "mxxy": 1.4672012819095381,
          "mxyy": 1.5847216379314433,
          "myyy": 1.83900637771089,
          "Rxx": 17.523975619387812,
          "Rxy": 13.968308114274532,
          "Ryy": 15.890915023231488,
          "Delta": 58.76681762550646,
          "F5x": 717.4977625690062,
          "F5y": 605.4239608079636,
          "mass_kinetic_flux": 0.14651207358427243,
          "momentum_kinetic_flux": 1.030769454510576,
          "energy_kinetic_flux": 3.7919536002565337
        },
        "later_discard_change_maxabs": {
          "rho": 0.00882318926778014,
          "ux": 0.021235261720066845,
          "T": 0.0512278782427269,
          "Tparallel": 0.0782157701023225,
          "Tperp": 0.03807162168892031,
          "sigma_xx": 0.062172699453078906,
          "qx": 0.30973922359881456,
          "mxxx": 0.23179093354131194,
          "mxxy": 0.1916187566800026,
          "mxyy": 0.19891200087276106,
          "myyy": 0.24556937531729894,
          "Rxx": 2.1443370459737423,
          "Rxy": 1.611270297877649,
          "Ryy": 2.2406726064899196,
          "Delta": 5.409562521974294,
          "F5x": 64.50275594806305,
          "F5y": 73.62255540457838,
          "mass_kinetic_flux": 0.021077896337539315,
          "momentum_kinetic_flux": 0.14387608970810817,
          "energy_kinetic_flux": 0.5964189243891269
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.0548717948717945,
          0.16856393312619833,
          0.47495687894876193,
          0.8651431917498282,
          0.30742228717498055,
          0.5663687320973096,
          3.8830995383346103,
          1.5985978256294473,
          1.4672012819095381,
          1.5847216379314433,
          1.83900637771089,
          17.523975619387812,
          13.968308114274532,
          15.890915023231488,
          58.76681762550646,
          717.4977625690062,
          605.4239608079636,
          0.14651207358427243,
          1.030769454510576,
          3.7919536002565337
        ],
        "warmup_change": [
          0.00882318926778014,
          0.021235261720066845,
          0.0512278782427269,
          0.0782157701023225,
          0.03807162168892031,
          0.062172699453078906,
          0.30973922359881456,
          0.23179093354131194,
          0.1916187566800026,
          0.19891200087276106,
          0.24556937531729894,
          2.1443370459737423,
          1.611270297877649,
          2.2406726064899196,
          5.409562521974294,
          64.50275594806305,
          73.62255540457838,
          0.021077896337539315,
          0.14387608970810817,
          0.5964189243891269
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.316568385231148e-16,
          6.032048445195346e-16,
          8.576175551343412e-16,
          46.15510802371703,
          15.077146408230336,
          46.45449432943792,
          16.31129594273887,
          16.100831735388315,
          88.41513731944937,
          106.31970915569812,
          65.39026123208222,
          67.81448145006757,
          107.47084876578624,
          296.9603984902971,
          67.23836440358797,
          297.117468440078,
          94.1334142797075,
          88.49409798699402,
          503.16862606525535,
          1628.1092599693486,
          530.4466860915778,
          533.5847305268331,
          518.9014837290902,
          1657.740290729751,
          658.2968609905687,
          323.8182837166008,
          330.86876062748263,
          662.7575381051118,
          1272.0720244903362,
          413.11438280089163,
          1259.1089408278224,
          921.5620926087618,
          875.8146716206741,
          4668.003396284507
        ],
        "mean_stabilization_source35": [
          0.30950877750036415,
          0.8331489666806892,
          0.8489238142368896,
          1.345478600614667,
          4.187444623339435,
          2.3179595669457806,
          4.206323562690514,
          2.9657328135261376,
          2.9235163664487347,
          8.623004612696064,
          27.583170615023786,
          13.079472798876573,
          12.099374462673177,
          28.804670847028973,
          15.032702480439474,
          8.41898987037643,
          13.563461424584522,
          17.4733222303509,
          18.04576525611936,
          62.04127453494236,
          226.76304631878776,
          79.39520968290826,
          62.978709415622845,
          76.39179927693753,
          216.04013873320034,
          100.89373420777802,
          43.33126355666315,
          41.87188532710276,
          90.50257293331086,
          80.39786436473437,
          48.857393192289386,
          86.20836249925162,
          126.77169923906568,
          132.43046355760734,
          501.0532645195604
        ]
      }
    },
    {
      "key": "baseline_012",
      "configuration": {
        "task": 74,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_012",
      "profiles_sha256": "1dcb71cdd0d371e0e1f775857f2518c0c55b50f6692541653d31d98d747f3e9e",
      "complete_sha256": "22efbdaf76b2498145f188071f8a216aa579cc4f7e34adc049d3c89f96435084",
      "metrics": {
        "case": {
          "task": 74,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 3,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_074",
        "source_verified_complete_sha256": "5b4c3359207c2c37b9d793d19d068e5080ee1b35c433ba891821621164210aae",
        "half_window_change_maxabs": {
          "rho": 0.14339743589743525,
          "ux": 0.3393784098099699,
          "T": 0.6161369519310327,
          "Tparallel": 1.0518617240024195,
          "Tperp": 0.5022594195787224,
          "sigma_xx": 0.751743428169938,
          "qx": 3.887729291852125,
          "mxxx": 2.678134120842387,
          "mxxy": 1.4562303017175768,
          "mxyy": 1.580197330011937,
          "myyy": 1.992049187096671,
          "Rxx": 38.3721620873099,
          "Rxy": 15.513682433720048,
          "Ryy": 18.769248959309692,
          "Delta": 86.37398131564487,
          "F5x": 775.474148735706,
          "F5y": 579.0818917144429,
          "mass_kinetic_flux": 0.15971892559177814,
          "momentum_kinetic_flux": 1.0217427479531125,
          "energy_kinetic_flux": 4.855008044878389
        },
        "later_discard_change_maxabs": {
          "rho": 0.028065853819718933,
          "ux": 0.05355798924468935,
          "T": 0.0959064868832904,
          "Tparallel": 0.16757275449170272,
          "Tperp": 0.08798392891540008,
          "sigma_xx": 0.1255238717574123,
          "qx": 0.62971431567426,
          "mxxx": 0.43516226726558216,
          "mxxy": 0.2242741902106935,
          "mxyy": 0.18454074757827854,
          "myyy": 0.26064003717555523,
          "Rxx": 7.584326099282691,
          "Rxy": 2.2367249907919224,
          "Ryy": 3.63456989553859,
          "Delta": 13.834192510373214,
          "F5x": 114.64410348629463,
          "F5y": 69.65985158412336,
          "mass_kinetic_flux": 0.020171702525503044,
          "momentum_kinetic_flux": 0.13370906622688494,
          "energy_kinetic_flux": 0.5715142489908089
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.14339743589743525,
          0.3393784098099699,
          0.6161369519310327,
          1.0518617240024195,
          0.5022594195787224,
          0.751743428169938,
          3.887729291852125,
          2.678134120842387,
          1.4562303017175768,
          1.580197330011937,
          1.992049187096671,
          38.3721620873099,
          15.513682433720048,
          18.769248959309692,
          86.37398131564487,
          775.474148735706,
          579.0818917144429,
          0.15971892559177814,
          1.0217427479531125,
          4.855008044878389
        ],
        "warmup_change": [
          0.028065853819718933,
          0.05355798924468935,
          0.0959064868832904,
          0.16757275449170272,
          0.08798392891540008,
          0.1255238717574123,
          0.62971431567426,
          0.43516226726558216,
          0.2242741902106935,
          0.18454074757827854,
          0.26064003717555523,
          7.584326099282691,
          2.2367249907919224,
          3.63456989553859,
          13.834192510373214,
          114.64410348629463,
          69.65985158412336,
          0.020171702525503044,
          0.13370906622688494,
          0.5715142489908089
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.0064083714909345e-16,
          6.0540326442747625e-16,
          8.447892571980157e-16,
          46.861150923381146,
          15.129447919587532,
          46.5573084298208,
          16.64612309347974,
          16.799932972156732,
          88.61248916110657,
          105.24342727372574,
          66.71477587608145,
          66.73857728397144,
          101.53917851329712,
          298.96277261762975,
          67.50516925709783,
          298.2924756544638,
          92.58101061803197,
          97.03660500982777,
          504.83025894157714,
          1695.93569132231,
          513.8293037443268,
          518.8959762312577,
          497.7143402210194,
          1699.8294758330292,
          654.4374521036034,
          308.7309614542228,
          306.3354584281134,
          643.9488508241592,
          1271.5601186712788,
          416.28833169864225,
          1272.2145985584464,
          920.3228726562643,
          922.8498401059936,
          4678.679932806102
        ],
        "mean_stabilization_source35": [
          0.3246972446228648,
          0.7967949385795999,
          0.8526166358516561,
          1.4627557003508957,
          4.120413701665318,
          2.637817782929405,
          4.188940390527702,
          3.036273993449292,
          3.1850337136739912,
          9.087318745853105,
          26.7739384980311,
          12.536721289837836,
          12.248481454542548,
          28.05469729358507,
          15.196072454889753,
          8.759436821042007,
          15.142789883719209,
          16.86150955405702,
          18.698014257013206,
          65.3074137597874,
          208.3405969646412,
          83.91354255429641,
          59.6763567350796,
          86.63177558635455,
          216.65229900817087,
          103.28773220651159,
          43.942902387972005,
          41.95068412678575,
          98.73173185756129,
          89.952044901773,
          53.00422092333901,
          83.36047591408268,
          128.97571034427077,
          137.94166856108828,
          508.5702537455685
        ]
      }
    },
    {
      "key": "baseline_013",
      "configuration": {
        "task": 75,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_013",
      "profiles_sha256": "c68f67603dfeaaf6148f4b488a69bb1b5243f6f6f24c6d958667391938fae9ea",
      "complete_sha256": "a5d8a560d1d1a3fef5701d8f0f459f830cd857e559179feed293027bafb7c631",
      "metrics": {
        "case": {
          "task": 75,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_075",
        "source_verified_complete_sha256": "e5ef6adda994c10a5eb10df02e1f8f84dd8ff9fa27d9c0ef93e80375e2fec9d4",
        "half_window_change_maxabs": {
          "rho": 0.13025641025641121,
          "ux": 0.11573717583548682,
          "T": 0.134829383526756,
          "Tparallel": 0.2752605191478521,
          "Tperp": 0.23742242245987732,
          "sigma_xx": 0.6255138985919828,
          "qx": 2.6805351387351912,
          "mxxx": 1.9341164460043303,
          "mxxy": 1.640324003129235,
          "mxyy": 1.6534226249612458,
          "myyy": 1.8897351157886926,
          "Rxx": 21.455616283925735,
          "Rxy": 15.439884939357093,
          "Ryy": 14.477512546228297,
          "Delta": 52.9836454702222,
          "F5x": 515.9355027360266,
          "F5y": 652.9304787851709,
          "mass_kinetic_flux": 0.15644376943598104,
          "momentum_kinetic_flux": 1.0573129914198418,
          "energy_kinetic_flux": 4.169162571989347
        },
        "later_discard_change_maxabs": {
          "rho": 0.020797151731430485,
          "ux": 0.01827153564173445,
          "T": 0.031239363050261204,
          "Tparallel": 0.05565485011285887,
          "Tperp": 0.0389807826035895,
          "sigma_xx": 0.08282380974931769,
          "qx": 0.4504686055879148,
          "mxxx": 0.24791346574394307,
          "mxxy": 0.18540646870810773,
          "mxyy": 0.17922083430734825,
          "myyy": 0.21772315914858198,
          "Rxx": 3.1242960630825394,
          "Rxy": 1.960575810722922,
          "Ryy": 2.134455969070034,
          "Delta": 4.98914703522405,
          "F5x": 79.06271052318607,
          "F5y": 64.09135464910091,
          "mass_kinetic_flux": 0.019334366701334815,
          "momentum_kinetic_flux": 0.1351008559172584,
          "energy_kinetic_flux": 0.5476971582135377
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.13025641025641121,
          0.11573717583548682,
          0.134829383526756,
          0.2752605191478521,
          0.23742242245987732,
          0.6255138985919828,
          2.6805351387351912,
          1.9341164460043303,
          1.640324003129235,
          1.6534226249612458,
          1.8897351157886926,
          21.455616283925735,
          15.439884939357093,
          14.477512546228297,
          52.9836454702222,
          515.9355027360266,
          652.9304787851709,
          0.15644376943598104,
          1.0573129914198418,
          4.169162571989347
        ],
        "warmup_change": [
          0.020797151731430485,
          0.01827153564173445,
          0.031239363050261204,
          0.05565485011285887,
          0.0389807826035895,
          0.08282380974931769,
          0.4504686055879148,
          0.24791346574394307,
          0.18540646870810773,
          0.17922083430734825,
          0.21772315914858198,
          3.1242960630825394,
          1.960575810722922,
          2.134455969070034,
          4.98914703522405,
          79.06271052318607,
          64.09135464910091,
          0.019334366701334815,
          0.1351008559172584,
          0.5476971582135377
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.712648497767747e-16,
          6.140917393520347e-16,
          8.465380896408344e-16,
          45.77625402109642,
          14.612489683372672,
          46.039860273496686,
          15.53308837680735,
          16.055701946689492,
          87.4439556575917,
          104.29636121809867,
          61.47913805009449,
          64.8917431267617,
          105.42070175634747,
          295.9336685386026,
          64.42564416908088,
          295.11767470656326,
          90.61940242590839,
          89.94415419612076,
          493.74655409883746,
          1636.948281938909,
          516.7056258088536,
          528.2365034738681,
          503.4967740288675,
          1641.2086461775318,
          658.8327794584877,
          303.5768489184989,
          325.078161749707,
          661.1067321573129,
          1260.7504104952845,
          411.8728424135002,
          1261.4251232492124,
          842.2736702466194,
          880.2763630128082,
          4593.114278098348
        ],
        "mean_stabilization_source35": [
          0.3080361243485605,
          0.8174546454771098,
          0.9041430923561156,
          1.3902494751288834,
          4.02293574433164,
          2.398354171522026,
          3.9448427636567542,
          3.097576535887929,
          2.986228000670069,
          8.606376668852851,
          26.837007117619827,
          13.01906334361838,
          12.20984586125099,
          29.39788334315382,
          14.268302877086942,
          8.032223417507392,
          14.31714601671286,
          18.796433987091895,
          17.15134047787594,
          62.43121422602434,
          208.83096696386272,
          81.51600535692386,
          61.80471325996424,
          81.33300911963126,
          205.57189226447684,
          93.69042183073722,
          45.10552079012155,
          43.81324703391315,
          97.02528457958266,
          83.91087174795489,
          46.54146115857462,
          78.5230298077695,
          140.35035165385437,
          121.68622801857273,
          487.1589508539453
        ]
      }
    },
    {
      "key": "baseline_014",
      "configuration": {
        "task": 76,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_014",
      "profiles_sha256": "ec6cf716649df9b26339eeec08c68be751cbb5599cc5ac4753c809422be2898b",
      "complete_sha256": "9389370dfd4ef71468edb462e7ccce2c9aded4ee518a071c87caa031848e6c94",
      "metrics": {
        "case": {
          "task": 76,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 1,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_076",
        "source_verified_complete_sha256": "20cbcd0b07ce000a6150e305656900e2c4d5baa7066400c43d96b1a02dcd632b",
        "half_window_change_maxabs": {
          "rho": 0.15692307692307716,
          "ux": 0.3208176663003801,
          "T": 0.7617947031843513,
          "Tparallel": 1.2379293361794206,
          "Tperp": 0.5307064193868016,
          "sigma_xx": 0.7801258738225423,
          "qx": 5.5928649722688775,
          "mxxx": 2.0575226128111312,
          "mxxy": 1.7539672598979528,
          "mxyy": 1.6606033265415234,
          "myyy": 1.6866228320513508,
          "Rxx": 40.11578622876826,
          "Rxy": 14.888174856898958,
          "Ryy": 22.185403402153064,
          "Delta": 84.10944605947861,
          "F5x": 1063.7497172472808,
          "F5y": 582.0292230582072,
          "mass_kinetic_flux": 0.15097083525100974,
          "momentum_kinetic_flux": 1.0121454497964848,
          "energy_kinetic_flux": 3.9469185072782125
        },
        "later_discard_change_maxabs": {
          "rho": 0.010911478984931167,
          "ux": 0.025094073225695457,
          "T": 0.05181057318968563,
          "Tparallel": 0.09565078008270067,
          "Tperp": 0.04224168259410188,
          "sigma_xx": 0.07370821443092979,
          "qx": 0.47711422756698596,
          "mxxx": 0.2812134252763201,
          "mxxy": 0.17939621099413577,
          "mxyy": 0.24433488966581934,
          "myyy": 0.2369726118247208,
          "Rxx": 4.178318391501705,
          "Rxy": 1.8911604243708093,
          "Ryy": 2.4176530809285044,
          "Delta": 8.851559775378178,
          "F5x": 97.23976765039743,
          "F5y": 86.72044781407763,
          "mass_kinetic_flux": 0.01888426382723285,
          "momentum_kinetic_flux": 0.13062264480388563,
          "energy_kinetic_flux": 0.5754043249891367
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.15692307692307716,
          0.3208176663003801,
          0.7617947031843513,
          1.2379293361794206,
          0.5307064193868016,
          0.7801258738225423,
          5.5928649722688775,
          2.0575226128111312,
          1.7539672598979528,
          1.6606033265415234,
          1.6866228320513508,
          40.11578622876826,
          14.888174856898958,
          22.185403402153064,
          84.10944605947861,
          1063.7497172472808,
          582.0292230582072,
          0.15097083525100974,
          1.0121454497964848,
          3.9469185072782125
        ],
        "warmup_change": [
          0.010911478984931167,
          0.025094073225695457,
          0.05181057318968563,
          0.09565078008270067,
          0.04224168259410188,
          0.07370821443092979,
          0.47711422756698596,
          0.2812134252763201,
          0.17939621099413577,
          0.24433488966581934,
          0.2369726118247208,
          4.178318391501705,
          1.8911604243708093,
          2.4176530809285044,
          8.851559775378178,
          97.23976765039743,
          86.72044781407763,
          0.01888426382723285,
          0.13062264480388563,
          0.5754043249891367
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.275892669362234e-16,
          6.327099783906412e-16,
          8.116961651624981e-16,
          47.44941503697633,
          14.123737562331414,
          47.14459784071562,
          15.563710388926715,
          15.69895274164612,
          90.63692289035693,
          106.77171168228354,
          69.65343628627845,
          61.39296035898016,
          107.5353735361026,
          303.0360877159883,
          69.96382660573241,
          303.86133558660447,
          94.1923250842255,
          87.86316967350245,
          512.9568672349668,
          1703.7910904936305,
          552.1024438827648,
          552.3682688608618,
          502.4269527815075,
          1636.323731396468,
          668.9894847602266,
          324.89256842046365,
          307.4506347031145,
          633.2191331290891,
          1292.1700265366305,
          406.8601819533771,
          1278.77539735718,
          915.368814752987,
          808.2404716434812,
          4805.132303512686
        ],
        "mean_stabilization_source35": [
          0.3257893394584905,
          0.8126045889986576,
          0.8461790578613202,
          1.3298959072245187,
          4.0610866775760135,
          2.3111808013487734,
          3.977272427857048,
          2.945405126911546,
          2.8732645355285626,
          8.532300259077958,
          26.715719894325797,
          12.860446596745032,
          11.985921917556736,
          29.795313033139973,
          14.282370922339512,
          7.620304273134259,
          14.36449445762455,
          17.864320419259307,
          17.541804138489006,
          61.353061146647526,
          215.49240841038412,
          78.81621185468806,
          61.718352628760464,
          75.99904613200319,
          216.29297737614212,
          88.42829801504398,
          40.227370989262674,
          39.760181149513315,
          97.9090322445069,
          82.5919043612496,
          45.6409897756202,
          85.11318025295994,
          126.5973915894864,
          129.97304545628143,
          490.02119390835327
        ]
      }
    },
    {
      "key": "baseline_015",
      "configuration": {
        "task": 77,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_015",
      "profiles_sha256": "24a3ef2526d4e9ef1f8109452146b3111a54ee02f12e1015d1b7ab3ada94ad32",
      "complete_sha256": "36ad1599ffafb4f142dc209e5b8167533d4eae595a187c156ee44873c00950b1",
      "metrics": {
        "case": {
          "task": 77,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 2,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_077",
        "source_verified_complete_sha256": "0ca34cdcfeace4d8186e1d6f06a8ef449a8cef65db5d379f63e146a3b23dc554",
        "half_window_change_maxabs": {
          "rho": 0.06169871794871851,
          "ux": 0.10401936503695852,
          "T": 0.23951643693853875,
          "Tparallel": 0.3976768811811997,
          "Tperp": 0.22874061343062557,
          "sigma_xx": 0.525731022295016,
          "qx": 2.357733151198623,
          "mxxx": 2.0291489426008753,
          "mxxy": 1.766393656753975,
          "mxyy": 1.4517590083072391,
          "myyy": 2.64190955919794,
          "Rxx": 20.416553670845758,
          "Rxy": 13.773215668820807,
          "Ryy": 17.063976339509356,
          "Delta": 49.35354149291123,
          "F5x": 675.8338467707549,
          "F5y": 610.5909891918386,
          "mass_kinetic_flux": 0.16502718870966326,
          "momentum_kinetic_flux": 1.1089874052319786,
          "energy_kinetic_flux": 3.9821799030456475
        },
        "later_discard_change_maxabs": {
          "rho": 0.01574147501982548,
          "ux": 0.023756521173736722,
          "T": 0.05625690745889678,
          "Tparallel": 0.09117448195110178,
          "Tperp": 0.04284475797347964,
          "sigma_xx": 0.07704707163349056,
          "qx": 0.4234084341569755,
          "mxxx": 0.28368863145010437,
          "mxxy": 0.20625049792642214,
          "mxyy": 0.17749325752923395,
          "myyy": 0.27148314060163314,
          "Rxx": 3.15917604620671,
          "Rxy": 2.0043727543936045,
          "Ryy": 2.311136471831503,
          "Delta": 7.469914684718901,
          "F5x": 88.57541506885036,
          "F5y": 65.5369906201204,
          "mass_kinetic_flux": 0.02053065693443834,
          "momentum_kinetic_flux": 0.11845356697442355,
          "energy_kinetic_flux": 0.6422150835140599
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.06169871794871851,
          0.10401936503695852,
          0.23951643693853875,
          0.3976768811811997,
          0.22874061343062557,
          0.525731022295016,
          2.357733151198623,
          2.0291489426008753,
          1.766393656753975,
          1.4517590083072391,
          2.64190955919794,
          20.416553670845758,
          13.773215668820807,
          17.063976339509356,
          49.35354149291123,
          675.8338467707549,
          610.5909891918386,
          0.16502718870966326,
          1.1089874052319786,
          3.9821799030456475
        ],
        "warmup_change": [
          0.01574147501982548,
          0.023756521173736722,
          0.05625690745889678,
          0.09117448195110178,
          0.04284475797347964,
          0.07704707163349056,
          0.4234084341569755,
          0.28368863145010437,
          0.20625049792642214,
          0.17749325752923395,
          0.27148314060163314,
          3.15917604620671,
          2.0043727543936045,
          2.311136471831503,
          7.469914684718901,
          88.57541506885036,
          65.5369906201204,
          0.02053065693443834,
          0.11845356697442355,
          0.6422150835140599
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.2737776010918255e-16,
          6.37830090623864e-16,
          8.062308934330247e-16,
          47.972662735887184,
          14.673713224911547,
          48.46833965210209,
          17.43266285137862,
          15.695859042691794,
          91.49639290261399,
          101.70773680659705,
          67.31293574853237,
          72.93458496311578,
          109.45566812776204,
          306.5571701052431,
          67.12592512213557,
          306.6386572724243,
          99.84182456198884,
          93.89554821489244,
          521.7174318380935,
          1716.996707204516,
          539.0730362787485,
          553.50825612375,
          501.97992207348835,
          1734.411889985793,
          680.2315464545203,
          340.84405830054334,
          339.72387534674243,
          633.3723430519733,
          1313.799249780346,
          426.2520347811656,
          1301.493231148283,
          974.7029514242544,
          885.2786455586684,
          4866.847566157697
        ],
        "mean_stabilization_source35": [
          0.3049400731025043,
          0.82379233479798,
          0.8157771927741511,
          1.419013934560711,
          3.9463509952684164,
          2.201155370915995,
          4.196403895901065,
          3.256546315007263,
          3.1564918162508437,
          8.938939959297024,
          27.117926155595867,
          12.989132018581145,
          11.955264531246538,
          27.547471893426195,
          14.188162014228714,
          8.496587586196204,
          15.74156226159689,
          18.771764853389392,
          17.381525328088077,
          64.16486377992555,
          213.5363922457333,
          72.20565618544525,
          64.24877897460155,
          80.28783914437535,
          215.00474612990055,
          105.63169493229165,
          44.408590821906984,
          40.92331004808568,
          101.7420158074058,
          82.19381942498946,
          49.7873597714338,
          91.71057224819685,
          143.18841547463595,
          130.88544492670812,
          501.77967740215706
        ]
      }
    },
    {
      "key": "baseline_016",
      "configuration": {
        "task": 78,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_016",
      "profiles_sha256": "7d2404e374cf4ce829ba7bd8693279e372e21c4527c6edd94441eebeae988e70",
      "complete_sha256": "f9329aad801db959f630d9fd11405de7faebfb12bee1bfd1a700eac0d0c64db7",
      "metrics": {
        "case": {
          "task": 78,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 3,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_078",
        "source_verified_complete_sha256": "e4a2c53ce9116cd82e8b87e43d637b2fd0ce13ff0ce605c56c5a9b1cd76d5711",
        "half_window_change_maxabs": {
          "rho": 0.07291666666666563,
          "ux": 0.11328625282916782,
          "T": 0.27238523499547185,
          "Tparallel": 0.48970485708414824,
          "Tperp": 0.26235387718067926,
          "sigma_xx": 0.5385201520952521,
          "qx": 2.3444103337024593,
          "mxxx": 1.6550762545345492,
          "mxxy": 1.5472296981470914,
          "mxyy": 1.2482747687534628,
          "myyy": 2.7410985374390844,
          "Rxx": 18.14789399484264,
          "Rxy": 13.659484368008403,
          "Ryy": 20.719855761618327,
          "Delta": 46.43164018142352,
          "F5x": 556.9299085147613,
          "F5y": 600.5875115669648,
          "mass_kinetic_flux": 0.14718815753276715,
          "momentum_kinetic_flux": 1.0445742232931678,
          "energy_kinetic_flux": 4.542390469367035
        },
        "later_discard_change_maxabs": {
          "rho": 0.01047003039915495,
          "ux": 0.023479596004280623,
          "T": 0.047310040832383216,
          "Tparallel": 0.08465256938170729,
          "Tperp": 0.02887416612865712,
          "sigma_xx": 0.06865539690893385,
          "qx": 0.3458141969603368,
          "mxxx": 0.24379699452003495,
          "mxxy": 0.21170936434119997,
          "mxyy": 0.2015705178201756,
          "myyy": 0.25776605717638934,
          "Rxx": 3.3339856817698887,
          "Rxy": 1.8499856565645245,
          "Ryy": 2.1877906551245485,
          "Delta": 6.298247979691041,
          "F5x": 71.11369049973928,
          "F5y": 83.0130477549898,
          "mass_kinetic_flux": 0.01823182692170988,
          "momentum_kinetic_flux": 0.13996392050386675,
          "energy_kinetic_flux": 0.6128653588947088
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.07291666666666563,
          0.11328625282916782,
          0.27238523499547185,
          0.48970485708414824,
          0.26235387718067926,
          0.5385201520952521,
          2.3444103337024593,
          1.6550762545345492,
          1.5472296981470914,
          1.2482747687534628,
          2.7410985374390844,
          18.14789399484264,
          13.659484368008403,
          20.719855761618327,
          46.43164018142352,
          556.9299085147613,
          600.5875115669648,
          0.14718815753276715,
          1.0445742232931678,
          4.542390469367035
        ],
        "warmup_change": [
          0.01047003039915495,
          0.023479596004280623,
          0.047310040832383216,
          0.08465256938170729,
          0.02887416612865712,
          0.06865539690893385,
          0.3458141969603368,
          0.24379699452003495,
          0.21170936434119997,
          0.2015705178201756,
          0.25776605717638934,
          3.3339856817698887,
          1.8499856565645245,
          2.1877906551245485,
          6.298247979691041,
          71.11369049973928,
          83.0130477549898,
          0.01823182692170988,
          0.13996392050386675,
          0.6128653588947088
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.319226765751292e-16,
          6.230153059678117e-16,
          8.55770511818873e-16,
          47.51414837494314,
          13.472560857349208,
          47.00153940455944,
          16.809410691428916,
          16.524754397372195,
          90.43923045645253,
          107.54985878081368,
          63.27836397680746,
          66.70847533940012,
          102.10999437671141,
          304.5379087259337,
          63.27315646153658,
          303.42911403188174,
          93.79520802934668,
          92.33554591188339,
          511.81172800156065,
          1740.4126771793444,
          505.6468746676668,
          526.1564195687821,
          511.70212364159687,
          1667.2178683868367,
          650.0297014202604,
          317.1988386716115,
          323.8627261871972,
          652.4221461869483,
          1301.030760138226,
          411.84292586646654,
          1288.9833532082894,
          941.1480750974238,
          875.9310448562827,
          4752.235499309072
        ],
        "mean_stabilization_source35": [
          0.31283073392559874,
          0.8641495783071965,
          0.8490879959888005,
          1.3567201913399929,
          4.187211798440739,
          2.450148770730047,
          4.159908737942103,
          3.038957984937277,
          3.00526117159308,
          8.769424527096467,
          27.82092214856412,
          12.779979645019404,
          12.643101489079271,
          27.676350323568528,
          15.272650273038783,
          8.950879915302673,
          15.201115946232074,
          17.74790773897851,
          17.68014108414749,
          63.19576396631409,
          218.24308728546868,
          83.99216060552858,
          63.890118614782956,
          84.2834467426799,
          205.14022574549864,
          93.79715697822924,
          46.054089735220494,
          46.327461561349665,
          96.53652948094116,
          88.01991935353705,
          51.74470074756598,
          90.56281582675652,
          135.17164299053456,
          133.15949741496487,
          504.83373603756826
        ]
      }
    },
    {
      "key": "baseline_017",
      "configuration": {
        "task": 79,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_017",
      "profiles_sha256": "2135f5090a85bb8baf62240c552c6057e4da65a254a5019a6a914232d7b7fc97",
      "complete_sha256": "3a35fd53011078e344812697013ebcf92409e06402bb36a6bf935e6c90a96462",
      "metrics": {
        "case": {
          "task": 79,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_079",
        "source_verified_complete_sha256": "8521c6bc8a844a417cd238f5909ca142bc1bb3e58d67b67890220904d25c11b3",
        "half_window_change_maxabs": {
          "rho": 0.0759935897435895,
          "ux": 0.16315532463990312,
          "T": 0.3065520082204891,
          "Tparallel": 0.4261192902407598,
          "Tperp": 0.27665332343737337,
          "sigma_xx": 0.44804991668464567,
          "qx": 2.4999765921392942,
          "mxxx": 1.9198404626493826,
          "mxxy": 1.5585727436677719,
          "mxyy": 1.6442343111468318,
          "myyy": 1.9171646783475986,
          "Rxx": 24.030570422011976,
          "Rxy": 16.740223301305562,
          "Ryy": 19.902458095904038,
          "Delta": 56.84656408100227,
          "F5x": 579.8112075171782,
          "F5y": 589.2348777175896,
          "mass_kinetic_flux": 0.15137121560170375,
          "momentum_kinetic_flux": 0.9732695187033542,
          "energy_kinetic_flux": 3.9297394226261986
        },
        "later_discard_change_maxabs": {
          "rho": 0.013976011102299069,
          "ux": 0.05766722987889228,
          "T": 0.1521896772406901,
          "Tparallel": 0.30106060292033465,
          "Tperp": 0.0922460621217911,
          "sigma_xx": 0.1795666484898839,
          "qx": 1.227581249196657,
          "mxxx": 0.40807760701676443,
          "mxxy": 0.17923592858537168,
          "mxyy": 0.2083174491362087,
          "myyy": 0.27197655945494176,
          "Rxx": 7.450633658084243,
          "Rxy": 1.9991413910944882,
          "Ryy": 3.9435244294884555,
          "Delta": 22.202751169513135,
          "F5x": 223.9716102883856,
          "F5y": 92.53264811755969,
          "mass_kinetic_flux": 0.02113933107443522,
          "momentum_kinetic_flux": 0.15432893203940523,
          "energy_kinetic_flux": 0.6176342856713006
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.0759935897435895,
          0.16315532463990312,
          0.3065520082204891,
          0.4261192902407598,
          0.27665332343737337,
          0.44804991668464567,
          2.4999765921392942,
          1.9198404626493826,
          1.5585727436677719,
          1.6442343111468318,
          1.9171646783475986,
          24.030570422011976,
          16.740223301305562,
          19.902458095904038,
          56.84656408100227,
          579.8112075171782,
          589.2348777175896,
          0.15137121560170375,
          0.9732695187033542,
          3.9297394226261986
        ],
        "warmup_change": [
          0.013976011102299069,
          0.05766722987889228,
          0.1521896772406901,
          0.30106060292033465,
          0.0922460621217911,
          0.1795666484898839,
          1.227581249196657,
          0.40807760701676443,
          0.17923592858537168,
          0.2083174491362087,
          0.27197655945494176,
          7.450633658084243,
          1.9991413910944882,
          3.9435244294884555,
          22.202751169513135,
          223.9716102883856,
          92.53264811755969,
          0.02113933107443522,
          0.15432893203940523,
          0.6176342856713006
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.473421117188215e-16,
          6.092528207444554e-16,
          8.163071681508998e-16,
          46.756760591781266,
          15.379711673547442,
          46.45096230255017,
          16.42938938688678,
          16.03530429222903,
          89.05316580614257,
          105.90206952648924,
          65.20315108776789,
          65.23840201162027,
          102.71472846581463,
          301.2305817477776,
          65.17225023374557,
          301.05290420043275,
          92.20424952892414,
          97.4607401261499,
          508.1444607495091,
          1646.556490870679,
          508.9939503158657,
          536.0338928662637,
          535.9738327357026,
          1648.665849154447,
          650.8362471279245,
          315.00413155133805,
          332.878908975683,
          657.3833128463151,
          1277.572924966877,
          387.9668682816878,
          1285.8820143472878,
          904.0114263886138,
          896.5878228167273,
          4723.532215032019
        ],
        "mean_stabilization_source35": [
          0.31268629391248215,
          0.9050723728897508,
          0.8282683333846492,
          1.380960843300068,
          3.9400981913829356,
          2.57801302724743,
          4.04394453451036,
          3.0274022855463403,
          2.905413954896168,
          8.552454035902864,
          27.835103008502305,
          11.572868612632618,
          12.35483569076862,
          27.30450189308585,
          14.548993476949592,
          8.571299772173383,
          13.245907006794715,
          18.803523590829332,
          17.32014033783744,
          61.42855824419971,
          208.41626363930897,
          84.87755372688467,
          61.62335586810023,
          82.54928241176533,
          192.80806037667205,
          96.83793335713123,
          39.821853587098076,
          43.49387917352193,
          94.44669745954606,
          82.04036951324744,
          50.07318239739641,
          81.84625416748042,
          132.13522871593966,
          127.00965486985628,
          499.09187463883814
        ]
      }
    },
    {
      "key": "baseline_018",
      "configuration": {
        "task": 91,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 40,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_018",
      "profiles_sha256": "d15161a804dc43b08d8523b243aa7ea4d7fd407fa1e8a4ceb3d1af4907c6d87f",
      "complete_sha256": "2c8cb85d4c0e28c73de6bbbdb0d81a160383d9cbf82f5e1f58036df9c67c8b88",
      "metrics": {
        "case": {
          "task": 91,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 40,
          "seed": 202610160,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_091",
        "source_verified_complete_sha256": "c7c8f4bcc227dd6db444e417b580bee7eaf696e037ae4312316f2aada9c0c7e3",
        "half_window_change_maxabs": {
          "rho": 0.013342948717948389,
          "ux": 0.010513242047852422,
          "T": 0.02520011762554475,
          "Tparallel": 0.041829939469614885,
          "Tperp": 0.03192253597547712,
          "sigma_xx": 0.11377477438063721,
          "qx": 0.48320046619214096,
          "mxxx": 0.397641209989321,
          "mxxy": 0.35637782116141514,
          "mxyy": 0.313551378082569,
          "myyy": 0.43753303345037103,
          "Rxx": 4.538494849265254,
          "Rxy": 2.8289549385745536,
          "Ryy": 3.0787311704512526,
          "Delta": 8.181488430675927,
          "F5x": 110.5423557326476,
          "F5y": 115.44003627716546,
          "mass_kinetic_flux": 0.031342966667244454,
          "momentum_kinetic_flux": 0.21003972503456936,
          "energy_kinetic_flux": 0.8537148885912131
        },
        "later_discard_change_maxabs": {
          "rho": 0.005188780399155046,
          "ux": 0.009928321329369716,
          "T": 0.0202278049048088,
          "Tparallel": 0.029540347374010345,
          "Tperp": 0.018199212456663005,
          "sigma_xx": 0.01911855932604123,
          "qx": 0.12057632951729857,
          "mxxx": 0.07836009789087228,
          "mxxy": 0.046620295222533664,
          "mxyy": 0.04708323013964488,
          "myyy": 0.05218817387686395,
          "Rxx": 1.493042168064477,
          "Rxy": 0.33838932077477624,
          "Ryy": 0.8408160183763442,
          "Delta": 2.2129723299638044,
          "F5x": 20.135896462652,
          "F5y": 16.971960505313135,
          "mass_kinetic_flux": 0.004616954350355584,
          "momentum_kinetic_flux": 0.03171229210423121,
          "energy_kinetic_flux": 0.12605507086061607
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.013342948717948389,
          0.010513242047852422,
          0.02520011762554475,
          0.041829939469614885,
          0.03192253597547712,
          0.11377477438063721,
          0.48320046619214096,
          0.397641209989321,
          0.35637782116141514,
          0.313551378082569,
          0.43753303345037103,
          4.538494849265254,
          2.8289549385745536,
          3.0787311704512526,
          8.181488430675927,
          110.5423557326476,
          115.44003627716546,
          0.031342966667244454,
          0.21003972503456936,
          0.8537148885912131
        ],
        "warmup_change": [
          0.005188780399155046,
          0.009928321329369716,
          0.0202278049048088,
          0.029540347374010345,
          0.018199212456663005,
          0.01911855932604123,
          0.12057632951729857,
          0.07836009789087228,
          0.046620295222533664,
          0.04708323013964488,
          0.05218817387686395,
          1.493042168064477,
          0.33838932077477624,
          0.8408160183763442,
          2.2129723299638044,
          20.135896462652,
          16.971960505313135,
          0.004616954350355584,
          0.03171229210423121,
          0.12605507086061607
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.3778305833797806e-16,
          1.429033990016859e-16,
          1.9990758912961672e-16,
          51.85330969701591,
          3.330909358562908,
          52.00642712862611,
          3.701758059731289,
          3.75333602114126,
          103.6685250988964,
          22.936151573411003,
          14.968709964067537,
          14.759150578564155,
          23.174280277108718,
          340.205736507428,
          15.246563906124335,
          340.91090390801656,
          22.11068524201615,
          22.080573516511198,
          573.9167229897647,
          1506.6292216845388,
          120.32972027383813,
          502.40314019252395,
          117.52520284497356,
          1515.409247082585,
          145.04237362037597,
          72.88705539676477,
          78.9254994824537,
          153.2964191911722,
          1387.6595918919793,
          91.21802250047124,
          1389.5577436879403,
          202.94375286079932,
          211.9963617921032,
          5217.972008686714
        ],
        "mean_stabilization_source35": [
          0.05823409191168233,
          0.1625459677805306,
          0.14764977573700905,
          0.24127289253056122,
          0.8043758232431085,
          0.4328539380758096,
          0.7777995420286781,
          0.5462495415593642,
          0.5480278531123555,
          1.5152606289753083,
          5.0647982466868875,
          2.3020444289834394,
          2.2149612027073386,
          4.985637648331139,
          2.717716089805114,
          1.5333519029352436,
          2.676276248339282,
          3.40492560259869,
          3.363254352692074,
          11.033462238153737,
          41.55851792289226,
          14.925410723738452,
          12.494363484390004,
          14.490990056891834,
          39.767546798664085,
          17.29280807316435,
          6.854201674187129,
          7.700606182006727,
          17.62912069533822,
          14.494375372525505,
          8.880251187069657,
          15.663004610958478,
          23.612651704284424,
          25.23833742655878,
          88.04486286353612
        ]
      }
    },
    {
      "key": "baseline_019",
      "configuration": {
        "task": 95,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 40,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "source": "shock_rate_refresh_20261108/baseline_analysis/task_019",
      "profiles_sha256": "e7df62946c231f26511b6831ec22d6f289de3780ce4007ec9657d6bf4c650f08",
      "complete_sha256": "fb606020b03a30202df0ff03e58d9430c27492883b94be78a6d1f03e47f2afab",
      "metrics": {
        "case": {
          "task": 95,
          "gas_family": "HS_same_m_d_T_n",
          "omega": 0.5,
          "Mach": 5,
          "ppc": 40,
          "seed": 202610161,
          "collision_model": 4,
          "nx": 800,
          "dt_star": 0.005,
          "warmup_time_star": 200,
          "sampling_time_star": 3200,
          "sampling_extension_factor": 16,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 40,
          "total_blocks": 680,
          "chunk_blocks": 40
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "SBT2_distribution_20261016/shock_validation_20261016/runs/task_095",
        "source_verified_complete_sha256": "a5ebc84de8aa4ed761d5c4c8e11157cb7f1391e8af81ab2c695a6f4c17e44985",
        "half_window_change_maxabs": {
          "rho": 0.031334935897435745,
          "ux": 0.05055784898268101,
          "T": 0.1019303344487108,
          "Tparallel": 0.1704364789864501,
          "Tperp": 0.09083493695827372,
          "sigma_xx": 0.1246148531018818,
          "qx": 0.7522459304280034,
          "mxxx": 0.46784741892912934,
          "mxxy": 0.3203093720602061,
          "mxyy": 0.488826146255019,
          "myyy": 0.4296277008776067,
          "Rxx": 8.35087677763255,
          "Rxy": 4.10938631391233,
          "Ryy": 5.551140318086723,
          "Delta": 15.722909327555044,
          "F5x": 125.36852438629558,
          "F5y": 134.67782364919424,
          "mass_kinetic_flux": 0.03417838483635105,
          "momentum_kinetic_flux": 0.194758194802354,
          "energy_kinetic_flux": 0.8478649431438043
        },
        "later_discard_change_maxabs": {
          "rho": 0.004113162503301293,
          "ux": 0.00776121285500686,
          "T": 0.015995418889902524,
          "Tparallel": 0.023249992214804394,
          "Tperp": 0.013432077371550832,
          "sigma_xx": 0.01814663276617523,
          "qx": 0.11053562651451898,
          "mxxx": 0.08598663753319613,
          "mxxy": 0.043459663101716645,
          "mxyy": 0.045230679379358193,
          "myyy": 0.054142911141925765,
          "Rxx": 1.240456045028452,
          "Rxy": 0.6046064597483614,
          "Ryy": 0.643689248050805,
          "Delta": 1.9633550824278245,
          "F5x": 21.705622361602764,
          "F5y": 16.594658670646872,
          "mass_kinetic_flux": 0.004524309303217677,
          "momentum_kinetic_flux": 0.032510427386192475,
          "energy_kinetic_flux": 0.13215167059499322
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.031334935897435745,
          0.05055784898268101,
          0.1019303344487108,
          0.1704364789864501,
          0.09083493695827372,
          0.1246148531018818,
          0.7522459304280034,
          0.46784741892912934,
          0.3203093720602061,
          0.488826146255019,
          0.4296277008776067,
          8.35087677763255,
          4.10938631391233,
          5.551140318086723,
          15.722909327555044,
          125.36852438629558,
          134.67782364919424,
          0.03417838483635105,
          0.194758194802354,
          0.8478649431438043
        ],
        "warmup_change": [
          0.004113162503301293,
          0.00776121285500686,
          0.015995418889902524,
          0.023249992214804394,
          0.013432077371550832,
          0.01814663276617523,
          0.11053562651451898,
          0.08598663753319613,
          0.043459663101716645,
          0.045230679379358193,
          0.054142911141925765,
          1.240456045028452,
          0.6046064597483614,
          0.643689248050805,
          1.9633550824278245,
          21.705622361602764,
          16.594658670646872,
          0.004524309303217677,
          0.032510427386192475,
          0.13215167059499322
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.3899486855817169e-16,
          1.355278178828012e-16,
          1.889106621877107e-16,
          51.949829236287556,
          3.2654029550506554,
          51.93951457993673,
          3.6446766162951536,
          3.603652085768613,
          103.6802191145965,
          23.707059743522954,
          14.513772735045153,
          14.98191868971908,
          23.38655378474517,
          340.50926848867186,
          14.219342167725127,
          340.76651777828226,
          21.354000362251323,
          21.77407554409578,
          573.6236905611128,
          1515.6281032608458,
          120.6401270075501,
          501.81435230978,
          125.45995670759626,
          1512.7164872862643,
          139.6838177320296,
          76.93417042555546,
          72.57650887677033,
          145.29803084809905,
          1390.1958891302518,
          88.75838423173235,
          1391.8426612040194,
          197.58316091404575,
          198.73215156612608,
          5223.6325501052015
        ],
        "mean_stabilization_source35": [
          0.05923694437403225,
          0.15663163763905255,
          0.1501818413582909,
          0.2507617106343893,
          0.7931544991366297,
          0.45794699676688616,
          0.7304269446482679,
          0.5049628381424387,
          0.5860737251700663,
          1.6415302246555508,
          5.198326238071995,
          2.21592203446293,
          2.36503845143335,
          5.046812893902911,
          2.8083820813661293,
          1.4297642165369377,
          2.689509051851097,
          3.2175826172409687,
          3.4915116914637365,
          11.874966101142459,
          41.724026598182114,
          16.232250078539998,
          11.570033920329273,
          15.703231272592769,
          37.2960653719591,
          16.10809657910828,
          8.30645902724752,
          8.004626011469915,
          17.339978598108598,
          17.378946180418193,
          8.903455249977387,
          14.630302675058754,
          23.475096190639476,
          25.904966308117057,
          94.84369368516211
        ]
      }
    },
    {
      "key": "new_000",
      "configuration": {
        "task": 0,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_000",
      "profiles_sha256": "e394498f7d23ca74639147485956507f1a59ff3f7cd24bc12faaae15b9f61830",
      "complete_sha256": "8ab09dc0f30ab21652db40db7e8aac1ebe5ee381936fb448927c4ae9909c4161",
      "metrics": {
        "case": {
          "task": 0,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_000",
        "source_verified_complete_sha256": "e96c6572d4702e93089b29aad9c744ebff6a39de923a3b61ec8865bfba3c344e",
        "half_window_change_maxabs": {
          "rho": 0.05541666666666645,
          "ux": 0.05188715029850255,
          "T": 0.03993099038583181,
          "Tparallel": 0.08062902109176551,
          "Tperp": 0.050873132005712085,
          "sigma_xx": 0.08856984878425944,
          "qx": 0.21037027297728406,
          "mxxx": 0.18577374210390707,
          "mxxy": 0.14762019999840614,
          "mxyy": 0.18119864123699028,
          "myyy": 0.18570588163723378,
          "Rxx": 0.6764963109579294,
          "Rxy": 0.6107727803973657,
          "Ryy": 0.7264397903614082,
          "Delta": 1.8770882589057862,
          "F5x": 12.45561871958527,
          "F5y": 12.557300448750173,
          "mass_kinetic_flux": 0.07297218193183408,
          "momentum_kinetic_flux": 0.2317813382449181,
          "energy_kinetic_flux": 0.5036872973696216
        },
        "later_discard_change_maxabs": {
          "rho": 0.006709787205922302,
          "ux": 0.008577391400028667,
          "T": 0.00652523415471129,
          "Tparallel": 0.012689949580642956,
          "Tperp": 0.0074641660988195024,
          "sigma_xx": 0.013146299746694012,
          "qx": 0.028245578875884636,
          "mxxx": 0.024612839044561963,
          "mxxy": 0.021858419021615207,
          "mxyy": 0.0218347595980525,
          "myyy": 0.02441952839943686,
          "Rxx": 0.10000347200046189,
          "Rxy": 0.08629318076982535,
          "Ryy": 0.11430757964530236,
          "Delta": 0.25573096996444633,
          "F5x": 1.6383519193713063,
          "F5y": 2.266936928872962,
          "mass_kinetic_flux": 0.008491461265521583,
          "momentum_kinetic_flux": 0.02990771308923712,
          "energy_kinetic_flux": 0.07344606081259641
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.05541666666666645,
          0.05188715029850255,
          0.03993099038583181,
          0.08062902109176551,
          0.050873132005712085,
          0.08856984878425944,
          0.21037027297728406,
          0.18577374210390707,
          0.14762019999840614,
          0.18119864123699028,
          0.18570588163723378,
          0.6764963109579294,
          0.6107727803973657,
          0.7264397903614082,
          1.8770882589057862,
          12.45561871958527,
          12.557300448750173,
          0.07297218193183408,
          0.2317813382449181,
          0.5036872973696216
        ],
        "warmup_change": [
          0.006709787205922302,
          0.008577391400028667,
          0.00652523415471129,
          0.012689949580642956,
          0.0074641660988195024,
          0.013146299746694012,
          0.028245578875884636,
          0.024612839044561963,
          0.021858419021615207,
          0.0218347595980525,
          0.02441952839943686,
          0.10000347200046189,
          0.08629318076982535,
          0.11430757964530236,
          0.25573096996444633,
          1.6383519193713063,
          2.266936928872962,
          0.008491461265521583,
          0.02990771308923712,
          0.07344606081259641
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.3821542614736569e-16,
          1.4611622603048055e-16,
          2.181758771031282e-16,
          4.224897799938467,
          1.8488562862855142,
          4.143759726534346,
          2.043615497135224,
          1.9098376677784112,
          7.492606203916128,
          6.26654173287727,
          4.182407576902371,
          4.140386504701733,
          6.32852868200681,
          11.994568491245728,
          4.145476675310802,
          11.828442689089545,
          6.949787930014305,
          6.433060221708717,
          25.70738822797128,
          48.05699477318885,
          16.266596137056975,
          15.008957369696219,
          16.166330333129068,
          47.61875216585343,
          19.757413476347985,
          10.254224306638902,
          9.726839836218431,
          18.83501574872923,
          25.770236197365886,
          13.40179205125104,
          25.740035808056124,
          31.985032666437622,
          30.013854389850405,
          131.34226507863502
        ],
        "mean_stabilization_source35": [
          0.2811327281258291,
          0.3661977952237342,
          0.3699666080774612,
          0.6216170019787879,
          0.8781081794111284,
          0.519272135464488,
          0.8956798700512002,
          0.7268689539333172,
          0.73410004347878,
          2.015969732482755,
          2.7664815550790625,
          1.2262009968575975,
          1.1803421249760018,
          2.844314298207009,
          1.7528788112881215,
          0.9469199516497454,
          1.8303279087985862,
          2.3235064459392585,
          2.2792934226075636,
          7.770375025890606,
          10.375060533911043,
          3.874570868080661,
          2.897210120864502,
          3.821227722145641,
          10.491062659468268,
          5.123409050536211,
          2.3868597737747694,
          2.219746692428106,
          4.947407001082858,
          5.393362070929549,
          2.9061915533994145,
          5.508186510805678,
          8.877931344636234,
          8.511068982427444,
          33.47883766874444
        ]
      }
    },
    {
      "key": "new_001",
      "configuration": {
        "task": 1,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_001",
      "profiles_sha256": "e578fb4058adb1f3b13f31acb6516f33b76f1007a5596fcc0708fa22dab4bedd",
      "complete_sha256": "2fbc94bca22dffb67b783f0aaf3b4c8413dabeefd76fa5f62005e0621a8ad6ab",
      "metrics": {
        "case": {
          "task": 1,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_001",
        "source_verified_complete_sha256": "b5f2f1521de79601e7e2c1549b2c0fc66ccca4a667bb1ae6b11e301117881ef8",
        "half_window_change_maxabs": {
          "rho": 0.04634615384615426,
          "ux": 0.04966530758304888,
          "T": 0.038045393295000896,
          "Tparallel": 0.07631844340232208,
          "Tperp": 0.05003123503871887,
          "sigma_xx": 0.094127543835679,
          "qx": 0.20499437450638336,
          "mxxx": 0.18810614153201205,
          "mxxy": 0.15063887263701192,
          "mxyy": 0.14639751797074094,
          "myyy": 0.15637348942391316,
          "Rxx": 0.8945476752968402,
          "Rxy": 0.6811974272905342,
          "Ryy": 0.7174899412429528,
          "Delta": 1.809214080235364,
          "F5x": 12.83633218951545,
          "F5y": 13.990651314667183,
          "mass_kinetic_flux": 0.06960236462059743,
          "momentum_kinetic_flux": 0.22221784987497717,
          "energy_kinetic_flux": 0.45732263823992625
        },
        "later_discard_change_maxabs": {
          "rho": 0.006359536082473971,
          "ux": 0.0058528289310850745,
          "T": 0.004419112522584534,
          "Tparallel": 0.007736251861055532,
          "Tperp": 0.005738097136096965,
          "sigma_xx": 0.013138763445454948,
          "qx": 0.025619951185731793,
          "mxxx": 0.026236425854475522,
          "mxxy": 0.021799953980439317,
          "mxyy": 0.02060720423956184,
          "myyy": 0.027706899167624165,
          "Rxx": 0.11505243856460065,
          "Rxy": 0.1048341747049389,
          "Ryy": 0.10310980371659112,
          "Delta": 0.25784963516048265,
          "F5x": 1.3608421122996504,
          "F5y": 2.1423901454189545,
          "mass_kinetic_flux": 0.009754452145577464,
          "momentum_kinetic_flux": 0.026101463032637717,
          "energy_kinetic_flux": 0.07039478122159437
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.04634615384615426,
          0.04966530758304888,
          0.038045393295000896,
          0.07631844340232208,
          0.05003123503871887,
          0.094127543835679,
          0.20499437450638336,
          0.18810614153201205,
          0.15063887263701192,
          0.14639751797074094,
          0.15637348942391316,
          0.8945476752968402,
          0.6811974272905342,
          0.7174899412429528,
          1.809214080235364,
          12.83633218951545,
          13.990651314667183,
          0.06960236462059743,
          0.22221784987497717,
          0.45732263823992625
        ],
        "warmup_change": [
          0.006359536082473971,
          0.0058528289310850745,
          0.004419112522584534,
          0.007736251861055532,
          0.005738097136096965,
          0.013138763445454948,
          0.025619951185731793,
          0.026236425854475522,
          0.021799953980439317,
          0.02060720423956184,
          0.027706899167624165,
          0.11505243856460065,
          0.1048341747049389,
          0.10310980371659112,
          0.25784963516048265,
          1.3608421122996504,
          2.1423901454189545,
          0.009754452145577464,
          0.026101463032637717,
          0.07039478122159437
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.560483247814597e-16,
          1.4459789168627768e-16,
          2.04222665411353e-16,
          4.089557712535869,
          1.8029209237531902,
          4.125977509310485,
          1.8970126826986307,
          1.9171485449377978,
          7.301068560073028,
          6.8814373397987065,
          4.142995849529453,
          4.356001111764189,
          6.152601542740362,
          11.611646064664848,
          4.046128889431654,
          11.571654074105595,
          6.35335225855114,
          6.440484764704498,
          24.56352879003322,
          46.35019447954234,
          16.050998670648177,
          15.142762788816292,
          16.11325146577079,
          47.32821618328879,
          20.502638193274237,
          9.760985299684284,
          10.131302670059508,
          18.815531333995203,
          25.49129285569126,
          13.202104079699122,
          25.15099375439407,
          30.49112389596897,
          29.096367237910652,
          124.77562577618954
        ],
        "mean_stabilization_source35": [
          0.28755988892565504,
          0.36803278649221116,
          0.38101340107071197,
          0.6026454224239498,
          0.8966782468138423,
          0.5094198462222228,
          0.9122332023782612,
          0.7613489657617808,
          0.7836076218803697,
          1.9496225138766048,
          2.691626922755757,
          1.2668026720538923,
          1.2036789374411063,
          2.946942388087952,
          1.7146082888203236,
          0.97347827599983,
          1.7506889532374135,
          2.388877731893394,
          2.5260644081933856,
          7.351150371483878,
          10.105138307157105,
          3.998304276329514,
          3.293276031783711,
          4.052491764649136,
          10.847294617007833,
          5.392915181428243,
          2.269815504226192,
          2.3519001277597367,
          5.327979289191427,
          5.283733073407138,
          3.013874379823979,
          5.384483283274881,
          9.106606535210052,
          9.367073994715232,
          31.40078288515431
        ]
      }
    },
    {
      "key": "new_002",
      "configuration": {
        "task": 2,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_002",
      "profiles_sha256": "00eeb9defbd0d7a244a4173409e673f3b584ca49304ee7a6884840d493771826",
      "complete_sha256": "6e08b57c7dbf0b0e7e75b39caa83251795a0b2c5a9391708cfaf5f7e95febaed",
      "metrics": {
        "case": {
          "task": 2,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_002",
        "source_verified_complete_sha256": "81a5709dee5bc9606a04b65125ab28e0647a471d6c4a292a565cf3fa248bcb10",
        "half_window_change_maxabs": {
          "rho": 0.08003205128205138,
          "ux": 0.0684415569676371,
          "T": 0.07685406326263422,
          "Tparallel": 0.10867550968572748,
          "Tperp": 0.0688940666179827,
          "sigma_xx": 0.12108279058202864,
          "qx": 0.20922387206254012,
          "mxxx": 0.16446802226208312,
          "mxxy": 0.12996488029305175,
          "mxyy": 0.17645329252278613,
          "myyy": 0.19912696503633692,
          "Rxx": 0.7252643376630923,
          "Rxy": 0.6519029176574611,
          "Ryy": 0.7327468892647675,
          "Delta": 1.872904788529894,
          "F5x": 11.567352054067719,
          "F5y": 17.17668529065761,
          "mass_kinetic_flux": 0.07752961153113125,
          "momentum_kinetic_flux": 0.2276349890274343,
          "energy_kinetic_flux": 0.5261570342715096
        },
        "later_discard_change_maxabs": {
          "rho": 0.009889968279144457,
          "ux": 0.013577770521232324,
          "T": 0.012123823249565735,
          "Tparallel": 0.018092827817383306,
          "Tperp": 0.011536028296323275,
          "sigma_xx": 0.015121597965138012,
          "qx": 0.030590105723111716,
          "mxxx": 0.029954140913111438,
          "mxxy": 0.024805565173683826,
          "mxyy": 0.023502069059959572,
          "myyy": 0.026293922289327018,
          "Rxx": 0.10473439970466292,
          "Rxy": 0.0786903114245636,
          "Ryy": 0.10309111028003592,
          "Delta": 0.2592323681609514,
          "F5x": 1.5736661460836423,
          "F5y": 1.839361000878805,
          "mass_kinetic_flux": 0.008253088363246341,
          "momentum_kinetic_flux": 0.030042174648101216,
          "energy_kinetic_flux": 0.057772255391327576
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.08003205128205138,
          0.0684415569676371,
          0.07685406326263422,
          0.10867550968572748,
          0.0688940666179827,
          0.12108279058202864,
          0.20922387206254012,
          0.16446802226208312,
          0.12996488029305175,
          0.17645329252278613,
          0.19912696503633692,
          0.7252643376630923,
          0.6519029176574611,
          0.7327468892647675,
          1.872904788529894,
          11.567352054067719,
          17.17668529065761,
          0.07752961153113125,
          0.2276349890274343,
          0.5261570342715096
        ],
        "warmup_change": [
          0.009889968279144457,
          0.013577770521232324,
          0.012123823249565735,
          0.018092827817383306,
          0.011536028296323275,
          0.015121597965138012,
          0.030590105723111716,
          0.029954140913111438,
          0.024805565173683826,
          0.023502069059959572,
          0.026293922289327018,
          0.10473439970466292,
          0.0786903114245636,
          0.10309111028003592,
          0.2592323681609514,
          1.5736661460836423,
          1.839361000878805,
          0.008253088363246341,
          0.030042174648101216,
          0.057772255391327576
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.398627349911297e-16,
          1.380930273316122e-16,
          2.241326139730689e-16,
          4.183299337901657,
          1.8741171917104957,
          4.1850037556846935,
          1.9431138984836869,
          1.780609098576245,
          7.381458461268878,
          6.781318843237359,
          4.3704538527849595,
          4.363493170504813,
          6.530869864648106,
          11.809679079109879,
          4.233322727733111,
          11.659620094362033,
          6.1679860358485445,
          6.322529379561337,
          25.11096833179435,
          48.681253297816774,
          16.294051027508964,
          14.39721071564567,
          17.060992365623797,
          49.305254653476005,
          20.231649337792533,
          9.640142315453051,
          10.497838436201105,
          19.479909962648215,
          25.882057928824914,
          13.700506682549168,
          25.44173720716152,
          29.48512698171623,
          28.997672280783327,
          128.5363415090514
        ],
        "mean_stabilization_source35": [
          0.2784485449936362,
          0.3911408709877095,
          0.4045377751241727,
          0.60950956856839,
          0.9151669761795321,
          0.5132854861737287,
          0.9373174604045081,
          0.7571627675633762,
          0.8138723500418386,
          1.9927353812339457,
          2.735473450949272,
          1.3128999569332909,
          1.2894611921278685,
          2.8714011413949763,
          1.6946411377392132,
          0.9916004817086622,
          1.7859972050623327,
          2.38753981977535,
          2.5045386732882147,
          7.594323036648679,
          10.471568531531767,
          4.202652701706263,
          2.9971951931016956,
          3.7961601717558056,
          10.786333748575919,
          5.492534589566742,
          2.4708510737546847,
          2.27180487857042,
          5.549029693354136,
          5.290543824002571,
          3.0520391973087064,
          5.4264647504848815,
          9.085464718492403,
          9.19740631254124,
          32.50035073294979
        ]
      }
    },
    {
      "key": "new_003",
      "configuration": {
        "task": 3,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_003",
      "profiles_sha256": "2a8cfc71e329f8e01b450fdc698d9e12e2b9fb0e15642b41cae3de227cd232ba",
      "complete_sha256": "745bac91213981e27f8c1b3c631a35f42f9f17ff4d8cd9304e1e600982e815d0",
      "metrics": {
        "case": {
          "task": 3,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_003",
        "source_verified_complete_sha256": "95b09122a9ccf60f250783c0ba6a2c619c489770c4cf51a80d8d6b09950d7650",
        "half_window_change_maxabs": {
          "rho": 0.06006410256410266,
          "ux": 0.052033617633423734,
          "T": 0.044271758214614154,
          "Tparallel": 0.07061112454676577,
          "Tperp": 0.054931114445757157,
          "sigma_xx": 0.09589711338572648,
          "qx": 0.21308802926922432,
          "mxxx": 0.1897329609727615,
          "mxxy": 0.14457131266764323,
          "mxyy": 0.16438107892269738,
          "myyy": 0.19504254563522708,
          "Rxx": 0.7912672857623628,
          "Rxy": 0.7245749726645101,
          "Ryy": 0.835851220114657,
          "Delta": 1.8432131646106313,
          "F5x": 12.08724345483251,
          "F5y": 10.898126279095887,
          "mass_kinetic_flux": 0.0667645626923079,
          "momentum_kinetic_flux": 0.2548196736674617,
          "energy_kinetic_flux": 0.5701295503601429
        },
        "later_discard_change_maxabs": {
          "rho": 0.007189895585512751,
          "ux": 0.004828829199232665,
          "T": 0.004009984389101273,
          "Tparallel": 0.007025714169389019,
          "Tperp": 0.005056351037754148,
          "sigma_xx": 0.011395663463276584,
          "qx": 0.025875528114393198,
          "mxxx": 0.02457443369678671,
          "mxxy": 0.01887605495481921,
          "mxyy": 0.019025073846709085,
          "myyy": 0.029459518608296764,
          "Rxx": 0.09038584549504608,
          "Rxy": 0.08185604069380512,
          "Ryy": 0.10569002400107119,
          "Delta": 0.24588409281085433,
          "F5x": 1.2784381842952257,
          "F5y": 1.647686763188147,
          "mass_kinetic_flux": 0.0076453692094733405,
          "momentum_kinetic_flux": 0.02465194996976905,
          "energy_kinetic_flux": 0.05462076535578575
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.06006410256410266,
          0.052033617633423734,
          0.044271758214614154,
          0.07061112454676577,
          0.054931114445757157,
          0.09589711338572648,
          0.21308802926922432,
          0.1897329609727615,
          0.14457131266764323,
          0.16438107892269738,
          0.19504254563522708,
          0.7912672857623628,
          0.7245749726645101,
          0.835851220114657,
          1.8432131646106313,
          12.08724345483251,
          10.898126279095887,
          0.0667645626923079,
          0.2548196736674617,
          0.5701295503601429
        ],
        "warmup_change": [
          0.007189895585512751,
          0.004828829199232665,
          0.004009984389101273,
          0.007025714169389019,
          0.005056351037754148,
          0.011395663463276584,
          0.025875528114393198,
          0.02457443369678671,
          0.01887605495481921,
          0.019025073846709085,
          0.029459518608296764,
          0.09038584549504608,
          0.08185604069380512,
          0.10569002400107119,
          0.24588409281085433,
          1.2784381842952257,
          1.647686763188147,
          0.0076453692094733405,
          0.02465194996976905,
          0.05462076535578575
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.37430667388134e-16,
          1.3888532911750195e-16,
          2.2244732800876606e-16,
          4.138015262746978,
          1.8142724717228715,
          4.09143481431388,
          2.0983642064330676,
          1.9451377593385466,
          7.377278084283418,
          5.767586833343869,
          4.231517296087162,
          4.160493482833585,
          6.279530285100247,
          11.824039716957152,
          4.325871451716411,
          11.706490129171167,
          6.635754178592393,
          6.607029137310522,
          25.238177309360353,
          47.295348298117304,
          16.860985153583833,
          15.099783332912944,
          15.515754309889822,
          45.904544132236644,
          20.493060894221273,
          10.333682080580251,
          9.44842840889823,
          19.287172158497906,
          25.055959674620293,
          13.68101719714884,
          24.701014899954693,
          30.796820465236777,
          30.725933832886486,
          127.55124119939182
        ],
        "mean_stabilization_source35": [
          0.2914460545628469,
          0.3774979601245675,
          0.3597493305001741,
          0.6189995157555598,
          0.916500200069169,
          0.481193779924001,
          0.8487468977294766,
          0.7515834808323317,
          0.7509301055170993,
          1.9823285916193405,
          2.8200461374134953,
          1.1745886442281264,
          1.3187608964402138,
          2.782358674880674,
          1.765236980268057,
          0.984133258189981,
          1.7444022337124723,
          2.2914864838779123,
          2.415506868430867,
          7.488838507290787,
          10.899075222059437,
          3.8699888290799374,
          3.01590471754911,
          3.7334841457307917,
          9.6396322075695,
          5.27625050731388,
          2.366233513561702,
          2.3787111050145158,
          5.359569910242757,
          5.277365808768247,
          2.9648149259440166,
          5.430839862208408,
          8.881373657005506,
          9.07802230785682,
          31.525732272681353
        ]
      }
    },
    {
      "key": "new_004",
      "configuration": {
        "task": 4,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610160,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_004",
      "profiles_sha256": "e524b81fe61064ed530ba621b8b3618be963c381f85233494594cf4c2ac16ee8",
      "complete_sha256": "cc1678ce6c533126fe8f59ec4f79a0bcf3aab41baf3ee3acbf7233a0b8fcf2bb",
      "metrics": {
        "case": {
          "task": 4,
          "Mach": 2,
          "ppc": 20,
          "seed": 202610160,
          "collision_model": 1,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_004",
        "source_verified_complete_sha256": "7a3cea8ea15be5036642af5d74468a39c6c93633796222b30f7b4b45af78055e",
        "half_window_change_maxabs": {
          "rho": 0.014756410256409502,
          "ux": 0.010247625177464137,
          "T": 0.01106686223451181,
          "Tparallel": 0.016720332133886906,
          "Tperp": 0.014054999132509849,
          "sigma_xx": 0.03044436606477774,
          "qx": 0.05636543869500876,
          "mxxx": 0.06736768864313569,
          "mxxy": 0.044190463710445244,
          "mxyy": 0.052074425749600556,
          "myyy": 0.06915178481840842,
          "Rxx": 0.2500391904369248,
          "Rxy": 0.20281831462434974,
          "Ryy": 0.27515441703295374,
          "Delta": 0.6487270857592193,
          "F5x": 3.9414795356187433,
          "F5y": 4.303615654134611,
          "mass_kinetic_flux": 0.01968845715565104,
          "momentum_kinetic_flux": 0.07284438189702325,
          "energy_kinetic_flux": 0.16762103041398824
        },
        "later_discard_change_maxabs": {
          "rho": 0.002337562780862612,
          "ux": 0.0015644641538639092,
          "T": 0.001762903241494973,
          "Tparallel": 0.0028732075608297603,
          "Tperp": 0.0017454172120854317,
          "sigma_xx": 0.0037287665445076,
          "qx": 0.008142092995396588,
          "mxxx": 0.008288278692069537,
          "mxxy": 0.006208178507207703,
          "mxyy": 0.006255799556295294,
          "myyy": 0.008742589011233915,
          "Rxx": 0.03779843471996418,
          "Rxy": 0.02891248225537494,
          "Ryy": 0.03597333331929786,
          "Delta": 0.07141767100841889,
          "F5x": 0.43119791279092823,
          "F5y": 0.57187793405086,
          "mass_kinetic_flux": 0.0025826953278595965,
          "momentum_kinetic_flux": 0.007677249142545861,
          "energy_kinetic_flux": 0.02046307749961329
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.014756410256409502,
          0.010247625177464137,
          0.01106686223451181,
          0.016720332133886906,
          0.014054999132509849,
          0.03044436606477774,
          0.05636543869500876,
          0.06736768864313569,
          0.044190463710445244,
          0.052074425749600556,
          0.06915178481840842,
          0.2500391904369248,
          0.20281831462434974,
          0.27515441703295374,
          0.6487270857592193,
          3.9414795356187433,
          4.303615654134611,
          0.01968845715565104,
          0.07284438189702325,
          0.16762103041398824
        ],
        "warmup_change": [
          0.002337562780862612,
          0.0015644641538639092,
          0.001762903241494973,
          0.0028732075608297603,
          0.0017454172120854317,
          0.0037287665445076,
          0.008142092995396588,
          0.008288278692069537,
          0.006208178507207703,
          0.006255799556295294,
          0.008742589011233915,
          0.03779843471996418,
          0.02891248225537494,
          0.03597333331929786,
          0.07141767100841889,
          0.43119791279092823,
          0.57187793405086,
          0.0025826953278595965,
          0.007677249142545861,
          0.02046307749961329
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          4.5553072515718347e-17,
          4.772078080404309e-17,
          6.855104145999616e-17,
          3.770876775945462,
          0.5843210227409263,
          3.752829476981561,
          0.6354034097411357,
          0.6198996226645901,
          7.427942300748089,
          2.0413963793581202,
          1.3934955379232874,
          1.4009131585071135,
          2.089773715542794,
          11.074494127517676,
          1.3068520646162105,
          11.025809599873309,
          2.1141439956399886,
          2.085935156426564,
          24.132638672468662,
          35.7389748394925,
          5.411221055163665,
          11.719447201507249,
          5.081658161916217,
          35.370311102392044,
          6.112430273245083,
          3.194076963424796,
          3.338296511781413,
          6.421021936981421,
          20.657953916944148,
          3.996001317179863,
          20.56302419445021,
          9.534764619659017,
          9.755657097730138,
          118.50229158753515
        ],
        "mean_stabilization_source35": [
          0.08827798362883754,
          0.1165221037620112,
          0.11516393248187995,
          0.18359987200263067,
          0.28326999917822426,
          0.15723329428389,
          0.2995864420134006,
          0.2403172929068813,
          0.2388412461517924,
          0.6005013794651765,
          0.846667306678766,
          0.36541795307360875,
          0.39351584286623337,
          0.8922640240871962,
          0.5380504698705975,
          0.30579077941380683,
          0.5249539178301805,
          0.7742866741582206,
          0.7390165282557833,
          2.261552923948702,
          3.4747774170335344,
          1.2761215670979489,
          0.9910312234768767,
          1.2208900711683273,
          3.6083618199340357,
          1.7022136933728955,
          0.6974544199197396,
          0.7327437123208822,
          1.681791683299892,
          1.6319448406136265,
          0.9235090572702558,
          1.5512333162850636,
          2.8613041298806547,
          2.835521929292772,
          9.760473612369822
        ]
      }
    },
    {
      "key": "new_005",
      "configuration": {
        "task": 5,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610161,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_005",
      "profiles_sha256": "b8d5161dc64c38ad05bd3496ce867792b535e8cbfb859c8054d9038fe9a34db2",
      "complete_sha256": "451ac58280fa44b65db1814ec00430bab0560ea1cc499745142d104bab2d5be3",
      "metrics": {
        "case": {
          "task": 5,
          "Mach": 2,
          "ppc": 20,
          "seed": 202610161,
          "collision_model": 1,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_005",
        "source_verified_complete_sha256": "e69c0a604cb79f6211c6a8047e20ced85982846ee8580de122ba5d526d098f5b",
        "half_window_change_maxabs": {
          "rho": 0.014823717948718063,
          "ux": 0.013320231372089708,
          "T": 0.01048249049206329,
          "Tparallel": 0.017013724039595113,
          "Tperp": 0.01597790046999359,
          "sigma_xx": 0.028989663782059694,
          "qx": 0.05829706201007845,
          "mxxx": 0.062020944638297236,
          "mxxy": 0.04731806967986188,
          "mxyy": 0.045482229898303216,
          "myyy": 0.07438022612773926,
          "Rxx": 0.2290946778155292,
          "Rxy": 0.2347723521345193,
          "Ryy": 0.3048636771262747,
          "Delta": 0.7002728971563954,
          "F5x": 3.0920361814506983,
          "F5y": 4.489608949778814,
          "mass_kinetic_flux": 0.020389885569118693,
          "momentum_kinetic_flux": 0.06058898147485792,
          "energy_kinetic_flux": 0.13540259452673986
        },
        "later_discard_change_maxabs": {
          "rho": 0.0017009483214396326,
          "ux": 0.0014499341674905075,
          "T": 0.0014419276896053823,
          "Tparallel": 0.0029511360551226495,
          "Tperp": 0.002010629629259242,
          "sigma_xx": 0.0043476020221424605,
          "qx": 0.008027202319970339,
          "mxxx": 0.008341653105833657,
          "mxxy": 0.00636918887468694,
          "mxyy": 0.00715382994101308,
          "myyy": 0.007946883673785859,
          "Rxx": 0.027676146642262367,
          "Rxy": 0.032757906869342476,
          "Ryy": 0.04323567407826018,
          "Delta": 0.0812526423893587,
          "F5x": 0.4780535212497483,
          "F5y": 0.551582624331417,
          "mass_kinetic_flux": 0.0029809416197492666,
          "momentum_kinetic_flux": 0.00944745541650871,
          "energy_kinetic_flux": 0.02525499007705534
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.014823717948718063,
          0.013320231372089708,
          0.01048249049206329,
          0.017013724039595113,
          0.01597790046999359,
          0.028989663782059694,
          0.05829706201007845,
          0.062020944638297236,
          0.04731806967986188,
          0.045482229898303216,
          0.07438022612773926,
          0.2290946778155292,
          0.2347723521345193,
          0.3048636771262747,
          0.7002728971563954,
          3.0920361814506983,
          4.489608949778814,
          0.020389885569118693,
          0.06058898147485792,
          0.13540259452673986
        ],
        "warmup_change": [
          0.0017009483214396326,
          0.0014499341674905075,
          0.0014419276896053823,
          0.0029511360551226495,
          0.002010629629259242,
          0.0043476020221424605,
          0.008027202319970339,
          0.008341653105833657,
          0.00636918887468694,
          0.00715382994101308,
          0.007946883673785859,
          0.027676146642262367,
          0.032757906869342476,
          0.04323567407826018,
          0.0812526423893587,
          0.4780535212497483,
          0.551582624331417,
          0.0029809416197492666,
          0.00944745541650871,
          0.02525499007705534
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          4.529455434343712e-17,
          4.740233128164389e-17,
          7.103065677881109e-17,
          3.75310552352604,
          0.5713379270709216,
          3.7480363168289275,
          0.607343794489947,
          0.6319997370199423,
          7.399813954646426,
          2.177719910190564,
          1.3242837673363244,
          1.316094731013185,
          2.137963607470462,
          11.026416070840899,
          1.2794789010489742,
          10.96937474186646,
          1.9176855611721384,
          2.0387970704436356,
          24.0357924759152,
          35.32247581680499,
          4.993126813732551,
          11.733955042986313,
          4.843493601146549,
          35.599093236762485,
          6.013501138830646,
          3.141892406293356,
          3.1966127408860565,
          6.230060568636095,
          20.61948857831214,
          4.33909389159097,
          20.467258771996658,
          9.30598564147655,
          9.43854964422852,
          117.94705639249429
        ],
        "mean_stabilization_source35": [
          0.08701915993763942,
          0.1105480253342951,
          0.11623810903326391,
          0.18725323629072893,
          0.2833118238883139,
          0.16025859810700796,
          0.2700433468251385,
          0.24474327167525686,
          0.24674470801469797,
          0.5860909010769726,
          0.8341254831599947,
          0.413423296089888,
          0.39291381027375777,
          0.8682970674801743,
          0.5481174892677287,
          0.3012658126692553,
          0.5179741950703062,
          0.7666766371379546,
          0.7830207335868352,
          2.270234539489655,
          3.3230415331444703,
          1.246478785357335,
          0.9760451481298655,
          1.2454771909161568,
          3.2446253012577104,
          1.7039192008640927,
          0.7526205820061311,
          0.7309565759603964,
          1.6040226758658374,
          1.6399904550803257,
          0.9539658501476728,
          1.6310118230342303,
          2.866681901652607,
          2.9528862632455906,
          9.837746131244492
        ]
      }
    },
    {
      "key": "new_006",
      "configuration": {
        "task": 6,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_006",
      "profiles_sha256": "540a1c744fd09700852aa7c5bb20ffabcb3105e8acf02dcd228bf0e1c5d84b94",
      "complete_sha256": "5bf254afa5e6110608edb8c302e543312ff606e300cb1193d6672c2c76383770",
      "metrics": {
        "case": {
          "task": 6,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 2,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_006",
        "source_verified_complete_sha256": "44fb000b6dc4e05587d5de423e0b9687d21b153064ad61627916c129c2639a92",
        "half_window_change_maxabs": {
          "rho": 0.09634615384615364,
          "ux": 0.08177722840985946,
          "T": 0.07062288250374893,
          "Tparallel": 0.13317389777049682,
          "Tperp": 0.09007907864534137,
          "sigma_xx": 0.13552542521845812,
          "qx": 0.34475798032074767,
          "mxxx": 0.2926029208963625,
          "mxxy": 0.24190830152822004,
          "mxyy": 0.22016261988247585,
          "myyy": 0.3259595995697805,
          "Rxx": 1.3987087371035134,
          "Rxy": 0.8542741496714497,
          "Ryy": 1.2150079580380233,
          "Delta": 3.0105808625552015,
          "F5x": 22.349460858602473,
          "F5y": 20.329352225796246,
          "mass_kinetic_flux": 0.11618355551353421,
          "momentum_kinetic_flux": 0.3580841856971908,
          "energy_kinetic_flux": 0.9131805448814845
        },
        "later_discard_change_maxabs": {
          "rho": 0.024802240285488386,
          "ux": 0.032428837806645516,
          "T": 0.02956317073298198,
          "Tparallel": 0.044799543927566354,
          "Tperp": 0.026850891443516822,
          "sigma_xx": 0.030720802016432902,
          "qx": 0.06703806765059017,
          "mxxx": 0.03945574660366304,
          "mxxy": 0.04312476437023704,
          "mxyy": 0.028983908620076985,
          "myyy": 0.0413060239515604,
          "Rxx": 0.19323645675335666,
          "Rxy": 0.15960831315806512,
          "Ryy": 0.17160628495364505,
          "Delta": 0.4679462761219071,
          "F5x": 3.735646005621824,
          "F5y": 2.5413019266378765,
          "mass_kinetic_flux": 0.016688804944069435,
          "momentum_kinetic_flux": 0.05673737547935165,
          "energy_kinetic_flux": 0.12637914975121234
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.09634615384615364,
          0.08177722840985946,
          0.07062288250374893,
          0.13317389777049682,
          0.09007907864534137,
          0.13552542521845812,
          0.34475798032074767,
          0.2926029208963625,
          0.24190830152822004,
          0.22016261988247585,
          0.3259595995697805,
          1.3987087371035134,
          0.8542741496714497,
          1.2150079580380233,
          3.0105808625552015,
          22.349460858602473,
          20.329352225796246,
          0.11618355551353421,
          0.3580841856971908,
          0.9131805448814845
        ],
        "warmup_change": [
          0.024802240285488386,
          0.032428837806645516,
          0.02956317073298198,
          0.044799543927566354,
          0.026850891443516822,
          0.030720802016432902,
          0.06703806765059017,
          0.03945574660366304,
          0.04312476437023704,
          0.028983908620076985,
          0.0413060239515604,
          0.19323645675335666,
          0.15960831315806512,
          0.17160628495364505,
          0.4679462761219071,
          3.735646005621824,
          2.5413019266378765,
          0.016688804944069435,
          0.05673737547935165,
          0.12637914975121234
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4992670909233001e-16,
          1.4252612001819163e-16,
          2.192517604027755e-16,
          4.171270479724843,
          1.9036971302932248,
          4.157653475470469,
          1.999705759945778,
          1.9517317049804925,
          7.378393995510818,
          6.261596199495832,
          4.327351940024666,
          4.46901253039225,
          6.5312334053772885,
          11.637557614088102,
          4.057288127585494,
          11.640312859866668,
          6.392935260778205,
          6.78401277417835,
          25.287162738643,
          48.25201535858292,
          16.873983685172636,
          15.111108710688056,
          16.9500153661423,
          46.46018594944643,
          19.51506718757314,
          10.674384645152312,
          10.227820771191595,
          18.784338555642215,
          25.123053471321473,
          13.580750493741816,
          25.00294907645983,
          30.604668330209925,
          31.530317663198048,
          129.91563717827893
        ],
        "mean_stabilization_source35": [
          0.16846562104778667,
          0.21697553623581609,
          0.2189810365517827,
          0.35735322234831307,
          0.5009840454971536,
          0.2912582596520451,
          0.5219322425470184,
          0.436225249342984,
          0.4268702482921759,
          1.1817018531681864,
          1.5928686860045425,
          0.743700515498187,
          0.7100065357684058,
          1.5564599823121974,
          1.029047037167881,
          0.6023541727253854,
          1.0422939415787804,
          1.3968974823897198,
          1.3078225800861234,
          4.480689777879983,
          5.850074854045762,
          2.217540364647622,
          1.7171598586769348,
          2.190077078605953,
          6.038962002488596,
          3.013891134009123,
          1.3348640955991171,
          1.2728668232718394,
          2.891731742340362,
          3.0982705450890395,
          1.8347615071868386,
          3.089666193146352,
          5.311953561095824,
          5.05751578099927,
          19.451481239095695
        ]
      }
    },
    {
      "key": "new_007",
      "configuration": {
        "task": 7,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_007",
      "profiles_sha256": "860a6eb4d4275e1738532bd63fc8fd20ccf507eed3754740f3f35965c8ec9582",
      "complete_sha256": "7360932123737797a70ba7453ac8120e1e61f1c93b49da8eab15ecaba8a5afdc",
      "metrics": {
        "case": {
          "task": 7,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 2,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_007",
        "source_verified_complete_sha256": "68bcee14615531f21268e02b2ff06b83d9ec006b7c18697f97e89fb85bf3ef8a",
        "half_window_change_maxabs": {
          "rho": 0.13250000000000006,
          "ux": 0.14779887278842407,
          "T": 0.12361683830610337,
          "Tparallel": 0.18518310198950982,
          "Tperp": 0.11356186320863415,
          "sigma_xx": 0.15304017059713715,
          "qx": 0.32077865108864234,
          "mxxx": 0.2796105621423356,
          "mxxy": 0.2542893595825621,
          "mxyy": 0.2383760413744911,
          "myyy": 0.2855085702411364,
          "Rxx": 1.1964787793242202,
          "Rxy": 0.9933776503739227,
          "Ryy": 1.229030111790674,
          "Delta": 3.1235828494930615,
          "F5x": 19.441245067809472,
          "F5y": 17.364911266782983,
          "mass_kinetic_flux": 0.09623818774768012,
          "momentum_kinetic_flux": 0.32794125644159955,
          "energy_kinetic_flux": 0.8806081795072114
        },
        "later_discard_change_maxabs": {
          "rho": 0.00865731562252181,
          "ux": 0.00942002970998379,
          "T": 0.007518895345459242,
          "Tparallel": 0.012222480982793105,
          "Tperp": 0.009545324788339027,
          "sigma_xx": 0.018922821890249963,
          "qx": 0.043073292683827535,
          "mxxx": 0.035420993815756495,
          "mxxy": 0.03342024393857844,
          "mxyy": 0.02957893806878448,
          "myyy": 0.03940543497073687,
          "Rxx": 0.17436468809439892,
          "Rxy": 0.13791447607088175,
          "Ryy": 0.15975680474087806,
          "Delta": 0.5240286601511741,
          "F5x": 2.643367939752359,
          "F5y": 2.5689882574557905,
          "mass_kinetic_flux": 0.016886773696139112,
          "momentum_kinetic_flux": 0.055307710718832226,
          "energy_kinetic_flux": 0.12279768035309147
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.13250000000000006,
          0.14779887278842407,
          0.12361683830610337,
          0.18518310198950982,
          0.11356186320863415,
          0.15304017059713715,
          0.32077865108864234,
          0.2796105621423356,
          0.2542893595825621,
          0.2383760413744911,
          0.2855085702411364,
          1.1964787793242202,
          0.9933776503739227,
          1.229030111790674,
          3.1235828494930615,
          19.441245067809472,
          17.364911266782983,
          0.09623818774768012,
          0.32794125644159955,
          0.8806081795072114
        ],
        "warmup_change": [
          0.00865731562252181,
          0.00942002970998379,
          0.007518895345459242,
          0.012222480982793105,
          0.009545324788339027,
          0.018922821890249963,
          0.043073292683827535,
          0.035420993815756495,
          0.03342024393857844,
          0.02957893806878448,
          0.03940543497073687,
          0.17436468809439892,
          0.13791447607088175,
          0.15975680474087806,
          0.5240286601511741,
          2.643367939752359,
          2.5689882574557905,
          0.016886773696139112,
          0.055307710718832226,
          0.12279768035309147
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.47080080566114e-16,
          1.4616189715982025e-16,
          2.1593751062308831e-16,
          4.203540995499549,
          1.942461383705637,
          4.172558407624056,
          1.9422133546815952,
          1.972446737715445,
          7.49131353906836,
          6.373995759415583,
          4.1227856514222685,
          4.2278833332325245,
          6.573115049216865,
          11.776091947473878,
          4.23648769189019,
          11.772443679458702,
          6.865892456639393,
          6.459527776572671,
          25.624627381032578,
          47.59277878399224,
          17.353719193247656,
          14.845174650438295,
          16.786390795580104,
          48.213359540908954,
          19.544705712261585,
          9.975061542242921,
          10.000985771599904,
          19.317983184132242,
          25.76552276930066,
          13.328938920785198,
          25.44066289648256,
          30.590457423730108,
          30.126008015975327,
          130.98331183196754
        ],
        "mean_stabilization_source35": [
          0.17517396490800538,
          0.21388357505234748,
          0.2180894106318829,
          0.37165785108439153,
          0.546730523116296,
          0.3134311510915272,
          0.5514533640073558,
          0.43174838082957706,
          0.45054587145062897,
          1.1721550749051337,
          1.6587215698575095,
          0.7213169926345622,
          0.7353338630691628,
          1.5817902486262734,
          0.9914705695913361,
          0.6555883334540096,
          1.0443296239963895,
          1.4096312472508419,
          1.3853152306905336,
          4.39997656549518,
          5.945086264599139,
          2.433916175863037,
          1.745102216734041,
          2.471933743848003,
          6.462352292985701,
          2.9014353429302138,
          1.392964783321063,
          1.401104339697912,
          3.074181332558251,
          3.22902022148244,
          2.008292118967483,
          3.208122795450463,
          5.308018204711796,
          5.272746552241725,
          18.670209517121204
        ]
      }
    },
    {
      "key": "new_008",
      "configuration": {
        "task": 8,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_008",
      "profiles_sha256": "218297e847593d1b6810c8a50fff1b0497f03a01ecaf6cfdd3d06bece93f40ab",
      "complete_sha256": "c173b4bf8cad4160e82844594f122a2eff3b65140541b238b27e476af4dbe8c3",
      "metrics": {
        "case": {
          "task": 8,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 3,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_008",
        "source_verified_complete_sha256": "17baddffefb1d362e09dbcae0ef8d6fe76cd3dc93fbba6a6fa685915c6da5034",
        "half_window_change_maxabs": {
          "rho": 0.08999999999999986,
          "ux": 0.1015488991910849,
          "T": 0.09112526292924272,
          "Tparallel": 0.18264676902147925,
          "Tperp": 0.09285092405814321,
          "sigma_xx": 0.16745845281632832,
          "qx": 0.32114374644352406,
          "mxxx": 0.29815969151637634,
          "mxxy": 0.2929272660674922,
          "mxyy": 0.2774919514156354,
          "myyy": 0.3287440418076144,
          "Rxx": 1.327423441359662,
          "Rxy": 0.9151910344615071,
          "Ryy": 1.4476305846256454,
          "Delta": 2.87947021598751,
          "F5x": 21.43683496679421,
          "F5y": 19.870954059528948,
          "mass_kinetic_flux": 0.11670294573829931,
          "momentum_kinetic_flux": 0.36374643117478733,
          "energy_kinetic_flux": 0.9984550110704404
        },
        "later_discard_change_maxabs": {
          "rho": 0.014429024583664463,
          "ux": 0.014412015794279975,
          "T": 0.010591877601014765,
          "Tparallel": 0.012237048265038908,
          "Tperp": 0.012397353228353891,
          "sigma_xx": 0.022277088160362446,
          "qx": 0.038806432198284835,
          "mxxx": 0.04366170345632571,
          "mxxy": 0.03537426084817705,
          "mxyy": 0.031015930254106823,
          "myyy": 0.04302212946206749,
          "Rxx": 0.1578570510049515,
          "Rxy": 0.13394931220296372,
          "Ryy": 0.15549340389531197,
          "Delta": 0.38948211639561237,
          "F5x": 2.3789940784426484,
          "F5y": 3.320358270673192,
          "mass_kinetic_flux": 0.014697373816062065,
          "momentum_kinetic_flux": 0.05239727312553821,
          "energy_kinetic_flux": 0.12627830216948865
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.08999999999999986,
          0.1015488991910849,
          0.09112526292924272,
          0.18264676902147925,
          0.09285092405814321,
          0.16745845281632832,
          0.32114374644352406,
          0.29815969151637634,
          0.2929272660674922,
          0.2774919514156354,
          0.3287440418076144,
          1.327423441359662,
          0.9151910344615071,
          1.4476305846256454,
          2.87947021598751,
          21.43683496679421,
          19.870954059528948,
          0.11670294573829931,
          0.36374643117478733,
          0.9984550110704404
        ],
        "warmup_change": [
          0.014429024583664463,
          0.014412015794279975,
          0.010591877601014765,
          0.012237048265038908,
          0.012397353228353891,
          0.022277088160362446,
          0.038806432198284835,
          0.04366170345632571,
          0.03537426084817705,
          0.031015930254106823,
          0.04302212946206749,
          0.1578570510049515,
          0.13394931220296372,
          0.15549340389531197,
          0.38948211639561237,
          2.3789940784426484,
          3.320358270673192,
          0.014697373816062065,
          0.05239727312553821,
          0.12627830216948865
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4463083479336015e-16,
          1.4939556866562862e-16,
          2.2471751104966526e-16,
          4.05568776990566,
          1.7956503606401852,
          4.010430493782586,
          1.8629756690140447,
          1.8139759927258936,
          7.281278483391989,
          6.399705148060098,
          4.013402384194079,
          4.018049964040018,
          6.588299403963238,
          11.396315096274872,
          4.188236183182825,
          11.518197600671591,
          5.996099820277621,
          6.352517575587988,
          24.98794881079266,
          44.466062781804915,
          16.54082133580184,
          14.62907082051435,
          16.683411211216406,
          46.44273422370198,
          18.332050277600096,
          9.557291423031712,
          10.176389907964149,
          18.768647825057236,
          24.8914037069911,
          12.842377049776404,
          24.537462700831185,
          27.944411014389726,
          29.168152644720433,
          127.75244608452213
        ],
        "mean_stabilization_source35": [
          0.1670800470147578,
          0.22206494831888443,
          0.2276100448791679,
          0.3644877387870729,
          0.5045408433565678,
          0.319393642548622,
          0.5557456416855134,
          0.4368156342703083,
          0.4488912396590434,
          1.1810806100921563,
          1.5909452499893209,
          0.7476415743904299,
          0.7191187336074035,
          1.5918578299701789,
          1.0432791729793895,
          0.5757935485563035,
          1.067059845661288,
          1.3667694444497902,
          1.3839082158889264,
          4.452649640058175,
          6.029788570083599,
          2.390105895868354,
          1.7028595069037775,
          2.3635862112245385,
          6.578459211189175,
          3.006879890657193,
          1.3923230127338897,
          1.3333043627255012,
          2.9891063002744973,
          3.203407584609078,
          1.710351506279886,
          3.15808132585128,
          5.232764320727555,
          5.244203202404665,
          18.96734958657845
        ]
      }
    },
    {
      "key": "new_009",
      "configuration": {
        "task": 9,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_009",
      "profiles_sha256": "d490e22ab6205894fda7ecd51318c87f7929d35c13365611687d55349f34f893",
      "complete_sha256": "a29c0cbf1edfbc3eef7a5ebacf8fc4df038836ddc5b645cb86644541ece61cd4",
      "metrics": {
        "case": {
          "task": 9,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 3,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_009",
        "source_verified_complete_sha256": "0bf373df0d1f860be6675c41324c134ed965f589e530b36b11b188a2797c5941",
        "half_window_change_maxabs": {
          "rho": 0.091057692307692,
          "ux": 0.09506997985045262,
          "T": 0.09356766592853871,
          "Tparallel": 0.14689389096069339,
          "Tperp": 0.08604179077956853,
          "sigma_xx": 0.1446396490490658,
          "qx": 0.33601555890559,
          "mxxx": 0.30025176319913277,
          "mxxy": 0.24712101807520642,
          "mxyy": 0.2573944286203226,
          "myyy": 0.2952622796872968,
          "Rxx": 1.3819543904103426,
          "Rxy": 1.0779519813746554,
          "Ryy": 1.2096331777132294,
          "Delta": 3.37591145627934,
          "F5x": 19.090444300918286,
          "F5y": 21.991445720627073,
          "mass_kinetic_flux": 0.11120041665825608,
          "momentum_kinetic_flux": 0.3964996636760407,
          "energy_kinetic_flux": 0.9814815871506788
        },
        "later_discard_change_maxabs": {
          "rho": 0.010610130848530908,
          "ux": 0.005853189587751162,
          "T": 0.008094239386394975,
          "Tparallel": 0.012566235231084022,
          "Tperp": 0.009836811362925246,
          "sigma_xx": 0.02111716408325659,
          "qx": 0.040089470536388117,
          "mxxx": 0.04094796931805399,
          "mxxy": 0.033172798493036705,
          "mxyy": 0.035206566163320296,
          "myyy": 0.03838557692047417,
          "Rxx": 0.1433765456460676,
          "Rxy": 0.13945528509156874,
          "Ryy": 0.15552955839386037,
          "Delta": 0.44255119829702494,
          "F5x": 2.4215005019145686,
          "F5y": 3.4041304872278997,
          "mass_kinetic_flux": 0.014868466941712732,
          "momentum_kinetic_flux": 0.0504897075148536,
          "energy_kinetic_flux": 0.12788745223464915
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.091057692307692,
          0.09506997985045262,
          0.09356766592853871,
          0.14689389096069339,
          0.08604179077956853,
          0.1446396490490658,
          0.33601555890559,
          0.30025176319913277,
          0.24712101807520642,
          0.2573944286203226,
          0.2952622796872968,
          1.3819543904103426,
          1.0779519813746554,
          1.2096331777132294,
          3.37591145627934,
          19.090444300918286,
          21.991445720627073,
          0.11120041665825608,
          0.3964996636760407,
          0.9814815871506788
        ],
        "warmup_change": [
          0.010610130848530908,
          0.005853189587751162,
          0.008094239386394975,
          0.012566235231084022,
          0.009836811362925246,
          0.02111716408325659,
          0.040089470536388117,
          0.04094796931805399,
          0.033172798493036705,
          0.035206566163320296,
          0.03838557692047417,
          0.1433765456460676,
          0.13945528509156874,
          0.15552955839386037,
          0.44255119829702494,
          2.4215005019145686,
          3.4041304872278997,
          0.014868466941712732,
          0.0504897075148536,
          0.12788745223464915
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.3311345826598808e-16,
          1.455723112732287e-16,
          2.276025536086391e-16,
          4.046913280187676,
          1.8437567281949052,
          4.168242619710374,
          1.865036192832968,
          1.8739829268126444,
          7.382041427832865,
          6.256630034948815,
          4.252431061984016,
          4.444673214387522,
          6.343041342516546,
          11.478433145984212,
          3.861709537085863,
          11.738754339736575,
          6.315797236525028,
          6.583827957862588,
          25.014977820735258,
          45.72730223660775,
          15.929966141520188,
          15.292443329784277,
          15.871899886954395,
          48.31825727200439,
          19.649598523224068,
          10.71128345260943,
          9.758649850250844,
          18.318746016977666,
          25.220830730140776,
          12.44861961036862,
          25.37098565529899,
          29.228569914934408,
          31.167969551016565,
          128.2411305558819
        ],
        "mean_stabilization_source35": [
          0.16953348326431497,
          0.21532059339555368,
          0.2294524103497761,
          0.3678035097480195,
          0.501800891485735,
          0.29217628126790474,
          0.5118938677751107,
          0.4363966296711965,
          0.4498612024759443,
          1.1652727203612783,
          1.5848017886764307,
          0.7652477080571267,
          0.7324719744059347,
          1.6270933037924868,
          0.9710295934251076,
          0.5956426600547317,
          1.0346476162867388,
          1.423909755047388,
          1.3713887776230778,
          4.379463058147292,
          5.666902425197353,
          2.4233479907034545,
          1.813349624791061,
          2.3002598726688186,
          6.097040896659748,
          2.879959689500432,
          1.403644877510443,
          1.4612186598851524,
          3.06317844295958,
          3.0495581692465175,
          1.8092095852976322,
          3.149615150158869,
          5.379207803575452,
          5.313513258160807,
          18.698401467020584
        ]
      }
    },
    {
      "key": "new_010",
      "configuration": {
        "task": 10,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_010",
      "profiles_sha256": "f29db6e861dd49fe2e63f9580edae386b64c8f6e4d69f32a9537529227638b13",
      "complete_sha256": "fd81835da40e12277ef5903ea815177248f6ff59d47b21450101fb420a2e7b89",
      "metrics": {
        "case": {
          "task": 10,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_010",
        "source_verified_complete_sha256": "f37129975c49c54fccb8a4fece82482de446a5401df30d7fd46245905dfc21eb",
        "half_window_change_maxabs": {
          "rho": 0.07903846153846183,
          "ux": 0.052887379701657355,
          "T": 0.07120360462399189,
          "Tparallel": 0.08669868273510106,
          "Tperp": 0.07559924819618091,
          "sigma_xx": 0.17849358024194117,
          "qx": 0.41393075238384025,
          "mxxx": 0.32945080339706256,
          "mxxy": 0.308343145787599,
          "mxyy": 0.2439959871639809,
          "myyy": 0.36251898541709154,
          "Rxx": 1.2140657096072682,
          "Rxy": 1.2132909650444517,
          "Ryy": 1.0505845040685422,
          "Delta": 3.191307728687292,
          "F5x": 22.034211911621302,
          "F5y": 17.122335070596534,
          "mass_kinetic_flux": 0.14016349195140787,
          "momentum_kinetic_flux": 0.5227094044998228,
          "energy_kinetic_flux": 1.0397482409859897
        },
        "later_discard_change_maxabs": {
          "rho": 0.010710249801745508,
          "ux": 0.010983155580594595,
          "T": 0.01308684312523778,
          "Tparallel": 0.017755695972351493,
          "Tperp": 0.0107524167016817,
          "sigma_xx": 0.021780296818938005,
          "qx": 0.052393252372494814,
          "mxxx": 0.03998593902494693,
          "mxxy": 0.03435294057409834,
          "mxyy": 0.038609434269925386,
          "myyy": 0.03876575029100289,
          "Rxx": 0.14859872302998356,
          "Rxy": 0.15409253890582755,
          "Ryy": 0.220189052274553,
          "Delta": 0.5132867928484188,
          "F5x": 3.8973174161802753,
          "F5y": 2.9930678427262043,
          "mass_kinetic_flux": 0.019630417995048166,
          "momentum_kinetic_flux": 0.058840203283239134,
          "energy_kinetic_flux": 0.15112514455506698
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.07903846153846183,
          0.052887379701657355,
          0.07120360462399189,
          0.08669868273510106,
          0.07559924819618091,
          0.17849358024194117,
          0.41393075238384025,
          0.32945080339706256,
          0.308343145787599,
          0.2439959871639809,
          0.36251898541709154,
          1.2140657096072682,
          1.2132909650444517,
          1.0505845040685422,
          3.191307728687292,
          22.034211911621302,
          17.122335070596534,
          0.14016349195140787,
          0.5227094044998228,
          1.0397482409859897
        ],
        "warmup_change": [
          0.010710249801745508,
          0.010983155580594595,
          0.01308684312523778,
          0.017755695972351493,
          0.0107524167016817,
          0.021780296818938005,
          0.052393252372494814,
          0.03998593902494693,
          0.03435294057409834,
          0.038609434269925386,
          0.03876575029100289,
          0.14859872302998356,
          0.15409253890582755,
          0.220189052274553,
          0.5132867928484188,
          3.8973174161802753,
          2.9930678427262043,
          0.019630417995048166,
          0.058840203283239134,
          0.15112514455506698
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4066973692885866e-16,
          1.525808575428941e-16,
          2.1680581335307508e-16,
          4.207888236429141,
          1.9318785458006364,
          4.150856785273919,
          1.881585343209146,
          1.8434582894104863,
          7.468423599607595,
          6.15173796453216,
          3.94046906850648,
          4.454008245187957,
          6.284454994736894,
          11.779733823609492,
          4.337622475336003,
          11.74143067651585,
          6.591999515049572,
          6.376336482042669,
          25.373933244780055,
          47.831229435232345,
          16.27872256187813,
          15.23048944022795,
          16.652012748089156,
          47.213814271356405,
          19.295628265455793,
          9.632586039457792,
          10.585486505809568,
          18.14621298486794,
          25.441025929158965,
          13.2746393978089,
          25.232939723741577,
          28.845741615651953,
          28.82807681899944,
          129.02075921801932
        ],
        "mean_stabilization_source35": [
          0.1673990779744804,
          0.22185018985708596,
          0.2199478055891916,
          0.3554443983412972,
          0.5331038898650052,
          0.2973716692618978,
          0.5002599903782013,
          0.47177324548831084,
          0.44777533611162684,
          1.1339645500703317,
          1.6190934407720217,
          0.735543433892623,
          0.7349412498231501,
          1.5725261351203912,
          1.0693569882964675,
          0.608383079305202,
          1.01451697877948,
          1.3707243088405179,
          1.391081718784688,
          4.387307581429283,
          6.22088203877646,
          2.2058455430618524,
          1.7577908503634365,
          2.2180902892438916,
          5.944837827165403,
          3.2362069062681464,
          1.4283467303437425,
          1.331992619738152,
          3.0579342382239685,
          3.1762383558855425,
          1.7711725220117045,
          3.134723917066202,
          5.280306287380451,
          5.317231313587592,
          18.77975336817187
        ]
      }
    },
    {
      "key": "new_011",
      "configuration": {
        "task": 11,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_011",
      "profiles_sha256": "ad0186cdc7c69e698dab124c8a5e8d2abdef37da5f14f4d3b9491038b8bbc2a8",
      "complete_sha256": "81430db0681bd3c0a612472348827a71abd55eef308a4cd30324fdd5ed6a64de",
      "metrics": {
        "case": {
          "task": 11,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_011",
        "source_verified_complete_sha256": "856de607b1d9487e26766a431f5302f4e7f4916c8084f38840d26242a5e2feaa",
        "half_window_change_maxabs": {
          "rho": 0.1250961538461539,
          "ux": 0.13964747430949886,
          "T": 0.10913669247389435,
          "Tparallel": 0.1413569700134365,
          "Tperp": 0.11442258168535324,
          "sigma_xx": 0.1450055169170481,
          "qx": 0.38785463145113885,
          "mxxx": 0.29997661488176597,
          "mxxy": 0.26213519821913056,
          "mxyy": 0.2420845546508227,
          "myyy": 0.27789091472341493,
          "Rxx": 1.4440101548578794,
          "Rxy": 1.174567974854934,
          "Ryy": 1.255090509886995,
          "Delta": 3.589514412550443,
          "F5x": 22.857163242550698,
          "F5y": 21.126658220701557,
          "mass_kinetic_flux": 0.14552162441813943,
          "momentum_kinetic_flux": 0.46491368453365123,
          "energy_kinetic_flux": 1.1251958924424006
        },
        "later_discard_change_maxabs": {
          "rho": 0.01068348532910468,
          "ux": 0.007763296878742665,
          "T": 0.0070836805827423355,
          "Tparallel": 0.011164853881465486,
          "Tperp": 0.008738798386119129,
          "sigma_xx": 0.020115574382676193,
          "qx": 0.04962467120592251,
          "mxxx": 0.03866267807022017,
          "mxxy": 0.03067753126021644,
          "mxyy": 0.033260024078245465,
          "myyy": 0.043751567926297794,
          "Rxx": 0.1603522097599489,
          "Rxy": 0.1404089114866554,
          "Ryy": 0.14683601632670218,
          "Delta": 0.3780459720876479,
          "F5x": 2.8735171241982655,
          "F5y": 2.915597905112569,
          "mass_kinetic_flux": 0.01664080513600119,
          "momentum_kinetic_flux": 0.056577089868699915,
          "energy_kinetic_flux": 0.12490706405076857
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.1250961538461539,
          0.13964747430949886,
          0.10913669247389435,
          0.1413569700134365,
          0.11442258168535324,
          0.1450055169170481,
          0.38785463145113885,
          0.29997661488176597,
          0.26213519821913056,
          0.2420845546508227,
          0.27789091472341493,
          1.4440101548578794,
          1.174567974854934,
          1.255090509886995,
          3.589514412550443,
          22.857163242550698,
          21.126658220701557,
          0.14552162441813943,
          0.46491368453365123,
          1.1251958924424006
        ],
        "warmup_change": [
          0.01068348532910468,
          0.007763296878742665,
          0.0070836805827423355,
          0.011164853881465486,
          0.008738798386119129,
          0.020115574382676193,
          0.04962467120592251,
          0.03866267807022017,
          0.03067753126021644,
          0.033260024078245465,
          0.043751567926297794,
          0.1603522097599489,
          0.1404089114866554,
          0.14683601632670218,
          0.3780459720876479,
          2.8735171241982655,
          2.915597905112569,
          0.01664080513600119,
          0.056577089868699915,
          0.12490706405076857
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4468630437530488e-16,
          1.3804281645568168e-16,
          2.252333432706626e-16,
          4.116689586344649,
          1.836196602892944,
          4.197527073684718,
          1.9470283005695985,
          1.8793574346932218,
          7.433248779076767,
          6.850095627581441,
          4.066440717605031,
          3.9130093769665675,
          6.1561378718009205,
          11.857049229379516,
          4.197069307086164,
          11.736639922629765,
          6.560712057228236,
          6.1387430745189,
          25.33501383871869,
          46.65277165557479,
          15.394468847947696,
          15.55309433790753,
          16.03156201945551,
          49.254066697248845,
          19.32750072540209,
          10.098945756983118,
          9.90136771515042,
          18.08913946307787,
          25.42358290876128,
          13.62620572734593,
          24.491054727697435,
          29.92031296588366,
          29.28271037314669,
          129.43686783538652
        ],
        "mean_stabilization_source35": [
          0.16461313489456406,
          0.22098590134155374,
          0.22478214020183027,
          0.3576528965245145,
          0.5020998331998601,
          0.31027876439700075,
          0.5103691895957727,
          0.4558077569286769,
          0.4452475742567852,
          1.167430457463631,
          1.560495990527607,
          0.6878451474651861,
          0.7286268048598316,
          1.6197115864152274,
          0.9440293371960918,
          0.6006225903496247,
          0.9819440011365314,
          1.4175879609352384,
          1.4031414013115038,
          4.4501658011773255,
          5.804811046295157,
          2.369251989953981,
          1.740608815374654,
          2.4826482775481895,
          6.376755853428726,
          3.066677414835436,
          1.2915656998243183,
          1.4374876132479302,
          2.966291451145827,
          3.1038525057924238,
          1.8800005754695888,
          3.066729038760657,
          5.407820062345321,
          5.31028122024894,
          19.409638247083624
        ]
      }
    },
    {
      "key": "new_012",
      "configuration": {
        "task": 12,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_012",
      "profiles_sha256": "cc6ea019ec04bea415c43c3e7acb9254f9d4e824fc4b2f5b82cbb0537c124e28",
      "complete_sha256": "40cec0054b5d4da031e6b8c60976d7e50ac935d704283f837863bd749eceaa4c",
      "metrics": {
        "case": {
          "task": 12,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_012",
        "source_verified_complete_sha256": "416f238b72abf31656a754c1dd165c83c03b6d832525607541a85fb48804a309",
        "half_window_change_maxabs": {
          "rho": 0.07903846153846139,
          "ux": 0.11071581684455056,
          "T": 0.09239870722381416,
          "Tparallel": 0.15326535514131523,
          "Tperp": 0.08732642903010523,
          "sigma_xx": 0.1551175582473867,
          "qx": 0.33195478872500983,
          "mxxx": 0.27309000107419446,
          "mxxy": 0.2515092001933766,
          "mxyy": 0.2628587906610026,
          "myyy": 0.3332983224164052,
          "Rxx": 1.2238313234029592,
          "Rxy": 0.9872552352898276,
          "Ryy": 1.150340954192215,
          "Delta": 3.0544428005265445,
          "F5x": 19.666464530901123,
          "F5y": 19.049201439167465,
          "mass_kinetic_flux": 0.13705973845501696,
          "momentum_kinetic_flux": 0.4899053449003823,
          "energy_kinetic_flux": 1.0553809378204306
        },
        "later_discard_change_maxabs": {
          "rho": 0.008458564631246723,
          "ux": 0.010532454280413273,
          "T": 0.009789218931368193,
          "Tparallel": 0.01557003091199749,
          "Tperp": 0.00883057463091097,
          "sigma_xx": 0.020235121619284868,
          "qx": 0.038146973791312266,
          "mxxx": 0.03938209086707792,
          "mxxy": 0.03334215933732836,
          "mxyy": 0.03418245682023073,
          "myyy": 0.04948927995117294,
          "Rxx": 0.22307713605850615,
          "Rxy": 0.1711590197511171,
          "Ryy": 0.17884302001683633,
          "Delta": 0.4117976317066052,
          "F5x": 2.639627513683994,
          "F5y": 2.917187171407836,
          "mass_kinetic_flux": 0.015268540445686263,
          "momentum_kinetic_flux": 0.05706503618307046,
          "energy_kinetic_flux": 0.11987434648091444
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.07903846153846139,
          0.11071581684455056,
          0.09239870722381416,
          0.15326535514131523,
          0.08732642903010523,
          0.1551175582473867,
          0.33195478872500983,
          0.27309000107419446,
          0.2515092001933766,
          0.2628587906610026,
          0.3332983224164052,
          1.2238313234029592,
          0.9872552352898276,
          1.150340954192215,
          3.0544428005265445,
          19.666464530901123,
          19.049201439167465,
          0.13705973845501696,
          0.4899053449003823,
          1.0553809378204306
        ],
        "warmup_change": [
          0.008458564631246723,
          0.010532454280413273,
          0.009789218931368193,
          0.01557003091199749,
          0.00883057463091097,
          0.020235121619284868,
          0.038146973791312266,
          0.03938209086707792,
          0.03334215933732836,
          0.03418245682023073,
          0.04948927995117294,
          0.22307713605850615,
          0.1711590197511171,
          0.17884302001683633,
          0.4117976317066052,
          2.639627513683994,
          2.917187171407836,
          0.015268540445686263,
          0.05706503618307046,
          0.11987434648091444
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4857906853682223e-16,
          1.4357680602362612e-16,
          2.167092504732771e-16,
          4.114747910076257,
          1.7794134725453188,
          4.089476052999171,
          1.9604344009253407,
          2.027655488416498,
          7.37392853471851,
          6.376294266272911,
          4.094985909804288,
          3.896830408304971,
          6.647525835422068,
          11.64696426607354,
          4.088386154715917,
          11.631299154916105,
          6.399125841236679,
          6.845354790978333,
          25.019910770055432,
          46.73109740659144,
          16.284869838980413,
          14.662451646365298,
          16.134940239622157,
          46.4684943591415,
          19.35394559218473,
          9.897795940966299,
          9.612258835205079,
          20.33161428907732,
          24.862831258751143,
          13.191851995857462,
          24.663365426336846,
          29.512748453450197,
          31.27280216227129,
          127.89344145434275
        ],
        "mean_stabilization_source35": [
          0.16739570273324492,
          0.22392198298438307,
          0.23328278036611755,
          0.3874747531207461,
          0.5246504722534655,
          0.3044216245806465,
          0.506041016604808,
          0.4483886853044971,
          0.4584444712711959,
          1.231789122322338,
          1.6919810349206017,
          0.7509293055869021,
          0.7199723647667238,
          1.669357384061187,
          1.0684826742637825,
          0.5884051740843589,
          0.9972225375083336,
          1.392588643977768,
          1.408448435495435,
          4.631393810081407,
          6.079524614784051,
          2.1969245488818694,
          1.7605134595964564,
          2.443910274134201,
          5.990494469664842,
          3.145256848310078,
          1.3988041239003397,
          1.332439948227807,
          3.0312182227232127,
          3.1424758832894533,
          1.778038098227633,
          3.0129334682061217,
          5.294306265657543,
          5.243014204628418,
          19.5135860053279
        ]
      }
    },
    {
      "key": "new_013",
      "configuration": {
        "task": 13,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_013",
      "profiles_sha256": "61a190b8e0b1bfaa7d79b3a5c53a7bd16afa24d198242bd3af48d1409c0acc0f",
      "complete_sha256": "98f61cb437d2f52036eb6ca71f9fb4a0a535e8adf7711f77c84b4e749b34e72c",
      "metrics": {
        "case": {
          "task": 13,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_013",
        "source_verified_complete_sha256": "ed9b0e177b61224b150aa95b9f7f5166a0058c32f1bc5b1cfe322217e8182b01",
        "half_window_change_maxabs": {
          "rho": 0.06605769230769143,
          "ux": 0.05092190788085649,
          "T": 0.042438437289226805,
          "Tparallel": 0.08726210398629863,
          "Tperp": 0.06072628038745398,
          "sigma_xx": 0.14571114190560497,
          "qx": 0.3069779361973093,
          "mxxx": 0.28448882929554,
          "mxxy": 0.22768269509647815,
          "mxyy": 0.2276222318399862,
          "myyy": 0.31518499222310553,
          "Rxx": 0.9787573406722385,
          "Rxy": 1.3516876188668439,
          "Ryy": 1.357219223262594,
          "Delta": 2.813606259625118,
          "F5x": 20.432160391266855,
          "F5y": 21.348933920222606,
          "mass_kinetic_flux": 0.11890894246944539,
          "momentum_kinetic_flux": 0.44076208553753204,
          "energy_kinetic_flux": 1.0006211986148354
        },
        "later_discard_change_maxabs": {
          "rho": 0.01258574544012725,
          "ux": 0.011569915579114465,
          "T": 0.011407247426603151,
          "Tparallel": 0.017626889427463377,
          "Tperp": 0.014162810082551491,
          "sigma_xx": 0.022305245140311847,
          "qx": 0.03999524632889795,
          "mxxx": 0.05011557671015013,
          "mxxy": 0.030762876771164502,
          "mxyy": 0.031173372340950148,
          "myyy": 0.040519593766875354,
          "Rxx": 0.1423159136684342,
          "Rxy": 0.1231903585170136,
          "Ryy": 0.152710360197296,
          "Delta": 0.43715851385510973,
          "F5x": 2.7983905226879884,
          "F5y": 2.5252996083664563,
          "mass_kinetic_flux": 0.016107965633104904,
          "momentum_kinetic_flux": 0.05615863565475365,
          "energy_kinetic_flux": 0.13815741757658095
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.06605769230769143,
          0.05092190788085649,
          0.042438437289226805,
          0.08726210398629863,
          0.06072628038745398,
          0.14571114190560497,
          0.3069779361973093,
          0.28448882929554,
          0.22768269509647815,
          0.2276222318399862,
          0.31518499222310553,
          0.9787573406722385,
          1.3516876188668439,
          1.357219223262594,
          2.813606259625118,
          20.432160391266855,
          21.348933920222606,
          0.11890894246944539,
          0.44076208553753204,
          1.0006211986148354
        ],
        "warmup_change": [
          0.01258574544012725,
          0.011569915579114465,
          0.011407247426603151,
          0.017626889427463377,
          0.014162810082551491,
          0.022305245140311847,
          0.03999524632889795,
          0.05011557671015013,
          0.030762876771164502,
          0.031173372340950148,
          0.040519593766875354,
          0.1423159136684342,
          0.1231903585170136,
          0.152710360197296,
          0.43715851385510973,
          2.7983905226879884,
          2.5252996083664563,
          0.016107965633104904,
          0.05615863565475365,
          0.13815741757658095
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.4974312311139264e-16,
          1.376206678612059e-16,
          2.2685619389502123e-16,
          4.278995194160202,
          1.942299805299004,
          4.190451436252954,
          1.980385928564284,
          1.6898858156521632,
          7.512380651649611,
          6.942724250676681,
          4.27691113324942,
          4.132125727795874,
          6.529694634664062,
          11.806788746312021,
          4.326976288327203,
          11.624515177189782,
          6.7204331174113765,
          6.122879141033039,
          25.65140962778864,
          48.671619065629336,
          15.555028531107958,
          15.039477583609711,
          16.42052308129055,
          47.2286838486232,
          18.42832768913957,
          9.738287809906359,
          10.603423058784974,
          18.325153270173157,
          24.94654489331445,
          13.38935214086747,
          25.28683162536355,
          30.91381644790205,
          28.258182574204735,
          130.43647836037835
        ],
        "mean_stabilization_source35": [
          0.16648944288071194,
          0.22176135828745233,
          0.22694195048162513,
          0.371564754192393,
          0.5066826431661364,
          0.2867895796206919,
          0.4964278559851903,
          0.45152633509217704,
          0.45556666028156584,
          1.1574777943858376,
          1.6169784802389948,
          0.7354656241513782,
          0.7545884538436302,
          1.6219052446573776,
          0.9985903434228535,
          0.5950680047737412,
          1.0279484980080864,
          1.4194439966891372,
          1.4640682819049684,
          4.3444641008807,
          6.0402390269531825,
          2.157070023771134,
          1.797078047449827,
          2.321963342160147,
          5.973172483462556,
          3.1750375515961378,
          1.490868859472483,
          1.4523369872575158,
          3.095184631601381,
          2.9912314574113563,
          1.800742946074829,
          3.0982095395165925,
          5.448348587604371,
          5.565320632730422,
          18.058013351674443
        ]
      }
    },
    {
      "key": "new_014",
      "configuration": {
        "task": 14,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610160,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_014",
      "profiles_sha256": "d8a8637d79b18b137bc7132b1b4b4ceaa213e4488b4e92930789c1396d480fef",
      "complete_sha256": "63ecf1d976d22037b806a465aa3baa904786b3a1030354aa82c4a5cbfe6d6235",
      "metrics": {
        "case": {
          "task": 14,
          "Mach": 2,
          "ppc": 20,
          "seed": 202610160,
          "collision_model": 1,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_014",
        "source_verified_complete_sha256": "8838077914f1f5a4de15d152ba3e1cf65554761516b663a0b2c231f7439532f5",
        "half_window_change_maxabs": {
          "rho": 0.02188461538461528,
          "ux": 0.015078811626435984,
          "T": 0.0170683926184636,
          "Tparallel": 0.035376195641216635,
          "Tperp": 0.018095139504072932,
          "sigma_xx": 0.05108395079044392,
          "qx": 0.09665723006715154,
          "mxxx": 0.0831844021633433,
          "mxxy": 0.06953748751874574,
          "mxyy": 0.07570740257911429,
          "myyy": 0.09492487976208216,
          "Rxx": 0.38438247015691096,
          "Rxy": 0.3476506488367686,
          "Ryy": 0.3848453946107614,
          "Delta": 1.1543979396190025,
          "F5x": 6.147135118300525,
          "F5y": 7.203867078542741,
          "mass_kinetic_flux": 0.03710583163418901,
          "momentum_kinetic_flux": 0.12774481350472744,
          "energy_kinetic_flux": 0.3210552685910617
        },
        "later_discard_change_maxabs": {
          "rho": 0.00340865384615352,
          "ux": 0.002333015230803648,
          "T": 0.002612441271960142,
          "Tparallel": 0.0057723653698478206,
          "Tperp": 0.0033967208545635508,
          "sigma_xx": 0.00636844914794743,
          "qx": 0.012604918164325962,
          "mxxx": 0.013269952812785315,
          "mxxy": 0.011284028186333245,
          "mxyy": 0.00981532774867393,
          "myyy": 0.012271596394689522,
          "Rxx": 0.0559384947425528,
          "Rxy": 0.03968442359053673,
          "Ryy": 0.054045241519190705,
          "Delta": 0.1362308170076858,
          "F5x": 0.7111009342009389,
          "F5y": 0.7414446973038356,
          "mass_kinetic_flux": 0.00541533718521281,
          "momentum_kinetic_flux": 0.017209115199137592,
          "energy_kinetic_flux": 0.0377411680941897
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.02188461538461528,
          0.015078811626435984,
          0.0170683926184636,
          0.035376195641216635,
          0.018095139504072932,
          0.05108395079044392,
          0.09665723006715154,
          0.0831844021633433,
          0.06953748751874574,
          0.07570740257911429,
          0.09492487976208216,
          0.38438247015691096,
          0.3476506488367686,
          0.3848453946107614,
          1.1543979396190025,
          6.147135118300525,
          7.203867078542741,
          0.03710583163418901,
          0.12774481350472744,
          0.3210552685910617
        ],
        "warmup_change": [
          0.00340865384615352,
          0.002333015230803648,
          0.002612441271960142,
          0.0057723653698478206,
          0.0033967208545635508,
          0.00636844914794743,
          0.012604918164325962,
          0.013269952812785315,
          0.011284028186333245,
          0.00981532774867393,
          0.012271596394689522,
          0.0559384947425528,
          0.03968442359053673,
          0.054045241519190705,
          0.1362308170076858,
          0.7111009342009389,
          0.7414446973038356,
          0.00541533718521281,
          0.017209115199137592,
          0.0377411680941897
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          4.2731930770603586e-17,
          4.787403035066306e-17,
          7.091676015210547e-17,
          3.770194002996969,
          0.5488000952548847,
          3.75911997420176,
          0.6122943869452169,
          0.5998041705532394,
          7.42603082367485,
          2.181392669379007,
          1.4304492629818248,
          1.3486450954036522,
          1.880134549445752,
          11.069315111650928,
          1.3360102195934636,
          11.021946461327015,
          2.1052269927950475,
          2.0455223401284113,
          24.128837623450522,
          35.62783559187857,
          4.968900801642527,
          11.724351299535407,
          5.010607718864645,
          35.45167134577923,
          6.356714300170571,
          3.190185744690213,
          3.1789083625495427,
          6.125692540943593,
          20.726045842236825,
          4.122692205022887,
          20.589126836339187,
          10.063372012248852,
          9.333583626633109,
          118.41875618215367
        ],
        "mean_stabilization_source35": [
          0.055975875718699976,
          0.070943691013135,
          0.06655069962401441,
          0.11436429177554755,
          0.16929723145206976,
          0.1004121486618569,
          0.1824517022165836,
          0.1394373698821598,
          0.14481748192232172,
          0.36964009321711927,
          0.5465715048417664,
          0.22228223321824547,
          0.24608866873763394,
          0.5218647332630677,
          0.3229102046883124,
          0.18981045158190984,
          0.3519781846298648,
          0.44153415382424566,
          0.4443538980566685,
          1.3912493369330738,
          1.970868184470707,
          0.7897312136061152,
          0.5822773131932664,
          0.7364912177871495,
          2.139637195612984,
          0.9607786827816597,
          0.42797731817749984,
          0.4372994511125873,
          1.0009339287371506,
          0.9829568097657309,
          0.5911437530231817,
          1.0572057539421347,
          1.6508184403073836,
          1.6819056357608706,
          6.02380738557805
        ]
      }
    },
    {
      "key": "new_015",
      "configuration": {
        "task": 15,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610161,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_015",
      "profiles_sha256": "83aa77ca124e283f87c9ef9f3894269e18526aff6c4397c90a66fe1eb9c67094",
      "complete_sha256": "0e169349b998e3497639a897fde360795cd0e79f4d26d037a3e49bec4ab3751b",
      "metrics": {
        "case": {
          "task": 15,
          "Mach": 2,
          "ppc": 20,
          "seed": 202610161,
          "collision_model": 1,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_015",
        "source_verified_complete_sha256": "0de5991403b6d3cb33fe03ad39fe6ebbc4a8bb608a972dd514df3a363997af9a",
        "half_window_change_maxabs": {
          "rho": 0.02429807692307806,
          "ux": 0.02254511508063972,
          "T": 0.02264990502914377,
          "Tparallel": 0.041785118252719355,
          "Tperp": 0.02236562457230984,
          "sigma_xx": 0.046090779608528365,
          "qx": 0.10354235912032372,
          "mxxx": 0.09725843287442722,
          "mxxy": 0.0896232074264307,
          "mxyy": 0.08691476666801953,
          "myyy": 0.10092100820430258,
          "Rxx": 0.35089413723582363,
          "Rxy": 0.36920707788407536,
          "Ryy": 0.3522721038806226,
          "Delta": 1.1682015452070402,
          "F5x": 7.772632156854545,
          "F5y": 5.391481916290767,
          "mass_kinetic_flux": 0.049688816388982815,
          "momentum_kinetic_flux": 0.14238813842264353,
          "energy_kinetic_flux": 0.36022251093297974
        },
        "later_discard_change_maxabs": {
          "rho": 0.004093824345756891,
          "ux": 0.0037786326987916397,
          "T": 0.002830995030229877,
          "Tparallel": 0.005131639048350234,
          "Tperp": 0.002723041578044816,
          "sigma_xx": 0.0070589389881678954,
          "qx": 0.01564026239152483,
          "mxxx": 0.011266959022787404,
          "mxxy": 0.009829024207649355,
          "mxyy": 0.009611820832951246,
          "myyy": 0.01383534569978312,
          "Rxx": 0.04421646918321166,
          "Rxy": 0.04319511449513237,
          "Ryy": 0.05444514054401391,
          "Delta": 0.16761656028316452,
          "F5x": 0.8510083858973908,
          "F5y": 0.7208965642599874,
          "mass_kinetic_flux": 0.006559684948516775,
          "momentum_kinetic_flux": 0.02148177777949467,
          "energy_kinetic_flux": 0.043678091969084676
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.02429807692307806,
          0.02254511508063972,
          0.02264990502914377,
          0.041785118252719355,
          0.02236562457230984,
          0.046090779608528365,
          0.10354235912032372,
          0.09725843287442722,
          0.0896232074264307,
          0.08691476666801953,
          0.10092100820430258,
          0.35089413723582363,
          0.36920707788407536,
          0.3522721038806226,
          1.1682015452070402,
          7.772632156854545,
          5.391481916290767,
          0.049688816388982815,
          0.14238813842264353,
          0.36022251093297974
        ],
        "warmup_change": [
          0.004093824345756891,
          0.0037786326987916397,
          0.002830995030229877,
          0.005131639048350234,
          0.002723041578044816,
          0.0070589389881678954,
          0.01564026239152483,
          0.011266959022787404,
          0.009829024207649355,
          0.009611820832951246,
          0.01383534569978312,
          0.04421646918321166,
          0.04319511449513237,
          0.05444514054401391,
          0.16761656028316452,
          0.8510083858973908,
          0.7208965642599874,
          0.006559684948516775,
          0.02148177777949467,
          0.043678091969084676
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          4.587034612623625e-17,
          4.510605738578351e-17,
          7.359941564552385e-17,
          3.755458352526856,
          0.5974479205456562,
          3.7522131383116655,
          0.5866182141766044,
          0.6117276331982602,
          7.422002387710891,
          2.186190791453582,
          1.307473947636254,
          1.4413256069724676,
          1.9771082805354814,
          11.041341879309291,
          1.3880672303288986,
          11.056506590702467,
          1.9964035533611697,
          2.0871563313274906,
          24.030648494710675,
          35.603067272403884,
          5.241383190301216,
          11.77628984466819,
          5.307905507270508,
          35.512296447746174,
          6.354134359916653,
          3.1334384496721914,
          3.2791353433713772,
          6.109023375184129,
          20.545463036648133,
          4.479743238653974,
          20.665002380729746,
          8.835340562295643,
          9.734727347621208,
          118.06349170947946
        ],
        "mean_stabilization_source35": [
          0.05435630020333314,
          0.07097762465086838,
          0.06519349802545071,
          0.11476794856720691,
          0.17033020510932942,
          0.09337726967629219,
          0.16943841627721162,
          0.14145895833968414,
          0.1410137097337838,
          0.3613110221127801,
          0.537252270945799,
          0.22431668970260796,
          0.24581054321037862,
          0.48356491487511793,
          0.31598204021645176,
          0.17922685651098516,
          0.33087219074631324,
          0.4473386314370821,
          0.4300506002069163,
          1.3627480017117932,
          1.9054285705259215,
          0.7289818285725693,
          0.5618871398130302,
          0.7276584107190579,
          1.9830270367229827,
          1.0182533749958276,
          0.43041762669378314,
          0.46090667622606263,
          0.9765763392078816,
          0.9829839964449985,
          0.5503947113476318,
          1.0007042510793729,
          1.7057060446071712,
          1.6407977122771527,
          5.74488494569411
        ]
      }
    },
    {
      "key": "new_016",
      "configuration": {
        "task": 16,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_016",
      "profiles_sha256": "972c0994e7cb82eb1301e51c014d4c233500a09053f60aa744b3af7c00b2624a",
      "complete_sha256": "52f9b0ee33fda2f9690412487126505fd3c03c4f5a36ba6e11dfdd4de09e6c2c",
      "metrics": {
        "case": {
          "task": 16,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_016",
        "source_verified_complete_sha256": "7ec57709d3a7d9d51e9d729da6b24fe65e2571cf3ba9d19edf679ee0d36eb539",
        "half_window_change_maxabs": {
          "rho": 0.08509615384615365,
          "ux": 0.05611346791131533,
          "T": 0.06718872928028286,
          "Tparallel": 0.07616117194972172,
          "Tperp": 0.06521587066771062,
          "sigma_xx": 0.16499082441295254,
          "qx": 0.35641161533734067,
          "mxxx": 0.253209427490369,
          "mxxy": 0.2684917598384634,
          "mxyy": 0.2552641552032888,
          "myyy": 0.2684982325239087,
          "Rxx": 1.0487119079636886,
          "Rxy": 1.0895798057943942,
          "Ryy": 1.1665150812009777,
          "Delta": 3.0813444528684215,
          "F5x": 21.41861223624924,
          "F5y": 17.5029215023552,
          "mass_kinetic_flux": 0.13386063257651282,
          "momentum_kinetic_flux": 0.4155454619902823,
          "energy_kinetic_flux": 0.9228477350585642
        },
        "later_discard_change_maxabs": {
          "rho": 0.011260408406026823,
          "ux": 0.01162454552727854,
          "T": 0.011094306314091584,
          "Tparallel": 0.016679968374309073,
          "Tperp": 0.012058112862764814,
          "sigma_xx": 0.021090087920329736,
          "qx": 0.03991639343918596,
          "mxxx": 0.04265318282082688,
          "mxxy": 0.027578292159864716,
          "mxyy": 0.04001207184379929,
          "myyy": 0.04430003830222835,
          "Rxx": 0.16563141172606194,
          "Rxy": 0.18379862696503546,
          "Ryy": 0.17345018164889847,
          "Delta": 0.45271794201147486,
          "F5x": 3.0122090718484174,
          "F5y": 2.57202878865424,
          "mass_kinetic_flux": 0.01734228325049747,
          "momentum_kinetic_flux": 0.06397755707148178,
          "energy_kinetic_flux": 0.135589966863515
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.08509615384615365,
          0.05611346791131533,
          0.06718872928028286,
          0.07616117194972172,
          0.06521587066771062,
          0.16499082441295254,
          0.35641161533734067,
          0.253209427490369,
          0.2684917598384634,
          0.2552641552032888,
          0.2684982325239087,
          1.0487119079636886,
          1.0895798057943942,
          1.1665150812009777,
          3.0813444528684215,
          21.41861223624924,
          17.5029215023552,
          0.13386063257651282,
          0.4155454619902823,
          0.9228477350585642
        ],
        "warmup_change": [
          0.011260408406026823,
          0.01162454552727854,
          0.011094306314091584,
          0.016679968374309073,
          0.012058112862764814,
          0.021090087920329736,
          0.03991639343918596,
          0.04265318282082688,
          0.027578292159864716,
          0.04001207184379929,
          0.04430003830222835,
          0.16563141172606194,
          0.18379862696503546,
          0.17345018164889847,
          0.45271794201147486,
          3.0122090718484174,
          2.57202878865424,
          0.01734228325049747,
          0.06397755707148178,
          0.135589966863515
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.357681499904478e-16,
          1.490405134520682e-16,
          2.2702061113920146e-16,
          4.132874573520136,
          1.8059943078855125,
          4.130049441010404,
          1.950157346789798,
          1.958954054802264,
          7.401440655983741,
          6.502682989024899,
          4.339873261240462,
          4.113094065248035,
          6.582883160898988,
          11.806581651936897,
          4.18490558884009,
          11.799571658512864,
          6.5526219194997175,
          6.538483072665156,
          25.291012204403774,
          46.94107461523273,
          16.670763389710284,
          14.533051265945975,
          16.243472914307034,
          46.33233205160426,
          19.616806957428185,
          10.074869934902825,
          10.386985956358721,
          19.507389027416405,
          25.425547042939225,
          13.231373563131426,
          25.426754759766414,
          29.293701094439545,
          29.556678971187043,
          129.17571276058698
        ],
        "mean_stabilization_source35": [
          0.168930021224784,
          0.2212619667687429,
          0.22079401502299614,
          0.3693409429774126,
          0.5070231751485293,
          0.3202241245111131,
          0.5514077415642478,
          0.44471501176295286,
          0.42705034751840715,
          1.1545285950357,
          1.605432752975278,
          0.7153897491343119,
          0.7508485732728358,
          1.5811076192040845,
          0.9892692201606414,
          0.6178308934479877,
          1.1093698857977754,
          1.3665360451231574,
          1.3200980077610454,
          4.362250167605378,
          6.345949416123714,
          2.4555424694959576,
          1.807040135180264,
          2.420365291448506,
          6.478319998712463,
          3.07297025847881,
          1.397189690955628,
          1.3932483335685169,
          3.028681618907997,
          3.0854669723998596,
          1.9192699456433748,
          3.3850207177902334,
          5.149250270619189,
          4.987893639817725,
          18.4959798784201
        ]
      }
    },
    {
      "key": "new_017",
      "configuration": {
        "task": 17,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_017",
      "profiles_sha256": "dd6f8e5bfb0e44a6635761394fb999110f8f06c9e001221a35220f879c72a307",
      "complete_sha256": "480f5e3c2d37f897c722c8dc0fe77eb133e4150180af1705b821988ef8d1e970",
      "metrics": {
        "case": {
          "task": 17,
          "Mach": 2,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_017",
        "source_verified_complete_sha256": "064fb7890e456b7ce67b09eb5a26aa0ee416f0be4a85172d151f55a3eaffcebf",
        "half_window_change_maxabs": {
          "rho": 0.1116346153846155,
          "ux": 0.09242490466083453,
          "T": 0.0781715300410224,
          "Tparallel": 0.11259090177886377,
          "Tperp": 0.0887792851261977,
          "sigma_xx": 0.17209432311938766,
          "qx": 0.3200519584565358,
          "mxxx": 0.36915315934619597,
          "mxxy": 0.2540703494798733,
          "mxyy": 0.23569934169533086,
          "myyy": 0.2934822983275711,
          "Rxx": 1.3100885387166772,
          "Rxy": 0.9300121351468926,
          "Ryy": 1.1930580207590107,
          "Delta": 3.0353197961407545,
          "F5x": 16.918000582397763,
          "F5y": 17.53104880352993,
          "mass_kinetic_flux": 0.12947934836419206,
          "momentum_kinetic_flux": 0.39062192806038976,
          "energy_kinetic_flux": 0.8448828909029622
        },
        "later_discard_change_maxabs": {
          "rho": 0.008783703409992238,
          "ux": 0.0058418660758381424,
          "T": 0.00800650954018689,
          "Tparallel": 0.010153041453329514,
          "Tperp": 0.01025548175405655,
          "sigma_xx": 0.023853016799394666,
          "qx": 0.036176249363554014,
          "mxxx": 0.03855371507784096,
          "mxxy": 0.03153886231201547,
          "mxyy": 0.03819742404113704,
          "myyy": 0.043664563168389056,
          "Rxx": 0.15613963241330353,
          "Rxy": 0.12498427733417325,
          "Ryy": 0.13920228171142993,
          "Delta": 0.39547311827212184,
          "F5x": 2.3656379140752115,
          "F5y": 3.2477266172467028,
          "mass_kinetic_flux": 0.01553299317684198,
          "momentum_kinetic_flux": 0.05037895874674536,
          "energy_kinetic_flux": 0.12656201227031794
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.1116346153846155,
          0.09242490466083453,
          0.0781715300410224,
          0.11259090177886377,
          0.0887792851261977,
          0.17209432311938766,
          0.3200519584565358,
          0.36915315934619597,
          0.2540703494798733,
          0.23569934169533086,
          0.2934822983275711,
          1.3100885387166772,
          0.9300121351468926,
          1.1930580207590107,
          3.0353197961407545,
          16.918000582397763,
          17.53104880352993,
          0.12947934836419206,
          0.39062192806038976,
          0.8448828909029622
        ],
        "warmup_change": [
          0.008783703409992238,
          0.0058418660758381424,
          0.00800650954018689,
          0.010153041453329514,
          0.01025548175405655,
          0.023853016799394666,
          0.036176249363554014,
          0.03855371507784096,
          0.03153886231201547,
          0.03819742404113704,
          0.043664563168389056,
          0.15613963241330353,
          0.12498427733417325,
          0.13920228171142993,
          0.39547311827212184,
          2.3656379140752115,
          3.2477266172467028,
          0.01553299317684198,
          0.05037895874674536,
          0.12656201227031794
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          1.429445127647697e-16,
          1.4784449822612837e-16,
          2.361148743536144e-16,
          4.160361103575935,
          1.908274267190539,
          4.126538195290174,
          1.9120791664113366,
          1.9291330476580573,
          7.440567336395651,
          6.138543562968104,
          4.097072118585763,
          4.220737446867234,
          6.451601709533938,
          11.773689213274123,
          4.365391711241804,
          11.768845840746913,
          6.520848479677004,
          6.75769599995402,
          25.25438487646108,
          46.49705836030517,
          16.78815359999614,
          15.309275467077539,
          16.89362525043666,
          46.67093941390824,
          19.236986782061507,
          9.768269926433625,
          10.836858645050816,
          19.167888109047706,
          25.298776822646627,
          13.375391644628229,
          25.601741773519496,
          30.17510709238235,
          31.00191442598865,
          128.91402967707666
        ],
        "mean_stabilization_source35": [
          0.17034623212295566,
          0.21393582503873124,
          0.21292128742465308,
          0.3655138003005001,
          0.5294281375828094,
          0.30031090739659994,
          0.5216930876990432,
          0.4343790580137628,
          0.4355970297249939,
          1.1814005478315734,
          1.559768331430703,
          0.7316092895423797,
          0.6753535561928955,
          1.5981787888280867,
          1.03785113046776,
          0.5760665606123994,
          0.9992854286180511,
          1.3949634167701666,
          1.3573877315256186,
          4.4477216430709134,
          6.2686575678776535,
          2.407912084203715,
          1.7408116813478445,
          2.12337038829402,
          6.353087792201856,
          2.900784228035794,
          1.4496723689155984,
          1.319564297638157,
          3.0213321815356182,
          3.2352007350287026,
          1.7840100045710383,
          3.149347252489751,
          5.1849137272818435,
          5.144843605879287,
          18.755836538533632
        ]
      }
    },
    {
      "key": "new_018",
      "configuration": {
        "task": 18,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_018",
      "profiles_sha256": "d389217f5dd88b72fa27b4fa02dfb915d8b6b8e32de525e064c4836a451fa88e",
      "complete_sha256": "f0258f2a00dc1dfe97707eafae5ba937ef2a1db703f17e32c9306c7241b93ca5",
      "metrics": {
        "case": {
          "task": 18,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_018",
        "source_verified_complete_sha256": "cc73416ee329de0b454d909e34b6d6014aace8bb8a3574eccfdcce9fa7c9b56d",
        "half_window_change_maxabs": {
          "rho": 0.1352243589743587,
          "ux": 0.3343730194432597,
          "T": 0.77627339009263,
          "Tparallel": 1.2768231045994574,
          "Tperp": 0.555051952672958,
          "sigma_xx": 0.8620055748690865,
          "qx": 5.095649901433365,
          "mxxx": 2.3018150008078564,
          "mxxy": 1.8963744022040294,
          "mxyy": 1.5739967174120046,
          "myyy": 1.8491928117537195,
          "Rxx": 44.23084828375329,
          "Rxy": 14.567775657424514,
          "Ryy": 22.238365938023207,
          "Delta": 95.84393141292509,
          "F5x": 1056.0522698445543,
          "F5y": 534.0404832576082,
          "mass_kinetic_flux": 0.14460685275163332,
          "momentum_kinetic_flux": 1.0464075601932024,
          "energy_kinetic_flux": 4.653431544862627
        },
        "later_discard_change_maxabs": {
          "rho": 0.008758591065289867,
          "ux": 0.009043526156268022,
          "T": 0.024419995601213884,
          "Tparallel": 0.043271628014080576,
          "Tperp": 0.019133749033127145,
          "sigma_xx": 0.061606856736226234,
          "qx": 0.32835763738658486,
          "mxxx": 0.2967420661546995,
          "mxxy": 0.20626206516907666,
          "mxyy": 0.22427011769513716,
          "myyy": 0.2269513382915505,
          "Rxx": 2.318016033929128,
          "Rxy": 1.9646071624926011,
          "Ryy": 2.2421338881354576,
          "Delta": 6.383760839504703,
          "F5x": 81.87334930483928,
          "F5y": 67.32107651382444,
          "mass_kinetic_flux": 0.01942017017561959,
          "momentum_kinetic_flux": 0.13511129646322217,
          "energy_kinetic_flux": 0.5170032894061194
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.1352243589743587,
          0.3343730194432597,
          0.77627339009263,
          1.2768231045994574,
          0.555051952672958,
          0.8620055748690865,
          5.095649901433365,
          2.3018150008078564,
          1.8963744022040294,
          1.5739967174120046,
          1.8491928117537195,
          44.23084828375329,
          14.567775657424514,
          22.238365938023207,
          95.84393141292509,
          1056.0522698445543,
          534.0404832576082,
          0.14460685275163332,
          1.0464075601932024,
          4.653431544862627
        ],
        "warmup_change": [
          0.008758591065289867,
          0.009043526156268022,
          0.024419995601213884,
          0.043271628014080576,
          0.019133749033127145,
          0.061606856736226234,
          0.32835763738658486,
          0.2967420661546995,
          0.20626206516907666,
          0.22427011769513716,
          0.2269513382915505,
          2.318016033929128,
          1.9646071624926011,
          2.2421338881354576,
          6.383760839504703,
          81.87334930483928,
          67.32107651382444,
          0.01942017017561959,
          0.13511129646322217,
          0.5170032894061194
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.191441273363103e-16,
          5.923476456793504e-16,
          8.4094078672067e-16,
          47.49407188711067,
          15.022259961248254,
          47.14159465558897,
          16.044639910201326,
          16.641774300246542,
          89.91900491723193,
          97.50768690717057,
          64.7129766938048,
          68.65177499892197,
          104.94505244200373,
          303.2561721915546,
          68.04151122981686,
          302.03910018737025,
          92.6714621436382,
          92.32341388421648,
          509.69690783405173,
          1752.0751104923702,
          550.8600479217462,
          537.4691533957674,
          553.4051708224093,
          1662.3278121186643,
          642.2636447592698,
          342.4831636135126,
          331.2517704058812,
          656.0300334761516,
          1297.698121430107,
          412.75637729567,
          1286.2904412387527,
          896.2572430383573,
          877.060988266038,
          4767.433968705774
        ],
        "mean_stabilization_source35": [
          0.3092814614470225,
          0.7782445801906932,
          0.804849614867915,
          1.3811827012936937,
          3.968929013088809,
          2.44404825995125,
          4.1255776507578865,
          2.8683430689053853,
          3.0228319274139985,
          8.717733729326085,
          25.99277423023644,
          12.744196138722671,
          11.617075631842292,
          27.105850875463226,
          14.388721730769257,
          8.444790196228329,
          13.540918122829279,
          18.21969936741883,
          18.290488551242007,
          62.774003772787964,
          211.30837582448538,
          82.29717445072248,
          62.58630245931883,
          76.83300808073506,
          213.31197088879276,
          92.80685700035656,
          44.66232463970701,
          42.6250547535614,
          94.69573849758565,
          83.72718079010642,
          49.38763604854249,
          80.3113256153175,
          131.98662714656126,
          131.06755237545528,
          491.55531351577565
        ]
      }
    },
    {
      "key": "new_019",
      "configuration": {
        "task": 19,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_019",
      "profiles_sha256": "0244d6040c7aae35dd05ccb03a557d5aee1be90cafcef2791e5f83fe273c2255",
      "complete_sha256": "d26a6ff7eb9637520d814dc0c2af676054371b83dc9910d683f92ddb925375c8",
      "metrics": {
        "case": {
          "task": 19,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_019",
        "source_verified_complete_sha256": "bcd01c56459657817660d220b66d7177fd7c0266704b5790ba0e3c3ec1217ca1",
        "half_window_change_maxabs": {
          "rho": 0.08817307692307796,
          "ux": 0.12331164593836386,
          "T": 0.228050319259558,
          "Tparallel": 0.36873373288186784,
          "Tperp": 0.24036109600956124,
          "sigma_xx": 0.6971208057115099,
          "qx": 2.4288465753567365,
          "mxxx": 1.9832065768199825,
          "mxxy": 1.4638764020342094,
          "mxyy": 1.6208946479827204,
          "myyy": 1.9255571007194303,
          "Rxx": 19.925546359136035,
          "Rxy": 11.55153628496651,
          "Ryy": 14.052400809137664,
          "Delta": 37.637820942796,
          "F5x": 556.6145365977806,
          "F5y": 755.1954678267011,
          "mass_kinetic_flux": 0.16603397280672727,
          "momentum_kinetic_flux": 1.2126558910159275,
          "energy_kinetic_flux": 4.761029572460842
        },
        "later_discard_change_maxabs": {
          "rho": 0.007842155696539344,
          "ux": 0.015886952740581606,
          "T": 0.039535561830185806,
          "Tparallel": 0.06852484032363204,
          "Tperp": 0.025040922583462688,
          "sigma_xx": 0.0652948298308651,
          "qx": 0.31777163162258404,
          "mxxx": 0.2292365080844192,
          "mxxy": 0.19939635966254252,
          "mxyy": 0.18623525852297151,
          "myyy": 0.22883415481420988,
          "Rxx": 3.2258990238626666,
          "Rxy": 1.6931431601130686,
          "Ryy": 2.0389216087326476,
          "Delta": 5.305119903372997,
          "F5x": 69.99184970447106,
          "F5y": 87.69134184157434,
          "mass_kinetic_flux": 0.018195378281546937,
          "momentum_kinetic_flux": 0.1238269918927557,
          "energy_kinetic_flux": 0.6208952391834544
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.08817307692307796,
          0.12331164593836386,
          0.228050319259558,
          0.36873373288186784,
          0.24036109600956124,
          0.6971208057115099,
          2.4288465753567365,
          1.9832065768199825,
          1.4638764020342094,
          1.6208946479827204,
          1.9255571007194303,
          19.925546359136035,
          11.55153628496651,
          14.052400809137664,
          37.637820942796,
          556.6145365977806,
          755.1954678267011,
          0.16603397280672727,
          1.2126558910159275,
          4.761029572460842
        ],
        "warmup_change": [
          0.007842155696539344,
          0.015886952740581606,
          0.039535561830185806,
          0.06852484032363204,
          0.025040922583462688,
          0.0652948298308651,
          0.31777163162258404,
          0.2292365080844192,
          0.19939635966254252,
          0.18623525852297151,
          0.22883415481420988,
          3.2258990238626666,
          1.6931431601130686,
          2.0389216087326476,
          5.305119903372997,
          69.99184970447106,
          87.69134184157434,
          0.018195378281546937,
          0.1238269918927557,
          0.6208952391834544
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.100101546037413e-16,
          6.391824566726833e-16,
          8.191559106038243e-16,
          46.74643682126,
          13.843717275478818,
          46.85189373530994,
          16.19346364167105,
          15.635853450167435,
          88.8878573503718,
          100.72412479137174,
          66.41085385105056,
          65.70454396813884,
          109.34716915654771,
          296.59809808295444,
          71.45427108451825,
          299.40810628730054,
          88.16706222383907,
          98.4753161651528,
          501.9167466390021,
          1693.5873802608987,
          517.0847640301286,
          533.7862509157636,
          506.1042723740454,
          1690.5880489857564,
          675.7987806378148,
          317.83333301057615,
          343.30022611292367,
          654.7197303170241,
          1267.512406938328,
          419.57221170859464,
          1276.715489694744,
          875.7881716375891,
          863.6843412959187,
          4727.319505324869
        ],
        "mean_stabilization_source35": [
          0.32328425187674315,
          0.8122789963156717,
          0.7776916170260584,
          1.366179127581669,
          4.231861531966524,
          2.5503266386393006,
          4.068963265875698,
          2.945833890420576,
          2.6791922906301497,
          8.640194789327861,
          26.594320067412816,
          11.96939745008046,
          12.140439459697705,
          26.385572567972577,
          14.898862894783251,
          8.158424602443151,
          13.89753621909482,
          16.91517262983278,
          16.653065940585652,
          62.14705796233501,
          222.92950513046966,
          84.23820588253913,
          60.050804940741024,
          81.53255362685802,
          199.6530107575044,
          94.01190427770335,
          39.08959097307836,
          43.715050475284954,
          90.44391371527135,
          89.769278740955,
          47.71984455430585,
          78.8065587648005,
          124.82758963995755,
          120.90502235411142,
          498.02606662817703
        ]
      }
    },
    {
      "key": "new_020",
      "configuration": {
        "task": 20,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_020",
      "profiles_sha256": "70e007f78cb9edddc484ec7b3717b2a685fcbf16060d393de3dd30faa31a866c",
      "complete_sha256": "b05d864c15e5e2c2b52291542a47fa80fa35779592005facf7611700d74eaca1",
      "metrics": {
        "case": {
          "task": 20,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_020",
        "source_verified_complete_sha256": "6ad7e7dfd340e3f48eb1c038acc5d0bcd45d0cdf8dcbea8cce7dd93d20c57293",
        "half_window_change_maxabs": {
          "rho": 0.05807692307692225,
          "ux": 0.10289369916182167,
          "T": 0.17802873185826762,
          "Tparallel": 0.38930592152771304,
          "Tperp": 0.18840580213585323,
          "sigma_xx": 0.4391212349335696,
          "qx": 2.5288500993410317,
          "mxxx": 1.8577975834027227,
          "mxxy": 1.4243104999532212,
          "mxyy": 1.6314718610013557,
          "myyy": 1.9109792814302966,
          "Rxx": 15.886608193451703,
          "Rxy": 12.641759653899662,
          "Ryy": 15.737036054728335,
          "Delta": 35.73238003267306,
          "F5x": 565.9407769725166,
          "F5y": 446.4942619461323,
          "mass_kinetic_flux": 0.1526694901721326,
          "momentum_kinetic_flux": 1.1161229413607927,
          "energy_kinetic_flux": 4.856681981030221
        },
        "later_discard_change_maxabs": {
          "rho": 0.008287073750989915,
          "ux": 0.014766319253534554,
          "T": 0.025001722035088214,
          "Tparallel": 0.05583457893070154,
          "Tperp": 0.026930670467178786,
          "sigma_xx": 0.07347007191466304,
          "qx": 0.2756973939476276,
          "mxxx": 0.2392694231959112,
          "mxxy": 0.19625578213078465,
          "mxyy": 0.2132514900838885,
          "myyy": 0.27002339680226106,
          "Rxx": 2.779337877331727,
          "Rxy": 1.8113492077118998,
          "Ryy": 2.387839613319434,
          "Delta": 6.374488143878466,
          "F5x": 77.71218494850552,
          "F5y": 84.90695277831036,
          "mass_kinetic_flux": 0.022072432275329845,
          "momentum_kinetic_flux": 0.1387830458260666,
          "energy_kinetic_flux": 0.6328224005323193
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.05807692307692225,
          0.10289369916182167,
          0.17802873185826762,
          0.38930592152771304,
          0.18840580213585323,
          0.4391212349335696,
          2.5288500993410317,
          1.8577975834027227,
          1.4243104999532212,
          1.6314718610013557,
          1.9109792814302966,
          15.886608193451703,
          12.641759653899662,
          15.737036054728335,
          35.73238003267306,
          565.9407769725166,
          446.4942619461323,
          0.1526694901721326,
          1.1161229413607927,
          4.856681981030221
        ],
        "warmup_change": [
          0.008287073750989915,
          0.014766319253534554,
          0.025001722035088214,
          0.05583457893070154,
          0.026930670467178786,
          0.07347007191466304,
          0.2756973939476276,
          0.2392694231959112,
          0.19625578213078465,
          0.2132514900838885,
          0.27002339680226106,
          2.779337877331727,
          1.8113492077118998,
          2.387839613319434,
          6.374488143878466,
          77.71218494850552,
          84.90695277831036,
          0.022072432275329845,
          0.1387830458260666,
          0.6328224005323193
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          5.983182045943725e-16,
          5.651510939772644e-16,
          8.208910180809659e-16,
          47.15836415634458,
          14.387102002244486,
          47.01344138013203,
          16.769740158614507,
          16.6007251290414,
          89.80139510912127,
          102.46402033226083,
          62.587452040867916,
          62.05223574055585,
          107.01641971543005,
          301.6634072314568,
          67.65811502022207,
          301.7563551714883,
          95.53222810216826,
          91.54258977539173,
          508.6478278663454,
          1699.6855010853028,
          521.3921413654589,
          534.9880627558115,
          517.051767745884,
          1653.176652568028,
          641.1338345204293,
          329.8729287028329,
          307.25940050923674,
          682.7827765580081,
          1286.908819449587,
          396.6047490164011,
          1291.894481413622,
          903.0418265542438,
          883.7131962309821,
          4751.855498371647
        ],
        "mean_stabilization_source35": [
          0.30356912882625486,
          0.8294410037911939,
          0.8725550758204479,
          1.31182436182845,
          4.333965893688486,
          2.3481828368361533,
          4.169576676885206,
          3.066563406001216,
          2.921920766534531,
          8.539466869034431,
          28.524712005555635,
          12.854900914373408,
          12.10275529416949,
          28.443781761570744,
          14.392655098291963,
          8.43844970708704,
          14.284291983017145,
          18.231495217178253,
          17.955632477352914,
          61.853941916176055,
          223.99581155872022,
          78.24974006568834,
          62.97668748728565,
          82.35201313591644,
          224.23081298719086,
          98.34108653972184,
          41.980127313335494,
          42.47486416673938,
          91.14932500138482,
          87.06784715408409,
          50.62922362939704,
          79.13220145806054,
          134.21964583663774,
          127.87831747775111,
          494.8813150433578
        ]
      }
    },
    {
      "key": "new_021",
      "configuration": {
        "task": 21,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_021",
      "profiles_sha256": "7c3d1069a40be1a26c3f6a8d46f53ce80145d46a04dbaaa3ec926fcedae1b72b",
      "complete_sha256": "dbb2552110c9b56f0fc9015b730326b6225a21a9c1ef65cb912fbd35d5344b27",
      "metrics": {
        "case": {
          "task": 21,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.005,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 42,
          "total_blocks": 666,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_021",
        "source_verified_complete_sha256": "3595f0d49d3f48b1f3db275895d5eddf9c779307ecf39d3f9c655328a198bcde",
        "half_window_change_maxabs": {
          "rho": 0.06923076923076987,
          "ux": 0.2041133608947181,
          "T": 0.5097545139546531,
          "Tparallel": 0.8382945401118258,
          "Tperp": 0.3736311265710275,
          "sigma_xx": 0.5050614906285436,
          "qx": 3.8291271769071145,
          "mxxx": 2.086651869455099,
          "mxxy": 1.5212893810815666,
          "mxyy": 1.52044172193055,
          "myyy": 1.7931607193487116,
          "Rxx": 26.726907187410774,
          "Rxy": 13.434843175242957,
          "Ryy": 16.926254788552498,
          "Delta": 64.46124077400185,
          "F5x": 754.11741386317,
          "F5y": 557.0733283805112,
          "mass_kinetic_flux": 0.18573358200528212,
          "momentum_kinetic_flux": 1.059471310949533,
          "energy_kinetic_flux": 5.764779464026503
        },
        "later_discard_change_maxabs": {
          "rho": 0.012998116574146845,
          "ux": 0.03123587706503983,
          "T": 0.05050572664584596,
          "Tparallel": 0.06245810978527189,
          "Tperp": 0.044687228204263185,
          "sigma_xx": 0.06801466791814548,
          "qx": 0.34351497397710773,
          "mxxx": 0.2668568392708366,
          "mxxy": 0.20773896061866423,
          "mxyy": 0.21051046742048818,
          "myyy": 0.2793169429838521,
          "Rxx": 4.563163766993057,
          "Rxy": 1.6878217258087567,
          "Ryy": 2.4234470432565214,
          "Delta": 8.023084991446922,
          "F5x": 74.27720132790785,
          "F5y": 66.79599135189912,
          "mass_kinetic_flux": 0.020349356014802034,
          "momentum_kinetic_flux": 0.11396362786657477,
          "energy_kinetic_flux": 0.6118752796340914
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.06923076923076987,
          0.2041133608947181,
          0.5097545139546531,
          0.8382945401118258,
          0.3736311265710275,
          0.5050614906285436,
          3.8291271769071145,
          2.086651869455099,
          1.5212893810815666,
          1.52044172193055,
          1.7931607193487116,
          26.726907187410774,
          13.434843175242957,
          16.926254788552498,
          64.46124077400185,
          754.11741386317,
          557.0733283805112,
          0.18573358200528212,
          1.059471310949533,
          5.764779464026503
        ],
        "warmup_change": [
          0.012998116574146845,
          0.03123587706503983,
          0.05050572664584596,
          0.06245810978527189,
          0.044687228204263185,
          0.06801466791814548,
          0.34351497397710773,
          0.2668568392708366,
          0.20773896061866423,
          0.21051046742048818,
          0.2793169429838521,
          4.563163766993057,
          1.6878217258087567,
          2.4234470432565214,
          8.023084991446922,
          74.27720132790785,
          66.79599135189912,
          0.020349356014802034,
          0.11396362786657477,
          0.6118752796340914
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          5.91193432543883e-16,
          6.376401552083306e-16,
          7.829953532885317e-16,
          47.99139999411053,
          15.277507271195613,
          48.110074155312184,
          16.2689365015835,
          16.08539755388899,
          90.73408102258043,
          108.4040528053102,
          66.4913152159217,
          64.48023155840535,
          96.83367067810131,
          304.72704948405817,
          64.05239966827676,
          305.83745822962084,
          91.97711838523472,
          90.47681456717169,
          510.5127419382715,
          1723.1885242216263,
          536.6267742606391,
          544.7059344209583,
          544.3594168414033,
          1764.9204619785032,
          643.9590189384998,
          318.41773953687897,
          324.37695742179744,
          622.6769160574328,
          1316.407695774962,
          403.3164419059715,
          1298.8340456726003,
          851.2837253346847,
          853.8661405925122,
          4785.806744228582
        ],
        "mean_stabilization_source35": [
          0.31664598512865016,
          0.8087570741466353,
          0.8606085445002136,
          1.3313691368678597,
          4.172767443142956,
          2.419062011895517,
          4.292659566346685,
          2.983314654913226,
          2.95662180478197,
          8.700093783604771,
          25.747742054043137,
          12.89508964099565,
          12.93605549975032,
          29.001691983621505,
          15.313963691214378,
          8.469820397896708,
          14.592153403413208,
          17.212112687217964,
          17.8755621402647,
          63.185611765376585,
          222.12796903924576,
          80.73903978577411,
          64.6580019849609,
          83.91044524866433,
          211.76483306447412,
          92.55072977507534,
          43.096332690354004,
          42.22379073167001,
          94.82485609603351,
          84.89906761761686,
          49.16047345087263,
          89.64661371294302,
          126.08754621692471,
          130.22362201404695,
          519.4743897220358
        ]
      }
    },
    {
      "key": "new_026",
      "configuration": {
        "task": 26,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_026",
      "profiles_sha256": "0069f688602c517136897de1144047950d7a1129d2b7c817faa0433693dccd14",
      "complete_sha256": "4b31cdbed872b74e90fe345e70d5947c8601e7ecb6da6787ac6893850635a20f",
      "metrics": {
        "case": {
          "task": 26,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 3,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_026",
        "source_verified_complete_sha256": "9fbaa1c0337f4cb24c03535790e045fbe07669ac104a2b0814da0aee142c49d5",
        "half_window_change_maxabs": {
          "rho": 0.4413461538461534,
          "ux": 0.7993966476960783,
          "T": 1.6257783522454519,
          "Tparallel": 2.6519810061315363,
          "Tperp": 1.3631382063552442,
          "sigma_xx": 1.8372048388900435,
          "qx": 10.967234017684394,
          "mxxx": 4.74935483979197,
          "mxxy": 2.6062843167440715,
          "mxyy": 2.9978535379387665,
          "myyy": 3.484761172228837,
          "Rxx": 99.76526140323597,
          "Rxy": 23.60214319412684,
          "Ryy": 52.993156892925995,
          "Delta": 192.1838086800235,
          "F5x": 2328.6717882545386,
          "F5y": 887.1499385936502,
          "mass_kinetic_flux": 0.29087692445766145,
          "momentum_kinetic_flux": 1.7790599644959997,
          "energy_kinetic_flux": 9.70137481799776
        },
        "later_discard_change_maxabs": {
          "rho": 0.023672184773989358,
          "ux": 0.04206646213774068,
          "T": 0.0862715817931976,
          "Tparallel": 0.11494222714327584,
          "Tperp": 0.07896197113691805,
          "sigma_xx": 0.1010898439634147,
          "qx": 0.5681372885396669,
          "mxxx": 0.416835538775993,
          "mxxy": 0.3491402062251572,
          "mxyy": 0.3878037101149559,
          "myyy": 0.4355060596026866,
          "Rxx": 6.433779039651824,
          "Rxy": 3.5852213429816246,
          "Ryy": 3.5590496645618686,
          "Delta": 11.347683139897526,
          "F5x": 135.76865627942323,
          "F5y": 137.1881185835175,
          "mass_kinetic_flux": 0.036516576613312424,
          "momentum_kinetic_flux": 0.2528898774586992,
          "energy_kinetic_flux": 1.1813115103622351
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.4413461538461534,
          0.7993966476960783,
          1.6257783522454519,
          2.6519810061315363,
          1.3631382063552442,
          1.8372048388900435,
          10.967234017684394,
          4.74935483979197,
          2.6062843167440715,
          2.9978535379387665,
          3.484761172228837,
          99.76526140323597,
          23.60214319412684,
          52.993156892925995,
          192.1838086800235,
          2328.6717882545386,
          887.1499385936502,
          0.29087692445766145,
          1.7790599644959997,
          9.70137481799776
        ],
        "warmup_change": [
          0.023672184773989358,
          0.04206646213774068,
          0.0862715817931976,
          0.11494222714327584,
          0.07896197113691805,
          0.1010898439634147,
          0.5681372885396669,
          0.416835538775993,
          0.3491402062251572,
          0.3878037101149559,
          0.4355060596026866,
          6.433779039651824,
          3.5852213429816246,
          3.5590496645618686,
          11.347683139897526,
          135.76865627942323,
          137.1881185835175,
          0.036516576613312424,
          0.2528898774586992,
          1.1813115103622351
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.132808340676185e-16,
          6.086415825837646e-16,
          7.633053789652843e-16,
          45.74159269803097,
          14.873810077429601,
          45.58486529419424,
          16.36119697224893,
          15.75396175447235,
          86.991722918028,
          98.87024851383559,
          64.39115475340961,
          61.969438201665575,
          94.7026146060194,
          293.80132521333576,
          66.71353322750323,
          292.7432638938697,
          95.073446782499,
          90.0343273314263,
          491.99746923336437,
          1629.3497991799918,
          492.611523704905,
          509.03450460498215,
          513.5465892322218,
          1623.0437527381107,
          659.2935209950665,
          298.0252603913923,
          312.1723619721901,
          602.6274183138556,
          1251.8547237614318,
          401.7365507194501,
          1247.7639257142832,
          929.874099528075,
          881.903677534673,
          4583.930906528821
        ],
        "mean_stabilization_source35": [
          0.1988004507190927,
          0.5239765877490388,
          0.5303668848175161,
          0.8754903538071573,
          2.463972289232063,
          1.5630758843544483,
          2.5401083443776673,
          2.0037438133029637,
          1.9108026960476192,
          5.590486008390543,
          17.106746530951675,
          8.504742815612113,
          8.212242997306273,
          16.463531027115415,
          9.209020025771986,
          5.441234849328539,
          8.999873154040033,
          12.396846822751929,
          11.851289549951796,
          40.64057583793133,
          132.12154033268394,
          55.476908694621066,
          37.33961308808987,
          54.21228710868612,
          130.95768835930764,
          61.376668670642644,
          27.817470899011862,
          28.329691107320638,
          59.61739186290471,
          54.413104164363766,
          30.921024115533275,
          54.85355470295143,
          90.98694376178513,
          80.97660110471075,
          326.77941534655
        ]
      }
    },
    {
      "key": "new_027",
      "configuration": {
        "task": 27,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_027",
      "profiles_sha256": "605c5c7b5fefcabda4e0f4eb9594a6d2828ea4ad6069d35ffddf54ce78cea8f6",
      "complete_sha256": "3518bb4648a21e82582edbe0a68c47eb09c2dfb4c6598908f8df938b0cc38408",
      "metrics": {
        "case": {
          "task": 27,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 3,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_027",
        "source_verified_complete_sha256": "e06b56f8e1cfdea31d7715de2495d3c7a482122af617443d2a48214a3c48fd26",
        "half_window_change_maxabs": {
          "rho": 0.12326923076923046,
          "ux": 0.11120962998680994,
          "T": 0.27291471687322844,
          "Tparallel": 0.6369309919947508,
          "Tperp": 0.24844796230231836,
          "sigma_xx": 1.295529557302391,
          "qx": 3.131066490713046,
          "mxxx": 3.273606570866119,
          "mxxy": 2.602192388784676,
          "mxyy": 2.6689364541329126,
          "myyy": 4.120445122948672,
          "Rxx": 29.05760155912354,
          "Rxy": 18.32712614629364,
          "Ryy": 25.62129673969695,
          "Delta": 83.83793841360921,
          "F5x": 799.4870810039129,
          "F5y": 1166.3895198344485,
          "mass_kinetic_flux": 0.31423297085753,
          "momentum_kinetic_flux": 1.7534771133550109,
          "energy_kinetic_flux": 9.524899254398974
        },
        "later_discard_change_maxabs": {
          "rho": 0.01318447660586708,
          "ux": 0.009686010593120464,
          "T": 0.027403132774102446,
          "Tparallel": 0.05217606777037709,
          "Tperp": 0.0288244251567793,
          "sigma_xx": 0.11187458693136776,
          "qx": 0.5449179376324231,
          "mxxx": 0.41778228364798187,
          "mxxy": 0.3691849225549356,
          "mxyy": 0.4837280149009898,
          "myyy": 0.3824380382547462,
          "Rxx": 4.268990528341017,
          "Rxy": 3.238778588857212,
          "Ryy": 4.074392525435378,
          "Delta": 8.783328401665585,
          "F5x": 114.05462470584587,
          "F5y": 110.42831597504846,
          "mass_kinetic_flux": 0.038217948711450234,
          "momentum_kinetic_flux": 0.25350779625632214,
          "energy_kinetic_flux": 1.025788945598407
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.12326923076923046,
          0.11120962998680994,
          0.27291471687322844,
          0.6369309919947508,
          0.24844796230231836,
          1.295529557302391,
          3.131066490713046,
          3.273606570866119,
          2.602192388784676,
          2.6689364541329126,
          4.120445122948672,
          29.05760155912354,
          18.32712614629364,
          25.62129673969695,
          83.83793841360921,
          799.4870810039129,
          1166.3895198344485,
          0.31423297085753,
          1.7534771133550109,
          9.524899254398974
        ],
        "warmup_change": [
          0.01318447660586708,
          0.009686010593120464,
          0.027403132774102446,
          0.05217606777037709,
          0.0288244251567793,
          0.11187458693136776,
          0.5449179376324231,
          0.41778228364798187,
          0.3691849225549356,
          0.4837280149009898,
          0.3824380382547462,
          4.268990528341017,
          3.238778588857212,
          4.074392525435378,
          8.783328401665585,
          114.05462470584587,
          110.42831597504846,
          0.038217948711450234,
          0.25350779625632214,
          1.025788945598407
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.138281558516117e-16,
          5.833245020174952e-16,
          8.887544887444727e-16,
          46.87719893662944,
          14.015918480131809,
          46.94703628046281,
          16.22792082947172,
          15.355505201796618,
          89.42681469946459,
          101.30406430506413,
          65.76620257564625,
          67.54110088667963,
          97.4306663957363,
          300.97698162601193,
          60.82100403126085,
          301.7628997522219,
          94.0019852597979,
          89.18608052683716,
          504.6362591223245,
          1673.1916128727676,
          524.2805055533734,
          531.025163429744,
          508.7207157688033,
          1638.2054245861832,
          635.0404783721891,
          327.74145381288764,
          327.84683565776515,
          629.2498289573527,
          1276.1682564550676,
          369.96439490850946,
          1275.7542944852723,
          884.9720290508538,
          858.9897152397547,
          4678.582083454052
        ],
        "mean_stabilization_source35": [
          0.19364817264370085,
          0.5334660883456569,
          0.4901400639358627,
          0.8067791317021928,
          2.6596768642669573,
          1.530592446327606,
          2.627394995329351,
          1.8500426812255573,
          1.6866243653111421,
          5.176695815189202,
          18.18500577702699,
          7.6235890509966175,
          8.211468600455694,
          16.542141705104452,
          9.03101944816,
          5.0289158395003914,
          8.77051498282675,
          10.952562669590233,
          10.343970646489186,
          36.72063772888725,
          138.60550830688499,
          51.2774965846326,
          38.39152549722151,
          49.77689995104947,
          128.37269480132045,
          60.224791950668006,
          26.45269809194169,
          26.51746881243434,
          54.14140334005382,
          54.96505013601533,
          31.91897155738802,
          55.574457514599935,
          82.0475404233896,
          77.08040552303598,
          302.587727033549
        ]
      }
    },
    {
      "key": "new_028",
      "configuration": {
        "task": 28,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_028",
      "profiles_sha256": "a731798f62c80133622dd2ff9080c921e70dc8e96963e98615449ea3b00846cc",
      "complete_sha256": "a530a81359568c97116afd839bcfd25d78c3e39de394d2ba12ede48291426e79",
      "metrics": {
        "case": {
          "task": 28,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_028",
        "source_verified_complete_sha256": "12e161f5a5b6bd891f90574fe6905795654ce0823f1db85e31b59a455e0d9c2a",
        "half_window_change_maxabs": {
          "rho": 0.27586538461538446,
          "ux": 0.6172551031500797,
          "T": 1.4164063366713227,
          "Tparallel": 2.317384279394889,
          "Tperp": 1.0362989062380588,
          "sigma_xx": 1.4986250915516077,
          "qx": 9.414783092146948,
          "mxxx": 3.9229519125659493,
          "mxxy": 2.908730044995245,
          "mxyy": 2.988116460997915,
          "myyy": 3.0821334490507706,
          "Rxx": 81.26038127176858,
          "Rxy": 22.486713153387857,
          "Ryy": 43.5819372406545,
          "Delta": 142.05775987949005,
          "F5x": 1589.5424475613277,
          "F5y": 941.8476405190665,
          "mass_kinetic_flux": 0.2924630093159646,
          "momentum_kinetic_flux": 2.0259205649525,
          "energy_kinetic_flux": 7.768654320830024
        },
        "later_discard_change_maxabs": {
          "rho": 0.011648988897700274,
          "ux": 0.01621255920733633,
          "T": 0.04152586295217908,
          "Tparallel": 0.06748683944616474,
          "Tperp": 0.028545374705185367,
          "sigma_xx": 0.13112384935615395,
          "qx": 0.4196822043793773,
          "mxxx": 0.40457550688771127,
          "mxxy": 0.45336782949424786,
          "mxyy": 0.4167869150660138,
          "myyy": 0.4756884207453609,
          "Rxx": 3.9203101847886,
          "Rxy": 2.885347929736306,
          "Ryy": 3.549138886725287,
          "Delta": 8.765577957515688,
          "F5x": 116.74515706762202,
          "F5y": 125.3488915336883,
          "mass_kinetic_flux": 0.042803093294967454,
          "momentum_kinetic_flux": 0.31427410207448503,
          "energy_kinetic_flux": 1.1911431027680806
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.27586538461538446,
          0.6172551031500797,
          1.4164063366713227,
          2.317384279394889,
          1.0362989062380588,
          1.4986250915516077,
          9.414783092146948,
          3.9229519125659493,
          2.908730044995245,
          2.988116460997915,
          3.0821334490507706,
          81.26038127176858,
          22.486713153387857,
          43.5819372406545,
          142.05775987949005,
          1589.5424475613277,
          941.8476405190665,
          0.2924630093159646,
          2.0259205649525,
          7.768654320830024
        ],
        "warmup_change": [
          0.011648988897700274,
          0.01621255920733633,
          0.04152586295217908,
          0.06748683944616474,
          0.028545374705185367,
          0.13112384935615395,
          0.4196822043793773,
          0.40457550688771127,
          0.45336782949424786,
          0.4167869150660138,
          0.4756884207453609,
          3.9203101847886,
          2.885347929736306,
          3.549138886725287,
          8.765577957515688,
          116.74515706762202,
          125.3488915336883,
          0.042803093294967454,
          0.31427410207448503,
          1.1911431027680806
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.102780753373077e-16,
          6.085504253749294e-16,
          8.224882568235455e-16,
          46.141136518670706,
          15.037049223051518,
          45.987871325489344,
          17.308446557491813,
          17.410205393010617,
          87.8862315277188,
          104.47944040823351,
          70.57905304731567,
          65.3689932464711,
          104.5595004535502,
          295.6232811730487,
          66.87660186963419,
          295.9509728779614,
          90.3686117602766,
          99.35196275389264,
          498.61940370890346,
          1662.243949173977,
          529.7308526431099,
          521.0036682970375,
          525.0530039081185,
          1637.957579708968,
          665.0504740045874,
          325.65607108816886,
          330.1994872054442,
          686.5400460398713,
          1243.1963015678234,
          412.22835853559695,
          1261.0522896921625,
          874.9782307408339,
          967.8297144623646,
          4642.2336541882905
        ],
        "mean_stabilization_source35": [
          0.19949445062880752,
          0.518018382253117,
          0.5058364836900564,
          0.8596399669238836,
          2.5403405142552336,
          1.4821912264081378,
          2.587664139742767,
          1.7716211211912303,
          1.8938034681232463,
          5.4423314925037,
          17.130911960416682,
          7.732898365689819,
          7.430890657360449,
          15.757503286815094,
          8.508206122776594,
          5.264378166914393,
          9.029051493994842,
          11.133087551368893,
          10.992046624552389,
          38.4688579154064,
          128.69881094060108,
          50.87531597131205,
          39.46789983648013,
          50.209599047983325,
          125.14244869275534,
          55.81173479744387,
          28.647686015518595,
          26.930246877518087,
          60.88732305335378,
          50.27023681346127,
          30.404044642896004,
          54.471275756850005,
          78.35230621791094,
          81.1148245647243,
          300.00079662523837
        ]
      }
    },
    {
      "key": "new_029",
      "configuration": {
        "task": 29,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_029",
      "profiles_sha256": "9bff4ba23b45321e480c93d64417ef6646c99c64c3da0913c38dcc04d3f32051",
      "complete_sha256": "a1871757522aa5f6bd7d437731fd6c8f8af1cced684cf6e2de1024baee616876",
      "metrics": {
        "case": {
          "task": 29,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 5,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_029",
        "source_verified_complete_sha256": "ef29c22b6051e3d9dec305145fdd6f98466ac5ed1865d8cf2d585c7aed753d22",
        "half_window_change_maxabs": {
          "rho": 0.09605769230769257,
          "ux": 0.21676348415661018,
          "T": 0.5436611613252258,
          "Tparallel": 0.9663193815497442,
          "Tperp": 0.4199163880108072,
          "sigma_xx": 0.8367973470293713,
          "qx": 5.157883640194282,
          "mxxx": 4.23261349248979,
          "mxxy": 3.8812491216279073,
          "mxyy": 2.766096570003808,
          "myyy": 3.3316582787352527,
          "Rxx": 34.20661682041151,
          "Rxy": 21.228555934598987,
          "Ryy": 27.6107971023374,
          "Delta": 84.09054173290923,
          "F5x": 1170.3518333671627,
          "F5y": 990.5528974900978,
          "mass_kinetic_flux": 0.326880546626624,
          "momentum_kinetic_flux": 2.216542047995425,
          "energy_kinetic_flux": 9.784370156688311
        },
        "later_discard_change_maxabs": {
          "rho": 0.036086934972243245,
          "ux": 0.031447229758847506,
          "T": 0.037760731580235074,
          "Tparallel": 0.07902472732568455,
          "Tperp": 0.05546422269255835,
          "sigma_xx": 0.21207724002321982,
          "qx": 0.7171218780691682,
          "mxxx": 0.41977146681383604,
          "mxxy": 0.3601535520747525,
          "mxyy": 0.42393491992537097,
          "myyy": 0.3762835691245616,
          "Rxx": 5.748900353228635,
          "Rxy": 3.3494893712142053,
          "Ryy": 5.175145313484784,
          "Delta": 8.829395699497127,
          "F5x": 122.87834044914234,
          "F5y": 108.69033905740227,
          "mass_kinetic_flux": 0.03622429502995228,
          "momentum_kinetic_flux": 0.2535587251720557,
          "energy_kinetic_flux": 1.1572718810623428
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.09605769230769257,
          0.21676348415661018,
          0.5436611613252258,
          0.9663193815497442,
          0.4199163880108072,
          0.8367973470293713,
          5.157883640194282,
          4.23261349248979,
          3.8812491216279073,
          2.766096570003808,
          3.3316582787352527,
          34.20661682041151,
          21.228555934598987,
          27.6107971023374,
          84.09054173290923,
          1170.3518333671627,
          990.5528974900978,
          0.326880546626624,
          2.216542047995425,
          9.784370156688311
        ],
        "warmup_change": [
          0.036086934972243245,
          0.031447229758847506,
          0.037760731580235074,
          0.07902472732568455,
          0.05546422269255835,
          0.21207724002321982,
          0.7171218780691682,
          0.41977146681383604,
          0.3601535520747525,
          0.42393491992537097,
          0.3762835691245616,
          5.748900353228635,
          3.3494893712142053,
          5.175145313484784,
          8.829395699497127,
          122.87834044914234,
          108.69033905740227,
          0.03622429502995228,
          0.2535587251720557,
          1.1572718810623428
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.076544201624691e-16,
          6.003334139380113e-16,
          8.206548950560879e-16,
          45.90078062031035,
          14.16213127178043,
          45.886612755419314,
          16.376854184089524,
          14.742906991836985,
          87.14844086318885,
          97.47416723733348,
          65.18490672669041,
          64.21209681386179,
          106.76720003593564,
          294.01305664592917,
          63.71932730843676,
          292.8602608718423,
          104.06349083675265,
          86.63437580635824,
          494.3340198029029,
          1715.220141245386,
          528.7544570840646,
          513.9326029580958,
          510.49019641205996,
          1666.3375155041642,
          673.1978241533204,
          324.2341881028616,
          333.19367330015604,
          622.5705103663058,
          1247.9348506378938,
          387.20103739201943,
          1238.6789700361703,
          970.2109973106271,
          837.8967898088501,
          4607.9341373684465
        ],
        "mean_stabilization_source35": [
          0.2081883124445927,
          0.5432442205244956,
          0.531741965983621,
          0.8795924084322899,
          2.586564560633298,
          1.4774080442592437,
          2.7274360310862558,
          1.9381046366339865,
          1.7107864939243989,
          5.437493853732272,
          17.86622248868272,
          7.41994911939767,
          8.019695968531593,
          16.28037045481857,
          9.651808180978133,
          5.364614784396428,
          9.177521458392011,
          10.91027623437429,
          10.456159086437152,
          38.91743291867584,
          131.8751217177495,
          46.29321737603023,
          38.77376938376852,
          50.07381238040496,
          136.7378284448311,
          62.19511202997043,
          24.393024789770998,
          25.333471729728334,
          54.28626218332767,
          54.435452434904775,
          30.247746288132568,
          51.972434998997855,
          80.32349719248325,
          75.71229067415251,
          308.47164530126236
        ]
      }
    },
    {
      "key": "new_030",
      "configuration": {
        "task": 30,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_030",
      "profiles_sha256": "b63d652d89ec14f35ef2b5393ed2dcb7381f07924c9dee2d89abacfbb80b90c9",
      "complete_sha256": "bac71fd533accee716615dc3f5b582146b2b4544aae00d58d6d0814adc28c10d",
      "metrics": {
        "case": {
          "task": 30,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_030",
        "source_verified_complete_sha256": "a33a1eb8c5ae58c442a31cb16761c53f16354143e2bb18f1cee9a9c97c7dac44",
        "half_window_change_maxabs": {
          "rho": 0.191153846153846,
          "ux": 0.3664611990593949,
          "T": 0.7520874634807893,
          "Tparallel": 1.2302353952201184,
          "Tperp": 0.6090256564482077,
          "sigma_xx": 0.7875627437538704,
          "qx": 5.331843645725705,
          "mxxx": 2.9648585914139343,
          "mxxy": 2.777382616809614,
          "mxyy": 3.077945173714852,
          "myyy": 3.21476300727205,
          "Rxx": 54.11637375705533,
          "Rxy": 21.435951846959078,
          "Ryy": 30.713662650643357,
          "Delta": 110.78094743285601,
          "F5x": 1018.8714512971537,
          "F5y": 1076.716133007762,
          "mass_kinetic_flux": 0.2773002454302196,
          "momentum_kinetic_flux": 1.844721527383939,
          "energy_kinetic_flux": 7.762768021180591
        },
        "later_discard_change_maxabs": {
          "rho": 0.01284992069785984,
          "ux": 0.027145462806332787,
          "T": 0.062042851894786644,
          "Tparallel": 0.09077780246538314,
          "Tperp": 0.050434755447223534,
          "sigma_xx": 0.11663377090658855,
          "qx": 0.41794919063579883,
          "mxxx": 0.398197424892193,
          "mxxy": 0.3503513146250118,
          "mxyy": 0.3074337336177252,
          "myyy": 0.45216170994136634,
          "Rxx": 4.360363096476107,
          "Rxy": 3.5725901133510973,
          "Ryy": 3.4711201415330786,
          "Delta": 10.173905706501046,
          "F5x": 106.52088791837286,
          "F5y": 115.86527194017015,
          "mass_kinetic_flux": 0.03746288413274268,
          "momentum_kinetic_flux": 0.24902368399382624,
          "energy_kinetic_flux": 0.9469489445190504
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.191153846153846,
          0.3664611990593949,
          0.7520874634807893,
          1.2302353952201184,
          0.6090256564482077,
          0.7875627437538704,
          5.331843645725705,
          2.9648585914139343,
          2.777382616809614,
          3.077945173714852,
          3.21476300727205,
          54.11637375705533,
          21.435951846959078,
          30.713662650643357,
          110.78094743285601,
          1018.8714512971537,
          1076.716133007762,
          0.2773002454302196,
          1.844721527383939,
          7.762768021180591
        ],
        "warmup_change": [
          0.01284992069785984,
          0.027145462806332787,
          0.062042851894786644,
          0.09077780246538314,
          0.050434755447223534,
          0.11663377090658855,
          0.41794919063579883,
          0.398197424892193,
          0.3503513146250118,
          0.3074337336177252,
          0.45216170994136634,
          4.360363096476107,
          3.5725901133510973,
          3.4711201415330786,
          10.173905706501046,
          106.52088791837286,
          115.86527194017015,
          0.03746288413274268,
          0.24902368399382624,
          0.9469489445190504
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          5.954713183858254e-16,
          6.467198221966008e-16,
          8.172396521721427e-16,
          47.73124248581916,
          14.310923555455114,
          47.95077971454848,
          16.322159315612804,
          15.903993171067759,
          91.1560871591714,
          95.36173940597766,
          67.61679089106885,
          69.05561233207695,
          104.34951781092323,
          306.81561224564507,
          64.5192703176998,
          306.0741486492252,
          98.47673908526072,
          89.12583298427985,
          516.8498330051444,
          1686.3819091141825,
          514.9260006927134,
          541.7757287925928,
          506.4696827643236,
          1656.4342466560672,
          637.9180129680487,
          339.1974087671101,
          331.1637445435736,
          583.8044134067928,
          1305.7066059105405,
          403.22964960361395,
          1318.0379071248155,
          890.3391374560965,
          852.4709612487331,
          4815.673389056645
        ],
        "mean_stabilization_source35": [
          0.20909697323092155,
          0.4866916485258501,
          0.5510251670869308,
          0.8540092688233234,
          2.767457270134625,
          1.4426752642039575,
          2.5827332756795753,
          1.840658932149814,
          1.965502576957932,
          5.378893732791154,
          16.429588754442168,
          7.722193734155224,
          7.186920785594526,
          17.287536239419758,
          8.792957395267063,
          5.435972965170406,
          9.237326016670911,
          10.349638425232857,
          11.759006608758172,
          37.84060759645883,
          133.51367918127943,
          48.14152176896624,
          37.36986755551311,
          49.581172028508156,
          133.4653238454002,
          58.87720161123964,
          27.030072425431698,
          27.274053015535106,
          63.79504279615587,
          49.576521778508976,
          31.25497460908241,
          54.32404146922308,
          77.36424913745267,
          85.60536349730194,
          296.911614088737
        ]
      }
    },
    {
      "key": "new_031",
      "configuration": {
        "task": 31,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_031",
      "profiles_sha256": "526800d312da18b4e70d7193bab28b228c7d3fc3c0b85c9cf2a6583907b3fcfe",
      "complete_sha256": "9690585637a7382ddbfd3c83fbe8d454416e0c57ab370e626e1385f0474a9c2a",
      "metrics": {
        "case": {
          "task": 31,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 6,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_031",
        "source_verified_complete_sha256": "e107d6e0ed2df2e097efb7dc0c3253aacf0902956b988ac9273b22ba07542ddd",
        "half_window_change_maxabs": {
          "rho": 0.38730769230769235,
          "ux": 0.3412982890433698,
          "T": 0.40324256907550016,
          "Tparallel": 0.6989280089481333,
          "Tperp": 0.5922014355270395,
          "sigma_xx": 1.8506287226988611,
          "qx": 7.152115214851115,
          "mxxx": 4.651954524824836,
          "mxxy": 2.9747133316113157,
          "mxyy": 2.7150442809003934,
          "myyy": 3.392596402781587,
          "Rxx": 72.80349929889043,
          "Rxy": 24.481567646957846,
          "Ryy": 33.44101211262934,
          "Delta": 80.36734314559658,
          "F5x": 1357.7086198205784,
          "F5y": 880.7610569723549,
          "mass_kinetic_flux": 0.28050655000672986,
          "momentum_kinetic_flux": 2.0437038188546808,
          "energy_kinetic_flux": 9.860305459609862
        },
        "later_discard_change_maxabs": {
          "rho": 0.01908505154639073,
          "ux": 0.029220955848641594,
          "T": 0.0688387495717171,
          "Tparallel": 0.13590534012001765,
          "Tperp": 0.05778830293786541,
          "sigma_xx": 0.16065208041895218,
          "qx": 0.5903048621244906,
          "mxxx": 0.4234126323580242,
          "mxxy": 0.46024694048339065,
          "mxyy": 0.38848069774050203,
          "myyy": 0.37648161101471445,
          "Rxx": 6.025952582808827,
          "Rxy": 2.780833287977697,
          "Ryy": 3.700151113451554,
          "Delta": 9.489904914525141,
          "F5x": 120.30076083583934,
          "F5y": 146.3894943871794,
          "mass_kinetic_flux": 0.04165916114233781,
          "momentum_kinetic_flux": 0.29116047976502557,
          "energy_kinetic_flux": 1.1309377088326187
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.38730769230769235,
          0.3412982890433698,
          0.40324256907550016,
          0.6989280089481333,
          0.5922014355270395,
          1.8506287226988611,
          7.152115214851115,
          4.651954524824836,
          2.9747133316113157,
          2.7150442809003934,
          3.392596402781587,
          72.80349929889043,
          24.481567646957846,
          33.44101211262934,
          80.36734314559658,
          1357.7086198205784,
          880.7610569723549,
          0.28050655000672986,
          2.0437038188546808,
          9.860305459609862
        ],
        "warmup_change": [
          0.01908505154639073,
          0.029220955848641594,
          0.0688387495717171,
          0.13590534012001765,
          0.05778830293786541,
          0.16065208041895218,
          0.5903048621244906,
          0.4234126323580242,
          0.46024694048339065,
          0.38848069774050203,
          0.37648161101471445,
          6.025952582808827,
          2.780833287977697,
          3.700151113451554,
          9.489904914525141,
          120.30076083583934,
          146.3894943871794,
          0.04165916114233781,
          0.29116047976502557,
          1.1309377088326187
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.16535411164434e-16,
          6.059965960318536e-16,
          8.387724535794471e-16,
          45.174316627988844,
          15.253619608696608,
          44.81219477650142,
          16.301100713697657,
          15.683964158059855,
          85.64247898479438,
          106.17925828466285,
          67.84187024388439,
          66.7071280376112,
          99.94972405343849,
          289.1877613027069,
          68.64330158116151,
          286.47941383128966,
          94.3514753272417,
          95.79215807941227,
          486.85970636999326,
          1638.2582597351222,
          540.584544520565,
          531.2923069131534,
          551.9429941971136,
          1594.06533715609,
          658.4261112341317,
          312.6893495787634,
          334.664532992223,
          616.5223097972867,
          1231.189496960525,
          423.6005288247641,
          1228.938032145858,
          897.9423432339559,
          894.4367730719543,
          4564.732080077963
        ],
        "mean_stabilization_source35": [
          0.19537294018805484,
          0.5419769500894566,
          0.52266060413655,
          0.834787886904769,
          2.671740973603292,
          1.4684546597547652,
          2.603615858548994,
          1.87126932864416,
          1.8825223304981125,
          5.43651101367009,
          17.50430303821737,
          6.633245833765609,
          7.830195485119812,
          17.302514703609823,
          9.623600179816428,
          4.95652742599449,
          8.93864230129249,
          11.273976033404251,
          10.698713061615255,
          39.28740650757928,
          135.0383395879739,
          50.20242135512893,
          39.46871887911806,
          50.64269346698921,
          128.5810428250192,
          60.12649456113627,
          26.15412134011451,
          27.97551744033498,
          59.73715170664582,
          55.840857141388184,
          28.122401613578464,
          50.27741437164554,
          80.96517178915882,
          80.31864164372934,
          312.050837922395
        ]
      }
    },
    {
      "key": "new_034",
      "configuration": {
        "task": 34,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_034",
      "profiles_sha256": "79f89d1562bc3b3ac00b2065d4453f43a970db7718bce0cfc8724ff2b1d6f708",
      "complete_sha256": "42298e83918f6fae6b5ef3ec018d10f5c27ebacffc15f69dca5f875e30e07aa9",
      "metrics": {
        "case": {
          "task": 34,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610160,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_034",
        "source_verified_complete_sha256": "972021999080512e0ab2c3c2fb4031a4858853ca31848876548bdf919c3eb7fa",
        "half_window_change_maxabs": {
          "rho": 0.1524038461538466,
          "ux": 0.37069831330546243,
          "T": 0.7975472952269387,
          "Tparallel": 1.387618481393786,
          "Tperp": 0.6293149949389591,
          "sigma_xx": 0.9821637383593149,
          "qx": 5.780620382897595,
          "mxxx": 3.386518744296552,
          "mxxy": 2.8090051027657448,
          "mxyy": 2.562898807497912,
          "myyy": 3.846174460882607,
          "Rxx": 67.27840053231881,
          "Rxy": 21.285782384662546,
          "Ryy": 43.68047427062926,
          "Delta": 87.1983624877198,
          "F5x": 1022.597260300764,
          "F5y": 783.097140164276,
          "mass_kinetic_flux": 0.33073937759539795,
          "momentum_kinetic_flux": 1.827468677019624,
          "energy_kinetic_flux": 8.2138698003007
        },
        "later_discard_change_maxabs": {
          "rho": 0.025540245836636277,
          "ux": 0.04416544703185199,
          "T": 0.08748188698074255,
          "Tparallel": 0.14303867839603512,
          "Tperp": 0.07804778968603188,
          "sigma_xx": 0.16941066931559234,
          "qx": 0.718686502201745,
          "mxxx": 0.48783042125431697,
          "mxxy": 0.37992029177176123,
          "mxyy": 0.35323364104910837,
          "myyy": 0.4262381851414211,
          "Rxx": 7.5913915579678815,
          "Rxy": 2.8547872455780183,
          "Ryy": 3.8789210769177487,
          "Delta": 11.9172047814277,
          "F5x": 148.03359603741956,
          "F5y": 126.50324952923879,
          "mass_kinetic_flux": 0.0437977601308841,
          "momentum_kinetic_flux": 0.2475297995481398,
          "energy_kinetic_flux": 1.1255483709348368
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.1524038461538466,
          0.37069831330546243,
          0.7975472952269387,
          1.387618481393786,
          0.6293149949389591,
          0.9821637383593149,
          5.780620382897595,
          3.386518744296552,
          2.8090051027657448,
          2.562898807497912,
          3.846174460882607,
          67.27840053231881,
          21.285782384662546,
          43.68047427062926,
          87.1983624877198,
          1022.597260300764,
          783.097140164276,
          0.33073937759539795,
          1.827468677019624,
          8.2138698003007
        ],
        "warmup_change": [
          0.025540245836636277,
          0.04416544703185199,
          0.08748188698074255,
          0.14303867839603512,
          0.07804778968603188,
          0.16941066931559234,
          0.718686502201745,
          0.48783042125431697,
          0.37992029177176123,
          0.35323364104910837,
          0.4262381851414211,
          7.5913915579678815,
          2.8547872455780183,
          3.8789210769177487,
          11.9172047814277,
          148.03359603741956,
          126.50324952923879,
          0.0437977601308841,
          0.2475297995481398,
          1.1255483709348368
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.172586975107079e-16,
          6.080363602120849e-16,
          7.97022504968351e-16,
          46.73168241750765,
          13.6786054741327,
          46.54830715689901,
          16.374237933233797,
          15.231798720805521,
          89.00901247983825,
          98.41732167902884,
          65.97815286519294,
          68.94975646364666,
          98.46514717074925,
          300.42358241436096,
          64.10841104491023,
          297.785668098755,
          92.73146018896273,
          89.85539279696445,
          502.32248477504567,
          1666.3449862504624,
          498.56533327781955,
          533.304182676648,
          503.2950805974559,
          1704.421199159697,
          654.2354036152049,
          312.61560324581626,
          345.2671986814187,
          633.7366472288037,
          1276.3201272124322,
          402.0706443462635,
          1270.5952784578087,
          935.6344381517677,
          849.0106593228717,
          4698.191800459434
        ],
        "mean_stabilization_source35": [
          0.20702014630545348,
          0.5001577312888426,
          0.5066392762139981,
          0.8597188924131626,
          2.9132722798585804,
          1.5143895362419684,
          2.571323816140702,
          1.8256884456828693,
          1.7905300344830566,
          5.453055336248806,
          17.312612756927923,
          7.453396906083999,
          7.29845230541278,
          16.832286021569196,
          9.320948138791008,
          5.340320612760541,
          9.61533719072876,
          10.664831768126094,
          10.80895340357799,
          39.61893810500425,
          140.35901302273123,
          52.402471900696504,
          37.06956074437669,
          53.78921409625415,
          126.10685995127695,
          59.52223949871613,
          24.51805468530329,
          24.95775187990733,
          56.38058028753503,
          53.58944868711732,
          30.50844364916537,
          54.32386437217644,
          78.53792314012469,
          79.49947711272792,
          310.0638463099165
        ]
      }
    },
    {
      "key": "new_035",
      "configuration": {
        "task": 35,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.015,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 14,
        "total_blocks": 222,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "source": "shock_rate_refresh_20261108/new_analysis/task_035",
      "profiles_sha256": "890a92ad752ddda50dff70bfec936f8d1a2e67a33849f8d837031714a83e0fb9",
      "complete_sha256": "97e3741c8ef7a8f481389bfe97ea4a9078b6beee54474eeab8e6178fd9c3039e",
      "metrics": {
        "case": {
          "task": 35,
          "Mach": 5,
          "ppc": 2,
          "seed": 202610161,
          "collision_model": 4,
          "omega": 0.5,
          "gas_family": "synthetic_HS_omega0.5",
          "nx": 800,
          "dt_star": 0.015,
          "output_samples": 50,
          "steps_per_block": 1000,
          "warmup_blocks": 14,
          "total_blocks": 222,
          "chunk_blocks": 10,
          "warmup_time_star": 210,
          "sampling_time_star": 3120
        },
        "window_star": [
          210,
          3330
        ],
        "batches": 16,
        "source": "shock_rate_refresh_20261108/runs/task_035",
        "source_verified_complete_sha256": "078b682f20ebc62b0b5aaa8221b3e9b1a6ed1fe6a49cfef3be0466ffc072ae8a",
        "half_window_change_maxabs": {
          "rho": 0.09557692307692278,
          "ux": 0.1734267854213476,
          "T": 0.46874339517727925,
          "Tparallel": 0.8227580533436187,
          "Tperp": 0.3231059403682619,
          "sigma_xx": 0.9577719793253401,
          "qx": 4.244499685182518,
          "mxxx": 3.585911610018786,
          "mxxy": 2.256109119266258,
          "mxyy": 2.4541354224662424,
          "myyy": 3.244782212712013,
          "Rxx": 23.285466032327005,
          "Rxy": 24.55049159640619,
          "Ryy": 29.48659352641299,
          "Delta": 71.19497271567752,
          "F5x": 950.5810867433318,
          "F5y": 846.1777329346994,
          "mass_kinetic_flux": 0.2906705248819339,
          "momentum_kinetic_flux": 2.0989896564974444,
          "energy_kinetic_flux": 8.58128830234125
        },
        "later_discard_change_maxabs": {
          "rho": 0.03497075733544719,
          "ux": 0.07589897629492981,
          "T": 0.15329936428082203,
          "Tparallel": 0.20826356528085554,
          "Tperp": 0.13747541506303929,
          "sigma_xx": 0.14720679507948375,
          "qx": 0.8658488632166161,
          "mxxx": 0.484711615281995,
          "mxxy": 0.3264256404354793,
          "mxyy": 0.3576002929764627,
          "myyy": 0.38666862112069467,
          "Rxx": 10.584054659545956,
          "Rxy": 3.0113448797261944,
          "Ryy": 4.914273469140028,
          "Delta": 22.460492404457,
          "F5x": 163.78932918978444,
          "F5y": 112.93758652256722,
          "mass_kinetic_flux": 0.053448112471475184,
          "momentum_kinetic_flux": 0.3066213025423892,
          "energy_kinetic_flux": 1.5070498701126098
        },
        "limitations": "Native fixed grid, no smoothing/symmetry averaging/post-hoc recentering. Native population-feedback displacement and its35moment source profiles retained. Covariance is16-batch estimate; pointwiseSE is maximum over1/2/4 batch grouping, not simultaneous confidence. Reference is finite-cell collision reference, not exact flow."
      },
      "stability_maxabs": {
        "half_change": [
          0.09557692307692278,
          0.1734267854213476,
          0.46874339517727925,
          0.8227580533436187,
          0.3231059403682619,
          0.9577719793253401,
          4.244499685182518,
          3.585911610018786,
          2.256109119266258,
          2.4541354224662424,
          3.244782212712013,
          23.285466032327005,
          24.55049159640619,
          29.48659352641299,
          71.19497271567752,
          950.5810867433318,
          846.1777329346994,
          0.2906705248819339,
          2.0989896564974444,
          8.58128830234125
        ],
        "warmup_change": [
          0.03497075733544719,
          0.07589897629492981,
          0.15329936428082203,
          0.20826356528085554,
          0.13747541506303929,
          0.14720679507948375,
          0.8658488632166161,
          0.484711615281995,
          0.3264256404354793,
          0.3576002929764627,
          0.38666862112069467,
          10.584054659545956,
          3.0113448797261944,
          4.914273469140028,
          22.460492404457,
          163.78932918978444,
          112.93758652256722,
          0.053448112471475184,
          0.3066213025423892,
          1.5070498701126098
        ]
      },
      "source_profile_L2": {
        "mean_collision_source35": [
          0.0,
          6.243635831671995e-16,
          6.215624440598856e-16,
          7.98343773871239e-16,
          47.214687691445555,
          14.468423472737754,
          46.65131623402944,
          16.09724794205828,
          16.564524757584454,
          89.42541756686538,
          105.12281605706231,
          66.1123693647877,
          67.03590106310764,
          105.83802862978573,
          300.80738924178115,
          64.56352537441391,
          300.7258975843758,
          93.2081339805562,
          103.39647852497974,
          505.23099213471,
          1716.5928603019872,
          565.7462741360823,
          520.351225858384,
          502.4504225670033,
          1686.9698644681182,
          608.313286991005,
          338.9536889050828,
          326.0450603277572,
          648.5020381411837,
          1275.0385389829994,
          388.97543960139814,
          1269.466552036321,
          872.8246457833663,
          982.3086323765921,
          4722.0845100585675
        ],
        "mean_stabilization_source35": [
          0.2028542327475318,
          0.5003850562734002,
          0.5227174912088107,
          0.8287449337894406,
          2.790390901470427,
          1.4197630851988614,
          2.5447958111748714,
          1.8679324124432193,
          1.8270313392558748,
          5.330680287194192,
          17.174894478903347,
          7.834287026105699,
          7.760861952822326,
          16.86660148411906,
          8.673025928318983,
          5.076270032830063,
          8.974800448566706,
          10.99217969236392,
          10.481746573693322,
          38.22553345534869,
          144.02025073863507,
          49.34768066622205,
          39.40704904577079,
          47.362805325018726,
          130.2552148446829,
          61.16609028452198,
          27.900970527833746,
          26.694379760532183,
          60.823823533770174,
          51.61550991870407,
          30.90440632666413,
          53.144560903743034,
          80.83699113361058,
          75.85046831660742,
          302.47376631194936
        ]
      }
    }
  ],
  "plan": {
    "created_utc": "2026-11-08T18:34:36.303281+00:00",
    "scope": "Normal-shock completion for current collision-method manuscript; reuse96verified old runs; no old physics rerun",
    "workspace": "workspace",
    "live": "shock_rate_refresh_20261108",
    "archive": "SBT2_analysis_recovery_20261028/shock_rate_refresh_20261108",
    "new_cases": 36,
    "common_physical_window_star": [
      210,
      3330
    ],
    "native_stabilization": "Inherited Bird population feedback preserved; at most one physical shift per1000step output block; shift and stabilization moment sources retained. No postprocessing recentering, fitting or symmetry averaging.",
    "collision_locality": "Matched models1--6 use800 full collision cells, NOT six collision subcells; PPC is upstream occupancy; downstream occupancy rises with density. Historical legacy model0 uses different subcell pairing and is excluded.",
    "gas": "Monatomic synthetic hard-sphere omega0.5 with native m6.64e-26,d4.092e-10,T1=293K,n1=1e20; not an exact argon experimental fit",
    "references": {
      "Alsmeyer1976": "https://doi.org/10.1017/S0022112076001912",
      "use": "Physical context only until potential and mean-free-path conventions are matched; do not claim quantitative experimental validation from this HS comparison"
    },
    "work_budget": {
      "max_incremental_archive_bytes": 32212254720,
      "min_free_bytes": 214748364800,
      "policy": "Defer archive when low, preserve live scratch/full restart and flag; never write project or cancel scientific trajectory for archive capacity"
    },
    "science": "Gate conservation, legacy trajectory parity, exact checkpoint/restart of new modes, RH farfields; gate pass does not imply stationarity or accuracy superiority",
    "source_parent": {
      "DSMC1S_comparison.for": "59ae473ce01e3e1d10f4de6be3682f46686e6ac88d8329e77afe9ddeda6f5048",
      "shock_controls.f90": "5b0885e72a57eb598906347b26992dcae8ee2be253f7f3d75e2b99c602cde679",
      "paper_diagnostics_comparison.f90": "38a68f7ad4a7772227d1b1d39deba18679daa5f312f062718401348bd9b424e7"
    },
    "units": {
      "c0_m_s": 246.82387445301964,
      "viscosity_Pa_s": 1.725675287634663e-05,
      "t0_s": 4.2659589298202974e-05,
      "L0_m": 0.010529405113157031,
      "lambda1_m": 0.01344199963876279,
      "tau1_HS_s": 3.4127671438562383e-05,
      "time_steps": [
        {
          "dt_star": 0.005,
          "dt_ns": 213.29794649101487,
          "dt_over_tau1": 0.0062499999999999995,
          "upstream_mean_streaming_Courant": 0.17213259316477408
        },
        {
          "dt_star": 0.015,
          "dt_ns": 639.8938394730446,
          "dt_over_tau1": 0.018749999999999996,
          "upstream_mean_streaming_Courant": 0.5163977794943222
        }
      ]
    },
    "gate_scientific_exclusions": {
      "tasks": [
        24,
        25
      ],
      "reason": "M5 SBT at dt_star0.015 hit strict mu>1 STOP70 in admission; no clipping, no production submission for these configurations"
    }
  },
  "source": "Verified pooled means and conservative per-seed SE from the 56-moment reduction; full histories and batch covariance remain in cited archived analyses.",
  "export_npz_sha256": "91e33852250cb750a58d2f55a6f05be70b907669fb9ec36a445b954260a8d734"
}

==> anc/evidence/time_scales.json <==
{
  "c0": 238.49840532777446,
  "cm": 337.2876794188943,
  "cbar": 380.5883907742702,
  "lambda_m": 5e-05,
  "nominal_tau_ns": 131.3755259278399,
  "parent_dy_m": 4.166666666666667e-06,
  "subcell_dy_m": 1.0416666666666667e-06,
  "Uw_over_cm": 2.964828130463818,
  "rates": [
    {
      "dt_ns": 3.0259650394525623,
      "cm_dt_over_subcell": 0.9797958971132713,
      "inverse_subcell_over_cm_dt": 1.0206207261596574,
      "dt_over_nominal_tau": 0.023032943298089036
    },
    {
      "dt_ns": 1.008655013150854,
      "cm_dt_over_subcell": 0.32659863237109044,
      "inverse_subcell_over_cm_dt": 3.061862178478972,
      "dt_over_nominal_tau": 0.007677647766029677
    },
    {
      "dt_ns": 0.7564912598631405,
      "cm_dt_over_subcell": 0.24494897427831783,
      "inverse_subcell_over_cm_dt": 4.0824829046386295,
      "dt_over_nominal_tau": 0.005758235824522258
    },
    {
      "dt_ns": 0.2521637532877135,
      "cm_dt_over_subcell": 0.08164965809277261,
      "inverse_subcell_over_cm_dt": 12.247448713915889,
      "dt_over_nominal_tau": 0.0019194119415074193
    },
    {
      "dt_ns": 0.12608187664385676,
      "cm_dt_over_subcell": 0.040824829046386304,
      "inverse_subcell_over_cm_dt": 24.494897427831777,
      "dt_over_nominal_tau": 0.0009597059707537097
    },
    {
      "dt_ns": 0.06304093832192838,
      "cm_dt_over_subcell": 0.020412414523193152,
      "inverse_subcell_over_cm_dt": 48.989794855663554,
      "dt_over_nominal_tau": 0.00047985298537685483
    },
    {
      "dt_ns": 2.1024,
      "cm_dt_over_subcell": 0.680749072521872,
      "inverse_subcell_over_cm_dt": 1.4689700513222081,
      "dt_over_nominal_tau": 0.016002980655276514
    }
  ]
}

==> anc/evidence/wall_interior_full.json <==
{
  "ms_per_seed": 185.9152920239654,
  "production_blocks": 3072,
  "results": [
    {
      "method": "(a) SBT BC",
      "kinetic_mean_Pa": -48.043397210865045,
      "wall_left_Pa": -48.11407885539995,
      "wall_right_Pa": -48.11413079571577,
      "total_interior_mean_Pa": -48.114092298019564,
      "kinetic_minus_wall_Pa": 0.0707076146928145,
      "wall_SE_Pa": [
        0.013053365473203633,
        0.013191961326819
      ]
    },
    {
      "method": "(b) SBT CB",
      "kinetic_mean_Pa": -48.17695424768423,
      "wall_left_Pa": -48.12498712943359,
      "wall_right_Pa": -48.124985743798206,
      "total_interior_mean_Pa": -48.12506162086768,
      "kinetic_minus_wall_Pa": -0.05196781106833015,
      "wall_SE_Pa": [
        0.013634963972900253,
        0.013576351076736924
      ]
    },
    {
      "method": "(c) SBT CBC",
      "kinetic_mean_Pa": -48.237612536552795,
      "wall_left_Pa": -48.24688714837404,
      "wall_right_Pa": -48.24706977947038,
      "total_interior_mean_Pa": -48.24697218718776,
      "kinetic_minus_wall_Pa": 0.009365927369415772,
      "wall_SE_Pa": [
        0.01324981287023986,
        0.013117295386097549
      ]
    },
    {
      "method": "(d) Poisson reference",
      "kinetic_mean_Pa": -48.31048332712122,
      "wall_left_Pa": -48.38092535486096,
      "wall_right_Pa": -48.3809709910164,
      "total_interior_mean_Pa": -48.38092402508095,
      "kinetic_minus_wall_Pa": 0.07046484581746171,
      "wall_SE_Pa": [
        0.011120528178392049,
        0.011120478720124227
      ]
    }
  ]
}

==> anc/fourier/400cell_ppc5/ANALYSIS_VALIDATED.json <==
{
  "cases": [
    {
      "accepted": 369187200,
      "actual_multicell_crossing_fraction": 0.04856864764469591,
      "analysis_block_factor": 1,
      "analysis_uses_full_horizon": true,
      "batch_lag1": 0.03293457519585677,
      "batch_standard_error_W_m2": 7.397861776318922,
      "blocks": 869,
      "changed_cell_fraction": 0.5107119713751438,
      "complete": true,
      "dt_ns": 7.412070326159545,
      "energy_storage_rate": 0.01859276833289244,
      "exceedances": 57,
      "first_half_mean": -1505.4149820209886,
      "index": 18,
      "logical_blocks": 869,
      "max_mean_velocity_m_s": 0.7359403011269863,
      "method": "SBT",
      "nominal_flight_gt1_fraction": 0.15544825330040915,
      "nx": 400,
      "percent": 1.5439321839977116e-05,
      "ppc": 5,
      "sampling_s": 0.02226040397602322,
      "second_half_mean": -1518.8793579655176,
      "seed": 761601,
      "signed_wall_q_W_m2": -1512.1549170450048,
      "splitting": "BC",
      "stationarity_certified": false,
      "uncertainty_batches": 217,
      "validated": true,
      "wall_left": -1512.1456206608382,
      "wall_right": -1512.164213429171
    },
    {
      "accepted": 369164089,
      "actual_multicell_crossing_fraction": 0.048574138171003284,
      "analysis_block_factor": 1,
      "analysis_uses_full_horizon": true,
      "batch_lag1": 0.038156295095556673,
      "batch_standard_error_W_m2": 7.820565107694501,
      "blocks": 869,
      "changed_cell_fraction": 0.5107343089052444,
      "complete": true,
      "dt_ns": 7.412070326159545,
      "energy_storage_rate": -0.01085379841482532,
      "exceedances": 70,
      "first_half_mean": -1503.279581540479,
      "index": 19,
      "logical_blocks": 869,
      "max_mean_velocity_m_s": 0.8488298861855279,
      "method": "SBT",
      "nominal_flight_gt1_fraction": 0.1554771630133082,
      "nx": 400,
      "percent": 1.8961757680606902e-05,
      "ppc": 5,
      "sampling_s": 0.02226040397602322,
      "second_half_mean": -1499.806054543278,
      "seed": 761602,
      "signed_wall_q_W_m2": -1501.54081946478,
      "splitting": "BC",
      "stationarity_certified": false,
      "uncertainty_batches": 217,
      "validated": true,
      "wall_left": -1501.5462463639876,
      "wall_right": -1501.535392565573
    }
  ],
  "counters_include_warmup": true
}


==> anc/fourier/400cell_ppc5/CONTINUATION_PROVENANCE.json <==
[
  {
    "index": 18,
    "new_config_sha256": "3cd05dc2129298dbcef54835fbdda20fc84dcba90c0841fb25a49ff56f8dc4b4",
    "parent_checkpoint_sha256": "d754e0b7df83b603e154c51eb935bc5789a329e3c906a2fea95c4c6e352deca7",
    "parent_config_sha256": "1fca86d0501f3e9169e324e5f75c344622fd0c2e4b4eb1935afaaf82069b8a88",
    "physical_arrays_and_collision_state_unchanged": true,
    "prior_segments_keep_original_source_provenance": true,
    "resume_block": 2
  },
  {
    "index": 19,
    "new_config_sha256": "368de420e2411dd4e597f473bc2c348ddce7946958f71f5b7a01b18049ef6c3a",
    "parent_checkpoint_sha256": "0bba3d637e89111a67a124f94f12c18b76c2cbc5cd380074049d40d3fd8c9060",
    "parent_config_sha256": "1bb30f196dcb10674f8af396de06070b026400299b8fc10031093439cfbf1f75",
    "physical_arrays_and_collision_state_unchanged": true,
    "prior_segments_keep_original_source_provenance": true,
    "resume_block": 4
  }
]


==> anc/fourier/RESULTS.json <==
{
  "utc": "2026-11-16T12:55:32.238770+00:00",
  "valid": true,
  "cases": 92,
  "common_ms_per_seed": 0.8192,
  "warmup_ms": 0.2048,
  "common_blocks": 32,
  "plot_bins": 20,
  "binning": "Five adjacent output bins pooled at the raw-moment level; collision grid unchanged; no display filter.",
  "band_definition": "Minimum to maximum of two independent seed means; not a confidence interval.",
  "wall_errorbar_definition": "Maximum of between-seed SE and within-seed batch SEs (4 or 8 blocks); diagnostic SE scale, not a calibrated confidence interval.",
  "refinement_note": "Changing Nx at fixed PPC also changes total particles. No independent spatial-only convergence claim.",
  "stationarity_note": "Completion is validated. Half-window shifts and batch lag correlations are retained; stationarity is not certified by completion.",
  "full_window_note": "Supplementary full-horizon wall curves use different sampling durations by Nx/PPC; primary profiles use a common physical window.",
  "reference_note": "Poisson40 at Nx800 h0.3125 is a numerical control, not an exact Boltzmann solution.",
  "source_summary_sha256": "f1410ae1066541a8f0f6a2e31bff266e2022a49a235d8bb21beab18acb751b0d",
  "source_script_sha256": "ff2bf8bfab165a9688a58fc59ce3415947f9c1ae7a3b9cbcf23ebbabc2902a97",
  "groups": [
    {
      "method": "SBT",
      "nx": 200,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        0,
        1
      ],
      "common": {
        "mean": -1682.9999572171864,
        "seed_means": [
          -1630.4574661487873,
          -1735.5424482855854
        ],
        "seed_SE": 52.542491068399045,
        "batch_SE4": 81.8382654881854,
        "batch_SE8": 101.64544998358721,
        "half_shifts": [
          130.56236479377776,
          48.018475105428706
        ],
        "wall_imbalance": -14.199851775659226,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 101.64544998358721,
        "relative_wall_difference_pct": -11.978021770226096
      },
      "full": {
        "mean": -1644.6758767818162,
        "seed_means": [
          -1657.5970081467276,
          -1631.7547454169048
        ],
        "seed_SE": 12.921131364911387,
        "batch_SE4": 21.112656548517126,
        "batch_SE8": 21.33201108598183,
        "half_shifts": [
          13.043627531960283,
          33.57010128380762
        ],
        "wall_imbalance": -2.1154290027396883,
        "blocks_per_seed": 320,
        "sampling_ms": 8.192,
        "nominal_SE_display": 21.33201108598183,
        "relative_wall_difference_pct": -9.428137740275417
      },
      "common_temperature_RMS_difference_K": 1.1564896579114772,
      "common_temperature_max_abs_difference_K": 2.4589876043359027
    },
    {
      "method": "P-SBT",
      "nx": 200,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        2,
        3
      ],
      "common": {
        "mean": -1746.6410130988475,
        "seed_means": [
          -1730.9115863148509,
          -1762.370439882844
        ],
        "seed_SE": 15.729426783996585,
        "batch_SE4": 63.008484700455696,
        "batch_SE8": 41.77826332173406,
        "half_shifts": [
          14.108586406463473,
          -15.796251848647898
        ],
        "wall_imbalance": -31.39835862983955,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 63.008484700455696,
        "relative_wall_difference_pct": -16.21236503947977
      },
      "full": {
        "mean": -1690.3602358366845,
        "seed_means": [
          -1683.8608398623078,
          -1696.8596318110613
        ],
        "seed_SE": 6.499395974376738,
        "batch_SE4": 19.394605640631735,
        "batch_SE8": 19.269726513621908,
        "half_shifts": [
          52.118605065858674,
          -77.23782743483298
        ],
        "wall_imbalance": -0.7072799914614052,
        "blocks_per_seed": 320,
        "sampling_ms": 8.192,
        "nominal_SE_display": 19.394605640631735,
        "relative_wall_difference_pct": -12.467736244641102
      },
      "common_temperature_RMS_difference_K": 2.243424114989428,
      "common_temperature_max_abs_difference_K": 3.9321958194415174
    },
    {
      "method": "weighted-P-SBT",
      "nx": 200,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        4,
        5
      ],
      "common": {
        "mean": -1683.4890490004814,
        "seed_means": [
          -1744.4722878748512,
          -1622.5058101261116
        ],
        "seed_SE": 60.98323887436981,
        "batch_SE4": 75.65555088543039,
        "batch_SE8": 62.22417180384991,
        "half_shifts": [
          -218.14923739827464,
          -77.94713121728796
        ],
        "wall_imbalance": -18.550632257740176,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 75.65555088543039,
        "relative_wall_difference_pct": -12.010563381485554
      },
      "full": {
        "mean": -1646.7572885196146,
        "seed_means": [
          -1627.1414626586466,
          -1666.3731143805824
        ],
        "seed_SE": 19.615825860967902,
        "batch_SE4": 20.393257185333734,
        "batch_SE8": 20.005278555924544,
        "half_shifts": [
          86.76064528008897,
          -27.287122777504464
        ],
        "wall_imbalance": -1.88492649774048,
        "blocks_per_seed": 320,
        "sampling_ms": 8.192,
        "nominal_SE_display": 20.393257185333734,
        "relative_wall_difference_pct": -9.566623999819578
      },
      "common_temperature_RMS_difference_K": 1.1374029610681402,
      "common_temperature_max_abs_difference_K": 2.5719235577570316
    },
    {
      "method": "EA-P-SBT",
      "nx": 200,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        6,
        7
      ],
      "common": {
        "mean": -1725.444328613747,
        "seed_means": [
          -1641.3294081709955,
          -1809.5592490564986
        ],
        "seed_SE": 84.11492044275155,
        "batch_SE4": 65.11277321557336,
        "batch_SE8": 24.969855196288655,
        "half_shifts": [
          63.05712018641157,
          2.70053723122237
        ],
        "wall_imbalance": -10.471436602152608,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 84.11492044275155,
        "relative_wall_difference_pct": -14.802048428032062
      },
      "full": {
        "mean": -1654.6783808606542,
        "seed_means": [
          -1625.6553399671589,
          -1683.7014217541496
        ],
        "seed_SE": 29.023040893495363,
        "batch_SE4": 18.78266806006765,
        "batch_SE8": 17.86186148700118,
        "half_shifts": [
          -23.469100703498952,
          23.605017778660113
        ],
        "wall_imbalance": -3.3774287201064226,
        "blocks_per_seed": 320,
        "sampling_ms": 8.192,
        "nominal_SE_display": 29.023040893495363,
        "relative_wall_difference_pct": -10.09365208844504
      },
      "common_temperature_RMS_difference_K": 1.2306401562654086,
      "common_temperature_max_abs_difference_K": 2.889008176850041
    },
    {
      "method": "Poisson",
      "nx": 200,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        8,
        9
      ],
      "common": {
        "mean": -1616.9165167128854,
        "seed_means": [
          -1609.7309564016477,
          -1624.102077024123
        ],
        "seed_SE": 7.185560311237622,
        "batch_SE4": 68.37640831450834,
        "batch_SE8": 59.29247178153262,
        "half_shifts": [
          -245.15540871752592,
          -59.065198938366166
        ],
        "wall_imbalance": -7.213482898207872,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 68.37640831450834,
        "relative_wall_difference_pct": -7.581174992120608
      },
      "full": {
        "mean": -1675.3584149161359,
        "seed_means": [
          -1648.084173604082,
          -1702.6326562281897
        ],
        "seed_SE": 27.274241312053842,
        "batch_SE4": 19.266814795171662,
        "batch_SE8": 20.317595865866448,
        "half_shifts": [
          -79.6571053077314,
          3.742376173832554
        ],
        "wall_imbalance": 0.4653340453545525,
        "blocks_per_seed": 320,
        "sampling_ms": 8.192,
        "nominal_SE_display": 27.274241312053842,
        "relative_wall_difference_pct": -11.46959348032881
      },
      "common_temperature_RMS_difference_K": 1.6484430237666947,
      "common_temperature_max_abs_difference_K": 3.0681988410807435
    },
    {
      "method": "SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        10,
        11
      ],
      "common": {
        "mean": -1577.8394720857973,
        "seed_means": [
          -1581.768215732407,
          -1573.9107284391878
        ],
        "seed_SE": 3.9287436466096324,
        "batch_SE4": 36.632590360171285,
        "batch_SE8": 32.00176214080022,
        "half_shifts": [
          -160.67239372991276,
          -40.62667332894716
        ],
        "wall_imbalance": -2.1942439784598946,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 36.632590360171285,
        "relative_wall_difference_pct": -4.981192659855174
      },
      "full": {
        "mean": -1597.207680633644,
        "seed_means": [
          -1595.3021899640676,
          -1599.1131713032205
        ],
        "seed_SE": 1.9054906695764657,
        "batch_SE4": 21.247475960363637,
        "batch_SE8": 20.208492809568774,
        "half_shifts": [
          60.62379988729367,
          71.42034197423595
        ],
        "wall_imbalance": -4.571761423733619,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 21.247475960363637,
        "relative_wall_difference_pct": -6.2698520380806855
      },
      "common_temperature_RMS_difference_K": 1.4487101595005953,
      "common_temperature_max_abs_difference_K": 2.6550883858391217
    },
    {
      "method": "P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        12,
        13
      ],
      "common": {
        "mean": -1648.964143779411,
        "seed_means": [
          -1615.4579534660174,
          -1682.4703340928045
        ],
        "seed_SE": 33.50619031339352,
        "batch_SE4": 41.04224539677362,
        "batch_SE8": 51.170906450686914,
        "half_shifts": [
          -133.49187071834058,
          -189.51520299547997
        ],
        "wall_imbalance": -17.399790918965664,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 51.170906450686914,
        "relative_wall_difference_pct": -9.713456615747761
      },
      "full": {
        "mean": -1619.030502314611,
        "seed_means": [
          -1608.3381905817064,
          -1629.7228140475158
        ],
        "seed_SE": 10.692311732904725,
        "batch_SE4": 19.330098917446694,
        "batch_SE8": 19.01533899910316,
        "half_shifts": [
          -78.95983935719664,
          71.78284799447988
        ],
        "wall_imbalance": 2.589123210950561,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 19.330098917446694,
        "relative_wall_difference_pct": -7.721828546338994
      },
      "common_temperature_RMS_difference_K": 0.9846279405595382,
      "common_temperature_max_abs_difference_K": 2.1505824514808864
    },
    {
      "method": "weighted-P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        14,
        15
      ],
      "common": {
        "mean": -1631.7799712354893,
        "seed_means": [
          -1581.1605837004004,
          -1682.3993587705781
        ],
        "seed_SE": 50.61938753508889,
        "batch_SE4": 45.54651631981253,
        "batch_SE8": 55.393738745039315,
        "half_shifts": [
          -63.896577967232815,
          339.3764295897445
        ],
        "wall_imbalance": -0.5309153847497328,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 55.393738745039315,
        "relative_wall_difference_pct": -8.570111579418525
      },
      "full": {
        "mean": -1597.3819486225707,
        "seed_means": [
          -1590.3791542607864,
          -1604.3847429843547
        ],
        "seed_SE": 7.002794361784139,
        "batch_SE4": 18.721214001206103,
        "batch_SE8": 18.982729327111233,
        "half_shifts": [
          -5.585942323714562,
          35.89220359220258
        ],
        "wall_imbalance": -1.6408278155547578,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 18.982729327111233,
        "relative_wall_difference_pct": -6.281446919336743
      },
      "common_temperature_RMS_difference_K": 1.0294345965455372,
      "common_temperature_max_abs_difference_K": 1.5857605557369538
    },
    {
      "method": "EA-P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        16,
        17
      ],
      "common": {
        "mean": -1548.2962600606606,
        "seed_means": [
          -1515.6551038437628,
          -1580.9374162775584
        ],
        "seed_SE": 32.6411562168978,
        "batch_SE4": 61.2429211398002,
        "batch_SE8": 73.52934224697641,
        "half_shifts": [
          -71.45231451383074,
          -73.21371041174234
        ],
        "wall_imbalance": 11.439826164134274,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 73.52934224697641,
        "relative_wall_difference_pct": -3.0155417249714933
      },
      "full": {
        "mean": -1578.873188478679,
        "seed_means": [
          -1583.8086026834076,
          -1573.93777427395
        ],
        "seed_SE": 4.935414204728772,
        "batch_SE4": 19.847957910631056,
        "batch_SE8": 21.405251654744724,
        "half_shifts": [
          5.291970724112616,
          -57.7955911883314
        ],
        "wall_imbalance": 1.1339580213161753,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 21.405251654744724,
        "relative_wall_difference_pct": -5.0499707464201515
      },
      "common_temperature_RMS_difference_K": 1.3518014919071233,
      "common_temperature_max_abs_difference_K": 2.8908877637435353
    },
    {
      "method": "Poisson",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        18,
        19
      ],
      "common": {
        "mean": -1632.783501827328,
        "seed_means": [
          -1643.0238716638019,
          -1622.5431319908544
        ],
        "seed_SE": 10.240369836473745,
        "batch_SE4": 60.296103578831726,
        "batch_SE8": 58.31802049855773,
        "half_shifts": [
          250.71148764111672,
          -100.13727864725229
        ],
        "wall_imbalance": -11.523909131850246,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 60.296103578831726,
        "relative_wall_difference_pct": -8.636881260533565
      },
      "full": {
        "mean": -1631.6867774997245,
        "seed_means": [
          -1647.5454702082777,
          -1615.8280847911712
        ],
        "seed_SE": 15.858692708553235,
        "batch_SE4": 22.011793249755335,
        "batch_SE8": 19.754771664487254,
        "half_shifts": [
          -32.04313722895972,
          -34.870615643142855
        ],
        "wall_imbalance": 4.0502359831948525,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 22.011793249755335,
        "relative_wall_difference_pct": -8.563910955272597
      },
      "common_temperature_RMS_difference_K": 1.2220817644062663,
      "common_temperature_max_abs_difference_K": 2.4856102668007907
    },
    {
      "method": "SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        20,
        21
      ],
      "common": {
        "mean": -1500.877061948398,
        "seed_means": [
          -1532.5300715471274,
          -1469.2240523496685
        ],
        "seed_SE": 31.653009598729454,
        "batch_SE4": 40.17675693144103,
        "batch_SE8": 35.5936018422925,
        "half_shifts": [
          -198.9838316518883,
          69.76550325322773
        ],
        "wall_imbalance": -7.171100735475875,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 40.17675693144103,
        "relative_wall_difference_pct": 0.13948390397828755
      },
      "full": {
        "mean": -1568.3220053151476,
        "seed_means": [
          -1547.6786201418897,
          -1588.9653904884055
        ],
        "seed_SE": 20.643385173257908,
        "batch_SE4": 22.843381910801043,
        "batch_SE8": 21.46971924013145,
        "half_shifts": [
          -119.76271877598901,
          -48.180903735019456
        ],
        "wall_imbalance": 3.1557314557567224,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 22.843381910801043,
        "relative_wall_difference_pct": -4.3479501593601615
      },
      "common_temperature_RMS_difference_K": 0.8660635834381136,
      "common_temperature_max_abs_difference_K": 1.9786173700566678
    },
    {
      "method": "P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        22,
        23
      ],
      "common": {
        "mean": -1704.1350228527515,
        "seed_means": [
          -1711.995470659107,
          -1696.274575046396
        ],
        "seed_SE": 7.8604478063555225,
        "batch_SE4": 34.024679680192556,
        "batch_SE8": 29.723937345662627,
        "half_shifts": [
          157.05151643525778,
          58.736665898315096
        ],
        "wall_imbalance": 20.176882202916318,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 34.024679680192556,
        "relative_wall_difference_pct": -13.38423858544676
      },
      "full": {
        "mean": -1667.2842281127353,
        "seed_means": [
          -1666.406879969436,
          -1668.1615762560346
        ],
        "seed_SE": 0.8773481432992866,
        "batch_SE4": 20.56141809192399,
        "batch_SE8": 17.15624010908017,
        "half_shifts": [
          9.359993593864601,
          18.699952368597224
        ],
        "wall_imbalance": 0.9770693657977745,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 20.56141809192399,
        "relative_wall_difference_pct": -10.932379286251805
      },
      "common_temperature_RMS_difference_K": 0.6965406019792805,
      "common_temperature_max_abs_difference_K": 1.6214726222144122
    },
    {
      "method": "weighted-P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        24,
        25
      ],
      "common": {
        "mean": -1606.4387849724433,
        "seed_means": [
          -1650.3793812553185,
          -1562.498188689568
        ],
        "seed_SE": 43.940596282875276,
        "batch_SE4": 38.68525617487312,
        "batch_SE8": 42.32829147120312,
        "half_shifts": [
          -99.31052165075766,
          189.3917399745642
        ],
        "wall_imbalance": 7.699811296669736,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 43.940596282875276,
        "relative_wall_difference_pct": -6.884041478894733
      },
      "full": {
        "mean": -1563.460743750407,
        "seed_means": [
          -1578.418486180779,
          -1548.5030013200346
        ],
        "seed_SE": 14.957742430372148,
        "batch_SE4": 18.68135812766706,
        "batch_SE8": 13.877183984474758,
        "half_shifts": [
          -12.484555611432143,
          70.44674480280332
        ],
        "wall_imbalance": -0.6089209114293226,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 18.68135812766706,
        "relative_wall_difference_pct": -4.024507219868123
      },
      "common_temperature_RMS_difference_K": 0.754466615430292,
      "common_temperature_max_abs_difference_K": 1.2985312149197057
    },
    {
      "method": "EA-P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        26,
        27
      ],
      "common": {
        "mean": -1681.1803095305022,
        "seed_means": [
          -1717.811976147103,
          -1644.5486429139014
        ],
        "seed_SE": 36.631666616600796,
        "batch_SE4": 58.77443184363156,
        "batch_SE8": 69.60182375570936,
        "half_shifts": [
          -234.81076165319905,
          118.05347453216518
        ],
        "wall_imbalance": 6.795526714824064,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 69.60182375570936,
        "relative_wall_difference_pct": -11.856951922660219
      },
      "full": {
        "mean": -1594.7537924081653,
        "seed_means": [
          -1599.0621098793622,
          -1590.4454749369684
        ],
        "seed_SE": 4.308317471196915,
        "batch_SE4": 21.88322702096976,
        "batch_SE8": 22.26521365015846,
        "half_shifts": [
          -11.4361353135007,
          2.3714776568390334
        ],
        "wall_imbalance": -1.2068413664960644,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 22.26521365015846,
        "relative_wall_difference_pct": -6.1065831396139805
      },
      "common_temperature_RMS_difference_K": 1.5171818712128515,
      "common_temperature_max_abs_difference_K": 2.892759837143444
    },
    {
      "method": "Poisson",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        28,
        29
      ],
      "common": {
        "mean": -1520.9392668915648,
        "seed_means": [
          -1500.4106823735458,
          -1541.4678514095835
        ],
        "seed_SE": 20.52858451801887,
        "batch_SE4": 48.2234887075999,
        "batch_SE8": 52.00272452935597,
        "half_shifts": [
          46.38775158282215,
          113.6070034160241
        ],
        "wall_imbalance": -13.348492760727481,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 52.00272452935597,
        "relative_wall_difference_pct": -1.1953503675562527
      },
      "full": {
        "mean": -1573.1021364596645,
        "seed_means": [
          -1558.4318591441847,
          -1587.772413775144
        ],
        "seed_SE": 14.670277315479666,
        "batch_SE4": 21.540440952348757,
        "batch_SE8": 21.58395067610294,
        "half_shifts": [
          -60.23197222352337,
          -26.06013076983595
        ],
        "wall_imbalance": 0.13378593765094138,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 21.58395067610294,
        "relative_wall_difference_pct": -4.665995104679296
      },
      "common_temperature_RMS_difference_K": 0.6541890040395119,
      "common_temperature_max_abs_difference_K": 1.403036521838601
    },
    {
      "method": "SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        30,
        31
      ],
      "common": {
        "mean": -1616.971068231076,
        "seed_means": [
          -1603.0806205142849,
          -1630.8615159478672
        ],
        "seed_SE": 13.890447716791185,
        "batch_SE4": 47.470860276004984,
        "batch_SE8": 46.32398493988802,
        "half_shifts": [
          9.8974365840877,
          -87.28876641515399
        ],
        "wall_imbalance": -1.0039743350671415,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 47.470860276004984,
        "relative_wall_difference_pct": -7.584804565053965
      },
      "full": {
        "mean": -1573.0809210323432,
        "seed_means": [
          -1578.535358965505,
          -1567.626483099181
        ],
        "seed_SE": 5.454437933162012,
        "batch_SE4": 18.9675849101078,
        "batch_SE8": 17.01775463679842,
        "half_shifts": [
          45.56009665910824,
          7.117349984474231
        ],
        "wall_imbalance": 0.2950113276517641,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 18.9675849101078,
        "relative_wall_difference_pct": -4.664583541017478
      },
      "common_temperature_RMS_difference_K": 0.9431963051554406,
      "common_temperature_max_abs_difference_K": 1.6620291419809519
    },
    {
      "method": "P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        32,
        33
      ],
      "common": {
        "mean": -1541.1396630917257,
        "seed_means": [
          -1433.1331065748427,
          -1649.1462196086088
        ],
        "seed_SE": 108.00655651688304,
        "batch_SE4": 47.127187483936666,
        "batch_SE8": 55.820858118054545,
        "half_shifts": [
          -48.36268678774809,
          133.68949172096245
        ],
        "wall_imbalance": -16.513741392317,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 108.00655651688304,
        "relative_wall_difference_pct": -2.5393791631416
      },
      "full": {
        "mean": -1618.94136842111,
        "seed_means": [
          -1601.4094701946822,
          -1636.473266647538
        ],
        "seed_SE": 17.53189822642787,
        "batch_SE4": 21.823464991521945,
        "batch_SE8": 19.93359973758387,
        "half_shifts": [
          -132.2178992065776,
          32.18838792585325
        ],
        "wall_imbalance": -1.849783550551365,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 21.823464991521945,
        "relative_wall_difference_pct": -7.7158980428804895
      },
      "common_temperature_RMS_difference_K": 0.8816286387046798,
      "common_temperature_max_abs_difference_K": 1.5518250597818906
    },
    {
      "method": "weighted-P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        34,
        35
      ],
      "common": {
        "mean": -1610.0197381133466,
        "seed_means": [
          -1612.2921673985118,
          -1607.7473088281818
        ],
        "seed_SE": 2.272429285165003,
        "batch_SE4": 38.83698506330299,
        "batch_SE8": 23.061280575938397,
        "half_shifts": [
          -42.96584578006173,
          48.24271540658583
        ],
        "wall_imbalance": 8.204369234255864,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 38.83698506330299,
        "relative_wall_difference_pct": -7.122299386775649
      },
      "full": {
        "mean": -1600.2314448134448,
        "seed_means": [
          -1603.165214862244,
          -1597.2976747646458
        ],
        "seed_SE": 2.9337700487991465,
        "batch_SE4": 16.784988899182792,
        "batch_SE8": 19.700947964597304,
        "half_shifts": [
          83.89145715931454,
          20.861672801343957
        ],
        "wall_imbalance": 0.2373742915638104,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 19.700947964597304,
        "relative_wall_difference_pct": -6.471037504367697
      },
      "common_temperature_RMS_difference_K": 2.0330365762825497,
      "common_temperature_max_abs_difference_K": 3.0057146490631794
    },
    {
      "method": "EA-P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        36,
        37
      ],
      "common": {
        "mean": -1573.9905245596701,
        "seed_means": [
          -1641.9600590211112,
          -1506.020990098229
        ],
        "seed_SE": 67.96953446144106,
        "batch_SE4": 42.71041566234357,
        "batch_SE8": 37.4694942384473,
        "half_shifts": [
          56.75416147468923,
          -53.73179436028613
        ],
        "wall_imbalance": 3.1393280121055795,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 67.96953446144106,
        "relative_wall_difference_pct": -4.7251038061241415
      },
      "full": {
        "mean": -1578.3352347750993,
        "seed_means": [
          -1592.599508243405,
          -1564.0709613067936
        ],
        "seed_SE": 14.264273468305644,
        "batch_SE4": 21.787986896229416,
        "batch_SE8": 20.67142468293136,
        "half_shifts": [
          0.20406531340699985,
          9.518123118005633
        ],
        "wall_imbalance": 0.7336306921630467,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 21.787986896229416,
        "relative_wall_difference_pct": -5.014178118338081
      },
      "common_temperature_RMS_difference_K": 0.9838772359338276,
      "common_temperature_max_abs_difference_K": 2.504766208244405
    },
    {
      "method": "Poisson",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        38,
        39
      ],
      "common": {
        "mean": -1579.7621112350266,
        "seed_means": [
          -1597.9429164815174,
          -1561.5813059885359
        ],
        "seed_SE": 18.180805246490763,
        "batch_SE4": 53.450788176503416,
        "batch_SE8": 45.27863874470181,
        "half_shifts": [
          63.937672730564145,
          224.32117449264229
        ],
        "wall_imbalance": -29.193567676715134,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 53.450788176503416,
        "relative_wall_difference_pct": -5.109115021103879
      },
      "full": {
        "mean": -1577.123166840473,
        "seed_means": [
          -1583.2129463228832,
          -1571.0333873580628
        ],
        "seed_SE": 6.089779482410222,
        "batch_SE4": 21.52297905713014,
        "batch_SE8": 17.34905171379263,
        "half_shifts": [
          40.70813785730161,
          44.86227894486433
        ],
        "wall_imbalance": -2.4388131105920365,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 21.52297905713014,
        "relative_wall_difference_pct": -4.933533452253246
      },
      "common_temperature_RMS_difference_K": 0.8607428690060615,
      "common_temperature_max_abs_difference_K": 1.9404387636349156
    },
    {
      "method": "SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        40,
        41
      ],
      "common": {
        "mean": -1575.8973615272635,
        "seed_means": [
          -1569.9791960695572,
          -1581.81552698497
        ],
        "seed_SE": 5.918165457706323,
        "batch_SE4": 41.61730118320452,
        "batch_SE8": 20.31335415370594,
        "half_shifts": [
          16.741795617187563,
          12.773297273274693
        ],
        "wall_imbalance": -15.672266788278876,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 41.61730118320452,
        "relative_wall_difference_pct": -4.851974772789225
      },
      "full": {
        "mean": -1574.7838881923672,
        "seed_means": [
          -1580.9057503913841,
          -1568.6620259933502
        ],
        "seed_SE": 6.1218621990169595,
        "batch_SE4": 23.38470330681275,
        "batch_SE8": 20.041499629113034,
        "half_shifts": [
          -26.600561759578113,
          -4.309183558633322
        ],
        "wall_imbalance": -0.7784677033547496,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 23.38470330681275,
        "relative_wall_difference_pct": -4.7778900761135645
      },
      "common_temperature_RMS_difference_K": 0.5245929093499221,
      "common_temperature_max_abs_difference_K": 1.005513781885952
    },
    {
      "method": "P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        42,
        43
      ],
      "common": {
        "mean": -1578.899649577127,
        "seed_means": [
          -1553.4938782267172,
          -1604.305420927537
        ],
        "seed_SE": 25.40577135040985,
        "batch_SE4": 29.26138965517041,
        "batch_SE8": 25.632677765446978,
        "half_shifts": [
          -9.102672443132633,
          -111.16931680521884
        ],
        "wall_imbalance": 6.962076976939443,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 29.26138965517041,
        "relative_wall_difference_pct": -5.051731329624797
      },
      "full": {
        "mean": -1574.5710593861356,
        "seed_means": [
          -1556.90306109144,
          -1592.2390576808314
        ],
        "seed_SE": 17.667998294695735,
        "batch_SE4": 18.462101590475573,
        "batch_SE8": 18.9273137941376,
        "half_shifts": [
          -49.471296860163875,
          12.114371426501066
        ],
        "wall_imbalance": 0.280222254259229,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 18.9273137941376,
        "relative_wall_difference_pct": -4.763729559593451
      },
      "common_temperature_RMS_difference_K": 0.4089513394508048,
      "common_temperature_max_abs_difference_K": 0.7444772511242377
    },
    {
      "method": "weighted-P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        44,
        45
      ],
      "common": {
        "mean": -1592.624626893182,
        "seed_means": [
          -1631.779339726692,
          -1553.4699140596722
        ],
        "seed_SE": 39.15471283350985,
        "batch_SE4": 19.34832007552116,
        "batch_SE8": 21.29238397225128,
        "half_shifts": [
          -56.478793449186924,
          -38.93887409898571
        ],
        "wall_imbalance": -7.359344204939589,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 39.15471283350985,
        "relative_wall_difference_pct": -5.964919593297895
      },
      "full": {
        "mean": -1567.2000465649533,
        "seed_means": [
          -1586.9149601516087,
          -1547.4851329782978
        ],
        "seed_SE": 19.71491358665548,
        "batch_SE4": 20.511406510930154,
        "batch_SE8": 23.899980590118773,
        "half_shifts": [
          95.13409722120377,
          3.090276058866948
        ],
        "wall_imbalance": -2.0152637139166245,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 23.899980590118773,
        "relative_wall_difference_pct": -4.273300887495474
      },
      "common_temperature_RMS_difference_K": 0.629129739627218,
      "common_temperature_max_abs_difference_K": 1.490249689812174
    },
    {
      "method": "EA-P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        46,
        47
      ],
      "common": {
        "mean": -1566.0914813422166,
        "seed_means": [
          -1558.2729454506457,
          -1573.9100172337876
        ],
        "seed_SE": 7.818535891570945,
        "batch_SE4": 37.36725041570757,
        "batch_SE8": 45.9027708290946,
        "half_shifts": [
          -13.136910555351733,
          -83.29974579430245
        ],
        "wall_imbalance": 7.128015105409645,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 45.9027708290946,
        "relative_wall_difference_pct": -4.199542750953052
      },
      "full": {
        "mean": -1544.5565489902046,
        "seed_means": [
          -1541.9817842879936,
          -1547.131313692416
        ],
        "seed_SE": 2.574764702211155,
        "batch_SE4": 21.739341857897646,
        "batch_SE8": 24.02901732740909,
        "half_shifts": [
          56.52279314750285,
          13.057539245160342
        ],
        "wall_imbalance": -1.9941117813465326,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 24.02901732740909,
        "relative_wall_difference_pct": -2.766720894129466
      },
      "common_temperature_RMS_difference_K": 0.5461147471987208,
      "common_temperature_max_abs_difference_K": 1.0948072992995321
    },
    {
      "method": "Poisson",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        48,
        49
      ],
      "common": {
        "mean": -1537.8381194122894,
        "seed_means": [
          -1563.9207534141399,
          -1511.7554854104387
        ],
        "seed_SE": 26.082634001850575,
        "batch_SE4": 31.436726942607685,
        "batch_SE8": 27.356809889938148,
        "half_shifts": [
          -42.182293790790254,
          -4.508733364202271
        ],
        "wall_imbalance": 5.59422120602369,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 31.436726942607685,
        "relative_wall_difference_pct": -2.3197117006286736
      },
      "full": {
        "mean": -1541.529978080079,
        "seed_means": [
          -1538.0441323727243,
          -1545.0158237874336
        ],
        "seed_SE": 3.4858457073546556,
        "batch_SE4": 18.578456425465124,
        "batch_SE8": 18.331549324716907,
        "half_shifts": [
          50.533455969560464,
          -71.85419142518185
        ],
        "wall_imbalance": 3.6533222125490283,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 18.578456425465124,
        "relative_wall_difference_pct": -2.5653486826746508
      },
      "common_temperature_RMS_difference_K": 0.6572296199796961,
      "common_temperature_max_abs_difference_K": 1.6333008158678695
    },
    {
      "method": "SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        50,
        51
      ],
      "common": {
        "mean": -1549.8798240336166,
        "seed_means": [
          -1561.1430414448828,
          -1538.6166066223504
        ],
        "seed_SE": 11.263217411266167,
        "batch_SE4": 32.35162681102202,
        "batch_SE8": 27.342548337112735,
        "half_shifts": [
          -131.06613862372,
          -34.565391775737
        ],
        "wall_imbalance": -3.5100592646623454,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 32.35162681102202,
        "relative_wall_difference_pct": -3.1209037960029224
      },
      "full": {
        "mean": -1576.7884537020755,
        "seed_means": [
          -1579.9900086056437,
          -1573.586898798507
        ],
        "seed_SE": 3.2015549035683075,
        "batch_SE4": 23.318021794904904,
        "batch_SE8": 20.530333231010708,
        "half_shifts": [
          -35.89587782078365,
          -5.150231864211719
        ],
        "wall_imbalance": 1.1957045073503423,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 23.318021794904904,
        "relative_wall_difference_pct": -4.911263389240152
      },
      "common_temperature_RMS_difference_K": 0.7785824003638966,
      "common_temperature_max_abs_difference_K": 1.749622680365917
    },
    {
      "method": "P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        52,
        53
      ],
      "common": {
        "mean": -1567.8549689712104,
        "seed_means": [
          -1576.165888358756,
          -1559.5440495836647
        ],
        "seed_SE": 8.31091938754571,
        "batch_SE4": 22.797205614880387,
        "batch_SE8": 28.077444203306452,
        "half_shifts": [
          -51.655766516428685,
          -113.66419006589877
        ],
        "wall_imbalance": 26.81358924349263,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 28.077444203306452,
        "relative_wall_difference_pct": -4.316876001773511
      },
      "full": {
        "mean": -1584.6455135161523,
        "seed_means": [
          -1576.7621975433851,
          -1592.5288294889192
        ],
        "seed_SE": 7.883315972767036,
        "batch_SE4": 16.515948014721832,
        "batch_SE8": 16.785819803434503,
        "half_shifts": [
          -11.881983834204675,
          -69.15595740956678
        ],
        "wall_imbalance": 3.1130703257217647,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 16.785819803434503,
        "relative_wall_difference_pct": -5.434031088156454
      },
      "common_temperature_RMS_difference_K": 0.8720976895682946,
      "common_temperature_max_abs_difference_K": 1.5800354191267445
    },
    {
      "method": "weighted-P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        54,
        55
      ],
      "common": {
        "mean": -1507.3849364425614,
        "seed_means": [
          -1448.7710622840987,
          -1565.9988106010242
        ],
        "seed_SE": 58.61387415846275,
        "batch_SE4": 25.23229705307706,
        "batch_SE8": 29.344751338165448,
        "half_shifts": [
          0.3552220927540475,
          131.65492030997916
        ],
        "wall_imbalance": -5.854776507489078,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 58.61387415846275,
        "relative_wall_difference_pct": -0.2935160546136813
      },
      "full": {
        "mean": -1553.2897117902407,
        "seed_means": [
          -1537.0304604904986,
          -1569.5489630899829
        ],
        "seed_SE": 16.259251299742118,
        "batch_SE4": 17.487164228105243,
        "batch_SE8": 20.781135499267325,
        "half_shifts": [
          -81.02413960668423,
          -62.6901318746452
        ],
        "wall_imbalance": 1.3455757353544868,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 20.781135499267325,
        "relative_wall_difference_pct": -3.34777990720416
      },
      "common_temperature_RMS_difference_K": 1.2145978808434044,
      "common_temperature_max_abs_difference_K": 1.84874603986475
    },
    {
      "method": "EA-P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        56,
        57
      ],
      "common": {
        "mean": -1554.7675488480945,
        "seed_means": [
          -1575.5284276028942,
          -1534.006670093295
        ],
        "seed_SE": 20.76087875479959,
        "batch_SE4": 23.159387636651513,
        "batch_SE8": 12.66165112614462,
        "half_shifts": [
          6.939516416133301,
          57.053035291493416
        ],
        "wall_imbalance": 10.641470816387141,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 23.159387636651513,
        "relative_wall_difference_pct": -3.4461074618351324
      },
      "full": {
        "mean": -1542.2300162060815,
        "seed_means": [
          -1565.6913365557916,
          -1518.7686958563713
        ],
        "seed_SE": 23.46132034971015,
        "batch_SE4": 16.162229695748838,
        "batch_SE8": 14.259523921149418,
        "half_shifts": [
          23.668863774403235,
          27.395983603062632
        ],
        "wall_imbalance": -3.163936751203778,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 23.46132034971015,
        "relative_wall_difference_pct": -2.6119255611691155
      },
      "common_temperature_RMS_difference_K": 0.7016957652932184,
      "common_temperature_max_abs_difference_K": 1.6193954747107568
    },
    {
      "method": "Poisson",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 1.25,
      "splitting": "CBC",
      "indices": [
        58,
        59
      ],
      "common": {
        "mean": -1556.345055901685,
        "seed_means": [
          -1588.1705267941456,
          -1524.5195850092246
        ],
        "seed_SE": 31.82547089246054,
        "batch_SE4": 29.645810397776845,
        "batch_SE8": 33.773567657570936,
        "half_shifts": [
          -175.4989809684364,
          -74.91160981673897
        ],
        "wall_imbalance": -4.095147927071821,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 33.773567657570936,
        "relative_wall_difference_pct": -3.5510665371055397
      },
      "full": {
        "mean": -1569.2508988576537,
        "seed_means": [
          -1578.223339537962,
          -1560.2784581773453
        ],
        "seed_SE": 8.972440680308296,
        "batch_SE4": 20.221071129310957,
        "batch_SE8": 20.1476484847619,
        "half_shifts": [
          32.29202463227921,
          -74.51869240786777
        ],
        "wall_imbalance": 3.7463940241217415,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 20.221071129310957,
        "relative_wall_difference_pct": -4.40975388126694
      },
      "common_temperature_RMS_difference_K": 0.40994803361741955,
      "common_temperature_max_abs_difference_K": 0.9794046437649513
    },
    {
      "method": "SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        60,
        61
      ],
      "common": {
        "mean": -1526.671662629236,
        "seed_means": [
          -1508.3598634958885,
          -1544.9834617625836
        ],
        "seed_SE": 18.31179913334756,
        "batch_SE4": 32.750830232396744,
        "batch_SE8": 30.557066905492444,
        "half_shifts": [
          101.16793249823604,
          -38.72602443286678
        ],
        "wall_imbalance": -12.225105525245226,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 32.750830232396744,
        "relative_wall_difference_pct": -1.5767540223548335
      },
      "full": {
        "mean": -1515.3886624332845,
        "seed_means": [
          -1532.726391216752,
          -1498.050933649817
        ],
        "seed_SE": 17.337728783467583,
        "batch_SE4": 22.721714789621238,
        "batch_SE8": 22.000314541868715,
        "half_shifts": [
          -48.417119041963815,
          157.03223162956124
        ],
        "wall_imbalance": -9.895660070452095,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 22.721714789621238,
        "relative_wall_difference_pct": -0.8260421544443867
      },
      "common_temperature_RMS_difference_K": 0.8707488928168934,
      "common_temperature_max_abs_difference_K": 1.8028875459509663
    },
    {
      "method": "P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        62,
        63
      ],
      "common": {
        "mean": -1561.712542770189,
        "seed_means": [
          -1494.0871095746368,
          -1629.3379759657414
        ],
        "seed_SE": 67.62543319555232,
        "batch_SE4": 32.43939506988789,
        "batch_SE8": 16.92761378303088,
        "half_shifts": [
          -68.71991735530014,
          -1.9626520937063106
        ],
        "wall_imbalance": 1.7913317557669188,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 67.62543319555232,
        "relative_wall_difference_pct": -3.9081910627689513
      },
      "full": {
        "mean": -1592.0828346594512,
        "seed_means": [
          -1602.2665306047652,
          -1581.8991387141373
        ],
        "seed_SE": 10.183695945313955,
        "batch_SE4": 21.479607170714278,
        "batch_SE8": 20.993053957176205,
        "half_shifts": [
          -158.70224863611656,
          22.940088652283293
        ],
        "wall_imbalance": -1.594969323323653,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 21.479607170714278,
        "relative_wall_difference_pct": -5.928871569479782
      },
      "common_temperature_RMS_difference_K": 0.8882740973982123,
      "common_temperature_max_abs_difference_K": 1.6066070468547196
    },
    {
      "method": "weighted-P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        64,
        65
      ],
      "common": {
        "mean": -1516.870000689686,
        "seed_means": [
          -1513.7884357830706,
          -1519.9515655963014
        ],
        "seed_SE": 3.081564906615426,
        "batch_SE4": 39.08258903809241,
        "batch_SE8": 39.96837017478612,
        "half_shifts": [
          -102.67074614576109,
          -95.2566692974658
        ],
        "wall_imbalance": 2.3377409440000747,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 39.96837017478612,
        "relative_wall_difference_pct": -0.9246026605294161
      },
      "full": {
        "mean": -1528.287320055675,
        "seed_means": [
          -1526.495371392324,
          -1530.0792687190262
        ],
        "seed_SE": 1.7919486633511494,
        "batch_SE4": 19.193862336993824,
        "batch_SE8": 17.16114971102973,
        "half_shifts": [
          -34.89228188515381,
          -1.7337248580686264
        ],
        "wall_imbalance": -3.0091857935003645,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 19.193862336993824,
        "relative_wall_difference_pct": -1.684251424060165
      },
      "common_temperature_RMS_difference_K": 0.6487741689236204,
      "common_temperature_max_abs_difference_K": 1.4753667973692473
    },
    {
      "method": "EA-P-SBT",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        66,
        67
      ],
      "common": {
        "mean": -1545.6487637659293,
        "seed_means": [
          -1545.4202728063308,
          -1545.877254725528
        ],
        "seed_SE": 0.22849095959861643,
        "batch_SE4": 23.415493329759254,
        "batch_SE8": 28.059741265979923,
        "half_shifts": [
          -17.377760286234206,
          -91.55884772638342
        ],
        "wall_imbalance": -9.459266959165575,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 28.059741265979923,
        "relative_wall_difference_pct": -2.8393911573753927
      },
      "full": {
        "mean": -1547.4278750422086,
        "seed_means": [
          -1556.9048282201572,
          -1537.9509218642602
        ],
        "seed_SE": 9.47695317794853,
        "batch_SE4": 13.947257845532649,
        "batch_SE8": 14.380644818123457,
        "half_shifts": [
          -31.024382880148778,
          29.109121041342178
        ],
        "wall_imbalance": -4.487391676437937,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 14.380644818123457,
        "relative_wall_difference_pct": -2.957763924036818
      },
      "common_temperature_RMS_difference_K": 0.4004329899162562,
      "common_temperature_max_abs_difference_K": 0.8040902660110305
    },
    {
      "method": "Poisson",
      "nx": 800,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        68,
        69
      ],
      "common": {
        "mean": -1500.9644625963856,
        "seed_means": [
          -1490.1136016626228,
          -1511.8153235301481
        ],
        "seed_SE": 10.850860933762647,
        "batch_SE4": 21.129370748523908,
        "batch_SE8": 28.110823878261552,
        "half_shifts": [
          69.92471691875176,
          36.48599746651416
        ],
        "wall_imbalance": 1.3467790473018795,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 28.110823878261552,
        "relative_wall_difference_pct": 0.13366872161829063
      },
      "full": {
        "mean": -1539.4119522945662,
        "seed_means": [
          -1551.2163899586528,
          -1527.6075146304797
        ],
        "seed_SE": 11.804437664086548,
        "batch_SE4": 17.086815334003965,
        "batch_SE8": 21.822217381576188,
        "half_shifts": [
          -72.28297130123178,
          9.100142229269295
        ],
        "wall_imbalance": 0.32129232659781337,
        "blocks_per_seed": 80,
        "sampling_ms": 2.048,
        "nominal_SE_display": 21.822217381576188,
        "relative_wall_difference_pct": -2.4244263157411328
      },
      "common_temperature_RMS_difference_K": 0.7739606516962426,
      "common_temperature_max_abs_difference_K": 1.5368977050016497
    },
    {
      "method": "NTC",
      "nx": 400,
      "ppc": 40,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        70,
        71
      ],
      "common": {
        "mean": -1511.8877058573676,
        "seed_means": [
          -1494.4202937047705,
          -1529.3551180099644
        ],
        "seed_SE": 17.46741215259692,
        "batch_SE4": 10.51909579522119,
        "batch_SE8": 12.24885374882597,
        "half_shifts": [
          49.55180086749397,
          23.153881275058666
        ],
        "wall_imbalance": 2.0438601292568137,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 17.46741215259692,
        "relative_wall_difference_pct": -0.5931067999344221
      },
      "full": {
        "mean": -1511.8877058573676,
        "seed_means": [
          -1494.4202937047705,
          -1529.3551180099644
        ],
        "seed_SE": 17.46741215259692,
        "batch_SE4": 10.51909579522119,
        "batch_SE8": 12.24885374882597,
        "half_shifts": [
          49.55180086749397,
          23.153881275058666
        ],
        "wall_imbalance": 2.0438601292568137,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 17.46741215259692,
        "relative_wall_difference_pct": -0.5931067999344221
      },
      "common_temperature_RMS_difference_K": 0.23063882029553975,
      "common_temperature_max_abs_difference_K": 0.5818532946752271
    },
    {
      "method": "Poisson",
      "nx": 400,
      "ppc": 40,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        72,
        73
      ],
      "common": {
        "mean": -1517.949153055522,
        "seed_means": [
          -1522.5683858010448,
          -1513.329920309999
        ],
        "seed_SE": 4.619232745522936,
        "batch_SE4": 9.885162673329724,
        "batch_SE8": 11.582572544696822,
        "half_shifts": [
          -46.29166325289407,
          -28.75648432895946
        ],
        "wall_imbalance": 1.945149751891904,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 11.582572544696822,
        "relative_wall_difference_pct": -0.9964038192856928
      },
      "full": {
        "mean": -1517.949153055522,
        "seed_means": [
          -1522.5683858010448,
          -1513.329920309999
        ],
        "seed_SE": 4.619232745522936,
        "batch_SE4": 9.885162673329724,
        "batch_SE8": 11.582572544696822,
        "half_shifts": [
          -46.29166325289407,
          -28.75648432895946
        ],
        "wall_imbalance": 1.945149751891904,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 11.582572544696822,
        "relative_wall_difference_pct": -0.9964038192856928
      },
      "common_temperature_RMS_difference_K": 0.19296400429944224,
      "common_temperature_max_abs_difference_K": 0.5153643445080434
    },
    {
      "method": "NTC",
      "nx": 800,
      "ppc": 40,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        74,
        75
      ],
      "common": {
        "mean": -1507.0549268742172,
        "seed_means": [
          -1506.6237630199112,
          -1507.4860907285233
        ],
        "seed_SE": 0.431163854306078,
        "batch_SE4": 6.203046479892487,
        "batch_SE8": 6.4562598814158765,
        "half_shifts": [
          -1.5265942970463584,
          -6.624672453007406
        ],
        "wall_imbalance": -1.61144495968108,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 6.4562598814158765,
        "relative_wall_difference_pct": -0.27155894257101165
      },
      "full": {
        "mean": -1507.0549268742172,
        "seed_means": [
          -1506.6237630199112,
          -1507.4860907285233
        ],
        "seed_SE": 0.431163854306078,
        "batch_SE4": 6.203046479892487,
        "batch_SE8": 6.4562598814158765,
        "half_shifts": [
          -1.5265942970463584,
          -6.624672453007406
        ],
        "wall_imbalance": -1.61144495968108,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 6.4562598814158765,
        "relative_wall_difference_pct": -0.27155894257101165
      },
      "common_temperature_RMS_difference_K": 0.1418747832908163,
      "common_temperature_max_abs_difference_K": 0.33133206815989524
    },
    {
      "method": "Poisson",
      "nx": 800,
      "ppc": 40,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        76,
        77
      ],
      "common": {
        "mean": -1508.837318056506,
        "seed_means": [
          -1494.798499054747,
          -1522.8761370582652
        ],
        "seed_SE": 14.038819001759064,
        "batch_SE4": 6.631497623770321,
        "batch_SE8": 8.526999638960056,
        "half_shifts": [
          3.464997476138933,
          -44.56497741299472
        ],
        "wall_imbalance": 0.7233273448714499,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 14.038819001759064,
        "relative_wall_difference_pct": -0.3901499370374739
      },
      "full": {
        "mean": -1508.837318056506,
        "seed_means": [
          -1494.798499054747,
          -1522.8761370582652
        ],
        "seed_SE": 14.038819001759064,
        "batch_SE4": 6.631497623770321,
        "batch_SE8": 8.526999638960056,
        "half_shifts": [
          3.464997476138933,
          -44.56497741299472
        ],
        "wall_imbalance": 0.7233273448714499,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 14.038819001759064,
        "relative_wall_difference_pct": -0.3901499370374739
      },
      "common_temperature_RMS_difference_K": 0.23297214201860428,
      "common_temperature_max_abs_difference_K": 0.44710208119522576
    },
    {
      "method": "NTC",
      "nx": 800,
      "ppc": 40,
      "dt_ns": 0.3125,
      "splitting": "CBC",
      "indices": [
        78,
        79
      ],
      "common": {
        "mean": -1505.5468489598984,
        "seed_means": [
          -1498.9874110419714,
          -1512.1062868778251
        ],
        "seed_SE": 6.559437917926857,
        "batch_SE4": 5.948511248481056,
        "batch_SE8": 5.8660355324197475,
        "half_shifts": [
          -24.13354744558137,
          -20.72498282774859
        ],
        "wall_imbalance": -0.3418812458631919,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 6.559437917926857,
        "relative_wall_difference_pct": -0.1712193193900227
      },
      "full": {
        "mean": -1505.5468489598984,
        "seed_means": [
          -1498.9874110419714,
          -1512.1062868778251
        ],
        "seed_SE": 6.559437917926857,
        "batch_SE4": 5.948511248481056,
        "batch_SE8": 5.8660355324197475,
        "half_shifts": [
          -24.13354744558137,
          -20.72498282774859
        ],
        "wall_imbalance": -0.3418812458631919,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 6.559437917926857,
        "relative_wall_difference_pct": -0.1712193193900227
      },
      "common_temperature_RMS_difference_K": 0.339149788424295,
      "common_temperature_max_abs_difference_K": 0.6535160978318117
    },
    {
      "method": "Poisson",
      "nx": 800,
      "ppc": 40,
      "dt_ns": 0.3125,
      "splitting": "CBC",
      "indices": [
        80,
        81
      ],
      "common": {
        "mean": -1502.9734680173465,
        "seed_means": [
          -1508.8131213645477,
          -1497.133814670145
        ],
        "seed_SE": 5.839653347201306,
        "batch_SE4": 3.9546684967484373,
        "batch_SE8": 3.5516951803457353,
        "half_shifts": [
          4.599306239383168,
          5.726828808880782
        ],
        "wall_imbalance": -1.8012851475509706,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 5.839653347201306,
        "relative_wall_difference_pct": 0.0
      },
      "full": {
        "mean": -1502.9734680173465,
        "seed_means": [
          -1508.8131213645477,
          -1497.133814670145
        ],
        "seed_SE": 5.839653347201306,
        "batch_SE4": 3.9546684967484373,
        "batch_SE8": 3.5516951803457353,
        "half_shifts": [
          4.599306239383168,
          5.726828808880782
        ],
        "wall_imbalance": -1.8012851475509706,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 5.839653347201306,
        "relative_wall_difference_pct": 0.0
      },
      "common_temperature_RMS_difference_K": 0.0,
      "common_temperature_max_abs_difference_K": 0.0
    },
    {
      "method": "SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "BC",
      "indices": [
        82,
        83
      ],
      "common": {
        "mean": -1584.9995422877591,
        "seed_means": [
          -1601.109723584562,
          -1568.8893609909564
        ],
        "seed_SE": 16.110181296802807,
        "batch_SE4": 58.4375822945217,
        "batch_SE8": 39.168195727440065,
        "half_shifts": [
          -63.59628842037296,
          -4.231542583678902
        ],
        "wall_imbalance": -16.126233272457966,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 58.4375822945217,
        "relative_wall_difference_pct": -5.457586312459507
      },
      "full": {
        "mean": -1567.63283324023,
        "seed_means": [
          -1557.6080993527778,
          -1577.657567127682
        ],
        "seed_SE": 10.024733887452044,
        "batch_SE4": 20.7397420356636,
        "batch_SE8": 17.44497036116388,
        "half_shifts": [
          31.371000997180545,
          -3.6087417893959355
        ],
        "wall_imbalance": 0.49125421692735927,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 20.7397420356636,
        "relative_wall_difference_pct": -4.3020962511187335
      },
      "common_temperature_RMS_difference_K": 0.6684780585309015,
      "common_temperature_max_abs_difference_K": 1.2937854640225623
    },
    {
      "method": "EA-P-SBT",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "BC",
      "indices": [
        84,
        85
      ],
      "common": {
        "mean": -1587.5930862783969,
        "seed_means": [
          -1511.5604174289233,
          -1663.6257551278704
        ],
        "seed_SE": 76.03266884947355,
        "batch_SE4": 34.23820270071461,
        "batch_SE8": 38.15162364399338,
        "half_shifts": [
          8.767104973038386,
          -100.45220119619898
        ],
        "wall_imbalance": 3.83239897779265,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 76.03266884947355,
        "relative_wall_difference_pct": -5.6301471756967665
      },
      "full": {
        "mean": -1599.9716988576288,
        "seed_means": [
          -1589.1376876656004,
          -1610.8057100496571
        ],
        "seed_SE": 10.834011192028356,
        "batch_SE4": 21.884129587246445,
        "batch_SE8": 20.879775627432316,
        "half_shifts": [
          -20.39066547273069,
          23.1338532508521
        ],
        "wall_imbalance": -0.6314962752425117,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 21.884129587246445,
        "relative_wall_difference_pct": -6.453755365903958
      },
      "common_temperature_RMS_difference_K": 0.7567227392601595,
      "common_temperature_max_abs_difference_K": 1.5639124884040143
    },
    {
      "method": "Poisson",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "BC",
      "indices": [
        86,
        87
      ],
      "common": {
        "mean": -1578.2288807676384,
        "seed_means": [
          -1591.809117455441,
          -1564.6486440798358
        ],
        "seed_SE": 13.580236687802651,
        "batch_SE4": 52.9714011484812,
        "batch_SE8": 33.50076975700944,
        "half_shifts": [
          -35.4551855350328,
          -29.531984046131583
        ],
        "wall_imbalance": 6.566540830859253,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 52.9714011484812,
        "relative_wall_difference_pct": -5.007101878489275
      },
      "full": {
        "mean": -1560.1959546671483,
        "seed_means": [
          -1557.6900664778602,
          -1562.7018428564365
        ],
        "seed_SE": 2.5058881892881573,
        "batch_SE4": 20.967182292098922,
        "batch_SE8": 18.507240416764184,
        "half_shifts": [
          58.30312830369394,
          63.231981925689524
        ],
        "wall_imbalance": 1.1978610692594884,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 20.967182292098922,
        "relative_wall_difference_pct": -3.8072852161047837
      },
      "common_temperature_RMS_difference_K": 0.8370469718426703,
      "common_temperature_max_abs_difference_K": 1.3559673745527903
    },
    {
      "method": "SBT-exp",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 0.625,
      "splitting": "CBC",
      "indices": [
        88,
        89
      ],
      "common": {
        "mean": -1596.5239017077313,
        "seed_means": [
          -1609.2021105875297,
          -1583.845692827933
        ],
        "seed_SE": 12.678208879798374,
        "batch_SE4": 53.16856576432683,
        "batch_SE8": 59.29219759619281,
        "half_shifts": [
          66.28748485243841,
          294.74172527984865
        ],
        "wall_imbalance": -1.1549075859725235,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 59.29219759619281,
        "relative_wall_difference_pct": -6.224356961789368
      },
      "full": {
        "mean": -1587.5181367370396,
        "seed_means": [
          -1580.752028669273,
          -1594.2842448048061
        ],
        "seed_SE": 6.766108067766595,
        "batch_SE4": 22.776417257103105,
        "batch_SE8": 25.174399174968908,
        "half_shifts": [
          57.282605140225996,
          -27.027485013542673
        ],
        "wall_imbalance": -1.7588350452097075,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 25.174399174968908,
        "relative_wall_difference_pct": -5.625160424902284
      },
      "common_temperature_RMS_difference_K": 1.5040892108226764,
      "common_temperature_max_abs_difference_K": 2.37739951968382
    },
    {
      "method": "SBT-exp",
      "nx": 400,
      "ppc": 2,
      "dt_ns": 2.5,
      "splitting": "CBC",
      "indices": [
        90,
        91
      ],
      "common": {
        "mean": -1599.8795259549315,
        "seed_means": [
          -1575.6374350669398,
          -1624.1216168429232
        ],
        "seed_SE": 24.242090887991704,
        "batch_SE4": 46.55917091685105,
        "batch_SE8": 45.00049623935229,
        "half_shifts": [
          111.82716045225561,
          76.44153130589075
        ],
        "wall_imbalance": 16.033544430169854,
        "blocks_per_seed": 32,
        "sampling_ms": 0.8192,
        "nominal_SE_display": 46.55917091685105,
        "relative_wall_difference_pct": -6.447622662655453
      },
      "full": {
        "mean": -1610.241503517954,
        "seed_means": [
          -1586.445338529937,
          -1634.037668505971
        ],
        "seed_SE": 23.796164988016926,
        "batch_SE4": 21.40263403315321,
        "batch_SE8": 21.097534213686476,
        "half_shifts": [
          47.44205613513782,
          87.52164226539026
        ],
        "wall_imbalance": -2.0376053767323583,
        "blocks_per_seed": 160,
        "sampling_ms": 4.096,
        "nominal_SE_display": 23.796164988016926,
        "relative_wall_difference_pct": -7.137054497848895
      },
      "common_temperature_RMS_difference_K": 0.6105997777298311,
      "common_temperature_max_abs_difference_K": 1.2949786327278616
    }
  ],
  "per_case_wall_checks": [
    {
      "index": 0,
      "common": {
        "q": -1630.4574661487873,
        "blocks": 32,
        "left": -1644.5395729962338,
        "right": -1616.3753593013407,
        "batch_se_4": 152.33775598421693,
        "batch_lag1_4": -0.15501675126096262,
        "batch_se_8": 191.97607609886774,
        "batch_lag1_8": -0.9716091944759709,
        "half_shift": 130.56236479377776
      },
      "full": {
        "q": -1657.5970081467276,
        "blocks": 320,
        "left": -1656.935405711089,
        "right": -1658.258610582367,
        "batch_se_4": 29.906721197416953,
        "batch_lag1_4": -0.06567997525704569,
        "batch_se_8": 31.777930452554315,
        "batch_lag1_8": -0.30698526390910447,
        "half_shift": 13.043627531960283
      }
    },
    {
      "index": 1,
      "common": {
        "q": -1735.5424482855854,
        "blocks": 32,
        "left": -1735.6601932137978,
        "right": -1735.4247033573724,
        "batch_se_4": 59.85996069287092,
        "batch_lag1_4": 0.19255766893452916,
        "batch_se_8": 66.8758268370976,
        "batch_lag1_8": -0.675185536260566,
        "half_shift": 48.018475105428706
      },
      "full": {
        "q": -1631.7547454169048,
        "blocks": 320,
        "left": -1634.5317768552836,
        "right": -1628.9777139785263,
        "batch_se_4": 29.808808989333066,
        "batch_lag1_4": -0.07664863861328192,
        "batch_se_8": 28.467207872259404,
        "batch_lag1_8": 0.19655508555110032,
        "half_shift": 33.57010128380762
      }
    },
    {
      "index": 2,
      "common": {
        "q": -1730.9115863148509,
        "blocks": 32,
        "left": -1769.1490562955,
        "right": -1692.6741163342017,
        "batch_se_4": 88.21402393031595,
        "batch_lag1_4": -0.5623121660155272,
        "batch_se_8": 41.721162293325456,
        "batch_lag1_8": -0.6887024017082268,
        "half_shift": 14.108586406463473
      },
      "full": {
        "q": -1683.8608398623078,
        "blocks": 320,
        "left": -1686.6738239373494,
        "right": -1681.047855787266,
        "batch_se_4": 25.104866500602757,
        "batch_lag1_4": -0.12358749813872152,
        "batch_se_8": 22.06554189671537,
        "batch_lag1_8": 0.23380277074304023,
        "half_shift": 52.118605065858674
      }
    },
    {
      "index": 3,
      "common": {
        "q": -1762.370439882844,
        "blocks": 32,
        "left": -1755.5313285320344,
        "right": -1769.2095512336537,
        "batch_se_4": 89.99201386240829,
        "batch_lag1_4": -0.02503906080010706,
        "batch_se_8": 72.39501199402204,
        "batch_lag1_8": -0.5368442743686208,
        "half_shift": -15.796251848647898
      },
      "full": {
        "q": -1696.8596318110613,
        "blocks": 320,
        "left": -1694.7539277274814,
        "right": -1698.965335894642,
        "batch_se_4": 29.569386023544865,
        "batch_lag1_4": 0.1724595209262062,
        "batch_se_8": 31.59748883128897,
        "batch_lag1_8": 0.12293533589126586,
        "half_shift": -77.23782743483298
      }
    },
    {
      "index": 4,
      "common": {
        "q": -1744.4722878748512,
        "blocks": 32,
        "left": -1738.3595929607436,
        "right": -1750.5849827889585,
        "batch_se_4": 121.70214044610341,
        "batch_lag1_4": -0.10493272687018966,
        "batch_se_8": 116.16593568102658,
        "batch_lag1_8": -0.18070947179742647,
        "half_shift": -218.14923739827464
      },
      "full": {
        "q": -1627.1414626586466,
        "blocks": 320,
        "left": -1625.8387952212513,
        "right": -1628.444130096042,
        "batch_se_4": 29.270791961294414,
        "batch_lag1_4": 0.039299032939456024,
        "batch_se_8": 30.07939530268909,
        "batch_lag1_8": 0.12244895285556028,
        "half_shift": 86.76064528008897
      }
    },
    {
      "index": 5,
      "common": {
        "q": -1622.5058101261116,
        "blocks": 32,
        "left": -1647.169137297959,
        "right": -1597.8424829542637,
        "batch_se_4": 89.9090569962154,
        "batch_lag1_4": -0.38707660117725745,
        "batch_se_8": 44.641523428885336,
        "batch_lag1_8": -0.38184638532473614,
        "half_shift": -77.94713121728796
      },
      "full": {
        "q": -1666.3731143805824,
        "blocks": 320,
        "left": -1669.560708315718,
        "right": -1663.1855204454464,
        "batch_se_4": 28.40352957762972,
        "batch_lag1_4": 0.04720240081561703,
        "batch_se_8": 26.38322684254341,
        "batch_lag1_8": 0.32517091383499586,
        "half_shift": -27.287122777504464
      }
    },
    {
      "index": 6,
      "common": {
        "q": -1641.3294081709955,
        "blocks": 32,
        "left": -1660.3000822333422,
        "right": -1622.358734108649,
        "batch_se_4": 91.70205708300006,
        "batch_lag1_4": -0.3417779238195414,
        "batch_se_8": 38.82195867912298,
        "batch_lag1_8": -0.7610181874936822,
        "half_shift": 63.05712018641157
      },
      "full": {
        "q": -1625.6553399671589,
        "blocks": 320,
        "left": -1627.8872599338224,
        "right": -1623.423420000496,
        "batch_se_4": 24.201739963850198,
        "batch_lag1_4": 0.06052607397356297,
        "batch_se_8": 24.70283858927132,
        "batch_lag1_8": -0.07889762650870812,
        "half_shift": -23.469100703498952
      }
    },
    {
      "index": 7,
      "common": {
        "q": -1809.5592490564986,
        "blocks": 32,
        "left": -1801.0600115963045,
        "right": -1818.0584865166925,
        "batch_se_4": 92.4631043716192,
        "batch_lag1_4": -0.6366015588027746,
        "batch_se_8": 31.413853606505562,
        "batch_lag1_8": -0.5032535751640654,
        "half_shift": 2.70053723122237
      },
      "full": {
        "q": -1683.7014217541496,
        "blocks": 320,
        "left": -1684.846930507593,
        "right": -1682.5559130007066,
        "batch_se_4": 28.73030213104133,
        "batch_lag1_4": -0.13957889387514177,
        "batch_se_8": 25.80608743602314,
        "batch_lag1_8": 0.007364797967912563,
        "half_shift": 23.605017778660113
      }
    },
    {
      "index": 8,
      "common": {
        "q": -1609.7309564016477,
        "blocks": 32,
        "left": -1596.8385534959093,
        "right": -1622.6233593073862,
        "batch_se_4": 127.91768895959832,
        "batch_lag1_4": 0.009344899406862717,
        "batch_se_8": 113.199129569135,
        "batch_lag1_8": 0.9571156471816439,
        "half_shift": -245.15540871752592
      },
      "full": {
        "q": -1648.084173604082,
        "blocks": 320,
        "left": -1647.4661578791856,
        "right": -1648.7021893289784,
        "batch_se_4": 29.67970431610502,
        "batch_lag1_4": -0.014058687431110556,
        "batch_se_8": 31.153208997763322,
        "batch_lag1_8": -0.21243424623953555,
        "half_shift": -79.6571053077314
      }
    },
    {
      "index": 9,
      "common": {
        "q": -1624.102077024123,
        "blocks": 32,
        "left": -1644.2079628280694,
        "right": -1603.9961912201768,
        "batch_se_4": 48.35698199024543,
        "batch_lag1_4": -0.4466877516842255,
        "batch_se_8": 35.33193887470025,
        "batch_lag1_8": -0.39819126978965796,
        "half_shift": -59.065198938366166
      },
      "full": {
        "q": -1702.6326562281897,
        "blocks": 320,
        "left": -1702.785337907732,
        "right": -1702.4799745486482,
        "batch_se_4": 24.57551141104412,
        "batch_lag1_4": 0.09419581062006877,
        "batch_se_8": 26.090158608493965,
        "batch_lag1_8": -0.07579471630383718,
        "half_shift": 3.742376173832554
      }
    },
    {
      "index": 10,
      "common": {
        "q": -1581.768215732407,
        "blocks": 32,
        "left": -1583.7580015225792,
        "right": -1579.778429942235,
        "batch_se_4": 42.331262557061,
        "batch_lag1_4": 0.2782749694274738,
        "batch_se_8": 53.190237100643216,
        "batch_lag1_8": 0.5015360470695799,
        "half_shift": -160.67239372991276
      },
      "full": {
        "q": -1595.3021899640676,
        "blocks": 160,
        "left": -1597.5026701332395,
        "right": -1593.101709794896,
        "batch_se_4": 33.16773666847576,
        "batch_lag1_4": -0.10978425882058096,
        "batch_se_8": 26.703341966960156,
        "batch_lag1_8": 0.10777425647905868,
        "half_shift": 60.62379988729367
      }
    },
    {
      "index": 11,
      "common": {
        "q": -1573.9107284391878,
        "blocks": 32,
        "left": -1574.1151866274756,
        "right": -1573.7062702509,
        "batch_se_4": 59.79841901179013,
        "batch_lag1_4": -0.43054110533884543,
        "batch_se_8": 35.5984521804358,
        "batch_lag1_8": -0.9814017376433545,
        "half_shift": -40.62667332894716
      },
      "full": {
        "q": -1599.1131713032205,
        "blocks": 160,
        "left": -1601.4844525577823,
        "right": -1596.7418900486587,
        "batch_se_4": 26.565432107074237,
        "batch_lag1_4": 0.15796978504163595,
        "batch_se_8": 30.339153817025878,
        "batch_lag1_8": -0.04519434034171658,
        "half_shift": 71.42034197423595
      }
    },
    {
      "index": 12,
      "common": {
        "q": -1615.4579534660174,
        "blocks": 32,
        "left": -1613.6132772075757,
        "right": -1617.3026297244587,
        "batch_se_4": 30.474671492364436,
        "batch_lag1_4": 0.5954453714390148,
        "batch_se_8": 39.70898419472637,
        "batch_lag1_8": 0.351374625316736,
        "half_shift": -133.49187071834058
      },
      "full": {
        "q": -1608.3381905817064,
        "blocks": 160,
        "left": -1605.619157386554,
        "right": -1611.0572237768588,
        "batch_se_4": 24.546000167970035,
        "batch_lag1_4": 0.030193947569124274,
        "batch_se_8": 22.35650095011221,
        "batch_lag1_8": 0.0373645775747328,
        "half_shift": -78.95983935719664
      }
    },
    {
      "index": 13,
      "common": {
        "q": -1682.4703340928045,
        "blocks": 32,
        "left": -1701.7148012702114,
        "right": -1663.225866915397,
        "batch_se_4": 76.21783273137864,
        "batch_lag1_4": 0.07116148139278017,
        "batch_se_8": 94.32413923361706,
        "batch_lag1_8": -0.5159599868603884,
        "half_shift": -189.51520299547997
      },
      "full": {
        "q": -1629.7228140475158,
        "blocks": 160,
        "left": -1629.8527240317176,
        "right": -1629.5929040633139,
        "batch_se_4": 29.86812301412846,
        "batch_lag1_4": 0.18492410635349207,
        "batch_se_8": 30.765554346880965,
        "batch_lag1_8": -0.10074519740550925,
        "half_shift": 71.78284799447988
      }
    },
    {
      "index": 14,
      "common": {
        "q": -1581.1605837004004,
        "blocks": 32,
        "left": -1577.501481638004,
        "right": -1584.819685762797,
        "batch_se_4": 47.110531992580775,
        "batch_lag1_4": -0.013573574644347362,
        "batch_se_8": 42.37309098994718,
        "batch_lag1_8": -0.5481422372185009,
        "half_shift": -63.896577967232815
      },
      "full": {
        "q": -1590.3791542607864,
        "blocks": 160,
        "left": -1590.4219514636955,
        "right": -1590.3363570578776,
        "batch_se_4": 26.534750409413057,
        "batch_lag1_4": -0.2132955933515246,
        "batch_se_8": 22.348004649444288,
        "batch_lag1_8": -0.037810405807058974,
        "half_shift": -5.585942323714562
      }
    },
    {
      "index": 15,
      "common": {
        "q": -1682.3993587705781,
        "blocks": 32,
        "left": -1686.5893762177245,
        "right": -1678.209341323432,
        "batch_se_4": 77.96498169601414,
        "batch_lag1_4": 0.14581726476742923,
        "batch_se_8": 102.36398941313463,
        "batch_lag1_8": 0.07582869091088566,
        "half_shift": 339.3764295897445
      },
      "full": {
        "q": -1604.3847429843547,
        "blocks": 160,
        "left": -1605.9827735970007,
        "right": -1602.786712371709,
        "batch_se_4": 26.41670750540225,
        "batch_lag1_4": 0.21523061121062745,
        "batch_se_8": 30.69108566039807,
        "batch_lag1_8": -0.004245432851126363,
        "half_shift": 35.89220359220258
      }
    },
    {
      "index": 16,
      "common": {
        "q": -1515.6551038437628,
        "blocks": 32,
        "left": -1502.450682382762,
        "right": -1528.8595253047638,
        "batch_se_4": 82.92845653266954,
        "batch_lag1_4": -0.30507356292648535,
        "batch_se_8": 85.82407291821488,
        "batch_lag1_8": -0.8976285959566106,
        "half_shift": -71.45231451383074
      },
      "full": {
        "q": -1583.8086026834076,
        "blocks": 160,
        "left": -1583.1440874758468,
        "right": -1584.4731178909683,
        "batch_se_4": 27.49988292876238,
        "batch_lag1_4": -0.07262996588640454,
        "batch_se_8": 30.209095035582287,
        "batch_lag1_8": -0.3389309874617861,
        "half_shift": 5.291970724112616
      }
    },
    {
      "index": 17,
      "common": {
        "q": -1580.9374162775584,
        "blocks": 32,
        "left": -1582.7020115744253,
        "right": -1579.172820980692,
        "batch_se_4": 90.14240209830379,
        "batch_lag1_4": 0.22693264114639322,
        "batch_se_8": 119.41727342734342,
        "batch_lag1_8": -0.7813113098483728,
        "half_shift": -73.21371041174234
      },
      "full": {
        "q": -1573.93777427395,
        "blocks": 160,
        "left": -1573.4683314601946,
        "right": -1574.4072170877055,
        "batch_se_4": 28.627297668363514,
        "batch_lag1_4": 0.11606187573783282,
        "batch_se_8": 30.333970573318698,
        "batch_lag1_8": -0.1285158813953556,
        "half_shift": -57.7955911883314
      }
    },
    {
      "index": 18,
      "common": {
        "q": -1643.0238716638019,
        "blocks": 32,
        "left": -1651.9725381428116,
        "right": -1634.0752051847926,
        "batch_se_4": 84.73434722326382,
        "batch_lag1_4": -0.09814307200485411,
        "batch_se_8": 84.7136735440625,
        "batch_lag1_8": 0.9934257797582146,
        "half_shift": 250.71148764111672
      },
      "full": {
        "q": -1647.5454702082777,
        "blocks": 160,
        "left": -1646.6814750227436,
        "right": -1648.4094653938118,
        "batch_se_4": 31.08754236020874,
        "batch_lag1_4": -0.4138268762350295,
        "batch_se_8": 26.801443564489976,
        "batch_lag1_8": -0.1780639341424405,
        "half_shift": -32.04313722895972
      }
    },
    {
      "index": 19,
      "common": {
        "q": -1622.5431319908544,
        "blocks": 32,
        "left": -1625.1183746436952,
        "right": -1619.9678893380137,
        "batch_se_4": 85.80542423299461,
        "batch_lag1_4": -0.08208530050388475,
        "batch_se_8": 80.17206230446365,
        "batch_lag1_8": -0.5126028007671043,
        "half_shift": -100.13727864725229
      },
      "full": {
        "q": -1615.8280847911712,
        "blocks": 160,
        "left": -1612.6418439935103,
        "right": -1619.0143255888318,
        "batch_se_4": 31.1711545869274,
        "batch_lag1_4": -0.11824543159397075,
        "batch_se_8": 29.02906538150295,
        "batch_lag1_8": -0.3208577757880554,
        "half_shift": -34.870615643142855
      }
    },
    {
      "index": 20,
      "common": {
        "q": -1532.5300715471274,
        "blocks": 32,
        "left": -1541.5554373407215,
        "right": -1523.504705753533,
        "batch_se_4": 76.9322044939244,
        "batch_lag1_4": -0.012840824435239574,
        "batch_se_8": 67.13811121496079,
        "batch_lag1_8": 0.9777405067312693,
        "half_shift": -198.9838316518883
      },
      "full": {
        "q": -1547.6786201418897,
        "blocks": 160,
        "left": -1544.3717465923783,
        "right": -1550.985493691401,
        "batch_se_4": 38.67566583777281,
        "batch_lag1_4": 0.007966530606429522,
        "batch_se_8": 35.17325555581836,
        "batch_lag1_8": -0.21946642560616567,
        "half_shift": -119.76271877598901
      }
    },
    {
      "index": 21,
      "common": {
        "q": -1469.2240523496685,
        "blocks": 32,
        "left": -1467.3697872915502,
        "right": -1471.078317407787,
        "batch_se_4": 23.19748050580873,
        "batch_lag1_4": 0.026897144443871618,
        "batch_se_8": 23.66626271548065,
        "batch_lag1_8": 0.5305457631749976,
        "half_shift": 69.76550325322773
      },
      "full": {
        "q": -1588.9653904884055,
        "blocks": 160,
        "left": -1589.11653258216,
        "right": -1588.8142483946508,
        "batch_se_4": 24.320223282194238,
        "batch_lag1_4": 0.08929091346161198,
        "batch_se_8": 24.63001158354123,
        "batch_lag1_8": -0.07207271524456019,
        "half_shift": -48.180903735019456
      }
    },
    {
      "index": 22,
      "common": {
        "q": -1711.995470659107,
        "blocks": 32,
        "left": -1692.0778822848383,
        "right": -1731.9130590333752,
        "batch_se_4": 57.13581100799753,
        "batch_lag1_4": -0.201062795580208,
        "batch_se_8": 48.013229405325255,
        "batch_lag1_8": 0.02109309555320132,
        "half_shift": 157.05151643525778
      },
      "full": {
        "q": -1666.406879969436,
        "blocks": 160,
        "left": -1664.7268426743212,
        "right": -1668.08691726455,
        "batch_se_4": 28.820331650924867,
        "batch_lag1_4": -0.11245348565031534,
        "batch_se_8": 23.10361717732486,
        "batch_lag1_8": 0.26491191538370246,
        "half_shift": 9.359993593864601
      }
    },
    {
      "index": 23,
      "common": {
        "q": -1696.274575046396,
        "blocks": 32,
        "left": -1696.015281217748,
        "right": -1696.5338688750437,
        "batch_se_4": 36.96233772121592,
        "batch_lag1_4": -0.03314011384270163,
        "batch_se_8": 35.05395280688214,
        "batch_lag1_8": -0.9114622397608434,
        "half_shift": 58.736665898315096
      },
      "full": {
        "q": -1668.1615762560346,
        "blocks": 160,
        "left": -1668.8645441853514,
        "right": -1667.4586083267181,
        "batch_se_4": 29.333873582162564,
        "batch_lag1_4": -0.43147807059776105,
        "batch_se_8": 25.368665160888224,
        "batch_lag1_8": -0.5601000333190614,
        "half_shift": 18.699952368597224
      }
    },
    {
      "index": 24,
      "common": {
        "q": -1650.3793812553185,
        "blocks": 32,
        "left": -1634.1225336875505,
        "right": -1666.6362288230862,
        "batch_se_4": 49.9683669130825,
        "batch_lag1_4": -0.13489737925714174,
        "batch_se_8": 29.95422255591825,
        "batch_lag1_8": 0.8985989122563053,
        "half_shift": -99.31052165075766
      },
      "full": {
        "q": -1578.418486180779,
        "blocks": 160,
        "left": -1578.6129874357655,
        "right": -1578.223984925792,
        "batch_se_4": 27.916748224315324,
        "batch_lag1_4": -0.3389210440985491,
        "batch_se_8": 19.034195775939104,
        "batch_lag1_8": 0.07475855813824821,
        "half_shift": -12.484555611432143
      }
    },
    {
      "index": 25,
      "common": {
        "q": -1562.498188689568,
        "blocks": 32,
        "left": -1571.055224960666,
        "right": -1553.9411524184698,
        "batch_se_4": 59.070792184478094,
        "batch_lag1_4": 0.0881353684604294,
        "batch_se_8": 79.18005801055608,
        "batch_lag1_8": -0.35878792246205315,
        "half_shift": 189.3917399745642
      },
      "full": {
        "q": -1548.5030013200346,
        "blocks": 160,
        "left": -1548.9174209764774,
        "right": -1548.0885816635923,
        "batch_se_4": 24.831990144907753,
        "batch_lag1_4": -0.17245026940090125,
        "batch_se_8": 20.19911712226732,
        "batch_lag1_8": 0.056446825423382856,
        "half_shift": 70.44674480280332
      }
    },
    {
      "index": 26,
      "common": {
        "q": -1717.811976147103,
        "blocks": 32,
        "left": -1714.501076898762,
        "right": -1721.1228753954442,
        "batch_se_4": 96.16570772455543,
        "batch_lag1_4": -0.22398328726493577,
        "batch_se_8": 118.77302560633353,
        "batch_lag1_8": -0.4337670080153655,
        "half_shift": -234.81076165319905
      },
      "full": {
        "q": -1599.0621098793622,
        "blocks": 160,
        "left": -1601.1050732462359,
        "right": -1597.019146512488,
        "batch_se_4": 32.41061842127862,
        "batch_lag1_4": -0.045686474124499006,
        "batch_se_8": 33.172542667407875,
        "batch_lag1_8": -0.0046930253343545215,
        "half_shift": -11.4361353135007
      }
    },
    {
      "index": 27,
      "common": {
        "q": -1644.5486429139014,
        "blocks": 32,
        "left": -1641.0640154474186,
        "right": -1648.0332703803845,
        "batch_se_4": 67.60097641308256,
        "batch_lag1_4": -0.18462889991088446,
        "batch_se_8": 72.59906245125036,
        "batch_lag1_8": -0.33332836556802126,
        "half_shift": 118.05347453216518
      },
      "full": {
        "q": -1590.4454749369684,
        "blocks": 160,
        "left": -1589.6093529365905,
        "right": -1591.2815969373462,
        "batch_se_4": 29.411805673155783,
        "batch_lag1_4": -0.015156380655497813,
        "batch_se_8": 29.707597824930485,
        "batch_lag1_8": -0.020833971983467585,
        "half_shift": 2.3714776568390334
      }
    },
    {
      "index": 28,
      "common": {
        "q": -1500.4106823735458,
        "blocks": 32,
        "left": -1509.2533968284147,
        "right": -1491.5679679186767,
        "batch_se_4": 55.74392259787038,
        "batch_lag1_4": -0.2643724554066038,
        "batch_se_8": 16.1730884442701,
        "batch_lag1_8": 0.2086050042177054,
        "half_shift": 46.38775158282215
      },
      "full": {
        "q": -1558.4318591441847,
        "blocks": 160,
        "left": -1559.3211298944361,
        "right": -1557.5425883939326,
        "batch_se_4": 32.63853706545978,
        "batch_lag1_4": -0.02764211498467189,
        "batch_se_8": 31.871673326590646,
        "batch_lag1_8": 0.032062606971965564,
        "half_shift": -60.23197222352337
      }
    },
    {
      "index": 29,
      "common": {
        "q": -1541.4678514095835,
        "blocks": 32,
        "left": -1545.9736297154423,
        "right": -1536.9620731037253,
        "batch_se_4": 78.70600069836287,
        "batch_lag1_4": 0.015337799729989915,
        "batch_se_8": 102.74027761339825,
        "batch_lag1_8": -0.7852439363463715,
        "half_shift": 113.6070034160241
      },
      "full": {
        "q": -1587.772413775144,
        "blocks": 160,
        "left": -1586.7493570872414,
        "right": -1588.7954704630467,
        "batch_se_4": 28.11918000072374,
        "batch_lag1_4": 0.05333022906726523,
        "batch_se_8": 29.1146723580546,
        "batch_lag1_8": -0.1786646613301387,
        "half_shift": -26.06013076983595
      }
    },
    {
      "index": 30,
      "common": {
        "q": -1603.0806205142849,
        "blocks": 32,
        "left": -1613.1214034182408,
        "right": -1593.039837610329,
        "batch_se_4": 70.62362963896915,
        "batch_lag1_4": -0.6044401433527267,
        "batch_se_8": 54.06387312550162,
        "batch_lag1_8": -0.8267746910723711,
        "half_shift": 9.8974365840877
      },
      "full": {
        "q": -1578.535358965505,
        "blocks": 160,
        "left": -1578.5758552088096,
        "right": -1578.4948627222007,
        "batch_se_4": 28.845816902778612,
        "batch_lag1_4": -0.2652157139452581,
        "batch_se_8": 23.505290448722363,
        "batch_lag1_8": -0.3551860224659038,
        "half_shift": 45.56009665910824
      }
    },
    {
      "index": 31,
      "common": {
        "q": -1630.8615159478672,
        "blocks": 32,
        "left": -1621.8247073789785,
        "right": -1639.898324516756,
        "batch_se_4": 63.45260623484011,
        "batch_lag1_4": -0.1398227355585934,
        "batch_se_8": 75.2379156111701,
        "batch_lag1_8": -0.8780068200161353,
        "half_shift": -87.28876641515399
      },
      "full": {
        "q": -1567.626483099181,
        "blocks": 160,
        "left": -1567.2909755282246,
        "right": -1567.961990670137,
        "batch_se_4": 24.637287929071423,
        "batch_lag1_4": -0.1150350647437807,
        "batch_se_8": 24.615385685263952,
        "batch_lag1_8": -0.336276700616571,
        "half_shift": 7.117349984474231
      }
    },
    {
      "index": 32,
      "common": {
        "q": -1433.1331065748427,
        "blocks": 32,
        "left": -1443.5048836447397,
        "right": -1422.7613295049457,
        "batch_se_4": 62.432172740349856,
        "batch_lag1_4": 0.056860588956547636,
        "batch_se_8": 82.44301023653519,
        "batch_lag1_8": -0.9992110009269143,
        "half_shift": -48.36268678774809
      },
      "full": {
        "q": -1601.4094701946822,
        "blocks": 160,
        "left": -1602.4841878474176,
        "right": -1600.3347525419467,
        "batch_se_4": 32.239683088724625,
        "batch_lag1_4": 0.022060926901790175,
        "batch_se_8": 31.12095858984067,
        "batch_lag1_8": 0.2643458046373763,
        "half_shift": -132.2178992065776
      }
    },
    {
      "index": 33,
      "common": {
        "q": -1649.1462196086088,
        "blocks": 32,
        "left": -1655.288183931029,
        "right": -1643.004255286189,
        "batch_se_4": 70.6123998140807,
        "batch_lag1_4": -0.4231981005579166,
        "batch_se_8": 75.27963115798626,
        "batch_lag1_8": -0.2299687216646491,
        "half_shift": 133.68949172096245
      },
      "full": {
        "q": -1636.473266647538,
        "blocks": 160,
        "left": -1637.2483325453538,
        "right": -1635.698200749722,
        "batch_se_4": 29.42205518456076,
        "batch_lag1_4": -0.2492630816583843,
        "batch_se_8": 24.91745433310227,
        "batch_lag1_8": -0.3260853332871821,
        "half_shift": 32.18838792585325
      }
    },
    {
      "index": 34,
      "common": {
        "q": -1612.2921673985118,
        "blocks": 32,
        "left": -1611.518288605585,
        "right": -1613.0660461914383,
        "batch_se_4": 68.72088112127423,
        "batch_lag1_4": -0.4441379448582816,
        "batch_se_8": 22.053765708540535,
        "batch_lag1_8": -0.23479802716392295,
        "half_shift": -42.96584578006173
      },
      "full": {
        "q": -1603.165214862244,
        "blocks": 160,
        "left": -1605.7043883374165,
        "right": -1600.6260413870714,
        "batch_se_4": 25.586960948729278,
        "batch_lag1_4": 0.17190407598636953,
        "batch_se_8": 28.161439763821182,
        "batch_lag1_8": 0.1918442234439158,
        "half_shift": 83.89145715931454
      }
    },
    {
      "index": 35,
      "common": {
        "q": -1607.7473088281818,
        "blocks": 32,
        "left": -1600.3168183868524,
        "right": -1615.1777992695108,
        "batch_se_4": 36.20339946945,
        "batch_lag1_4": 0.017619956131829827,
        "batch_se_8": 40.5082962525137,
        "batch_lag1_8": -0.5930769422335171,
        "half_shift": 48.24271540658583
      },
      "full": {
        "q": -1597.2976747646458,
        "blocks": 160,
        "left": -1594.5211269979093,
        "right": -1600.074222531382,
        "batch_se_4": 21.731333111223556,
        "batch_lag1_4": 0.13102568337368914,
        "batch_se_8": 27.557988192967816,
        "batch_lag1_8": -0.25359340720251966,
        "half_shift": 20.861672801343957
      }
    },
    {
      "index": 36,
      "common": {
        "q": -1641.9600590211112,
        "blocks": 32,
        "left": -1638.3398249057295,
        "right": -1645.5802931364922,
        "batch_se_4": 53.71600638148485,
        "batch_lag1_4": -0.5678784446408179,
        "batch_se_8": 46.42605258027226,
        "batch_lag1_8": -0.8595445303518343,
        "half_shift": 56.75416147468923
      },
      "full": {
        "q": -1592.599508243405,
        "blocks": 160,
        "left": -1590.8573415293456,
        "right": -1594.3416749574637,
        "batch_se_4": 30.533317102157927,
        "batch_lag1_4": -0.3089942042197024,
        "batch_se_8": 24.72242501576955,
        "batch_lag1_8": -0.025654571132256773,
        "half_shift": 0.20406531340699985
      }
    },
    {
      "index": 37,
      "common": {
        "q": -1506.020990098229,
        "blocks": 32,
        "left": -1506.501896201505,
        "right": -1505.5400839949534,
        "batch_se_4": 66.41768651966832,
        "batch_lag1_4": -0.3302412339887002,
        "batch_se_8": 58.82579056633185,
        "batch_lag1_8": -0.4451804734731963,
        "half_shift": -53.73179436028613
      },
      "full": {
        "q": -1564.0709613067936,
        "blocks": 160,
        "left": -1565.0794973286897,
        "right": -1563.0624252848977,
        "batch_se_4": 31.089902519952187,
        "batch_lag1_4": -0.1486683596615808,
        "batch_se_8": 33.13657941049539,
        "batch_lag1_8": -0.20303863843968153,
        "half_shift": 9.518123118005633
      }
    },
    {
      "index": 38,
      "common": {
        "q": -1597.9429164815174,
        "blocks": 32,
        "left": -1613.2775893166881,
        "right": -1582.6082436463469,
        "batch_se_4": 80.11075648190143,
        "batch_lag1_4": -0.5168059170721165,
        "batch_se_8": 55.186244322956476,
        "batch_lag1_8": -0.4428535349924321,
        "half_shift": 63.937672730564145
      },
      "full": {
        "q": -1583.2129463228832,
        "blocks": 160,
        "left": -1584.623774464204,
        "right": -1581.8021181815625,
        "batch_se_4": 28.3247042940931,
        "batch_lag1_4": -0.2611882366039118,
        "batch_se_8": 20.895194547341365,
        "batch_lag1_8": -0.048159208742837085,
        "half_shift": 40.70813785730161
      }
    },
    {
      "index": 39,
      "common": {
        "q": -1561.5813059885359,
        "blocks": 32,
        "left": -1575.4402008300804,
        "right": -1547.7224111469914,
        "batch_se_4": 70.78286319904866,
        "batch_lag1_4": -0.17307293740480473,
        "batch_se_8": 71.79901770790323,
        "batch_lag1_8": -0.11140526962702563,
        "half_shift": 224.32117449264229
      },
      "full": {
        "q": -1571.0333873580628,
        "blocks": 160,
        "left": -1572.061372327334,
        "right": -1570.0054023887915,
        "batch_se_4": 32.41397286089495,
        "batch_lag1_4": -0.2288561912189165,
        "batch_se_8": 27.701069046160647,
        "batch_lag1_8": -0.07867428753531096,
        "half_shift": 44.86227894486433
      }
    },
    {
      "index": 40,
      "common": {
        "q": -1569.9791960695572,
        "blocks": 32,
        "left": -1577.0060451990353,
        "right": -1562.9523469400792,
        "batch_se_4": 44.46361950288041,
        "batch_lag1_4": -0.09435075305560137,
        "batch_se_8": 33.13903656028599,
        "batch_lag1_8": -0.49249932046509765,
        "half_shift": 16.741795617187563
      },
      "full": {
        "q": -1580.9057503913841,
        "blocks": 80,
        "left": -1581.1996509777582,
        "right": -1580.6118498050103,
        "batch_se_4": 24.903219072752048,
        "batch_lag1_4": 0.18743594544181014,
        "batch_se_8": 25.80723135735692,
        "batch_lag1_8": -0.00645387494899176,
        "half_shift": -26.600561759578113
      }
    },
    {
      "index": 41,
      "common": {
        "q": -1581.81552698497,
        "blocks": 32,
        "left": -1590.4609446437707,
        "right": -1573.170109326169,
        "batch_se_4": 70.36324020251837,
        "batch_lag1_4": -0.33744412583569655,
        "batch_se_8": 23.50178043790636,
        "batch_lag1_8": -0.9953245056229538,
        "half_shift": 12.773297273274693
      },
      "full": {
        "q": -1568.6620259933502,
        "blocks": 80,
        "left": -1569.1465931103307,
        "right": -1568.1774588763692,
        "batch_se_4": 39.58796628781472,
        "batch_lag1_4": -0.21210610146957123,
        "batch_se_8": 30.669751208687774,
        "batch_lag1_8": -0.49557892419004973,
        "half_shift": -4.309183558633322
      }
    },
    {
      "index": 42,
      "common": {
        "q": -1553.4938782267172,
        "blocks": 32,
        "left": -1549.756154826549,
        "right": -1557.2316016268855,
        "batch_se_4": 17.185888121431663,
        "batch_lag1_4": -0.7052647138479203,
        "batch_se_8": 8.07038216489034,
        "batch_lag1_8": -0.7083842173250039,
        "half_shift": -9.102672443132633
      },
      "full": {
        "q": -1556.90306109144,
        "blocks": 80,
        "left": -1556.1416483322878,
        "right": -1557.6644738505918,
        "batch_se_4": 17.89560799310644,
        "batch_lag1_4": -0.08242941257061315,
        "batch_se_8": 15.947700237415733,
        "batch_lag1_8": 0.30327387681019113,
        "half_shift": -49.471296860163875
      }
    },
    {
      "index": 43,
      "common": {
        "q": -1604.305420927537,
        "blocks": 32,
        "left": -1601.0810673507658,
        "right": -1607.529774504308,
        "batch_se_4": 55.94247891973049,
        "batch_lag1_4": 0.12164272931506286,
        "batch_se_8": 50.626135635870725,
        "batch_lag1_8": -0.5955273848939379,
        "half_shift": -111.16931680521884
      },
      "full": {
        "q": -1592.2390576808314,
        "blocks": 80,
        "left": -1592.720248185724,
        "right": -1591.7578671759384,
        "batch_se_4": 32.29773978322984,
        "batch_lag1_4": 0.06928998940659965,
        "batch_se_8": 34.33138049925368,
        "batch_lag1_8": -0.2575918949876723,
        "half_shift": 12.114371426501066
      }
    },
    {
      "index": 44,
      "common": {
        "q": -1631.779339726692,
        "blocks": 32,
        "left": -1639.216461530698,
        "right": -1624.342217922686,
        "batch_se_4": 23.767843785444715,
        "batch_lag1_4": 0.30915382298188837,
        "batch_se_8": 28.29225192515477,
        "batch_lag1_8": -0.030754698047796795,
        "half_shift": -56.478793449186924
      },
      "full": {
        "q": -1586.9149601516087,
        "blocks": 80,
        "left": -1585.0816769049188,
        "right": -1588.7482433982987,
        "batch_se_4": 27.961520314900294,
        "batch_lag1_4": -0.07614476022805573,
        "batch_se_8": 31.47918692513416,
        "batch_lag1_8": -0.4890807020655854,
        "half_shift": 95.13409722120377
      }
    },
    {
      "index": 45,
      "common": {
        "q": -1553.4699140596722,
        "blocks": 32,
        "left": -1553.3921364606056,
        "right": -1553.5476916587386,
        "batch_se_4": 30.53718324878635,
        "batch_lag1_4": 0.11502007393548529,
        "batch_se_8": 31.827832818002374,
        "batch_lag1_8": -0.762074866636158,
        "half_shift": -38.93887409898571
      },
      "full": {
        "q": -1547.4851329782978,
        "blocks": 80,
        "left": -1551.3336799389047,
        "right": -1543.6365860176916,
        "batch_se_4": 30.017071307939585,
        "batch_lag1_4": 0.1802976261468133,
        "batch_se_8": 35.97078091124349,
        "batch_lag1_8": -0.171725935149014,
        "half_shift": 3.090276058866948
      }
    },
    {
      "index": 46,
      "common": {
        "q": -1558.2729454506457,
        "blocks": 32,
        "left": -1564.049511656871,
        "right": -1552.4963792444205,
        "batch_se_4": 57.106733493042846,
        "batch_lag1_4": 0.03140273572186785,
        "batch_se_8": 76.8048880177252,
        "batch_lag1_8": -0.9962980362974853,
        "half_shift": -13.136910555351733
      },
      "full": {
        "q": -1541.9817842879936,
        "blocks": 80,
        "left": -1542.521307166088,
        "right": -1541.4422614098992,
        "batch_se_4": 27.973809089873537,
        "batch_lag1_4": 0.10146081170951657,
        "batch_se_8": 32.975816123116054,
        "batch_lag1_8": -0.3025516146337427,
        "half_shift": 56.52279314750285
      }
    },
    {
      "index": 47,
      "common": {
        "q": -1573.9100172337876,
        "blocks": 32,
        "left": -1561.0054359221526,
        "right": -1586.8145985454223,
        "batch_se_4": 48.208573970564295,
        "batch_lag1_4": -0.05698540594369041,
        "batch_se_8": 50.29181499745464,
        "batch_lag1_8": -0.3949714083234519,
        "half_shift": -83.29974579430245
      },
      "full": {
        "q": -1547.131313692416,
        "blocks": 80,
        "left": -1548.585902595668,
        "right": -1545.6767247891637,
        "batch_se_4": 33.2845601241998,
        "batch_lag1_4": -0.2181884792602099,
        "batch_se_8": 34.95955156889379,
        "batch_lag1_8": -0.2067394444358957,
        "half_shift": 13.057539245160342
      }
    },
    {
      "index": 48,
      "common": {
        "q": -1563.9207534141399,
        "blocks": 32,
        "left": -1558.2166196412934,
        "right": -1569.6248871869866,
        "batch_se_4": 53.290524255309975,
        "batch_lag1_4": -0.7093216010001844,
        "batch_se_8": 36.13243264689536,
        "batch_lag1_8": -0.42039375654399824,
        "half_shift": -42.182293790790254
      },
      "full": {
        "q": -1538.0441323727243,
        "blocks": 80,
        "left": -1537.2604192938124,
        "right": -1538.8278454516362,
        "batch_se_4": 29.176035188292825,
        "batch_lag1_4": -0.6426304519025461,
        "batch_se_8": 19.98608300746311,
        "batch_lag1_8": 0.18976174675645255,
        "half_shift": 50.533455969560464
      }
    },
    {
      "index": 49,
      "common": {
        "q": -1511.7554854104387,
        "blocks": 32,
        "left": -1511.8653979772616,
        "right": -1511.6455728436158,
        "batch_se_4": 33.36452049783607,
        "batch_lag1_4": 0.35330636727981735,
        "batch_se_8": 41.08561184203591,
        "batch_lag1_8": -0.5203598842648989,
        "half_shift": -4.508733364202271
      },
      "full": {
        "q": -1545.0158237874336,
        "blocks": 80,
        "left": -1542.1462146537967,
        "right": -1547.885432921071,
        "batch_se_4": 23.008588468289922,
        "batch_lag1_4": 0.3468573972950457,
        "batch_se_8": 30.736611534079515,
        "batch_lag1_8": -0.2163547348105205,
        "half_shift": -71.85419142518185
      }
    },
    {
      "index": 50,
      "common": {
        "q": -1561.1430414448828,
        "blocks": 32,
        "left": -1560.609550228178,
        "right": -1561.6765326615873,
        "batch_se_4": 43.72160691183819,
        "batch_lag1_4": -0.37289875286178087,
        "batch_se_8": 45.41860853442615,
        "batch_lag1_8": 0.9501910807351404,
        "half_shift": -131.06613862372
      },
      "full": {
        "q": -1579.9900086056437,
        "blocks": 80,
        "left": -1578.4913646101159,
        "right": -1581.488652601172,
        "batch_se_4": 23.998532936331113,
        "batch_lag1_4": -0.159302002715024,
        "batch_se_8": 25.040347352132322,
        "batch_lag1_8": -0.013567823891197586,
        "half_shift": -35.89587782078365
      }
    },
    {
      "index": 51,
      "common": {
        "q": -1538.6166066223504,
        "blocks": 32,
        "left": -1542.6601571037172,
        "right": -1534.5730561409832,
        "batch_se_4": 47.69624847223584,
        "batch_lag1_4": -0.6719901849194887,
        "batch_se_8": 30.456687230654907,
        "batch_lag1_8": -0.8408082431723559,
        "half_shift": -34.565391775737
      },
      "full": {
        "q": -1573.586898798507,
        "blocks": 80,
        "left": -1573.8898382866848,
        "right": -1573.2839593103295,
        "batch_se_4": 39.98738524352988,
        "batch_lag1_4": -0.20545662279687255,
        "batch_se_8": 32.541655378759245,
        "batch_lag1_8": -0.028796634435432428,
        "half_shift": -5.150231864211719
      }
    },
    {
      "index": 52,
      "common": {
        "q": -1576.165888358756,
        "blocks": 32,
        "left": -1568.1914835078107,
        "right": -1584.1402932097014,
        "batch_se_4": 33.68684806045033,
        "batch_lag1_4": 0.19954167464654424,
        "batch_se_8": 36.73654807410928,
        "batch_lag1_8": -0.8775560525444398,
        "half_shift": -51.655766516428685
      },
      "full": {
        "q": -1576.7621975433851,
        "blocks": 80,
        "left": -1577.90370051961,
        "right": -1575.6206945671597,
        "batch_se_4": 23.77558395103376,
        "batch_lag1_4": -0.23258193223998483,
        "batch_se_8": 16.78971406820564,
        "batch_lag1_8": -0.5490396911268514,
        "half_shift": -11.881983834204675
      }
    },
    {
      "index": 53,
      "common": {
        "q": -1559.5440495836647,
        "blocks": 32,
        "left": -1540.7048651911175,
        "right": -1578.383233976212,
        "batch_se_4": 30.72534138363102,
        "batch_lag1_4": 0.31810755532406476,
        "batch_se_8": 42.471137582572545,
        "batch_lag1_8": -0.39933848004204076,
        "half_shift": -113.66419006589877
      },
      "full": {
        "q": -1592.5288294889192,
        "blocks": 80,
        "left": -1588.2742561869723,
        "right": -1596.7834027908661,
        "batch_se_4": 22.930934631787736,
        "batch_lag1_4": 0.2782587738259678,
        "batch_se_8": 29.071644043662083,
        "batch_lag1_8": -0.255829311633762,
        "half_shift": -69.15595740956678
      }
    },
    {
      "index": 54,
      "common": {
        "q": -1448.7710622840987,
        "blocks": 32,
        "left": -1451.8886631433147,
        "right": -1445.6534614248826,
        "batch_se_4": 25.75709694388348,
        "batch_lag1_4": -0.3804420804165679,
        "batch_se_8": 25.220537355251246,
        "batch_lag1_8": -0.9999468502178764,
        "half_shift": 0.3552220927540475
      },
      "full": {
        "q": -1537.0304604904986,
        "blocks": 80,
        "left": -1536.7431220430753,
        "right": -1537.3177989379215,
        "batch_se_4": 23.4894216564873,
        "batch_lag1_4": 0.3381586480583815,
        "batch_se_8": 29.655080474197877,
        "batch_lag1_8": 0.27589260327319054,
        "half_shift": -81.02413960668423
      }
    },
    {
      "index": 55,
      "common": {
        "q": -1565.9988106010242,
        "blocks": 32,
        "left": -1568.735986249297,
        "right": -1563.261634952751,
        "batch_se_4": 43.39639634027546,
        "batch_lag1_4": -0.09075614907337666,
        "batch_se_8": 52.994171565441306,
        "batch_lag1_8": 0.8144474314875914,
        "half_shift": 131.65492030997916
      },
      "full": {
        "q": -1569.5489630899829,
        "blocks": 80,
        "left": -1568.4907258020514,
        "right": -1570.6072003779143,
        "batch_se_4": 25.91236618309181,
        "batch_lag1_4": 0.19106229782862286,
        "batch_se_8": 29.120415048973506,
        "batch_lag1_8": 0.4317835972162903,
        "half_shift": -62.6901318746452
      }
    },
    {
      "index": 56,
      "common": {
        "q": -1575.5284276028942,
        "blocks": 32,
        "left": -1571.473258657851,
        "right": -1579.5835965479375,
        "batch_se_4": 28.142208385363894,
        "batch_lag1_4": -0.3204242753645728,
        "batch_se_8": 12.382162030537845,
        "batch_lag1_8": -0.9985460624360314,
        "half_shift": 6.939516416133301
      },
      "full": {
        "q": -1565.6913365557916,
        "blocks": 80,
        "left": -1566.6578972686711,
        "right": -1564.7247758429123,
        "batch_se_4": 24.05591851976101,
        "batch_lag1_4": -0.3258960221237858,
        "batch_se_8": 22.594045346126595,
        "batch_lag1_8": -0.686090653668353,
        "half_shift": 23.668863774403235
      }
    },
    {
      "index": 57,
      "common": {
        "q": -1534.006670093295,
        "blocks": 32,
        "left": -1527.4203682219513,
        "right": -1540.592971964639,
        "batch_se_4": 36.78919746356941,
        "batch_lag1_4": -0.4710186810513896,
        "batch_se_8": 22.08962879747652,
        "batch_lag1_8": -0.43692433793346924,
        "half_shift": 57.053035291493416
      },
      "full": {
        "q": -1518.7686958563713,
        "blocks": 80,
        "left": -1520.9660718946957,
        "right": -1516.571319818047,
        "batch_se_4": 21.59128201666593,
        "batch_lag1_4": -0.4078074583861047,
        "batch_se_8": 17.402448239500817,
        "batch_lag1_8": -0.5792957976221935,
        "half_shift": 27.395983603062632
      }
    },
    {
      "index": 58,
      "common": {
        "q": -1588.1705267941456,
        "blocks": 32,
        "left": -1592.1904841872026,
        "right": -1584.1505694010884,
        "batch_se_4": 43.756601438660404,
        "batch_lag1_4": 0.3854659635572555,
        "batch_se_8": 62.828255969894435,
        "batch_lag1_8": -0.266088186152829,
        "half_shift": -175.4989809684364
      },
      "full": {
        "q": -1578.223339537962,
        "blocks": 80,
        "left": -1574.9988441268686,
        "right": -1581.4478349490553,
        "batch_se_4": 31.9085127963885,
        "batch_lag1_4": -0.05159820601032073,
        "batch_se_8": 32.360765293515456,
        "batch_lag1_8": -0.023336061680016985,
        "half_shift": 32.29202463227921
      }
    },
    {
      "index": 59,
      "common": {
        "q": -1524.5195850092246,
        "blocks": 32,
        "left": -1524.5947755432394,
        "right": -1524.44439447521,
        "batch_se_4": 40.01070015760731,
        "batch_lag1_4": -0.08946844804262713,
        "batch_se_8": 24.803744496819657,
        "batch_lag1_8": -0.07490261128502117,
        "half_shift": -74.91160981673897
      },
      "full": {
        "q": -1560.2784581773453,
        "blocks": 80,
        "left": -1559.7565595643168,
        "right": -1560.8003567903736,
        "batch_se_4": 24.847810398289095,
        "batch_lag1_4": 0.2090493881030977,
        "batch_se_8": 24.010244219501782,
        "batch_lag1_8": -0.1024901911403376,
        "half_shift": -74.51869240786777
      }
    },
    {
      "index": 60,
      "common": {
        "q": -1508.3598634958885,
        "blocks": 32,
        "left": -1520.1660424492916,
        "right": -1496.5536845424854,
        "batch_se_4": 44.97986727441854,
        "batch_lag1_4": 0.09897132400722142,
        "batch_se_8": 51.066315074556066,
        "batch_lag1_8": -0.10372289154809633,
        "half_shift": 101.16793249823604
      },
      "full": {
        "q": -1532.726391216752,
        "blocks": 80,
        "left": -1535.778794049757,
        "right": -1529.6739883837474,
        "batch_se_4": 29.95458348230959,
        "batch_lag1_4": -0.0542923092084366,
        "batch_se_8": 29.24736170836287,
        "batch_lag1_8": -0.02338205202161484,
        "half_shift": -48.417119041963815
      }
    },
    {
      "index": 61,
      "common": {
        "q": -1544.9834617625836,
        "blocks": 32,
        "left": -1545.4023883344257,
        "right": -1544.5645351907415,
        "batch_se_4": 47.61595387704402,
        "batch_lag1_4": -0.5691706264360968,
        "batch_se_8": 33.57333489799805,
        "batch_lag1_8": -0.7326204509979596,
        "half_shift": -38.72602443286678
      },
      "full": {
        "q": -1498.050933649817,
        "blocks": 80,
        "left": -1504.8941908872644,
        "right": -1491.2076764123697,
        "batch_se_4": 34.17350172758003,
        "batch_lag1_4": -0.06238620795004609,
        "batch_se_8": 32.87319870144719,
        "batch_lag1_8": 0.15749645599520873,
        "half_shift": 157.03223162956124
      }
    },
    {
      "index": 62,
      "common": {
        "q": -1494.0871095746368,
        "blocks": 32,
        "left": -1495.976006547893,
        "right": -1492.1982126013809,
        "batch_se_4": 42.27217265046332,
        "batch_lag1_4": -0.6110935594355157,
        "batch_se_8": 24.82660453292679,
        "batch_lag1_8": 0.8486989850018143,
        "half_shift": -68.71991735530014
      },
      "full": {
        "q": -1602.2665306047652,
        "blocks": 80,
        "left": -1602.4237577782528,
        "right": -1602.109303431278,
        "batch_se_4": 32.59772153074509,
        "batch_lag1_4": 0.07034077527397092,
        "batch_se_8": 33.62079050797505,
        "batch_lag1_8": 0.6678242222056794,
        "half_shift": -158.70224863611656
      }
    },
    {
      "index": 63,
      "common": {
        "q": -1629.3379759657414,
        "blocks": 32,
        "left": -1625.6577472367185,
        "right": -1633.0182046947643,
        "batch_se_4": 49.217078635474564,
        "batch_lag1_4": -0.5068885608639233,
        "batch_se_8": 23.01773535592689,
        "batch_lag1_8": -0.8802229703627967,
        "half_shift": -1.9626520937063106
      },
      "full": {
        "q": -1581.8991387141373,
        "blocks": 80,
        "left": -1583.3368808639736,
        "right": -1580.4613965643011,
        "batch_se_4": 27.980040168605882,
        "batch_lag1_4": -0.14803587168990354,
        "batch_se_8": 25.149069633179288,
        "batch_lag1_8": -0.3257559917578885,
        "half_shift": 22.940088652283293
      }
    },
    {
      "index": 64,
      "common": {
        "q": -1513.7884357830706,
        "blocks": 32,
        "left": -1518.5602069132121,
        "right": -1509.0166646529292,
        "batch_se_4": 67.76741333327837,
        "batch_lag1_4": -0.0551761097342146,
        "batch_se_8": 65.58126543113568,
        "batch_lag1_8": -0.6700120685149455,
        "half_shift": -102.67074614576109
      },
      "full": {
        "q": -1526.495371392324,
        "blocks": 80,
        "left": -1529.0402809402603,
        "right": -1523.9504618443875,
        "batch_se_4": 31.483957391952767,
        "batch_lag1_4": -0.2148324307346481,
        "batch_se_8": 27.77142819550824,
        "batch_lag1_8": -0.36908066450564236,
        "half_shift": -34.89228188515381
      }
    },
    {
      "index": 65,
      "common": {
        "q": -1519.9515655963014,
        "blocks": 32,
        "left": -1512.8420535221599,
        "right": -1527.061077670443,
        "batch_se_4": 38.953469085542174,
        "batch_lag1_4": 0.14030642033999455,
        "batch_se_8": 45.705361634778264,
        "batch_lag1_8": -0.566545164836741,
        "half_shift": -95.2566692974658
      },
      "full": {
        "q": -1530.0792687190262,
        "blocks": 80,
        "left": -1530.5435449645902,
        "right": -1529.6149924734623,
        "batch_se_4": 21.96310161583703,
        "batch_lag1_4": -0.17573183142800033,
        "batch_se_8": 20.168490612815653,
        "batch_lag1_8": -0.6027977343378682,
        "half_shift": -1.7337248580686264
      }
    },
    {
      "index": 66,
      "common": {
        "q": -1545.4202728063308,
        "blocks": 32,
        "left": -1560.3887437884987,
        "right": -1530.451801824163,
        "batch_se_4": 27.272992495179615,
        "batch_lag1_4": 0.10051290933969255,
        "batch_se_8": 28.791341067627247,
        "batch_lag1_8": -0.6776865017351613,
        "half_shift": -17.377760286234206
      },
      "full": {
        "q": -1556.9048282201572,
        "blocks": 80,
        "left": -1559.1374658684138,
        "right": -1554.6721905719014,
        "batch_se_4": 16.022264866434703,
        "batch_lag1_4": -0.31902305524920976,
        "batch_se_8": 13.687523670468575,
        "batch_lag1_8": -0.2953646140563173,
        "half_shift": -31.024382880148778
      }
    },
    {
      "index": 67,
      "common": {
        "q": -1545.877254725528,
        "blocks": 32,
        "left": -1540.368050702526,
        "right": -1551.3864587485305,
        "batch_se_4": 38.07000383322645,
        "batch_lag1_4": 0.054222551713738285,
        "batch_se_8": 48.17110128679339,
        "batch_lag1_8": -0.3582860836905448,
        "half_shift": -91.55884772638342
      },
      "full": {
        "q": -1537.9509218642602,
        "blocks": 80,
        "left": -1540.205675892442,
        "right": -1535.6961678360785,
        "batch_se_4": 22.83398857381032,
        "batch_lag1_4": -0.07596528150205559,
        "batch_se_8": 25.295522870864847,
        "batch_lag1_8": -0.44740907151707027,
        "half_shift": 29.109121041342178
      }
    },
    {
      "index": 68,
      "common": {
        "q": -1490.1136016626228,
        "blocks": 32,
        "left": -1488.2537740469074,
        "right": -1491.9734292783382,
        "batch_se_4": 28.449507900578293,
        "batch_lag1_4": -0.16128587705995504,
        "batch_se_8": 37.396849381721246,
        "batch_lag1_8": -0.6739731997581879,
        "half_shift": 69.92471691875176
      },
      "full": {
        "q": -1551.2163899586528,
        "blocks": 80,
        "left": -1549.858284656235,
        "right": -1552.5744952610708,
        "batch_se_4": 25.074286614068026,
        "batch_lag1_4": 0.049803411596704,
        "batch_se_8": 32.41791778424458,
        "batch_lag1_8": -0.14102211235223247,
        "half_shift": -72.28297130123178
      }
    },
    {
      "index": 69,
      "common": {
        "q": -1511.8153235301481,
        "blocks": 32,
        "left": -1512.3283720985617,
        "right": -1511.3022749617346,
        "batch_se_4": 31.24782765456255,
        "batch_lag1_4": 0.1411134860070305,
        "batch_se_8": 41.98034460053198,
        "batch_lag1_8": -0.9998797059648772,
        "half_shift": 36.48599746651416
      },
      "full": {
        "q": -1527.6075146304797,
        "blocks": 80,
        "left": -1528.6443276062996,
        "right": -1526.5707016546594,
        "batch_se_4": 23.218897127748797,
        "batch_lag1_4": 0.07647673026518935,
        "batch_se_8": 29.221829038050004,
        "batch_lag1_8": -0.45788096768963393,
        "half_shift": 9.100142229269295
      }
    },
    {
      "index": 70,
      "common": {
        "q": -1494.4202937047705,
        "blocks": 32,
        "left": -1491.6335886419806,
        "right": -1497.20699876756,
        "batch_se_4": 16.04651001749384,
        "batch_lag1_4": 0.637937226669129,
        "batch_se_8": 20.603913847348476,
        "batch_lag1_8": 0.9982201900713529,
        "half_shift": 49.55180086749397
      },
      "full": {
        "q": -1494.4202937047705,
        "blocks": 32,
        "left": -1491.6335886419806,
        "right": -1497.20699876756,
        "batch_se_4": 16.04651001749384,
        "batch_lag1_4": 0.637937226669129,
        "batch_se_8": 20.603913847348476,
        "batch_lag1_8": 0.9982201900713529,
        "half_shift": 49.55180086749397
      }
    },
    {
      "index": 71,
      "common": {
        "q": -1529.3551180099644,
        "blocks": 32,
        "left": -1530.0979629434974,
        "right": -1528.6122730764316,
        "batch_se_4": 13.60569813183544,
        "batch_lag1_4": -0.034928609649083064,
        "batch_se_8": 13.252034063175127,
        "batch_lag1_8": -0.3547505412145137,
        "half_shift": 23.153881275058666
      },
      "full": {
        "q": -1529.3551180099644,
        "blocks": 32,
        "left": -1530.0979629434974,
        "right": -1528.6122730764316,
        "batch_se_4": 13.60569813183544,
        "batch_lag1_4": -0.034928609649083064,
        "batch_se_8": 13.252034063175127,
        "batch_lag1_8": -0.3547505412145137,
        "half_shift": 23.153881275058666
      }
    },
    {
      "index": 72,
      "common": {
        "q": -1522.5683858010448,
        "blocks": 32,
        "left": -1521.1377155535117,
        "right": -1523.9990560485776,
        "batch_se_4": 16.483843085838835,
        "batch_lag1_4": 0.4212916319382247,
        "batch_se_8": 18.91832341108771,
        "batch_lag1_8": 0.010113200040753537,
        "half_shift": -46.29166325289407
      },
      "full": {
        "q": -1522.5683858010448,
        "blocks": 32,
        "left": -1521.1377155535117,
        "right": -1523.9990560485776,
        "batch_se_4": 16.483843085838835,
        "batch_lag1_4": 0.4212916319382247,
        "batch_se_8": 18.91832341108771,
        "batch_lag1_8": 0.010113200040753537,
        "half_shift": -46.29166325289407
      }
    },
    {
      "index": 73,
      "common": {
        "q": -1513.329920309999,
        "blocks": 32,
        "left": -1512.8154408056398,
        "right": -1513.8443998143578,
        "batch_se_4": 10.915524789684108,
        "batch_lag1_4": -0.013530634874287377,
        "batch_se_8": 13.368656863206155,
        "batch_lag1_8": -0.6098490962176403,
        "half_shift": -28.75648432895946
      },
      "full": {
        "q": -1513.329920309999,
        "blocks": 32,
        "left": -1512.8154408056398,
        "right": -1513.8443998143578,
        "batch_se_4": 10.915524789684108,
        "batch_lag1_4": -0.013530634874287377,
        "batch_se_8": 13.368656863206155,
        "batch_lag1_8": -0.6098490962176403,
        "half_shift": -28.75648432895946
      }
    },
    {
      "index": 74,
      "common": {
        "q": -1506.6237630199112,
        "blocks": 32,
        "left": -1506.2545361312946,
        "right": -1506.9929899085278,
        "batch_se_4": 8.570289495338951,
        "batch_lag1_4": -0.27206429120751724,
        "batch_se_8": 5.9455707563966,
        "batch_lag1_8": -0.9953886391220643,
        "half_shift": -1.5265942970463584
      },
      "full": {
        "q": -1506.6237630199112,
        "blocks": 32,
        "left": -1506.2545361312946,
        "right": -1506.9929899085278,
        "batch_se_4": 8.570289495338951,
        "batch_lag1_4": -0.27206429120751724,
        "batch_se_8": 5.9455707563966,
        "batch_lag1_8": -0.9953886391220643,
        "half_shift": -1.5265942970463584
      }
    },
    {
      "index": 75,
      "common": {
        "q": -1507.4860907285233,
        "blocks": 32,
        "left": -1509.466762576821,
        "right": -1505.5054188802258,
        "batch_se_4": 8.970021209167188,
        "batch_lag1_4": -0.2503245284274456,
        "batch_se_8": 11.462257849403064,
        "batch_lag1_8": -0.4786885997151069,
        "half_shift": -6.624672453007406
      },
      "full": {
        "q": -1507.4860907285233,
        "blocks": 32,
        "left": -1509.466762576821,
        "right": -1505.5054188802258,
        "batch_se_4": 8.970021209167188,
        "batch_lag1_4": -0.2503245284274456,
        "batch_se_8": 11.462257849403064,
        "batch_lag1_8": -0.4786885997151069,
        "half_shift": -6.624672453007406
      }
    },
    {
      "index": 76,
      "common": {
        "q": -1494.798499054747,
        "blocks": 32,
        "left": -1494.8664892428255,
        "right": -1494.730508866669,
        "batch_se_4": 9.509550402102658,
        "batch_lag1_4": -0.1648611229166884,
        "batch_se_8": 10.524971833498757,
        "batch_lag1_8": -0.6421134170843089,
        "half_shift": 3.464997476138933
      },
      "full": {
        "q": -1494.798499054747,
        "blocks": 32,
        "left": -1494.8664892428255,
        "right": -1494.730508866669,
        "batch_se_4": 9.509550402102658,
        "batch_lag1_4": -0.1648611229166884,
        "batch_se_8": 10.524971833498757,
        "batch_lag1_8": -0.6421134170843089,
        "half_shift": 3.464997476138933
      }
    },
    {
      "index": 77,
      "common": {
        "q": -1522.8761370582652,
        "blocks": 32,
        "left": -1522.0848195253157,
        "right": -1523.6674545912151,
        "batch_se_4": 9.245295781431487,
        "batch_lag1_4": 0.528655717902714,
        "batch_se_8": 13.418787548633356,
        "batch_lag1_8": 0.8823678785638402,
        "half_shift": -44.56497741299472
      },
      "full": {
        "q": -1522.8761370582652,
        "blocks": 32,
        "left": -1522.0848195253157,
        "right": -1523.6674545912151,
        "batch_se_4": 9.245295781431487,
        "batch_lag1_4": 0.528655717902714,
        "batch_se_8": 13.418787548633356,
        "batch_lag1_8": 0.8823678785638402,
        "half_shift": -44.56497741299472
      }
    },
    {
      "index": 78,
      "common": {
        "q": -1498.9874110419714,
        "blocks": 32,
        "left": -1499.1766233742737,
        "right": -1498.7981987096696,
        "batch_se_4": 8.713809621373242,
        "batch_lag1_4": 0.21147424037013401,
        "batch_se_8": 7.19567725464387,
        "batch_lag1_8": 0.8385158552300642,
        "half_shift": -24.13354744558137
      },
      "full": {
        "q": -1498.9874110419714,
        "blocks": 32,
        "left": -1499.1766233742737,
        "right": -1498.7981987096696,
        "batch_se_4": 8.713809621373242,
        "batch_lag1_4": 0.21147424037013401,
        "batch_se_8": 7.19567725464387,
        "batch_lag1_8": 0.8385158552300642,
        "half_shift": -24.13354744558137
      }
    },
    {
      "index": 79,
      "common": {
        "q": -1512.1062868778251,
        "blocks": 32,
        "left": -1512.2589557913864,
        "right": -1511.9536179642641,
        "batch_se_4": 8.099917664747322,
        "batch_lag1_4": 0.23737616515723017,
        "batch_se_8": 9.266267874254714,
        "batch_lag1_8": -0.5245647368676902,
        "half_shift": -20.72498282774859
      },
      "full": {
        "q": -1512.1062868778251,
        "blocks": 32,
        "left": -1512.2589557913864,
        "right": -1511.9536179642641,
        "batch_se_4": 8.099917664747322,
        "batch_lag1_4": 0.23737616515723017,
        "batch_se_8": 9.266267874254714,
        "batch_lag1_8": -0.5245647368676902,
        "half_shift": -20.72498282774859
      }
    },
    {
      "index": 80,
      "common": {
        "q": -1508.8131213645477,
        "blocks": 32,
        "left": -1508.7321956985877,
        "right": -1508.8940470305074,
        "batch_se_4": 5.414045636817788,
        "batch_lag1_4": -0.8071261662358465,
        "batch_se_8": 3.3139470161050495,
        "batch_lag1_8": -0.6382266703367379,
        "half_shift": 4.599306239383168
      },
      "full": {
        "q": -1508.8131213645477,
        "blocks": 32,
        "left": -1508.7321956985877,
        "right": -1508.8940470305074,
        "batch_se_4": 5.414045636817788,
        "batch_lag1_4": -0.8071261662358465,
        "batch_se_8": 3.3139470161050495,
        "batch_lag1_8": -0.6382266703367379,
        "half_shift": 4.599306239383168
      }
    },
    {
      "index": 81,
      "common": {
        "q": -1497.133814670145,
        "blocks": 32,
        "left": -1499.016025483656,
        "right": -1495.2516038566343,
        "batch_se_4": 5.765910294060467,
        "batch_lag1_4": -0.3913787950977846,
        "batch_se_8": 6.2829857385492245,
        "batch_lag1_8": -0.5075854284466232,
        "half_shift": 5.726828808880782
      },
      "full": {
        "q": -1497.133814670145,
        "blocks": 32,
        "left": -1499.016025483656,
        "right": -1495.2516038566343,
        "batch_se_4": 5.765910294060467,
        "batch_lag1_4": -0.3913787950977846,
        "batch_se_8": 6.2829857385492245,
        "batch_lag1_8": -0.5075854284466232,
        "half_shift": 5.726828808880782
      }
    },
    {
      "index": 82,
      "common": {
        "q": -1601.109723584562,
        "blocks": 32,
        "left": -1613.9704575416588,
        "right": -1588.248989627465,
        "batch_se_4": 65.45626120013273,
        "batch_lag1_4": -0.7270348556206566,
        "batch_se_8": 24.905335156850786,
        "batch_lag1_8": -0.3878332493747239,
        "half_shift": -63.59628842037296
      },
      "full": {
        "q": -1557.6080993527778,
        "blocks": 160,
        "left": -1560.4185280540228,
        "right": -1554.7976706515328,
        "batch_se_4": 23.705382708135122,
        "batch_lag1_4": -0.06835033604858559,
        "batch_se_8": 20.398819669314232,
        "batch_lag1_8": -0.2323361017342123,
        "half_shift": 31.371000997180545
      }
    },
    {
      "index": 83,
      "common": {
        "q": -1568.8893609909564,
        "blocks": 32,
        "left": -1572.1548603063175,
        "right": -1565.6238616755952,
        "batch_se_4": 96.8260397177122,
        "batch_lag1_4": -0.5201762034468502,
        "batch_se_8": 74.27189580788381,
        "batch_lag1_8": -0.5017447817837539,
        "half_shift": -4.231542583678902
      },
      "full": {
        "q": -1577.657567127682,
        "blocks": 160,
        "left": -1574.3558842095094,
        "right": -1580.959250045854,
        "batch_se_4": 34.038249506758355,
        "batch_lag1_4": -0.3214715965744393,
        "batch_se_8": 28.305407958663015,
        "batch_lag1_8": -0.32078957715009865,
        "half_shift": -3.6087417893959355
      }
    },
    {
      "index": 84,
      "common": {
        "q": -1511.5604174289233,
        "blocks": 32,
        "left": -1493.2676513483857,
        "right": -1529.853183509461,
        "batch_se_4": 49.80988215391664,
        "batch_lag1_4": -0.33800157902183203,
        "batch_se_8": 47.655850733037774,
        "batch_lag1_8": -0.5110775589806338,
        "half_shift": 8.767104973038386
      },
      "full": {
        "q": -1589.1376876656004,
        "blocks": 160,
        "left": -1588.3114043557985,
        "right": -1589.9639709754026,
        "batch_se_4": 32.70078940150716,
        "batch_lag1_4": -0.29168422373787767,
        "batch_se_8": 28.34422783635423,
        "batch_lag1_8": 0.14038639060402805,
        "half_shift": -20.39066547273069
      }
    },
    {
      "index": 85,
      "common": {
        "q": -1663.6257551278704,
        "blocks": 32,
        "left": -1678.0861222306155,
        "right": -1649.1653880251256,
        "batch_se_4": 46.989293849916706,
        "batch_lag1_4": 0.396096722071286,
        "batch_se_8": 59.59115234329744,
        "batch_lag1_8": -0.3336865505367846,
        "half_shift": -100.45220119619898
      },
      "full": {
        "q": -1610.8057100496571,
        "blocks": 160,
        "left": -1612.2634896347017,
        "right": -1609.3479304646125,
        "batch_se_4": 29.091560351480943,
        "batch_lag1_4": -0.18930836685646815,
        "batch_se_8": 30.666999679924814,
        "batch_lag1_8": -0.21947912020776625,
        "half_shift": 23.1338532508521
      }
    },
    {
      "index": 86,
      "common": {
        "q": -1591.809117455441,
        "blocks": 32,
        "left": -1597.6672221765457,
        "right": -1585.9510127343365,
        "batch_se_4": 71.61269535487797,
        "batch_lag1_4": -0.5293278174269677,
        "batch_se_8": 35.40033563016006,
        "batch_lag1_8": -0.5587473110880788,
        "half_shift": -35.4551855350328
      },
      "full": {
        "q": -1557.6900664778602,
        "blocks": 160,
        "left": -1558.4280179774819,
        "right": -1556.9521149782388,
        "batch_se_4": 30.624262168296053,
        "batch_lag1_4": -0.36898831298722895,
        "batch_se_8": 24.371940977528556,
        "batch_lag1_8": -0.11189267672578089,
        "half_shift": 58.30312830369394
      }
    },
    {
      "index": 87,
      "common": {
        "q": -1564.6486440798358,
        "blocks": 32,
        "left": -1552.223998527872,
        "right": -1577.0732896317998,
        "batch_se_4": 78.07367816711789,
        "batch_lag1_4": -0.5063747599646565,
        "batch_se_8": 56.886048680855424,
        "batch_lag1_8": -0.8563401443614125,
        "half_shift": -29.531984046131583
      },
      "full": {
        "q": -1562.7018428564365,
        "blocks": 160,
        "left": -1560.7660302875556,
        "right": -1564.6376554253177,
        "batch_se_4": 28.646910823470964,
        "batch_lag1_4": -0.2517637044366426,
        "batch_se_8": 27.858217537443117,
        "batch_lag1_8": -0.25149811452329957,
        "half_shift": 63.231981925689524
      }
    },
    {
      "index": 88,
      "common": {
        "q": -1609.2021105875297,
        "blocks": 32,
        "left": -1613.626499153495,
        "right": -1604.7777220215648,
        "batch_se_4": 49.38584545976232,
        "batch_lag1_4": -0.04752500489662755,
        "batch_se_8": 34.424363367242265,
        "batch_lag1_8": -0.30495024045234537,
        "half_shift": 66.28748485243841
      },
      "full": {
        "q": -1580.752028669273,
        "blocks": 160,
        "left": -1581.8381797117054,
        "right": -1579.6658776268403,
        "batch_se_4": 35.479244644399074,
        "batch_lag1_4": 0.026994063067363423,
        "batch_se_8": 39.07049159026034,
        "batch_lag1_8": -0.12206054960522664,
        "half_shift": 57.282605140225996
      }
    },
    {
      "index": 89,
      "common": {
        "q": -1583.845692827933,
        "blocks": 32,
        "left": -1580.5762118479404,
        "right": -1587.1151738079254,
        "batch_se_4": 94.17337102369575,
        "batch_lag1_4": -0.18565802821443786,
        "batch_se_8": 113.47784801406817,
        "batch_lag1_8": -0.4019228436152303,
        "half_shift": 294.74172527984865
      },
      "full": {
        "q": -1594.2842448048061,
        "blocks": 160,
        "left": -1594.9569288075832,
        "right": -1593.6115608020289,
        "batch_se_4": 28.570683081465454,
        "batch_lag1_4": -0.007401802946115786,
        "batch_se_8": 31.756860395481432,
        "batch_lag1_8": -0.06462156319829307,
        "half_shift": -27.027485013542673
      }
    },
    {
      "index": 90,
      "common": {
        "q": -1575.6374350669398,
        "blocks": 32,
        "left": -1575.9983292153056,
        "right": -1575.2765409185738,
        "batch_se_4": 62.40782521637089,
        "batch_lag1_4": -0.10286855765239003,
        "batch_se_8": 37.03294548676181,
        "batch_lag1_8": 0.5826853007073676,
        "half_shift": 111.82716045225561
      },
      "full": {
        "q": -1586.445338529937,
        "blocks": 160,
        "left": -1587.0422885242253,
        "right": -1585.8483885356488,
        "batch_se_4": 28.372221070506143,
        "batch_lag1_4": -0.03135685622971622,
        "batch_se_8": 31.75885330221264,
        "batch_lag1_8": -0.4946170067852018,
        "half_shift": 47.44205613513782
      }
    },
    {
      "index": 91,
      "common": {
        "q": -1624.1216168429232,
        "blocks": 32,
        "left": -1607.7271782643875,
        "right": -1640.516055421459,
        "batch_se_4": 69.11070060143433,
        "batch_lag1_4": -0.07137376265203606,
        "batch_se_8": 82.02889488300062,
        "batch_lag1_8": -0.853656136683956,
        "half_shift": 76.44153130589075
      },
      "full": {
        "q": -1634.037668505971,
        "blocks": 160,
        "left": -1635.4783238884152,
        "right": -1632.597013123527,
        "batch_se_4": 32.05164653734156,
        "batch_lag1_4": -0.07327925128797208,
        "batch_se_8": 27.781271326547007,
        "batch_lag1_8": -0.14871743140536056,
        "half_shift": 87.52164226539026
      }
    }
  ],
  "figures": [
    "fourier_profiles_common.png",
    "fourier_profiles_common.pdf",
    "fourier_reference_profiles.png",
    "fourier_reference_profiles.pdf",
    "fourier_timestep_common.png",
    "fourier_timestep_common.pdf",
    "fourier_timestep_full.png",
    "fourier_timestep_full.pdf",
    "fourier_higher_moments_common.png",
    "fourier_higher_moments_common.pdf"
  ],
  "notation_correction": {
    "utc": "2026-11-16T13:53:42.660183+00:00",
    "change": "Fourier heat-flux Sonine labels corrected from b_k to a_k/a_1, matching Taheri et al 2017 Eq5 and TableII. Internal array keys retained.",
    "data_unchanged": true,
    "data_sha256": "b3b713db87b0f26c07129e65d127cd066ef4f43e4eb81557da83042aa8943c6f",
    "previous_analysis_source_sha256": "577c4b67c4badb26e44ccf7241e1d0f8b5651860c09c99fdd3a06e0c2d1aeaac"
  }
}


==> anc/fourier/RUN_MATRIX.csv <==
method,nx,PPC,total_particles,dt_ns,splitting,seeds,cases,warmup_ms,common_ms_per_seed,full_ms_per_seed
SBT,200,2,400,0.625,CBC,761501/761502,0/1,0.20479999999999998,0.8192,8.192
P-SBT,200,2,400,0.625,CBC,761501/761502,2/3,0.20479999999999998,0.8192,8.192
weighted-P-SBT,200,2,400,0.625,CBC,761501/761502,4/5,0.20479999999999998,0.8192,8.192
EA-P-SBT,200,2,400,0.625,CBC,761501/761502,6/7,0.20479999999999998,0.8192,8.192
Poisson,200,2,400,0.625,CBC,761501/761502,8/9,0.20479999999999998,0.8192,8.192
SBT,400,2,800,0.625,CBC,761501/761502,10/11,0.20479999999999998,0.8192,4.096
P-SBT,400,2,800,0.625,CBC,761501/761502,12/13,0.20479999999999998,0.8192,4.096
weighted-P-SBT,400,2,800,0.625,CBC,761501/761502,14/15,0.20479999999999998,0.8192,4.096
EA-P-SBT,400,2,800,0.625,CBC,761501/761502,16/17,0.20479999999999998,0.8192,4.096
Poisson,400,2,800,0.625,CBC,761501/761502,18/19,0.20479999999999998,0.8192,4.096
SBT,400,2,800,1.25,CBC,761501/761502,20/21,0.20479999999999998,0.8192,4.096
P-SBT,400,2,800,1.25,CBC,761501/761502,22/23,0.20479999999999998,0.8192,4.096
weighted-P-SBT,400,2,800,1.25,CBC,761501/761502,24/25,0.20479999999999998,0.8192,4.096
EA-P-SBT,400,2,800,1.25,CBC,761501/761502,26/27,0.20479999999999998,0.8192,4.096
Poisson,400,2,800,1.25,CBC,761501/761502,28/29,0.20479999999999998,0.8192,4.096
SBT,400,2,800,2.5,CBC,761501/761502,30/31,0.20479999999999998,0.8192,4.096
P-SBT,400,2,800,2.5,CBC,761501/761502,32/33,0.20479999999999998,0.8192,4.096
weighted-P-SBT,400,2,800,2.5,CBC,761501/761502,34/35,0.20479999999999998,0.8192,4.096
EA-P-SBT,400,2,800,2.5,CBC,761501/761502,36/37,0.20479999999999998,0.8192,4.096
Poisson,400,2,800,2.5,CBC,761501/761502,38/39,0.20479999999999998,0.8192,4.096
SBT,800,2,1600,0.625,CBC,761501/761502,40/41,0.20479999999999998,0.8192,2.048
P-SBT,800,2,1600,0.625,CBC,761501/761502,42/43,0.20479999999999998,0.8192,2.048
weighted-P-SBT,800,2,1600,0.625,CBC,761501/761502,44/45,0.20479999999999998,0.8192,2.048
EA-P-SBT,800,2,1600,0.625,CBC,761501/761502,46/47,0.20479999999999998,0.8192,2.048
Poisson,800,2,1600,0.625,CBC,761501/761502,48/49,0.20479999999999998,0.8192,2.048
SBT,800,2,1600,1.25,CBC,761501/761502,50/51,0.20479999999999998,0.8192,2.048
P-SBT,800,2,1600,1.25,CBC,761501/761502,52/53,0.20479999999999998,0.8192,2.048
weighted-P-SBT,800,2,1600,1.25,CBC,761501/761502,54/55,0.20479999999999998,0.8192,2.048
EA-P-SBT,800,2,1600,1.25,CBC,761501/761502,56/57,0.20479999999999998,0.8192,2.048
Poisson,800,2,1600,1.25,CBC,761501/761502,58/59,0.20479999999999998,0.8192,2.048
SBT,800,2,1600,2.5,CBC,761501/761502,60/61,0.20479999999999998,0.8192,2.048
P-SBT,800,2,1600,2.5,CBC,761501/761502,62/63,0.20479999999999998,0.8192,2.048
weighted-P-SBT,800,2,1600,2.5,CBC,761501/761502,64/65,0.20479999999999998,0.8192,2.048
EA-P-SBT,800,2,1600,2.5,CBC,761501/761502,66/67,0.20479999999999998,0.8192,2.048
Poisson,800,2,1600,2.5,CBC,761501/761502,68/69,0.20479999999999998,0.8192,2.048
NTC,400,40,16000,0.625,CBC,761501/761502,70/71,0.20479999999999998,0.8192,0.8191999999999999
Poisson,400,40,16000,0.625,CBC,761501/761502,72/73,0.20479999999999998,0.8192,0.8191999999999999
NTC,800,40,32000,0.625,CBC,761501/761502,74/75,0.20479999999999998,0.8192,0.8191999999999999
Poisson,800,40,32000,0.625,CBC,761501/761502,76/77,0.20479999999999998,0.8192,0.8191999999999999
NTC,800,40,32000,0.3125,CBC,761501/761502,78/79,0.20479999999999998,0.8192,0.8191999999999999
Poisson,800,40,32000,0.3125,CBC,761501/761502,80/81,0.20479999999999998,0.8192,0.8191999999999999
SBT,400,2,800,2.5,BC,761501/761502,82/83,0.20479999999999998,0.8192,4.096
EA-P-SBT,400,2,800,2.5,BC,761501/761502,84/85,0.20479999999999998,0.8192,4.096
Poisson,400,2,800,2.5,BC,761501/761502,86/87,0.20479999999999998,0.8192,4.096
SBT-exp,400,2,800,0.625,CBC,761501/761502,88/89,0.20479999999999998,0.8192,4.096
SBT-exp,400,2,800,2.5,CBC,761501/761502,90/91,0.20479999999999998,0.8192,4.096


==> anc/fourier/Stefanov2019_full_window.json <==
{
  "sha256": "b6b9a92c94f252594463239d4899522be14703850ec34356a4bca97082b9cd0a",
  "summary": {
    "excluded_or_incomplete": [
      18,
      19
    ],
    "full_horizon": [
      {
        "C": 0.5,
        "N": 80000,
        "balance_residual": 2.026503964636106e-13,
        "batch_lag1": -0.5687596563581825,
        "batch_se4": 3.6818066591008938,
        "batch_se8": 2.667837310602218,
        "dt_ns": 3.7060351630797723,
        "energy_storage": -0.04340973009541595,
        "first_half": -1501.9794804817818,
        "group": 0,
        "index": 0,
        "method": "SBT",
        "nx": 400,
        "ppc": 200,
        "q": -1501.2164107593626,
        "sampling_s": 0.0018699763984461393,
        "second_half": -1500.4533410369436,
        "seed": 761601,
        "solver_wall_seconds": 11200.379271052312,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1501.2381156244103,
        "wall_right": -1501.194705894315
      },
      {
        "C": 0.5,
        "N": 80000,
        "balance_residual": -1.1368683772161603e-13,
        "batch_lag1": -0.34718011277541627,
        "batch_se4": 5.088074999110719,
        "batch_se8": 6.3553346936815025,
        "dt_ns": 3.7060351630797723,
        "energy_storage": 1.9584168084911093,
        "first_half": -1506.620124764394,
        "group": 0,
        "index": 1,
        "method": "SBT",
        "nx": 400,
        "ppc": 200,
        "q": -1505.184051652123,
        "sampling_s": 0.0018699763984461393,
        "second_half": -1503.7479785398518,
        "seed": 761602,
        "solver_wall_seconds": 11208.304858939722,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1504.2048432478775,
        "wall_right": -1506.1632600563685
      },
      {
        "C": 0.5,
        "N": 80000,
        "balance_residual": -3.1308289294429414e-14,
        "batch_lag1": 0.36648966926091214,
        "batch_se4": 3.6670370006431594,
        "batch_se8": 3.540737369168508,
        "dt_ns": 3.7060351630797723,
        "energy_storage": -1.0604366382031998,
        "first_half": -1519.6755166726455,
        "group": 1,
        "index": 2,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 200,
        "q": -1516.1990158382596,
        "sampling_s": 0.0018699763984461393,
        "second_half": -1512.722515003874,
        "seed": 761601,
        "solver_wall_seconds": 9619.545561473584,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1516.7292341573614,
        "wall_right": -1515.6687975191583
      },
      {
        "C": 0.5,
        "N": 80000,
        "balance_residual": -4.740097203637106e-13,
        "batch_lag1": -0.22289081031959856,
        "batch_se4": 4.823657468013112,
        "batch_se8": 5.445639462717292,
        "dt_ns": 3.7060351630797723,
        "energy_storage": -0.4754972494442035,
        "first_half": -1512.2596621432187,
        "group": 1,
        "index": 3,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 200,
        "q": -1510.1267534039116,
        "sampling_s": 0.0018699763984461393,
        "second_half": -1507.9938446646047,
        "seed": 761602,
        "solver_wall_seconds": 9710.526150718331,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1510.3645020286342,
        "wall_right": -1509.8890047791895
      },
      {
        "C": 0.5,
        "N": 80000,
        "balance_residual": -1.5543122344752192e-13,
        "batch_lag1": -0.106970113438236,
        "batch_se4": 3.631172221320963,
        "batch_se8": 3.4382780023629476,
        "dt_ns": 3.7060351630797723,
        "energy_storage": -1.9388384264889567,
        "first_half": -1513.7891684112851,
        "group": 2,
        "index": 4,
        "method": "Poisson",
        "nx": 400,
        "ppc": 200,
        "q": -1513.0225948478173,
        "sampling_s": 0.0018699763984461393,
        "second_half": -1512.2560212843491,
        "seed": 761601,
        "solver_wall_seconds": 9232.322003585752,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1513.992014061062,
        "wall_right": -1512.0531756345729
      },
      {
        "C": 0.5,
        "N": 80000,
        "balance_residual": 4.972688927296076e-13,
        "batch_lag1": -0.038336915240701985,
        "batch_se4": 3.277543746846347,
        "batch_se8": 2.3626061873941793,
        "dt_ns": 3.7060351630797723,
        "energy_storage": 0.525636148986537,
        "first_half": -1509.8272076023181,
        "group": 2,
        "index": 5,
        "method": "Poisson",
        "nx": 400,
        "ppc": 200,
        "q": -1510.7058928686047,
        "sampling_s": 0.0018699763984461393,
        "second_half": -1511.5845781348917,
        "seed": 761602,
        "solver_wall_seconds": 9252.441407040926,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1510.4430747941115,
        "wall_right": -1510.9687109430986
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -4.241051954068098e-13,
        "batch_lag1": -0.07098703737998,
        "batch_se4": 5.5878380128966265,
        "batch_se8": 5.791080276074747,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.5544267148971459,
        "first_half": -1504.5102934977315,
        "group": 3,
        "index": 6,
        "method": "SBT",
        "nx": 400,
        "ppc": 30,
        "q": -1514.611583405997,
        "sampling_s": 0.0074286733636901425,
        "second_half": -1524.712873314262,
        "seed": 761601,
        "solver_wall_seconds": 3810.9301403204445,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1514.3343700485484,
        "wall_right": -1514.8887967634453
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -2.500777362968165e-13,
        "batch_lag1": -0.2022919785611722,
        "batch_se4": 5.984765980384124,
        "batch_se8": 5.278090292869461,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.2562360235806707,
        "first_half": -1495.9692515154313,
        "group": 3,
        "index": 7,
        "method": "SBT",
        "nx": 400,
        "ppc": 30,
        "q": -1498.9196622104355,
        "sampling_s": 0.0074286733636901425,
        "second_half": -1501.87007290544,
        "seed": 761602,
        "solver_wall_seconds": 3822.5381319900043,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1499.0477802222258,
        "wall_right": -1498.791544198645
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -9.864331573794516e-14,
        "batch_lag1": 0.007300808874287986,
        "batch_se4": 5.69469528732661,
        "batch_se8": 5.101461913168343,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.4723070726474559,
        "first_half": -1516.8084991929948,
        "group": 4,
        "index": 8,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 30,
        "q": -1515.1382295193555,
        "sampling_s": 0.0074286733636901425,
        "second_half": -1513.467959845716,
        "seed": 761601,
        "solver_wall_seconds": 3424.3392624716507,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1515.3743830556793,
        "wall_right": -1514.9020759830316
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -1.9095836023552692e-13,
        "batch_lag1": -0.37630636862709316,
        "batch_se4": 4.707442620930183,
        "batch_se8": 4.405212172892265,
        "dt_ns": 7.412070326159545,
        "energy_storage": 1.2425965014021958,
        "first_half": -1522.0129191349672,
        "group": 4,
        "index": 9,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 30,
        "q": -1519.7250193359464,
        "sampling_s": 0.0074286733636901425,
        "second_half": -1517.4371195369258,
        "seed": 761602,
        "solver_wall_seconds": 3329.9357769123744,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1519.1037210852453,
        "wall_right": -1520.3463175866475
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 1.4181364416110398e-13,
        "batch_lag1": -0.21058184790951262,
        "batch_se4": 4.781894931009314,
        "batch_se8": 4.889020375253039,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.023770323448416935,
        "first_half": -1511.0035892939293,
        "group": 5,
        "index": 10,
        "method": "Poisson",
        "nx": 400,
        "ppc": 30,
        "q": -1511.256797631374,
        "sampling_s": 0.0074286733636901425,
        "second_half": -1511.5100059688189,
        "seed": 761601,
        "solver_wall_seconds": 3423.9249960413435,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1511.2686827930984,
        "wall_right": -1511.24491246965
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -2.061961712485072e-13,
        "batch_lag1": 0.04472160095558376,
        "batch_se4": 5.255914368260341,
        "batch_se8": 5.256299804007796,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.1787373615153934,
        "first_half": -1525.7544760409248,
        "group": 5,
        "index": 11,
        "method": "Poisson",
        "nx": 400,
        "ppc": 30,
        "q": -1519.9773173429903,
        "sampling_s": 0.0074286733636901425,
        "second_half": -1514.2001586450556,
        "seed": 761602,
        "solver_wall_seconds": 3412.674511008663,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1520.0666860237484,
        "wall_right": -1519.8879486622325
      },
      {
        "C": 1.0,
        "N": 4000,
        "balance_residual": 1.7424950371491832e-13,
        "batch_lag1": 0.1388238177181781,
        "batch_se4": 8.369356848981633,
        "batch_se8": 8.391097452233769,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.3548871213509503,
        "first_half": -1491.3271684284066,
        "group": 6,
        "index": 12,
        "method": "SBT",
        "nx": 400,
        "ppc": 10,
        "q": -1499.9517621100874,
        "sampling_s": 0.011143010045535213,
        "second_half": -1508.5367934354304,
        "seed": 761601,
        "solver_wall_seconds": 1889.0021416279487,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1499.7743185494116,
        "wall_right": -1500.1292056707628
      },
      {
        "C": 1.0,
        "N": 4000,
        "balance_residual": 1.318944953254686e-13,
        "batch_lag1": 0.019737950116091342,
        "batch_se4": 7.672243792865046,
        "batch_se8": 7.20374356228734,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.6291033055009426,
        "first_half": -1509.2906704966413,
        "group": 6,
        "index": 13,
        "method": "SBT",
        "nx": 400,
        "ppc": 10,
        "q": -1522.8957232589898,
        "sampling_s": 0.011143010045535213,
        "second_half": -1536.4383675224292,
        "seed": 761602,
        "solver_wall_seconds": 1928.5845524470787,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1523.2102749117405,
        "wall_right": -1522.5811716062394
      },
      {
        "C": 1.0,
        "N": 4000,
        "balance_residual": 4.3057224452525134e-13,
        "batch_lag1": -0.0687012355821399,
        "batch_se4": 7.485613904632206,
        "batch_se8": 6.508923039350988,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.17233824195295097,
        "first_half": -1502.9603511601035,
        "group": 7,
        "index": 14,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 10,
        "q": -1512.1440037626535,
        "sampling_s": 0.011143010045535213,
        "second_half": -1521.2855295184029,
        "seed": 761601,
        "solver_wall_seconds": 1584.9511728946818,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1512.0578346416771,
        "wall_right": -1512.2301728836303
      },
      {
        "C": 1.0,
        "N": 4000,
        "balance_residual": -4.574118861455645e-14,
        "batch_lag1": 0.16706036902934573,
        "batch_se4": 7.409433674487872,
        "batch_se8": 6.792459767108753,
        "dt_ns": 7.412070326159545,
        "energy_storage": -1.3583339435371198,
        "first_half": -1497.437395868826,
        "group": 7,
        "index": 15,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 10,
        "q": -1505.0772469738258,
        "sampling_s": 0.011143010045535213,
        "second_half": -1512.6820528902708,
        "seed": 761602,
        "solver_wall_seconds": 1608.5416431812337,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1505.7564139455944,
        "wall_right": -1504.3980800020572
      },
      {
        "C": 1.0,
        "N": 4000,
        "balance_residual": -8.670841822322473e-14,
        "batch_lag1": -0.16402317103547848,
        "batch_se4": 7.818645313120166,
        "batch_se8": 7.882037894368684,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.9721126844419886,
        "first_half": -1530.0018363526249,
        "group": 8,
        "index": 16,
        "method": "Poisson",
        "nx": 400,
        "ppc": 10,
        "q": -1537.7498003533212,
        "sampling_s": 0.011143010045535213,
        "second_half": -1545.4622232347483,
        "seed": 761601,
        "solver_wall_seconds": 1634.6083069982706,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1537.2637440111005,
        "wall_right": -1538.2358566955422
      },
      {
        "C": 1.0,
        "N": 4000,
        "balance_residual": -1.7513768213461844e-14,
        "batch_lag1": 0.006211693109575474,
        "batch_se4": 7.305380927805692,
        "batch_se8": 7.266704794925685,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.03270809500497632,
        "first_half": -1531.303794672758,
        "group": 8,
        "index": 17,
        "method": "Poisson",
        "nx": 400,
        "ppc": 10,
        "q": -1524.7848688237236,
        "sampling_s": 0.011143010045535213,
        "second_half": -1518.2958463042723,
        "seed": 761602,
        "solver_wall_seconds": 1715.5645707625663,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1524.7685147762213,
        "wall_right": -1524.8012228712264
      },
      {
        "C": 1.0,
        "N": 2000,
        "balance_residual": 6.994405055138486e-15,
        "batch_lag1": -0.1343880196729811,
        "batch_se4": 7.635566755322489,
        "batch_se8": 7.385564758938378,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.2226447315422081,
        "first_half": -1515.1378384019556,
        "group": 10,
        "index": 20,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 5,
        "q": -1514.706825555563,
        "sampling_s": 0.02226040397602322,
        "second_half": -1514.2768035432998,
        "seed": 761601,
        "solver_wall_seconds": 1951.4562101394404,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1514.595503189792,
        "wall_right": -1514.818147921334
      },
      {
        "C": 1.0,
        "N": 2000,
        "balance_residual": -1.7985612998927536e-14,
        "batch_lag1": 0.03807977415802486,
        "batch_se4": 7.999194837514634,
        "batch_se8": 7.9462533402780755,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.6492335312716712,
        "first_half": -1549.4996718016537,
        "group": 10,
        "index": 21,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 5,
        "q": -1527.973024467628,
        "sampling_s": 0.02226040397602322,
        "second_half": -1506.4958636791973,
        "seed": 761602,
        "solver_wall_seconds": 1743.3699683711166,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1527.6484077019918,
        "wall_right": -1528.2976412332634
      },
      {
        "C": 1.0,
        "N": 2000,
        "balance_residual": -6.428191312579656e-14,
        "batch_lag1": 0.07958842683853581,
        "batch_se4": 8.067261775412305,
        "batch_se8": 7.690236321700445,
        "dt_ns": 7.412070326159545,
        "energy_storage": 0.13090740057704223,
        "first_half": -1548.0905239642927,
        "group": 11,
        "index": 22,
        "method": "Poisson",
        "nx": 400,
        "ppc": 5,
        "q": -1548.7910135400193,
        "sampling_s": 0.02226040397602322,
        "second_half": -1549.4898927948818,
        "seed": 761601,
        "solver_wall_seconds": 2140.4207118672784,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1548.7255598397307,
        "wall_right": -1548.856467240308
      },
      {
        "C": 1.0,
        "N": 2000,
        "balance_residual": -2.0539125955565396e-14,
        "batch_lag1": -0.10369668898733214,
        "batch_se4": 7.493483216669996,
        "batch_se8": 7.1862186544331275,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.5514878853031604,
        "first_half": -1541.8154222406258,
        "group": 11,
        "index": 23,
        "method": "Poisson",
        "nx": 400,
        "ppc": 5,
        "q": -1547.969424813686,
        "sampling_s": 0.02226040397602322,
        "second_half": -1554.1092802543942,
        "seed": 761602,
        "solver_wall_seconds": 2120.0800196924247,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_I",
        "wall_left": -1548.2451687563378,
        "wall_right": -1547.6936808710348
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -3.290701044988964e-13,
        "batch_lag1": -0.22861546700945076,
        "batch_se4": 9.465069032557194,
        "batch_se8": 8.818459801488036,
        "dt_ns": 2.4706901087198485,
        "energy_storage": 2.266446606673168,
        "first_half": -1506.35816447048,
        "group": 12,
        "index": 24,
        "method": "SBT",
        "nx": 1200,
        "ppc": 10.0,
        "q": -1498.4898474367687,
        "sampling_s": 0.0024847631595791165,
        "second_half": -1490.7821083017045,
        "seed": 761601,
        "solver_wall_seconds": 4207.427944761119,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1497.3566241334324,
        "wall_right": -1499.6230707401053
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -2.6209503317664584e-13,
        "batch_lag1": 0.36709786930613936,
        "batch_se4": 10.290627290096458,
        "batch_se8": 10.250221708421645,
        "dt_ns": 2.4706901087198485,
        "energy_storage": 0.0028716055523339964,
        "first_half": -1497.4226266937492,
        "group": 12,
        "index": 25,
        "method": "SBT",
        "nx": 1200,
        "ppc": 10.0,
        "q": -1510.251880013389,
        "sampling_s": 0.0024847631595791165,
        "second_half": -1522.8193118367094,
        "seed": 761602,
        "solver_wall_seconds": 4216.47114445921,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1510.2504442106126,
        "wall_right": -1510.2533158161648
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -2.454703107446221e-13,
        "batch_lag1": -0.4199849175534518,
        "batch_se4": 9.250065205917274,
        "batch_se8": 9.582684492426159,
        "dt_ns": 2.4706901087198485,
        "energy_storage": 0.7912554485802571,
        "first_half": -1492.4456296536746,
        "group": 13,
        "index": 26,
        "method": "NTC-carry",
        "nx": 1200,
        "ppc": 10.0,
        "q": -1496.4027054999437,
        "sampling_s": 0.0024847631595791165,
        "second_half": -1500.2790246962893,
        "seed": 761601,
        "solver_wall_seconds": 3236.456117626978,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1496.0070777756537,
        "wall_right": -1496.7983332242338
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -5.577760475716786e-13,
        "batch_lag1": -0.3194495643242586,
        "batch_se4": 8.49633482499864,
        "batch_se8": 5.337222700757236,
        "dt_ns": 2.4706901087198485,
        "energy_storage": 1.4208984022561708,
        "first_half": -1507.5947919717748,
        "group": 13,
        "index": 27,
        "method": "NTC-carry",
        "nx": 1200,
        "ppc": 10.0,
        "q": -1507.9330717343266,
        "sampling_s": 0.0024847631595791165,
        "second_half": -1508.264447828255,
        "seed": 761602,
        "solver_wall_seconds": 3204.0256283603376,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1507.2226225331985,
        "wall_right": -1508.6435209354545
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -2.384759056894836e-13,
        "batch_lag1": -0.12411296473047921,
        "batch_se4": 10.29594730597328,
        "batch_se8": 10.79918537685434,
        "dt_ns": 2.4706901087198485,
        "energy_storage": 0.8732827967683519,
        "first_half": -1530.9795687058925,
        "group": 14,
        "index": 28,
        "method": "Poisson",
        "nx": 1200,
        "ppc": 10.0,
        "q": -1531.0221182100709,
        "sampling_s": 0.0024847631595791165,
        "second_half": -1531.0637993570215,
        "seed": 761601,
        "solver_wall_seconds": 3278.5037482262123,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1530.585476811687,
        "wall_right": -1531.458759608455
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 3.4083846855992306e-13,
        "batch_lag1": 0.350486270885541,
        "batch_se4": 6.847470784453108,
        "batch_se8": 6.544223880621053,
        "dt_ns": 2.4706901087198485,
        "energy_storage": -1.7848069374255753,
        "first_half": -1514.1968517273865,
        "group": 14,
        "index": 29,
        "method": "Poisson",
        "nx": 1200,
        "ppc": 10.0,
        "q": -1524.048454420569,
        "sampling_s": 0.0024847631595791165,
        "second_half": -1533.6990039975642,
        "seed": 761602,
        "solver_wall_seconds": 3291.9175827251747,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1524.9408578892821,
        "wall_right": -1523.1560509518565
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 7.203126983768016e-13,
        "batch_lag1": -0.4549580503214455,
        "batch_se4": 13.071313558038844,
        "batch_se8": 9.552761520488481,
        "dt_ns": 1.2353450543599243,
        "energy_storage": 2.52158950956247,
        "first_half": -1505.7789829649566,
        "group": 15,
        "index": 30,
        "method": "SBT",
        "nx": 2400,
        "ppc": 5.0,
        "q": -1495.2574775946082,
        "sampling_s": 0.001255189637313162,
        "second_half": -1485.1568324390737,
        "seed": 761601,
        "solver_wall_seconds": 3851.7911147963023,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1493.9966828398262,
        "wall_right": -1496.5182723493897
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 5.521902379790333e-13,
        "batch_lag1": -0.9546953018177565,
        "batch_se4": 13.288901779192056,
        "batch_se8": 10.494988710869178,
        "dt_ns": 1.2353450543599243,
        "energy_storage": 0.04190541150097599,
        "first_half": -1482.5218964240394,
        "group": 15,
        "index": 31,
        "method": "SBT",
        "nx": 2400,
        "ppc": 5.0,
        "q": -1494.3597009674163,
        "sampling_s": 0.001255189637313162,
        "second_half": -1505.7239933290587,
        "seed": 761602,
        "solver_wall_seconds": 3917.0037629050203,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1494.3387482616656,
        "wall_right": -1494.380653673167
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 1.035393992765421e-12,
        "batch_lag1": 0.2001481139965811,
        "batch_se4": 12.361475033568933,
        "batch_se8": 8.626677001675958,
        "dt_ns": 1.2353450543599243,
        "energy_storage": -1.0783226112530482,
        "first_half": -1528.835653560047,
        "group": 16,
        "index": 32,
        "method": "NTC-carry",
        "nx": 2400,
        "ppc": 5.0,
        "q": -1523.2523579280512,
        "sampling_s": 0.001255189637313162,
        "second_half": -1517.8923941213352,
        "seed": 761601,
        "solver_wall_seconds": 3117.657258823281,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1523.7915192336775,
        "wall_right": -1522.7131966224254
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -1.2616296896084123e-13,
        "batch_lag1": 0.1802369434479235,
        "batch_se4": 11.794169148566802,
        "batch_se8": 11.456801682681062,
        "dt_ns": 1.2353450543599243,
        "energy_storage": -0.08101337103194803,
        "first_half": -1513.6292116914092,
        "group": 16,
        "index": 33,
        "method": "NTC-carry",
        "nx": 2400,
        "ppc": 5.0,
        "q": -1525.3260348131146,
        "sampling_s": 0.001255189637313162,
        "second_half": -1536.5549850099521,
        "seed": 761602,
        "solver_wall_seconds": 3082.426183723728,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1525.366541498631,
        "wall_right": -1525.2855281275988
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -5.684341886080802e-14,
        "batch_lag1": -0.8407980721165376,
        "batch_se4": 10.236222713074623,
        "batch_se8": 13.198986324455015,
        "dt_ns": 1.2353450543599243,
        "energy_storage": -5.1168979635017,
        "first_half": -1519.9722746666714,
        "group": 17,
        "index": 34,
        "method": "Poisson",
        "nx": 2400,
        "ppc": 5.0,
        "q": -1521.5267489034702,
        "sampling_s": 0.001255189637313162,
        "second_half": -1523.0190441707973,
        "seed": 761601,
        "solver_wall_seconds": 3174.1096437778324,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1524.085197885221,
        "wall_right": -1518.9682999217193
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 7.132072710192006e-13,
        "batch_lag1": 0.24984481701777483,
        "batch_se4": 16.276093939891343,
        "batch_se8": 13.394477095163829,
        "dt_ns": 1.2353450543599243,
        "energy_storage": -6.356178571223867,
        "first_half": -1489.6382467442063,
        "group": 17,
        "index": 35,
        "method": "Poisson",
        "nx": 2400,
        "ppc": 5.0,
        "q": -1503.918067779487,
        "sampling_s": 0.001255189637313162,
        "second_half": -1517.626695973357,
        "seed": 761602,
        "solver_wall_seconds": 3232.997068478144,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1507.0961570650989,
        "wall_right": -1500.739978493876
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 5.258016244624741e-13,
        "batch_lag1": -0.3674398137049752,
        "batch_se4": 18.384860802097492,
        "batch_se8": 21.605034901119318,
        "dt_ns": 0.24706901087198485,
        "energy_storage": -0.03286640050599132,
        "first_half": -1475.6093396348915,
        "group": 18,
        "index": 36,
        "method": "SBT",
        "nx": 12000,
        "ppc": 1.0,
        "q": -1499.0017572432039,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1522.3941748515165,
        "seed": 761601,
        "solver_wall_seconds": 10184.91580244468,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1499.018190443457,
        "wall_right": -1498.985324042951
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -6.163958232718869e-13,
        "batch_lag1": -0.05071804104039118,
        "batch_se4": 20.236691305254475,
        "batch_se8": 12.611074014052292,
        "dt_ns": 0.24706901087198485,
        "energy_storage": 0.6100392627824771,
        "first_half": -1505.4403759239754,
        "group": 18,
        "index": 37,
        "method": "SBT",
        "nx": 12000,
        "ppc": 1.0,
        "q": -1488.3482753092217,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1471.2561746944675,
        "seed": 761602,
        "solver_wall_seconds": 10167.090356752858,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1488.0432556778308,
        "wall_right": -1488.6532949406126
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 7.513989430663059e-13,
        "batch_lag1": -0.5524937166757127,
        "batch_se4": 18.472698130031826,
        "batch_se8": 18.446221754225437,
        "dt_ns": 0.24706901087198485,
        "energy_storage": 7.504887348917425,
        "first_half": -1506.4675810025415,
        "group": 19,
        "index": 38,
        "method": "NTC-carry",
        "nx": 12000,
        "ppc": 1.0,
        "q": -1503.0939061124463,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1499.7202312223512,
        "seed": 761601,
        "solver_wall_seconds": 9106.402266201563,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1499.341462437987,
        "wall_right": -1506.8463497869054
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 7.034373084024992e-13,
        "batch_lag1": -0.9196148189701916,
        "batch_se4": 9.480911651315369,
        "batch_se8": 9.578173425617615,
        "dt_ns": 0.24706901087198485,
        "energy_storage": -0.5691969305950906,
        "first_half": -1509.9970414064387,
        "group": 19,
        "index": 39,
        "method": "NTC-carry",
        "nx": 12000,
        "ppc": 1.0,
        "q": -1514.0446668018014,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1518.0922921971642,
        "seed": 761602,
        "solver_wall_seconds": 8954.240101476433,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1514.3292652670984,
        "wall_right": -1513.7600683365044
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -5.897504706808832e-13,
        "batch_lag1": -0.3101972858492467,
        "batch_se4": 16.493370171539972,
        "batch_se8": 22.710522776846073,
        "dt_ns": 0.24706901087198485,
        "energy_storage": -6.442332737107931,
        "first_half": -1496.2872655420838,
        "group": 20,
        "index": 40,
        "method": "Poisson",
        "nx": 12000,
        "ppc": 1.0,
        "q": -1522.5190636268499,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1548.750861711616,
        "seed": 761601,
        "solver_wall_seconds": 9523.454107869533,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1525.740229995404,
        "wall_right": -1519.2978972582955
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -7.496225862269057e-13,
        "batch_lag1": -0.6018367986650544,
        "batch_se4": 23.992351881735313,
        "batch_se8": 19.411576307066014,
        "dt_ns": 0.24706901087198485,
        "energy_storage": -1.7389412542428637,
        "first_half": -1569.4421488455457,
        "group": 20,
        "index": 41,
        "method": "Poisson",
        "nx": 12000,
        "ppc": 1.0,
        "q": -1560.250853438968,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1551.0595580323907,
        "seed": 761602,
        "solver_wall_seconds": 9605.997577465838,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II",
        "wall_left": -1561.12032406609,
        "wall_right": -1559.3813828118464
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -5.861977570020827e-14,
        "batch_lag1": -0.6741539649028706,
        "batch_se4": 24.542013344331053,
        "batch_se8": 16.23406777804716,
        "dt_ns": 0.12353450543599243,
        "energy_storage": -1.4950453505230321,
        "first_half": -1530.122907734717,
        "group": 21,
        "index": 42,
        "method": "SBT",
        "nx": 24000,
        "ppc": 0.5,
        "q": -1516.7124529355062,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1503.3019981362954,
        "seed": 761601,
        "solver_wall_seconds": 14319.63295486418,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II_sparse",
        "wall_left": -1517.4599756107677,
        "wall_right": -1515.9649302602447
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -2.5845992013273644e-13,
        "batch_lag1": -0.4986714973013433,
        "batch_se4": 17.161940063853486,
        "batch_se8": 18.318637181856793,
        "dt_ns": 0.12353450543599243,
        "energy_storage": -0.3525013368153598,
        "first_half": -1512.9182481064042,
        "group": 21,
        "index": 43,
        "method": "SBT",
        "nx": 24000,
        "ppc": 0.5,
        "q": -1511.4610299780265,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1510.003811849649,
        "seed": 761602,
        "solver_wall_seconds": 14684.963194650249,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II_sparse",
        "wall_left": -1511.6372806464346,
        "wall_right": -1511.284779309619
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 1.127986593019159e-13,
        "batch_lag1": -0.5249505147737114,
        "batch_se4": 13.29641789743556,
        "batch_se8": 13.068573570462465,
        "dt_ns": 0.024706901087198488,
        "energy_storage": 2.75849464886673,
        "first_half": -1510.6849522323669,
        "group": 22,
        "index": 44,
        "method": "SBT",
        "nx": 120000,
        "ppc": 0.1,
        "q": -1496.748758553337,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1482.812564874307,
        "seed": 761601,
        "solver_wall_seconds": 89585.79684140324,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II_sparse",
        "wall_left": -1495.3695112289038,
        "wall_right": -1498.1280058777704
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -1.7319479184152442e-13,
        "batch_lag1": -0.6785899670082016,
        "batch_se4": 17.530873386766192,
        "batch_se8": 17.525635003198378,
        "dt_ns": 0.024706901087198488,
        "energy_storage": 2.686235665772278,
        "first_half": -1507.2689070975994,
        "group": 22,
        "index": 45,
        "method": "SBT",
        "nx": 120000,
        "ppc": 0.1,
        "q": -1523.315078578237,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1539.3612500588747,
        "seed": 761602,
        "solver_wall_seconds": 83720.71837414976,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "table_II_sparse",
        "wall_left": -1521.9719607453512,
        "wall_right": -1524.6581964111233
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -3.552713678800501e-15,
        "batch_lag1": -0.5658104118821875,
        "batch_se4": 15.07516692441497,
        "batch_se8": 18.49464592664792,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 4.421087289935809,
        "first_half": -1557.6460850348276,
        "group": 23,
        "index": 46,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1537.9904255553495,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1518.3347660758716,
        "seed": 761601,
        "solver_wall_seconds": 5407.414998783264,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1535.7798819103814,
        "wall_right": -1540.2009692003173
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 7.140954494389007e-13,
        "batch_lag1": -0.038208944156594725,
        "batch_se4": 14.081138951453557,
        "batch_se8": 14.497539058676574,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 0.9197979014551585,
        "first_half": -1536.26693368512,
        "group": 23,
        "index": 47,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1520.7984569003092,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1505.3299801154983,
        "seed": 761602,
        "solver_wall_seconds": 5321.810483319336,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1520.3385579495812,
        "wall_right": -1521.258355851037
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -4.796163466380676e-13,
        "batch_lag1": -0.16208404365976636,
        "batch_se4": 17.947042180070035,
        "batch_se8": 15.796627522440954,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 4.544205811585215,
        "first_half": -1483.5980075234743,
        "group": 24,
        "index": 48,
        "method": "NTC-carry",
        "nx": 6000,
        "ppc": 2,
        "q": -1503.4597188768976,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1523.321430230321,
        "seed": 761601,
        "solver_wall_seconds": 4831.46545007173,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1501.1876159711053,
        "wall_right": -1505.73182178269
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 5.684341886080802e-14,
        "batch_lag1": 0.18019012264023446,
        "batch_se4": 17.1300645058716,
        "batch_se8": 14.736990971214729,
        "dt_ns": 0.4941380217439697,
        "energy_storage": -1.5402264674500543,
        "first_half": -1487.6600248927066,
        "group": 24,
        "index": 49,
        "method": "NTC-carry",
        "nx": 6000,
        "ppc": 2,
        "q": -1511.648795089835,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1535.637565286963,
        "seed": 761602,
        "solver_wall_seconds": 4812.112448916188,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1512.41890832356,
        "wall_right": -1510.87868185611
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 7.105427357601002e-14,
        "batch_lag1": 0.739152380898323,
        "batch_se4": 21.125374974576307,
        "batch_se8": 18.955458210041684,
        "dt_ns": 0.4941380217439697,
        "energy_storage": -0.8269359183726941,
        "first_half": -1554.5179473461458,
        "group": 25,
        "index": 50,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1522.481052096221,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1490.4441568462958,
        "seed": 761601,
        "solver_wall_seconds": 5146.163054836099,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1522.8945200554072,
        "wall_right": -1522.0675841370344
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 7.887024366937112e-13,
        "batch_lag1": -0.9843464945439412,
        "batch_se4": 12.348042162874094,
        "batch_se8": 15.883547251182987,
        "dt_ns": 0.4941380217439697,
        "energy_storage": -2.6682361556850474,
        "first_half": -1555.2081529043041,
        "group": 25,
        "index": 51,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1549.3912661631973,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1543.5743794220903,
        "seed": 761602,
        "solver_wall_seconds": 5120.07754571049,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1550.7253842410394,
        "wall_right": -1548.057148085355
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 5.488942633746774e-13,
        "batch_lag1": -0.9305241321804558,
        "batch_se4": 15.642505367527132,
        "batch_se8": 14.708615945033243,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 2.4546699260103786,
        "first_half": -1514.6067096259708,
        "group": 26,
        "index": 52,
        "method": "P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1506.6991642308049,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1498.7916188356385,
        "seed": 761601,
        "solver_wall_seconds": 6047.3881076327525,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1505.471829267799,
        "wall_right": -1507.9264991938103
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 4.050093593832571e-13,
        "batch_lag1": -0.24397860456655693,
        "batch_se4": 11.529212382585166,
        "batch_se8": 12.635173918383597,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 0.9912734939298602,
        "first_half": -1552.619080218818,
        "group": 26,
        "index": 53,
        "method": "P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1541.0143321054334,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1529.4095839920485,
        "seed": 761602,
        "solver_wall_seconds": 6038.026395547437,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1540.518695358468,
        "wall_right": -1541.5099688523985
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -1.0658141036401503e-13,
        "batch_lag1": -0.9906799073573408,
        "batch_se4": 15.192021198343456,
        "batch_se8": 11.844482007283473,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 6.71882479659925,
        "first_half": -1517.063383654702,
        "group": 27,
        "index": 54,
        "method": "weighted-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1523.5112031277963,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1529.9590226008909,
        "seed": 761601,
        "solver_wall_seconds": 6659.542609924218,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1520.1517907294967,
        "wall_right": -1526.8706155260961
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -4.476419235288631e-13,
        "batch_lag1": -0.5920082234727023,
        "batch_se4": 10.45000693641622,
        "batch_se8": 13.090457489071806,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 7.905279607101988,
        "first_half": -1533.1374166775308,
        "group": 27,
        "index": 55,
        "method": "weighted-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1523.5110290680132,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1513.8846414584955,
        "seed": 761602,
        "solver_wall_seconds": 6689.976878300775,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1519.5583892644624,
        "wall_right": -1527.463668871564
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 1.2292389328649733e-12,
        "batch_lag1": -0.12451531430492038,
        "batch_se4": 13.596728014090461,
        "batch_se8": 8.526479041345489,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 1.087554419085361,
        "first_half": -1522.9109609621858,
        "group": 28,
        "index": 56,
        "method": "EA-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1514.3363771898933,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1505.7617934176005,
        "seed": 761601,
        "solver_wall_seconds": 6671.555091453134,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1513.79259998035,
        "wall_right": -1514.8801543994364
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -2.1316282072803006e-13,
        "batch_lag1": -0.9977897766496756,
        "batch_se4": 14.417350742562705,
        "batch_se8": 12.710666040772935,
        "dt_ns": 0.4941380217439697,
        "energy_storage": -1.9641135861016146,
        "first_half": -1506.7800820157859,
        "group": 28,
        "index": 57,
        "method": "EA-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1506.0746171335459,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1505.3691522513059,
        "seed": 761602,
        "solver_wall_seconds": 6660.306559805991,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2",
        "wall_left": -1507.0566739265964,
        "wall_right": -1505.0925603404949
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": 2.473576898864849e-13,
        "batch_lag1": -0.47319073678566326,
        "batch_se4": 17.708078431529618,
        "batch_se8": 18.10362969984765,
        "dt_ns": 0.9882760434879394,
        "energy_storage": -1.4543568682170798,
        "first_half": -1528.8975844036513,
        "group": 29,
        "index": 58,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1502.5567839570724,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1477.5330235328224,
        "seed": 761601,
        "solver_wall_seconds": 3706.298023493029,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1503.2839623911805,
        "wall_right": -1501.8296055229644
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": 1.2541079286165768e-12,
        "batch_lag1": -0.45906250763090517,
        "batch_se4": 22.77243077676034,
        "batch_se8": 24.881817593098543,
        "dt_ns": 0.9882760434879394,
        "energy_storage": 8.111508135644067,
        "first_half": -1516.8596081673809,
        "group": 29,
        "index": 59,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1523.0669878551166,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1528.9639985584652,
        "seed": 761602,
        "solver_wall_seconds": 3681.016862189048,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1519.011233787294,
        "wall_right": -1527.1227419229394
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": -1.2323475573339238e-13,
        "batch_lag1": -0.5977068632549064,
        "batch_se4": 14.57763744553552,
        "batch_se8": 14.28367012652965,
        "dt_ns": 0.9882760434879394,
        "energy_storage": 0.9448054332642416,
        "first_half": -1526.7349218373993,
        "group": 30,
        "index": 60,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1520.001779751542,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1513.605294769978,
        "seed": 761601,
        "solver_wall_seconds": 3124.557822787785,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1519.5293770349097,
        "wall_right": -1520.4741824681744
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": -1.3846701563124952e-12,
        "batch_lag1": -0.1657958447505278,
        "batch_se4": 10.166623493550082,
        "batch_se8": 6.060879544146105,
        "dt_ns": 0.9882760434879394,
        "energy_storage": -5.607193897395434,
        "first_half": -1512.7612979522257,
        "group": 30,
        "index": 61,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1523.2607411065758,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1533.2352121032086,
        "seed": 761602,
        "solver_wall_seconds": 3176.8965632962063,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1526.0643380552744,
        "wall_right": -1520.4571441578778
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": 8.759659664292485e-13,
        "batch_lag1": -0.5589481401928291,
        "batch_se4": 10.58540675685941,
        "batch_se8": 10.301413508759895,
        "dt_ns": 0.9882760434879394,
        "energy_storage": -1.6066773560524614,
        "first_half": -1528.1381661667942,
        "group": 31,
        "index": 62,
        "method": "P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1533.5032658388786,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1538.868365510963,
        "seed": 761601,
        "solver_wall_seconds": 3736.88303918601,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1534.3066045169044,
        "wall_right": -1532.699927160853
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": -1.3500311979441904e-13,
        "batch_lag1": -0.47633445695266935,
        "batch_se4": 13.572642689210035,
        "batch_se8": 13.533877716298568,
        "dt_ns": 0.9882760434879394,
        "energy_storage": 6.329523613195252,
        "first_half": -1510.0906940498187,
        "group": 31,
        "index": 63,
        "method": "P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1515.8079203393072,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1521.5251466287957,
        "seed": 761602,
        "solver_wall_seconds": 3738.8384461288806,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1512.6431585327098,
        "wall_right": -1518.9726821459049
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": -6.439293542825908e-13,
        "batch_lag1": -0.4195176673489637,
        "batch_se4": 18.462530156158863,
        "batch_se8": 20.971011590810495,
        "dt_ns": 0.9882760434879394,
        "energy_storage": 2.5783964627968126,
        "first_half": -1505.9477869839102,
        "group": 32,
        "index": 64,
        "method": "weighted-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1517.9062545121753,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1529.8647220404403,
        "seed": 761601,
        "solver_wall_seconds": 4159.387190653244,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1516.617056280777,
        "wall_right": -1519.1954527435735
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": 1.4038770146385104e-13,
        "batch_lag1": -0.46707359700569046,
        "batch_se4": 20.22322125047109,
        "batch_se8": 20.038243574296153,
        "dt_ns": 0.9882760434879394,
        "energy_storage": -0.2110467216590105,
        "first_half": -1555.2001778843905,
        "group": 32,
        "index": 65,
        "method": "weighted-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1536.5580278517066,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1517.9158778190233,
        "seed": 761602,
        "solver_wall_seconds": 4142.737332316465,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1536.6635512125363,
        "wall_right": -1536.4525044908776
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": 6.075140390748857e-13,
        "batch_lag1": -0.4945815716195925,
        "batch_se4": 21.73129352949095,
        "batch_se8": 29.027680905293025,
        "dt_ns": 0.9882760434879394,
        "energy_storage": 6.6714573609313215,
        "first_half": -1523.9596854358595,
        "group": 33,
        "index": 66,
        "method": "EA-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1531.4853033935692,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1539.0109213512785,
        "seed": 761601,
        "solver_wall_seconds": 4131.823647166253,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1528.149574713103,
        "wall_right": -1534.821032074035
      },
      {
        "C": 2.0,
        "N": 12000,
        "balance_residual": 2.404743071338089e-13,
        "batch_lag1": 0.15406284520521812,
        "batch_se4": 13.349973510952935,
        "batch_se8": 2.505350030161101,
        "dt_ns": 0.9882760434879394,
        "energy_storage": 1.8726980871677483,
        "first_half": -1512.452763704252,
        "group": 33,
        "index": 67,
        "method": "EA-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1509.817913678717,
        "sampling_s": 0.0009990284868410882,
        "second_half": -1507.183063653182,
        "seed": 761602,
        "solver_wall_seconds": 4138.92579317186,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_larger_dt",
        "wall_left": -1508.881564635133,
        "wall_right": -1510.7542627223013
      },
      {
        "C": 0.5,
        "N": 12000,
        "balance_residual": -2.842170943040401e-14,
        "batch_lag1": -0.28094938822377635,
        "batch_se4": 15.684736668787602,
        "batch_se8": 14.753780847168516,
        "dt_ns": 0.24706901087198485,
        "energy_storage": -2.068275201637153,
        "first_half": -1522.430705951062,
        "group": 34,
        "index": 68,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1509.9715025035812,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1497.5122990561006,
        "seed": 761601,
        "solver_wall_seconds": 11568.30014868814,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_half_dt",
        "wall_left": -1511.0056401043998,
        "wall_right": -1508.9373649027625
      },
      {
        "C": 0.5,
        "N": 12000,
        "balance_residual": -3.552713678800501e-13,
        "batch_lag1": -0.9909118022350007,
        "batch_se4": 13.557554403338187,
        "batch_se8": 11.750372025282013,
        "dt_ns": 0.24706901087198485,
        "energy_storage": 0.7692592733605785,
        "first_half": -1537.641565750766,
        "group": 34,
        "index": 69,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1540.7303507192196,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1543.8191356876732,
        "seed": 761602,
        "solver_wall_seconds": 10578.110066686757,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_half_dt",
        "wall_left": -1540.3457210825395,
        "wall_right": -1541.1149803559
      },
      {
        "C": 0.5,
        "N": 12000,
        "balance_residual": 2.1316282072803006e-14,
        "batch_lag1": 0.9051002945532249,
        "batch_se4": 13.960254277361944,
        "batch_se8": 18.05245287553578,
        "dt_ns": 0.24706901087198485,
        "energy_storage": -13.884295541621817,
        "first_half": -1529.9122006608413,
        "group": 35,
        "index": 70,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1507.3666686468082,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1484.8211366327746,
        "seed": 761601,
        "solver_wall_seconds": 12340.37017057836,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_half_dt",
        "wall_left": -1514.3088164176188,
        "wall_right": -1500.4245208759971
      },
      {
        "C": 0.5,
        "N": 12000,
        "balance_residual": -4.405364961712621e-13,
        "batch_lag1": -0.11009981923488656,
        "batch_se4": 15.39283058199928,
        "batch_se8": 9.154358932265419,
        "dt_ns": 0.24706901087198485,
        "energy_storage": 2.1694762150010973,
        "first_half": -1500.9670046743936,
        "group": 35,
        "index": 71,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1514.4175175787664,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1527.8680304831391,
        "seed": 761602,
        "solver_wall_seconds": 11124.42033477698,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "fixedN_PPC2_half_dt",
        "wall_left": -1513.3327794712661,
        "wall_right": -1515.5022556862668
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 2.7711166694643907e-13,
        "batch_lag1": -0.5851959752802283,
        "batch_se4": 17.86795355822948,
        "batch_se8": 18.142947417040105,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 9.387162812385574,
        "first_half": -1526.9351786036048,
        "group": 36,
        "index": 72,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1524.3300569810235,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1521.7249353584423,
        "seed": 761601,
        "solver_wall_seconds": 9801.305060745217,
        "splitting": "CBC",
        "stationarity_certified": false,
        "tag": "splitting_control",
        "wall_left": -1519.6364755748305,
        "wall_right": -1529.0236383872166
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 1.8118839761882555e-13,
        "batch_lag1": 0.3888165741506933,
        "batch_se4": 21.100986207233323,
        "batch_se8": 21.41193664003149,
        "dt_ns": 0.4941380217439697,
        "energy_storage": -0.7931017355858678,
        "first_half": -1543.44185641685,
        "group": 36,
        "index": 73,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "q": -1507.3927027412608,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1471.3435490656714,
        "seed": 761602,
        "solver_wall_seconds": 9782.295342504745,
        "splitting": "CBC",
        "stationarity_certified": false,
        "tag": "splitting_control",
        "wall_left": -1507.7892536090535,
        "wall_right": -1506.996151873468
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -1.438849039914203e-13,
        "batch_lag1": -0.5471682068199271,
        "batch_se4": 13.08075767044961,
        "batch_se8": 9.743499479813186,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 4.992456477987453,
        "first_half": -1542.6023235265366,
        "group": 37,
        "index": 74,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1537.3531016640009,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1532.1038798014654,
        "seed": 761601,
        "solver_wall_seconds": 7975.373324409942,
        "splitting": "CBC",
        "stationarity_certified": false,
        "tag": "splitting_control",
        "wall_left": -1534.856873425007,
        "wall_right": -1539.8493299029947
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -1.4033219031261979e-13,
        "batch_lag1": -0.48318916388159694,
        "batch_se4": 22.339517266691768,
        "batch_se8": 27.71606921019954,
        "dt_ns": 0.4941380217439697,
        "energy_storage": -0.40852333801624496,
        "first_half": -1558.4177380512278,
        "group": 37,
        "index": 75,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "q": -1523.921272982768,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1489.424807914308,
        "seed": 761602,
        "solver_wall_seconds": 8107.822693602182,
        "splitting": "CBC",
        "stationarity_certified": false,
        "tag": "splitting_control",
        "wall_left": -1524.1255346517762,
        "wall_right": -1523.7170113137597
      },
      {
        "C": 1.0,
        "N": 2000,
        "balance_residual": 1.4259914863506973e-14,
        "batch_lag1": -0.1543912769305493,
        "batch_se4": 7.2963933818693265,
        "batch_se8": 7.241261544719465,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.00014822575128731574,
        "first_half": -1524.4021838701385,
        "group": 38,
        "index": 76,
        "method": "NTC-stochastic-round",
        "nx": 400,
        "ppc": 5,
        "q": -1516.7819096731398,
        "sampling_s": 0.02226040397602322,
        "second_half": -1509.1791533478577,
        "seed": 761601,
        "solver_wall_seconds": 2130.0048015052453,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "rounding_control",
        "wall_left": -1516.781983786015,
        "wall_right": -1516.7818355602642
      },
      {
        "C": 1.0,
        "N": 2000,
        "balance_residual": 3.1086244689504383e-15,
        "batch_lag1": -0.11479924093179686,
        "batch_se4": 7.044285066422262,
        "batch_se8": 6.3656791767968315,
        "dt_ns": 7.412070326159545,
        "energy_storage": -0.37263017913110463,
        "first_half": -1515.7011702260133,
        "group": 38,
        "index": 77,
        "method": "NTC-stochastic-round",
        "nx": 400,
        "ppc": 5,
        "q": -1520.513314494894,
        "sampling_s": 0.02226040397602322,
        "second_half": -1525.314396363156,
        "seed": 761602,
        "solver_wall_seconds": 2034.2151506713126,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "rounding_control",
        "wall_left": -1520.6996295844592,
        "wall_right": -1520.3269994053283
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": 3.375077994860476e-13,
        "batch_lag1": 0.22442630889311113,
        "batch_se4": 11.370215386305704,
        "batch_se8": 7.319442057200884,
        "dt_ns": 0.4941380217439697,
        "energy_storage": 3.7680409391928897,
        "first_half": -1507.9608298564935,
        "group": 39,
        "index": 78,
        "method": "NTC-stochastic-round",
        "nx": 6000,
        "ppc": 2,
        "q": -1499.893298203499,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1491.8257665505043,
        "seed": 761601,
        "solver_wall_seconds": 4753.581944235368,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "rounding_control",
        "wall_left": -1498.0092777339023,
        "wall_right": -1501.7773186730956
      },
      {
        "C": 1.0,
        "N": 12000,
        "balance_residual": -8.890665981198254e-13,
        "batch_lag1": -0.44731383162735117,
        "batch_se4": 14.995258996240437,
        "batch_se8": 15.64542316020872,
        "dt_ns": 0.4941380217439697,
        "energy_storage": -0.7101685877603581,
        "first_half": -1533.6449138316884,
        "group": 39,
        "index": 79,
        "method": "NTC-stochastic-round",
        "nx": 6000,
        "ppc": 2,
        "q": -1513.887123080684,
        "sampling_s": 0.0008197156815106364,
        "second_half": -1494.12933232968,
        "seed": 761602,
        "solver_wall_seconds": 4722.404206941486,
        "splitting": "BC",
        "stationarity_certified": false,
        "tag": "rounding_control",
        "wall_left": -1514.2422073745647,
        "wall_right": -1513.5320387868037
      }
    ],
    "groups": [
      {
        "C": 0.5,
        "diagnostic_se": 6.3553346936815025,
        "group": 0,
        "indices": [
          0,
          1
        ],
        "mean_q": -1503.2002312057427,
        "method": "SBT",
        "nx": 400,
        "ppc": 200,
        "sampling_s": 0.0018699763984461393,
        "seed_se": 1.9838204463801503,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 0.5,
        "diagnostic_se": 5.445639462717292,
        "group": 1,
        "indices": [
          2,
          3
        ],
        "mean_q": -1513.1628846210856,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 200,
        "sampling_s": 0.0018699763984461393,
        "seed_se": 3.0361312171739883,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 0.5,
        "diagnostic_se": 3.631172221320963,
        "group": 2,
        "indices": [
          4,
          5
        ],
        "mean_q": -1511.864243858211,
        "method": "Poisson",
        "nx": 400,
        "ppc": 200,
        "sampling_s": 0.0018699763984461393,
        "seed_se": 1.1583509896063333,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 7.845960597780731,
        "group": 3,
        "indices": [
          6,
          7
        ],
        "mean_q": -1506.7656228082162,
        "method": "SBT",
        "nx": 400,
        "ppc": 30,
        "sampling_s": 0.0074286733636901425,
        "seed_se": 7.845960597780731,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 5.69469528732661,
        "group": 4,
        "indices": [
          8,
          9
        ],
        "mean_q": -1517.431624427651,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 30,
        "sampling_s": 0.0074286733636901425,
        "seed_se": 2.2933949082954537,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 5.256299804007796,
        "group": 5,
        "indices": [
          10,
          11
        ],
        "mean_q": -1515.6170574871821,
        "method": "Poisson",
        "nx": 400,
        "ppc": 30,
        "sampling_s": 0.0074286733636901425,
        "seed_se": 4.360259855808181,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 11.471980574451209,
        "group": 6,
        "indices": [
          12,
          13
        ],
        "mean_q": -1511.4237426845386,
        "method": "SBT",
        "nx": 400,
        "ppc": 10,
        "sampling_s": 0.011143010045535213,
        "seed_se": 11.471980574451209,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 7.485613904632206,
        "group": 7,
        "indices": [
          14,
          15
        ],
        "mean_q": -1508.6106253682397,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 10,
        "sampling_s": 0.011143010045535213,
        "seed_se": 3.5333783944138304,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 7.882037894368684,
        "group": 8,
        "indices": [
          16,
          17
        ],
        "mean_q": -1531.2673345885223,
        "method": "Poisson",
        "nx": 400,
        "ppc": 10,
        "sampling_s": 0.011143010045535213,
        "seed_se": 6.482465764798803,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 7.999194837514634,
        "group": 10,
        "indices": [
          20,
          21
        ],
        "mean_q": -1521.3399250115954,
        "method": "NTC-carry",
        "nx": 400,
        "ppc": 5,
        "sampling_s": 0.02226040397602322,
        "seed_se": 6.6330994560324825,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 8.067261775412305,
        "group": 11,
        "indices": [
          22,
          23
        ],
        "mean_q": -1548.3802191768527,
        "method": "Poisson",
        "nx": 400,
        "ppc": 5,
        "sampling_s": 0.02226040397602322,
        "seed_se": 0.41079436316670126,
        "splitting": "BC",
        "tag": "table_I"
      },
      {
        "C": 1.0,
        "diagnostic_se": 10.290627290096458,
        "group": 12,
        "indices": [
          24,
          25
        ],
        "mean_q": -1504.3708637250788,
        "method": "SBT",
        "nx": 1200,
        "ppc": 10.0,
        "sampling_s": 0.0024847631595791165,
        "seed_se": 5.881016288310093,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 9.582684492426159,
        "group": 13,
        "indices": [
          26,
          27
        ],
        "mean_q": -1502.1678886171353,
        "method": "NTC-carry",
        "nx": 1200,
        "ppc": 10.0,
        "sampling_s": 0.0024847631595791165,
        "seed_se": 5.765183117191441,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 10.79918537685434,
        "group": 14,
        "indices": [
          28,
          29
        ],
        "mean_q": -1527.5352863153198,
        "method": "Poisson",
        "nx": 1200,
        "ppc": 10.0,
        "sampling_s": 0.0024847631595791165,
        "seed_se": 3.4868318947509347,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 13.288901779192056,
        "group": 15,
        "indices": [
          30,
          31
        ],
        "mean_q": -1494.8085892810122,
        "method": "SBT",
        "nx": 2400,
        "ppc": 5.0,
        "sampling_s": 0.001255189637313162,
        "seed_se": 0.44888831359594406,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 12.361475033568933,
        "group": 16,
        "indices": [
          32,
          33
        ],
        "mean_q": -1524.2891963705829,
        "method": "NTC-carry",
        "nx": 2400,
        "ppc": 5.0,
        "sampling_s": 0.001255189637313162,
        "seed_se": 1.036838442531689,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 16.276093939891343,
        "group": 17,
        "indices": [
          34,
          35
        ],
        "mean_q": -1512.7224083414785,
        "method": "Poisson",
        "nx": 2400,
        "ppc": 5.0,
        "sampling_s": 0.001255189637313162,
        "seed_se": 8.80434056199158,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 21.605034901119318,
        "group": 18,
        "indices": [
          36,
          37
        ],
        "mean_q": -1493.6750162762128,
        "method": "SBT",
        "nx": 12000,
        "ppc": 1.0,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 5.326740966991109,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 18.472698130031826,
        "group": 19,
        "indices": [
          38,
          39
        ],
        "mean_q": -1508.5692864571238,
        "method": "NTC-carry",
        "nx": 12000,
        "ppc": 1.0,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 5.475380344677546,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 23.992351881735313,
        "group": 20,
        "indices": [
          40,
          41
        ],
        "mean_q": -1541.384958532909,
        "method": "Poisson",
        "nx": 12000,
        "ppc": 1.0,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 18.865894906059108,
        "splitting": "BC",
        "tag": "table_II"
      },
      {
        "C": 1.0,
        "diagnostic_se": 24.542013344331053,
        "group": 21,
        "indices": [
          42,
          43
        ],
        "mean_q": -1514.0867414567665,
        "method": "SBT",
        "nx": 24000,
        "ppc": 0.5,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 2.625711478739845,
        "splitting": "BC",
        "tag": "table_II_sparse"
      },
      {
        "C": 1.0,
        "diagnostic_se": 17.530873386766192,
        "group": 22,
        "indices": [
          44,
          45
        ],
        "mean_q": -1510.031918565787,
        "method": "SBT",
        "nx": 120000,
        "ppc": 0.1,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 13.283160012450024,
        "splitting": "BC",
        "tag": "table_II_sparse"
      },
      {
        "C": 1.0,
        "diagnostic_se": 18.49464592664792,
        "group": 23,
        "indices": [
          46,
          47
        ],
        "mean_q": -1529.3944412278292,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 8.595984327520114,
        "splitting": "BC",
        "tag": "fixedN_PPC2"
      },
      {
        "C": 1.0,
        "diagnostic_se": 17.947042180070035,
        "group": 24,
        "indices": [
          48,
          49
        ],
        "mean_q": -1507.5542569833663,
        "method": "NTC-carry",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 4.09453810646869,
        "splitting": "BC",
        "tag": "fixedN_PPC2"
      },
      {
        "C": 1.0,
        "diagnostic_se": 21.125374974576307,
        "group": 25,
        "indices": [
          50,
          51
        ],
        "mean_q": -1535.9361591297093,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 13.455107033488162,
        "splitting": "BC",
        "tag": "fixedN_PPC2"
      },
      {
        "C": 1.0,
        "diagnostic_se": 17.157583937314257,
        "group": 26,
        "indices": [
          52,
          53
        ],
        "mean_q": -1523.856748168119,
        "method": "P-SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 17.157583937314257,
        "splitting": "BC",
        "tag": "fixedN_PPC2"
      },
      {
        "C": 1.0,
        "diagnostic_se": 15.192021198343456,
        "group": 27,
        "indices": [
          54,
          55
        ],
        "mean_q": -1523.5111160979047,
        "method": "weighted-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 8.702989157427511e-05,
        "splitting": "BC",
        "tag": "fixedN_PPC2"
      },
      {
        "C": 1.0,
        "diagnostic_se": 14.417350742562705,
        "group": 28,
        "indices": [
          56,
          57
        ],
        "mean_q": -1510.2054971617194,
        "method": "EA-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 4.130880028173692,
        "splitting": "BC",
        "tag": "fixedN_PPC2"
      },
      {
        "C": 2.0,
        "diagnostic_se": 24.881817593098543,
        "group": 29,
        "indices": [
          58,
          59
        ],
        "mean_q": -1512.8118859060946,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0009990284868410882,
        "seed_se": 10.255101949022105,
        "splitting": "BC",
        "tag": "fixedN_PPC2_larger_dt"
      },
      {
        "C": 2.0,
        "diagnostic_se": 14.57763744553552,
        "group": 30,
        "indices": [
          60,
          61
        ],
        "mean_q": -1521.6312604290588,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0009990284868410882,
        "seed_se": 1.6294806775168806,
        "splitting": "BC",
        "tag": "fixedN_PPC2_larger_dt"
      },
      {
        "C": 2.0,
        "diagnostic_se": 13.572642689210035,
        "group": 31,
        "indices": [
          62,
          63
        ],
        "mean_q": -1524.655593089093,
        "method": "P-SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0009990284868410882,
        "seed_se": 8.847672749785715,
        "splitting": "BC",
        "tag": "fixedN_PPC2_larger_dt"
      },
      {
        "C": 2.0,
        "diagnostic_se": 20.971011590810495,
        "group": 32,
        "indices": [
          64,
          65
        ],
        "mean_q": -1527.232141181941,
        "method": "weighted-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0009990284868410882,
        "seed_se": 9.325886669765623,
        "splitting": "BC",
        "tag": "fixedN_PPC2_larger_dt"
      },
      {
        "C": 2.0,
        "diagnostic_se": 29.027680905293025,
        "group": 33,
        "indices": [
          66,
          67
        ],
        "mean_q": -1520.6516085361432,
        "method": "EA-P-SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0009990284868410882,
        "seed_se": 10.833694857426051,
        "splitting": "BC",
        "tag": "fixedN_PPC2_larger_dt"
      },
      {
        "C": 0.5,
        "diagnostic_se": 15.684736668787602,
        "group": 34,
        "indices": [
          68,
          69
        ],
        "mean_q": -1525.3509266114004,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 15.379424107819203,
        "splitting": "BC",
        "tag": "fixedN_PPC2_half_dt"
      },
      {
        "C": 0.5,
        "diagnostic_se": 18.05245287553578,
        "group": 35,
        "indices": [
          70,
          71
        ],
        "mean_q": -1510.8920931127873,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 3.5254244659790857,
        "splitting": "BC",
        "tag": "fixedN_PPC2_half_dt"
      },
      {
        "C": 1.0,
        "diagnostic_se": 21.41193664003149,
        "group": 36,
        "indices": [
          72,
          73
        ],
        "mean_q": -1515.8613798611423,
        "method": "SBT",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 8.468677119881361,
        "splitting": "CBC",
        "tag": "splitting_control"
      },
      {
        "C": 1.0,
        "diagnostic_se": 27.71606921019954,
        "group": 37,
        "indices": [
          74,
          75
        ],
        "mean_q": -1530.6371873233843,
        "method": "Poisson",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 6.715914340616449,
        "splitting": "CBC",
        "tag": "splitting_control"
      },
      {
        "C": 1.0,
        "diagnostic_se": 7.2963933818693265,
        "group": 38,
        "indices": [
          76,
          77
        ],
        "mean_q": -1518.647612084017,
        "method": "NTC-stochastic-round",
        "nx": 400,
        "ppc": 5,
        "sampling_s": 0.02226040397602322,
        "seed_se": 1.8657024108771338,
        "splitting": "BC",
        "tag": "rounding_control"
      },
      {
        "C": 1.0,
        "diagnostic_se": 15.64542316020872,
        "group": 39,
        "indices": [
          78,
          79
        ],
        "mean_q": -1506.8902106420915,
        "method": "NTC-stochastic-round",
        "nx": 6000,
        "ppc": 2,
        "sampling_s": 0.0008197156815106364,
        "seed_se": 6.996912438592517,
        "splitting": "BC",
        "tag": "rounding_control"
      }
    ],
    "inputs_manifest": "FULL_WINDOW_INPUTS.json",
    "interpretation": "Full and common windows are distinct. Diagnostic SE is not a calibrated 95% CI. Examine wall balance, drift, batch correlation and two-seed spread. Published |q|1512 W/m2 is a numerical benchmark. Timing includes diagnostics, excludes archive/I/O, and uses heterogeneous nodes; it is not a fair cost benchmark.",
    "matched_common_logical_blocks": 32,
    "matched_summary": "SUMMARY.json",
    "source_sha256": "db01adcfbfa15e18cac7e95f70bebb6fd9f80eef79c1f8a13902090225a77fa3"
  }
}


==> anc/fourier/analyze_results.py <==
"""Fourier result review: matched prefixes, full-horizon checks, transparent reporting bins."""
from pathlib import Path
import json, sys, math, hashlib, shutil, datetime, os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parent.parent
OUT=Path(__file__).resolve().parent
sys.path.insert(0,str(ROOT))
from analyze_fourier import profile
from fourier import L
MATRIX=json.loads((ROOT/"run_matrix.json").read_text())
SUMMARY=json.loads((ROOT/"SUMMARY.json").read_text())
PROOF=json.loads((ROOT/"POSTPROCESS_VALIDATED.json").read_text())
assert PROOF["valid"] and PROOF["analyzed_cases"]==92
assert hashlib.sha256((ROOT/"SUMMARY.json").read_bytes()).hexdigest()==PROOF["summary_sha256"]
proof={r["index"]:r for r in PROOF["profile_proof"]}
rows={r["index"]:r for r in SUMMARY["cases"]}
BIN=20
def sha(p): return hashlib.sha256(Path(p).read_bytes()).hexdigest()
def stats(w):
    a=np.asarray(w).mean(axis=1)
    out={"q":float(a.mean()),"blocks":len(a),"left":float(np.asarray(w)[:,0].mean()),"right":float(np.asarray(w)[:,1].mean())}
    for nb in [4,8]:
        z=a[:len(a)//nb*nb].reshape(-1,nb).mean(1)
        out["batch_se_"+str(nb)]=float(z.std(ddof=1)/len(z)**.5) if len(z)>1 else None
        out["batch_lag1_"+str(nb)]=float(np.corrcoef(z[:-1],z[1:])[0,1]) if len(z)>3 else None
    out["half_shift"]=float(a[len(a)//2:].mean()-a[:len(a)//2].mean())
    return out
def pooled(raw,samples,c):
    assert raw.shape==(100,16)
    c=dict(c,profile_bins=BIN)
    return profile(raw.reshape(BIN,100//BIN,16).sum(1),samples,c)
cp={}; fp={}; inputs=[]; check=[]
for c in MATRIX:
    i=c["index"]; d=ROOT/"runs"/("case_%03d"%i)
    marker=json.loads((d/"VERIFIED_COMPLETE.json").read_text())
    assert marker["valid"] and marker["next_segment"]==c["total_segments"]
    f=d/"analysis/profiles.npz"
    assert sha(f)==proof[i]["sha256"]
    with np.load(f) as z:
        orig=profile(z["raw"],int(z["samples"]),c)
        assert np.allclose(orig[0],z["temperature"],rtol=1e-13,atol=1e-12)
        assert np.allclose(orig[2],z["heat_flux"],rtol=1e-13,atol=1e-9)
        t,u,q,b=pooled(z["raw"],int(z["samples"]),c)
        cp[i]={"T":t,"q":q,"b":b,"wall":z["wall_series"].copy(),"raw":z["raw"].copy(),"samples":int(z["samples"])}
        assert abs(cp[i]["wall"].mean()-rows[i]["signed_wall_q_W_m2"])<1e-8
    wall=[];raw=np.zeros((100,16));samples=0
    for k in range(c["warm_segments"],c["total_segments"]):
        f=d/"segments"/("block_%06d.npz"%k)
        inputs.append({"case":i,"block":k,"sha256":sha(f)})
        with np.load(f) as z:
            wall.append(z["wall_heat"]*c["fnum"]/(float(z["dt"])*int(z["steps"]))*np.array([1.,-1.]))
            raw+=z["raw"];samples+=int(z["samples"])
    wall=np.array(wall)
    assert np.allclose(wall[:32],cp[i]["wall"],rtol=1e-14,atol=1e-9)
    t,u,q,b=pooled(raw,samples,c)
    fp[i]={"T":t,"q":q,"b":b,"wall":wall,"raw":raw,"samples":samples}
    assert all(np.isfinite(x).all() for x in [t,q,b,wall])
    check.append({"index":i,"common":stats(cp[i]["wall"]),"full":stats(wall)})
    if i%20==0: print("READ",i,flush=True)
groups={}
for c in MATRIX:
    key=(c["method"],c["nx"],c["ppc"],c["dt_ns"],c["splitting"])
    groups.setdefault(key,[]).append(c["index"])
def gstat(ids,data):
    ss=[stats(data[i]["wall"]) for i in ids]
    q=np.array([s["q"] for s in ss])
    return {"mean":float(q.mean()),"seed_means":q.tolist(),"seed_SE":float(q.std(ddof=1)/len(q)**.5),
            "batch_SE4":float(np.sqrt(sum(s["batch_se_4"]**2 for s in ss))/len(ss)),
            "batch_SE8":float(np.sqrt(sum(s["batch_se_8"]**2 for s in ss))/len(ss)),
            "half_shifts":[s["half_shift"] for s in ss],
            "wall_imbalance":float(np.mean([s["left"]-s["right"] for s in ss])),
            "blocks_per_seed":ss[0]["blocks"],
            "sampling_ms":ss[0]["blocks"]*.0256}
report=[]
for k,ids in groups.items():
    assert len(ids)==2
    common=gstat(ids,cp);full=gstat(ids,fp)
    report.append({"method":k[0],"nx":k[1],"ppc":k[2],"dt_ns":k[3],"splitting":k[4],"indices":ids,"common":common,"full":full})
    for statdata in [common,full]:
        statdata["nominal_SE_display"]=max(statdata["seed_SE"],statdata["batch_SE4"],statdata["batch_SE8"])
ref_ids=groups[("Poisson",800,40,.3125,"CBC")]
ref_common=gstat(ref_ids,cp)
ref_T=np.mean([cp[i]["T"] for i in ref_ids],axis=0)
for r in report:
    for which in ["common","full"]:
        r[which]["relative_wall_difference_pct"]=100*(r[which]["mean"]-ref_common["mean"])/abs(ref_common["mean"])
    r["common_temperature_RMS_difference_K"]=float(np.sqrt(np.mean((np.mean([cp[i]["T"] for i in r["indices"]],axis=0)-ref_T)**2)))
    r["common_temperature_max_abs_difference_K"]=float(np.max(abs(np.mean([cp[i]["T"] for i in r["indices"]],axis=0)-ref_T)))
colors={"SBT":"#D55E00","P-SBT":"#0072B2","weighted-P-SBT":"#8B3FA7","EA-P-SBT":"#009E73","Poisson":"#111111","NTC":"#C51B7D","SBT-exp":"#C38C00"}
styles={"SBT":"-","P-SBT":"--","weighted-P-SBT":"-.","EA-P-SBT":":","Poisson":"-","NTC":"--","SBT-exp":"--"}
labels={"SBT":"SBT (PPC2)","P-SBT":"P-SBT (PPC2)","weighted-P-SBT":"Weighted (PPC2)","EA-P-SBT":"EA (PPC2)","Poisson":"Poisson (PPC2)","NTC":"NTC40","SBT-exp":"SBT-exp (PPC2)"}
plt.rcParams.update({"font.family":"DejaVu Sans","font.size":12,"axes.labelsize":14,"xtick.labelsize":11,"ytick.labelsize":11,"legend.fontsize":11,"axes.spines.top":False,"axes.spines.right":False,"savefig.facecolor":"white"})
x=(np.arange(BIN)+.5)/BIN
methods=["SBT","P-SBT","weighted-P-SBT","EA-P-SBT","Poisson"]
figures=[]
def save(fig,name):
    fig.savefig(OUT/(name+".png"),dpi=190,bbox_inches="tight")
    fig.savefig(OUT/(name+".pdf"),bbox_inches="tight")
    figures.extend([name+".png",name+".pdf"])
    plt.close(fig)
def draw(ax,ids,field,method,data=cp,label=None,color=None,style=None,band=True):
    y=np.array([data[i][field] for i in ids]);avg=y.mean(0)
    color=color or colors[method]; style=style or styles[method]
    ax.plot(x,avg,color=color,ls=style,lw=1.8,label=label or labels[method])
    if band:ax.fill_between(x,y.min(0),y.max(0),color=color,alpha=.075,linewidth=0)
    ax.set_xlim(0,1); ax.set_xlabel(r"$x/L$"); ax.grid(alpha=.14)
# Main common-window profiles: first row h=.625, second row h=2.5ns.
fig,axs=plt.subplots(2,2,figsize=(12.5,8),sharex=True)
for row,h in enumerate([.625,2.5]):
    for method in methods:
        ids=groups[(method,800,2,h,"CBC")]
        draw(axs[row,0],ids,"T",method)
        draw(axs[row,1],ids,"q",method)
    for col,field in enumerate(["T","q"]):
        draw(axs[row,col],ref_ids,field,"Poisson",label="Poisson40 (h=0.3125 ns)",color="#707070",style=(0,(5,2)),band=True)
    axs[row,0].set_ylabel(r"$T$ (K)");axs[row,1].set_ylabel(r"$q_x$ (W m$^{-2}$)")
    axs[row,0].set_ylim(220,325);axs[row,1].set_ylim(-1900,-1250)
handles,ls=axs[0,0].get_legend_handles_labels()
fig.legend(handles,ls,loc="lower center",ncol=3,bbox_to_anchor=(.5,-.005),frameon=False,fontsize=11.5)
fig.subplots_adjust(bottom=.19,hspace=.22,wspace=.25)
save(fig,"fourier_profiles_common")
# Controls: same physical window, PPC40, color distinguishes grid; line style method.
fig,axs=plt.subplots(1,2,figsize=(12.5,4.8))
control=[(400,.625,"#0072B2"),(800,.625,"#D55E00"),(800,.3125,"#009E73")]
for nx,h,color in control:
    for method in ["Poisson","NTC"]:
        ids=groups[(method,nx,40,h,"CBC")]
        label=("%s40, Nx=%d, h=%g ns"%(method,nx,h))
        for a,f in zip(axs,["T","q"]):
            draw(a,ids,f,method,label=label,color=color,style="-" if method=="Poisson" else "--",band=False)
axs[0].set_ylabel(r"$T$ (K)");axs[1].set_ylabel(r"$q_x$ (W m$^{-2}$)")
axs[0].set_ylim(220,325);axs[1].set_ylim(-1620,-1390)
h,l=axs[0].get_legend_handles_labels()
fig.legend(h,l,loc="lower center",ncol=2,bbox_to_anchor=(.5,-.04),frameon=False,fontsize=11)
fig.subplots_adjust(bottom=.3,wspace=.25)
save(fig,"fourier_reference_profiles")
# Time step dependence: physical wall-flux estimates on matched window.
for horizon in ["common","full"]:
    fig,axs=plt.subplots(1,2,figsize=(12.5,5.3),sharey=True)
    for ax,nx in zip(axs,[400,800]):
        for method in methods:
            rr=[r for r in report if r["method"]==method and r["nx"]==nx and r["ppc"]==2 and r["splitting"]=="CBC"]
            rr.sort(key=lambda r:r["dt_ns"])
            hs=[r["dt_ns"] for r in rr];ys=[r[horizon]["mean"] for r in rr];es=[r[horizon]["nominal_SE_display"] for r in rr]
            ax.errorbar(hs,ys,yerr=es,color=colors[method],linestyle=styles[method],marker={"SBT":"o","P-SBT":"s","weighted-P-SBT":"D","EA-P-SBT":"^","Poisson":"v"}[method],capsize=3,lw=1.6,label=labels[method])
        ref=next(r for r in report if r["indices"]==ref_ids)["common"]
        ax.axhline(ref["mean"],color="#666666",ls="--",lw=1.3,label="Poisson40, Nx=800, h=0.3125 ns")
        ax.axhspan(ref["mean"]-ref["nominal_SE_display"],ref["mean"]+ref["nominal_SE_display"],color="#666666",alpha=.12)
        ax.set_xticks([.625,1.25,2.5]);ax.set_xlabel(r"$h$ (ns)");ax.grid(alpha=.15)
    axs[0].set_ylabel(r"Wall-averaged $q_x$ (W m$^{-2}$)")
    h,l=axs[0].get_legend_handles_labels()
    fig.legend(h,l,loc="lower center",ncol=3,bbox_to_anchor=(.5,-.01),frameon=False,fontsize=10.7)
    fig.subplots_adjust(bottom=.24,wspace=.12)
    save(fig,"fourier_timestep_"+horizon)
# Higher moment shapes with honest seed envelopes, common window.
fig,axs=plt.subplots(2,2,figsize=(12.5,8),sharex=True)
for method in methods:
    ids=groups[(method,800,2,.625,"CBC")]
    for k,ax in enumerate(axs.flat):
        y=np.array([cp[i]["b"][:,k] for i in ids])
        ax.plot(x,y.mean(0),color=colors[method],ls=styles[method],lw=1.5,label=labels[method])
        ax.fill_between(x,y.min(0),y.max(0),color=colors[method],alpha=.06,linewidth=0)
for k,ax in enumerate(axs.flat):
    y=np.array([cp[i]["b"][:,k] for i in ref_ids])
    ax.plot(x,y.mean(0),color="#666666",ls="--",lw=1.8,label="Poisson40 (h=0.3125 ns)")
    ax.fill_between(x,y.min(0),y.max(0),color="#666666",alpha=.15,linewidth=0)
    ax.set_ylabel(r"$a_%d/a_1$ (zero-flow frame)"%(k+2));ax.set_xlabel(r"$x/L$");ax.grid(alpha=.14);ax.set_xlim(0,1)
h,l=axs[0,0].get_legend_handles_labels()
fig.legend(h,l,loc="lower center",ncol=3,bbox_to_anchor=(.5,-.005),frameon=False,fontsize=11.5)
fig.subplots_adjust(bottom=.19,hspace=.25,wspace=.24)
save(fig,"fourier_higher_moments_common")
# Compact common and full profile artifact, preserving single-seed fields.
arrays={}
for c in MATRIX:
    i=c["index"]
    for name,data in [("common",cp),("full",fp)]:
        for field in ["T","q","b","raw","samples","wall"]:
            arrays["case_%03d_%s_%s"%(i,name,field)]=data[i][field]
arrays["x_over_L"]=x
np.savez_compressed(OUT/"profiles_review.npz",**arrays)
(OUT/"FULL_INPUT_MANIFEST.json").write_text(json.dumps(inputs,separators=(",",":"))+"\n")
result={"utc":datetime.datetime.now(datetime.timezone.utc).isoformat(),"valid":True,"cases":92,"common_ms_per_seed":.8192,"warmup_ms":.2048,
"common_blocks":32,"plot_bins":20,"binning":"Five adjacent output bins pooled at the raw-moment level; collision grid unchanged; no display filter.",
"band_definition":"Minimum to maximum of two independent seed means; not a confidence interval.",
"wall_errorbar_definition":"Maximum of between-seed SE and within-seed batch SEs (4 or 8 blocks); diagnostic SE scale, not a calibrated confidence interval.",
"refinement_note":"Changing Nx at fixed PPC also changes total particles. No independent spatial-only convergence claim.",
"stationarity_note":"Completion is validated. Half-window shifts and batch lag correlations are retained; stationarity is not certified by completion.",
"full_window_note":"Supplementary full-horizon wall curves use different sampling durations by Nx/PPC; primary profiles use a common physical window.",
"reference_note":"Poisson40 at Nx800 h0.3125 is a numerical control, not an exact Boltzmann solution.",
"source_summary_sha256":sha(ROOT/"SUMMARY.json"),"source_script_sha256":sha(__file__),"groups":report,"per_case_wall_checks":check,"figures":figures}
(OUT/"RESULTS.json").write_text(json.dumps(result,indent=2)+"\n")
with (OUT/"wall_results.csv").open("w") as f:
    f.write("method,nx,ppc,dt_ns,splitting,window,ms_per_seed,q_W_m2,seed_SE,batch_SE4,batch_SE8,ref_signed_difference_pct\n")
    for r in report:
        for h in ["common","full"]:
            z=r[h];f.write(",".join(map(str,[r["method"],r["nx"],r["ppc"],r["dt_ns"],r["splitting"],h,z["sampling_ms"],z["mean"],z["seed_SE"],z["batch_SE4"],z["batch_SE8"],z["relative_wall_difference_pct"]]))+"\n")
deliver=["RESULTS.json","FULL_INPUT_MANIFEST.json","profiles_review.npz","wall_results.csv","analyze_results.py"]+figures
archive=Path(json.loads((ROOT/"PLAN.json").read_text())["archive"])/"results_current"
archive.mkdir(exist_ok=True)
manifest=[]
for name in deliver:
    f=OUT/name;dest=archive/name
    shutil.copy2(f,dest)
    assert sha(f)==sha(dest)
    manifest.append({"file":name,"sha256":sha(f),"bytes":f.stat().st_size})
receipt={"valid":True,"utc":result["utc"],"files":manifest,"archived":True,"archive":str(archive)}
(OUT/"COMPLETE.json").write_text(json.dumps(receipt,indent=2)+"\n")
shutil.copy2(OUT/"COMPLETE.json",archive/"COMPLETE.json")
print(json.dumps({"valid":True,"cases":92,"figures":figures,"files":len(manifest)}),flush=True)


==> anc/fourier/make_fourier_profile.py <==
"""Plot the Fourier temperature and signed central heat flux from archived seed profiles.

Requires NumPy and Matplotlib. Example:
    python make_fourier_profile.py --source-dir data/fourier --output figures_fourier
The source directory contains RUN_MATRIX.csv and profiles_review.npz. The output
can be a directory or the full path of a PDF file.
"""

import argparse
import csv
import hashlib
import os
from pathlib import Path
from tempfile import TemporaryDirectory

import numpy as np


PROFILE_HASH = "b3b713db87b0f26c07129e65d127cd066ef4f43e4eb81557da83042aa8943c6f"
MATRIX_HASH = "200df0ddcb351ac84a3f787fdecad20059e31f861e580beb185de4cb2c959e0b"
FIGURE_NAME = "fourier_profiles_common.pdf"
STEPS = (0.625, 2.5)
SEEDS = (761501, 761502)
METHODS = {
    "SBT": ("SBT (PPC2)", "#D55E00", "-"),
    "P-SBT": ("P-SBT (PPC2)", "#0072B2", "--"),
    "weighted-P-SBT": ("Weighted P-SBT (PPC2)", "#8B3FA7", "-."),
    "EA-P-SBT": ("EA-P-SBT (PPC2)", "#008763", ":"),
    "Poisson": ("Poisson (PPC2)", "#111111", "-"),
}
REFERENCE = ("Poisson", 40, 0.3125)


def sha256(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def load_curves(source):
    matrix_path = source / "RUN_MATRIX.csv"
    profile_path = source / "profiles_review.npz"
    if sha256(matrix_path) != MATRIX_HASH or sha256(profile_path) != PROFILE_HASH:
        raise ValueError("The input files do not match the verified Fourier archive.")

    requested = {(method, 2, step) for step in STEPS for method in METHODS} | {REFERENCE}
    pairs = {}
    with matrix_path.open(newline="", encoding="utf-8") as stream:
        for record in csv.DictReader(stream):
            key = record["method"], int(record["PPC"]), float(record["dt_ns"])
            if (int(record["nx"]) != 800 or record["splitting"] != "CBC"
                    or key not in requested):
                continue
            seeds = tuple(int(value) for value in record["seeds"].split("/"))
            cases = tuple(int(value) for value in record["cases"].split("/"))
            if (key in pairs or seeds != SEEDS or len(cases) != 2 or cases[0] == cases[1]
                    or float(record["common_ms_per_seed"]) != 0.8192
                    or not np.isclose(float(record["warmup_ms"]), 0.2048)):
                raise ValueError(f"Invalid or duplicated seed pair for {key}.")
            pairs[key] = cases
    if set(pairs) != requested:
        raise ValueError(f"Missing Fourier configurations: {requested - set(pairs)}")

    curves = {}
    with np.load(profile_path, allow_pickle=False) as data:
        x = data["x_over_L"]
        np.testing.assert_array_equal(x, (np.arange(20) + 0.5) / 20)
        for key, cases in pairs.items():
            entry = {}
            for field in ("T", "q"):
                samples = np.stack([data[f"case_{case:03d}_common_{field}"] for case in cases])
                if samples.shape != (2, x.size) or not np.isfinite(samples).all():
                    raise ValueError(f"Invalid common-window {field} arrays for {key}.")
                entry[field] = samples
            curves[key] = entry
    return x, curves


def add_profiles(axis, x, samples, style):
    label, color, line_style = style
    low, high = samples.min(axis=0), samples.max(axis=0)
    axis.fill_between(x, low, high, color=color, alpha=0.095, linewidth=0)
    line, = axis.plot(x, samples.mean(axis=0), label=label, color=color,
                      linestyle=line_style, linewidth=1.55)
    return line


def make_figure(x, curves, plt):
    fig, axes = plt.subplots(2, 2, figsize=(7.75, 5.64), sharex=True)
    fig.subplots_adjust(left=0.108, right=0.975, top=0.924, bottom=0.211,
                        hspace=0.46, wspace=0.40)
    ref_style = (r"Poisson40 ($\Delta t=0.3125$ ns)", "#686868", (0, (5.1, 2.4)))
    for row, step in enumerate(STEPS):
        box = axes[row, 0].get_position()
        fig.text(0.533, box.y1 + 0.022,
                 rf"PPC2,  $\Delta t={step:g}$ ns",
                 fontsize=12.0, ha="center", va="bottom")
        for col, field in enumerate(("T", "q")):
            axis = axes[row, col]
            for method, style in METHODS.items():
                add_profiles(axis, x, curves[(method, 2, step)][field], style)
            add_profiles(axis, x, curves[REFERENCE][field], ref_style)
            axis.set_xlim(0, 1)
            axis.set_xticks(np.arange(0, 1.01, 0.2))
            axis.set_axisbelow(True)
            axis.grid(color="#b6c0c5", linewidth=0.45, alpha=0.42)
            axis.tick_params(labelsize=10.2, length=3.0, pad=2)
            axis.spines[["top", "right"]].set_visible(False)
            for spine in ("bottom", "left"):
                axis.spines[spine].set_linewidth(0.7)
            if row == 1:
                axis.set_xlabel(r"$x/L$", fontsize=12, labelpad=1.8)
            if field == "T":
                axis.set_ylabel(r"$T$ (K)", fontsize=12, labelpad=2.5)
                axis.set_ylim(220, 325)
                axis.set_yticks([220, 240, 260, 280, 300, 320])
            else:
                axis.set_ylabel(r"$q_x$ (W m$^{-2}$)", fontsize=12, labelpad=2.5)
                axis.set_ylim(-1900, -1250)
                axis.set_yticks([-1900, -1750, -1600, -1450, -1300])

    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="lower center", bbox_to_anchor=(0.51, 0.012),
               ncol=3, frameon=False, fontsize=10.0, handlelength=2.0,
               columnspacing=1.35, handletextpad=0.45, labelspacing=0.35)
    return fig


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source-dir", type=Path, default=Path.cwd())
    parser.add_argument("--output", type=Path, default=Path(FIGURE_NAME),
                        help="Destination PDF filename or directory.")
    args = parser.parse_args()
    target = args.output
    if target.is_dir() or target.suffix.lower() != ".pdf":
        target = target / FIGURE_NAME
    target = target.resolve()
    target.parent.mkdir(parents=True, exist_ok=True)
    x, curves = load_curves(args.source_dir)

    with TemporaryDirectory(prefix=".fourier_profile_", dir=target.parent) as tmp:
        work = Path(tmp)
        os.environ.setdefault("MPLCONFIGDIR", str(work / "mpl"))
        import matplotlib
        matplotlib.use("Agg")
        from matplotlib import pyplot as plt

        plt.rcParams.update({"font.family": "DejaVu Sans", "mathtext.fontset": "dejavusans",
                             "pdf.fonttype": 42, "axes.unicode_minus": True})
        fig = make_figure(x, curves, plt)
        try:
            staged = work / FIGURE_NAME
            fig.savefig(staged, facecolor="white",
                        metadata={"Title": "Fourier temperature and signed heat flux",
                                  "Subject": "Common 0.8192 ms interval and two individual seeds "
                                             "per method; 800 cells and 20 reporting bins.",
                                  "CreationDate": None, "ModDate": None})
        finally:
            plt.close(fig)
        staged.replace(target)
    print(f"{sha256(target)}  {target}")


if __name__ == "__main__":
    main()



==> anc/fourier/stefanov2019/RUN_MATRIX.csv <==
group,nx,ppc,N,C,dt_ns,method,splitting,tag
0,400,200,80000,0.5,3.7060351630797723,SBT,BC,table_I
1,400,200,80000,0.5,3.7060351630797723,NTC-carry,BC,table_I
2,400,200,80000,0.5,3.7060351630797723,Poisson,BC,table_I
3,400,30,12000,1.0,7.412070326159545,SBT,BC,table_I
4,400,30,12000,1.0,7.412070326159545,NTC-carry,BC,table_I
5,400,30,12000,1.0,7.412070326159545,Poisson,BC,table_I
6,400,10,4000,1.0,7.412070326159545,SBT,BC,table_I
7,400,10,4000,1.0,7.412070326159545,NTC-carry,BC,table_I
8,400,10,4000,1.0,7.412070326159545,Poisson,BC,table_I
9,400,5,2000,1.0,7.412070326159545,SBT,BC,table_I
10,400,5,2000,1.0,7.412070326159545,NTC-carry,BC,table_I
11,400,5,2000,1.0,7.412070326159545,Poisson,BC,table_I
12,1200,10.0,12000,1.0,2.4706901087198485,SBT,BC,table_II
13,1200,10.0,12000,1.0,2.4706901087198485,NTC-carry,BC,table_II
14,1200,10.0,12000,1.0,2.4706901087198485,Poisson,BC,table_II
15,2400,5.0,12000,1.0,1.2353450543599243,SBT,BC,table_II
16,2400,5.0,12000,1.0,1.2353450543599243,NTC-carry,BC,table_II
17,2400,5.0,12000,1.0,1.2353450543599243,Poisson,BC,table_II
18,12000,1.0,12000,1.0,0.24706901087198485,SBT,BC,table_II
19,12000,1.0,12000,1.0,0.24706901087198485,NTC-carry,BC,table_II
20,12000,1.0,12000,1.0,0.24706901087198485,Poisson,BC,table_II
21,24000,0.5,12000,1.0,0.12353450543599243,SBT,BC,table_II_sparse
22,120000,0.1,12000,1.0,0.024706901087198488,SBT,BC,table_II_sparse
23,6000,2,12000,1.0,0.4941380217439697,SBT,BC,fixedN_PPC2
24,6000,2,12000,1.0,0.4941380217439697,NTC-carry,BC,fixedN_PPC2
25,6000,2,12000,1.0,0.4941380217439697,Poisson,BC,fixedN_PPC2
26,6000,2,12000,1.0,0.4941380217439697,P-SBT,BC,fixedN_PPC2
27,6000,2,12000,1.0,0.4941380217439697,weighted-P-SBT,BC,fixedN_PPC2
28,6000,2,12000,1.0,0.4941380217439697,EA-P-SBT,BC,fixedN_PPC2
29,6000,2,12000,2.0,0.9882760434879394,SBT,BC,fixedN_PPC2_larger_dt
30,6000,2,12000,2.0,0.9882760434879394,Poisson,BC,fixedN_PPC2_larger_dt
31,6000,2,12000,2.0,0.9882760434879394,P-SBT,BC,fixedN_PPC2_larger_dt
32,6000,2,12000,2.0,0.9882760434879394,weighted-P-SBT,BC,fixedN_PPC2_larger_dt
33,6000,2,12000,2.0,0.9882760434879394,EA-P-SBT,BC,fixedN_PPC2_larger_dt
34,6000,2,12000,0.5,0.24706901087198485,SBT,BC,fixedN_PPC2_half_dt
35,6000,2,12000,0.5,0.24706901087198485,Poisson,BC,fixedN_PPC2_half_dt
36,6000,2,12000,1.0,0.4941380217439697,SBT,CBC,splitting_control
37,6000,2,12000,1.0,0.4941380217439697,Poisson,CBC,splitting_control
38,400,5,2000,1.0,7.412070326159545,NTC-stochastic-round,BC,rounding_control
39,6000,2,12000,1.0,0.4941380217439697,NTC-stochastic-round,BC,rounding_control


==> anc/fourier/stefanov2019/full_wall_analysis.py <==
"""Full-horizon wall diagnostics, kept separate from physical-window matching."""
from pathlib import Path
import json,hashlib,math,shutil
import numpy as np
ROOT=Path(__file__).resolve().parent
def digest(p):return hashlib.sha256(p.read_bytes()).hexdigest()
def se_batches(values,width):
    n=len(values)//width
    if n<2:return None
    batches=values[:n*width].reshape(n,width).mean(axis=1)
    return float(batches.std(ddof=1)/math.sqrt(n))
def analyze():
    plan=json.loads((ROOT/"PLAN.json").read_text())
    cases=json.loads((ROOT/"run_matrix.json").read_text())
    matched=json.loads((ROOT/"SUMMARY.json").read_text())
    rows=[];inputs=[];skipped=[]
    for c in cases:
        d=ROOT/"runs"/("case_%03d"%c["index"])
        if (d/"INVALID.json").exists() or not (d/"VERIFIED_COMPLETE.json").exists():
            skipped.append(c["index"]);continue
        marker=json.loads((d/"VERIFIED_COMPLETE.json").read_text())
        cfgsha=digest(d/"config.json")
        assert marker["config_sha256"]==cfgsha
        q=[];storage=[];cost=0.
        for k in range(c["warm_segments"],c["total_segments"]):
            p=d/"segments"/("block_%06d.npz"%k)
            with np.load(p) as z:
                assert str(z["config_sha256"])==cfgsha
                duration=float(z["dt"])*int(z["steps"])
                q.append(z["wall_heat"]*c["fnum"]/duration*np.array([1.,-1.]))
                storage.append((z["final_state"][:,4].sum()-z["initial_state"][:,4].sum())*c["fnum"]/duration)
                cost+=float(z["wall_seconds"])
            inputs.append(dict(path=str(p.relative_to(ROOT)),sha256=digest(p)))
        q=np.asarray(q);mean=q.mean(axis=1);factor=c["analysis_block_factor"]
        n8=len(mean)//(8*factor)
        b=mean[:n8*8*factor].reshape(n8,8*factor).mean(axis=1)
        row=dict(index=c["index"],group=c["group"],method=c["method"],seed=c["seed"],
            nx=c["nx"],ppc=c["ppc"],N=c["total_particles"],C=c["cm_dt_dx"],dt_ns=c["dt_ns"],
            splitting=c["splitting"],tag=c["tags"][0],sampling_s=c["sampling_s"],
            q=float(mean.mean()),wall_left=float(q[:,0].mean()),wall_right=float(q[:,1].mean()),
            energy_storage=float(np.mean(storage)),
            balance_residual=float(np.mean(q[:,0]-q[:,1])-np.mean(storage)),
            first_half=float(mean[:len(mean)//2].mean()),second_half=float(mean[len(mean)//2:].mean()),
            batch_se4=se_batches(mean,4*factor),batch_se8=se_batches(mean,8*factor),
            batch_lag1=float(np.corrcoef(b[:-1],b[1:])[0,1]) if n8>3 else None,
            solver_wall_seconds=cost,stationarity_certified=False)
        rows.append(row)
    groups=[]
    for gid in sorted(set(x["group"] for x in rows)):
        rr=[x for x in rows if x["group"]==gid]
        if len(rr)!=2:continue
        values=np.array([x["q"] for x in rr])
        seed_se=float(values.std(ddof=1)/math.sqrt(2))
        groups.append(dict(group=gid,indices=[x["index"] for x in rr],
            method=rr[0]["method"],nx=rr[0]["nx"],ppc=rr[0]["ppc"],C=rr[0]["C"],
            splitting=rr[0]["splitting"],tag=rr[0]["tag"],sampling_s=rr[0]["sampling_s"],
            mean_q=float(values.mean()),seed_se=seed_se,
            diagnostic_se=max([seed_se]+[x[k] for x in rr for k in ["batch_se4","batch_se8"] if x[k] is not None])))
    out=dict(full_horizon=rows,groups=groups,excluded_or_incomplete=skipped,
        matched_summary="SUMMARY.json",matched_common_logical_blocks=matched["common_blocks"],
        source_sha256=digest(Path(__file__)),inputs_manifest="FULL_WINDOW_INPUTS.json",
        interpretation="Full and common windows are distinct. Diagnostic SE is not a calibrated 95% CI. Examine wall balance, drift, batch correlation and two-seed spread. Published |q|1512 W/m2 is a numerical benchmark. Timing includes diagnostics, excludes archive/I/O, and uses heterogeneous nodes; it is not a fair cost benchmark.")
    (ROOT/"FULL_WINDOW_INPUTS.json").write_text(json.dumps(inputs)+"\n")
    (ROOT/"FULL_WINDOW_SUMMARY.json").write_text(json.dumps(out,indent=2,allow_nan=False)+"\n")
    for name in ["FULL_WINDOW_INPUTS.json","FULL_WINDOW_SUMMARY.json","full_wall_analysis.py"]:
        a=Path(plan["archive"])/name;shutil.copyfile(ROOT/name,a)
        assert digest(ROOT/name)==digest(a)
    print(json.dumps(dict(full_cases=len(rows),full_groups=len(groups),missing=len(skipped))))
if __name__=="__main__":analyze()


==> anc/fourier/wall_results.csv <==
method,nx,ppc,dt_ns,splitting,window,ms_per_seed,q_W_m2,seed_SE,batch_SE4,batch_SE8,ref_signed_difference_pct
SBT,200,2,0.625,CBC,common,0.8192,-1682.9999572171864,52.542491068399045,81.8382654881854,101.64544998358721,-11.978021770226096
SBT,200,2,0.625,CBC,full,8.192,-1644.6758767818162,12.921131364911387,21.112656548517126,21.33201108598183,-9.428137740275417
P-SBT,200,2,0.625,CBC,common,0.8192,-1746.6410130988475,15.729426783996585,63.008484700455696,41.77826332173406,-16.21236503947977
P-SBT,200,2,0.625,CBC,full,8.192,-1690.3602358366845,6.499395974376738,19.394605640631735,19.269726513621908,-12.467736244641102
weighted-P-SBT,200,2,0.625,CBC,common,0.8192,-1683.4890490004814,60.98323887436981,75.65555088543039,62.22417180384991,-12.010563381485554
weighted-P-SBT,200,2,0.625,CBC,full,8.192,-1646.7572885196146,19.615825860967902,20.393257185333734,20.005278555924544,-9.566623999819578
EA-P-SBT,200,2,0.625,CBC,common,0.8192,-1725.444328613747,84.11492044275155,65.11277321557336,24.969855196288655,-14.802048428032062
EA-P-SBT,200,2,0.625,CBC,full,8.192,-1654.6783808606542,29.023040893495363,18.78266806006765,17.86186148700118,-10.09365208844504
Poisson,200,2,0.625,CBC,common,0.8192,-1616.9165167128854,7.185560311237622,68.37640831450834,59.29247178153262,-7.581174992120608
Poisson,200,2,0.625,CBC,full,8.192,-1675.3584149161359,27.274241312053842,19.266814795171662,20.317595865866448,-11.46959348032881
SBT,400,2,0.625,CBC,common,0.8192,-1577.8394720857973,3.9287436466096324,36.632590360171285,32.00176214080022,-4.981192659855174
SBT,400,2,0.625,CBC,full,4.096,-1597.207680633644,1.9054906695764657,21.247475960363637,20.208492809568774,-6.2698520380806855
P-SBT,400,2,0.625,CBC,common,0.8192,-1648.964143779411,33.50619031339352,41.04224539677362,51.170906450686914,-9.713456615747761
P-SBT,400,2,0.625,CBC,full,4.096,-1619.030502314611,10.692311732904725,19.330098917446694,19.01533899910316,-7.721828546338994
weighted-P-SBT,400,2,0.625,CBC,common,0.8192,-1631.7799712354893,50.61938753508889,45.54651631981253,55.393738745039315,-8.570111579418525
weighted-P-SBT,400,2,0.625,CBC,full,4.096,-1597.3819486225707,7.002794361784139,18.721214001206103,18.982729327111233,-6.281446919336743
EA-P-SBT,400,2,0.625,CBC,common,0.8192,-1548.2962600606606,32.6411562168978,61.2429211398002,73.52934224697641,-3.0155417249714933
EA-P-SBT,400,2,0.625,CBC,full,4.096,-1578.873188478679,4.935414204728772,19.847957910631056,21.405251654744724,-5.0499707464201515
Poisson,400,2,0.625,CBC,common,0.8192,-1632.783501827328,10.240369836473745,60.296103578831726,58.31802049855773,-8.636881260533565
Poisson,400,2,0.625,CBC,full,4.096,-1631.6867774997245,15.858692708553235,22.011793249755335,19.754771664487254,-8.563910955272597
SBT,400,2,1.25,CBC,common,0.8192,-1500.877061948398,31.653009598729454,40.17675693144103,35.5936018422925,0.13948390397828755
SBT,400,2,1.25,CBC,full,4.096,-1568.3220053151476,20.643385173257908,22.843381910801043,21.46971924013145,-4.3479501593601615
P-SBT,400,2,1.25,CBC,common,0.8192,-1704.1350228527515,7.8604478063555225,34.024679680192556,29.723937345662627,-13.38423858544676
P-SBT,400,2,1.25,CBC,full,4.096,-1667.2842281127353,0.8773481432992866,20.56141809192399,17.15624010908017,-10.932379286251805
weighted-P-SBT,400,2,1.25,CBC,common,0.8192,-1606.4387849724433,43.940596282875276,38.68525617487312,42.32829147120312,-6.884041478894733
weighted-P-SBT,400,2,1.25,CBC,full,4.096,-1563.460743750407,14.957742430372148,18.68135812766706,13.877183984474758,-4.024507219868123
EA-P-SBT,400,2,1.25,CBC,common,0.8192,-1681.1803095305022,36.631666616600796,58.77443184363156,69.60182375570936,-11.856951922660219
EA-P-SBT,400,2,1.25,CBC,full,4.096,-1594.7537924081653,4.308317471196915,21.88322702096976,22.26521365015846,-6.1065831396139805
Poisson,400,2,1.25,CBC,common,0.8192,-1520.9392668915648,20.52858451801887,48.2234887075999,52.00272452935597,-1.1953503675562527
Poisson,400,2,1.25,CBC,full,4.096,-1573.1021364596645,14.670277315479666,21.540440952348757,21.58395067610294,-4.665995104679296
SBT,400,2,2.5,CBC,common,0.8192,-1616.971068231076,13.890447716791185,47.470860276004984,46.32398493988802,-7.584804565053965
SBT,400,2,2.5,CBC,full,4.096,-1573.0809210323432,5.454437933162012,18.9675849101078,17.01775463679842,-4.664583541017478
P-SBT,400,2,2.5,CBC,common,0.8192,-1541.1396630917257,108.00655651688304,47.127187483936666,55.820858118054545,-2.5393791631416
P-SBT,400,2,2.5,CBC,full,4.096,-1618.94136842111,17.53189822642787,21.823464991521945,19.93359973758387,-7.7158980428804895
weighted-P-SBT,400,2,2.5,CBC,common,0.8192,-1610.0197381133466,2.272429285165003,38.83698506330299,23.061280575938397,-7.122299386775649
weighted-P-SBT,400,2,2.5,CBC,full,4.096,-1600.2314448134448,2.9337700487991465,16.784988899182792,19.700947964597304,-6.471037504367697
EA-P-SBT,400,2,2.5,CBC,common,0.8192,-1573.9905245596701,67.96953446144106,42.71041566234357,37.4694942384473,-4.7251038061241415
EA-P-SBT,400,2,2.5,CBC,full,4.096,-1578.3352347750993,14.264273468305644,21.787986896229416,20.67142468293136,-5.014178118338081
Poisson,400,2,2.5,CBC,common,0.8192,-1579.7621112350266,18.180805246490763,53.450788176503416,45.27863874470181,-5.109115021103879
Poisson,400,2,2.5,CBC,full,4.096,-1577.123166840473,6.089779482410222,21.52297905713014,17.34905171379263,-4.933533452253246
SBT,800,2,0.625,CBC,common,0.8192,-1575.8973615272635,5.918165457706323,41.61730118320452,20.31335415370594,-4.851974772789225
SBT,800,2,0.625,CBC,full,2.048,-1574.7838881923672,6.1218621990169595,23.38470330681275,20.041499629113034,-4.7778900761135645
P-SBT,800,2,0.625,CBC,common,0.8192,-1578.899649577127,25.40577135040985,29.26138965517041,25.632677765446978,-5.051731329624797
P-SBT,800,2,0.625,CBC,full,2.048,-1574.5710593861356,17.667998294695735,18.462101590475573,18.9273137941376,-4.763729559593451
weighted-P-SBT,800,2,0.625,CBC,common,0.8192,-1592.624626893182,39.15471283350985,19.34832007552116,21.29238397225128,-5.964919593297895
weighted-P-SBT,800,2,0.625,CBC,full,2.048,-1567.2000465649533,19.71491358665548,20.511406510930154,23.899980590118773,-4.273300887495474
EA-P-SBT,800,2,0.625,CBC,common,0.8192,-1566.0914813422166,7.818535891570945,37.36725041570757,45.9027708290946,-4.199542750953052
EA-P-SBT,800,2,0.625,CBC,full,2.048,-1544.5565489902046,2.574764702211155,21.739341857897646,24.02901732740909,-2.766720894129466
Poisson,800,2,0.625,CBC,common,0.8192,-1537.8381194122894,26.082634001850575,31.436726942607685,27.356809889938148,-2.3197117006286736
Poisson,800,2,0.625,CBC,full,2.048,-1541.529978080079,3.4858457073546556,18.578456425465124,18.331549324716907,-2.5653486826746508
SBT,800,2,1.25,CBC,common,0.8192,-1549.8798240336166,11.263217411266167,32.35162681102202,27.342548337112735,-3.1209037960029224
SBT,800,2,1.25,CBC,full,2.048,-1576.7884537020755,3.2015549035683075,23.318021794904904,20.530333231010708,-4.911263389240152
P-SBT,800,2,1.25,CBC,common,0.8192,-1567.8549689712104,8.31091938754571,22.797205614880387,28.077444203306452,-4.316876001773511
P-SBT,800,2,1.25,CBC,full,2.048,-1584.6455135161523,7.883315972767036,16.515948014721832,16.785819803434503,-5.434031088156454
weighted-P-SBT,800,2,1.25,CBC,common,0.8192,-1507.3849364425614,58.61387415846275,25.23229705307706,29.344751338165448,-0.2935160546136813
weighted-P-SBT,800,2,1.25,CBC,full,2.048,-1553.2897117902407,16.259251299742118,17.487164228105243,20.781135499267325,-3.34777990720416
EA-P-SBT,800,2,1.25,CBC,common,0.8192,-1554.7675488480945,20.76087875479959,23.159387636651513,12.66165112614462,-3.4461074618351324
EA-P-SBT,800,2,1.25,CBC,full,2.048,-1542.2300162060815,23.46132034971015,16.162229695748838,14.259523921149418,-2.6119255611691155
Poisson,800,2,1.25,CBC,common,0.8192,-1556.345055901685,31.82547089246054,29.645810397776845,33.773567657570936,-3.5510665371055397
Poisson,800,2,1.25,CBC,full,2.048,-1569.2508988576537,8.972440680308296,20.221071129310957,20.1476484847619,-4.40975388126694
SBT,800,2,2.5,CBC,common,0.8192,-1526.671662629236,18.31179913334756,32.750830232396744,30.557066905492444,-1.5767540223548335
SBT,800,2,2.5,CBC,full,2.048,-1515.3886624332845,17.337728783467583,22.721714789621238,22.000314541868715,-0.8260421544443867
P-SBT,800,2,2.5,CBC,common,0.8192,-1561.712542770189,67.62543319555232,32.43939506988789,16.92761378303088,-3.9081910627689513
P-SBT,800,2,2.5,CBC,full,2.048,-1592.0828346594512,10.183695945313955,21.479607170714278,20.993053957176205,-5.928871569479782
weighted-P-SBT,800,2,2.5,CBC,common,0.8192,-1516.870000689686,3.081564906615426,39.08258903809241,39.96837017478612,-0.9246026605294161
weighted-P-SBT,800,2,2.5,CBC,full,2.048,-1528.287320055675,1.7919486633511494,19.193862336993824,17.16114971102973,-1.684251424060165
EA-P-SBT,800,2,2.5,CBC,common,0.8192,-1545.6487637659293,0.22849095959861643,23.415493329759254,28.059741265979923,-2.8393911573753927
EA-P-SBT,800,2,2.5,CBC,full,2.048,-1547.4278750422086,9.47695317794853,13.947257845532649,14.380644818123457,-2.957763924036818
Poisson,800,2,2.5,CBC,common,0.8192,-1500.9644625963856,10.850860933762647,21.129370748523908,28.110823878261552,0.13366872161829063
Poisson,800,2,2.5,CBC,full,2.048,-1539.4119522945662,11.804437664086548,17.086815334003965,21.822217381576188,-2.4244263157411328
NTC,400,40,0.625,CBC,common,0.8192,-1511.8877058573676,17.46741215259692,10.51909579522119,12.24885374882597,-0.5931067999344221
NTC,400,40,0.625,CBC,full,0.8192,-1511.8877058573676,17.46741215259692,10.51909579522119,12.24885374882597,-0.5931067999344221
Poisson,400,40,0.625,CBC,common,0.8192,-1517.949153055522,4.619232745522936,9.885162673329724,11.582572544696822,-0.9964038192856928
Poisson,400,40,0.625,CBC,full,0.8192,-1517.949153055522,4.619232745522936,9.885162673329724,11.582572544696822,-0.9964038192856928
NTC,800,40,0.625,CBC,common,0.8192,-1507.0549268742172,0.431163854306078,6.203046479892487,6.4562598814158765,-0.27155894257101165
NTC,800,40,0.625,CBC,full,0.8192,-1507.0549268742172,0.431163854306078,6.203046479892487,6.4562598814158765,-0.27155894257101165
Poisson,800,40,0.625,CBC,common,0.8192,-1508.837318056506,14.038819001759064,6.631497623770321,8.526999638960056,-0.3901499370374739
Poisson,800,40,0.625,CBC,full,0.8192,-1508.837318056506,14.038819001759064,6.631497623770321,8.526999638960056,-0.3901499370374739
NTC,800,40,0.3125,CBC,common,0.8192,-1505.5468489598984,6.559437917926857,5.948511248481056,5.8660355324197475,-0.1712193193900227
NTC,800,40,0.3125,CBC,full,0.8192,-1505.5468489598984,6.559437917926857,5.948511248481056,5.8660355324197475,-0.1712193193900227
Poisson,800,40,0.3125,CBC,common,0.8192,-1502.9734680173465,5.839653347201306,3.9546684967484373,3.5516951803457353,0.0
Poisson,800,40,0.3125,CBC,full,0.8192,-1502.9734680173465,5.839653347201306,3.9546684967484373,3.5516951803457353,0.0
SBT,400,2,2.5,BC,common,0.8192,-1584.9995422877591,16.110181296802807,58.4375822945217,39.168195727440065,-5.457586312459507
SBT,400,2,2.5,BC,full,4.096,-1567.63283324023,10.024733887452044,20.7397420356636,17.44497036116388,-4.3020962511187335
EA-P-SBT,400,2,2.5,BC,common,0.8192,-1587.5930862783969,76.03266884947355,34.23820270071461,38.15162364399338,-5.6301471756967665
EA-P-SBT,400,2,2.5,BC,full,4.096,-1599.9716988576288,10.834011192028356,21.884129587246445,20.879775627432316,-6.453755365903958
Poisson,400,2,2.5,BC,common,0.8192,-1578.2288807676384,13.580236687802651,52.9714011484812,33.50076975700944,-5.007101878489275
Poisson,400,2,2.5,BC,full,4.096,-1560.1959546671483,2.5058881892881573,20.967182292098922,18.507240416764184,-3.8072852161047837
SBT-exp,400,2,0.625,CBC,common,0.8192,-1596.5239017077313,12.678208879798374,53.16856576432683,59.29219759619281,-6.224356961789368
SBT-exp,400,2,0.625,CBC,full,4.096,-1587.5181367370396,6.766108067766595,22.776417257103105,25.174399174968908,-5.625160424902284
SBT-exp,400,2,2.5,CBC,common,0.8192,-1599.8795259549315,24.242090887991704,46.55917091685105,45.00049623935229,-6.447622662655453
SBT-exp,400,2,2.5,CBC,full,4.096,-1610.241503517954,23.796164988016926,21.40263403315321,21.097534213686476,-7.137054497848895


==> anc/results/bearing/POISSON20_MATCHED_FINAL.json <==
{
  "schema_version": 1,
  "status": "intentional_early_stop",
  "verified_utc": "2026-11-29T13:12:37.443520+00:00",
  "seed_ids": [
    911901,
    911902,
    911903,
    911904
  ],
  "window_inclusive": [
    151,
    772
  ],
  "production_blocks_per_seed": 622,
  "terminal_P20_block_by_seed": [
    853,
    990,
    880,
    772
  ],
  "planned_final_block": 1190,
  "physical_block_duration_s": 5.929656260927637e-07,
  "sampling_duration_s_per_seed": 0.000368824619429699,
  "grid_theta_radius": [
    5120,
    108
  ],
  "rotor_radius_m": 0.001,
  "angle_degrees": [
    3.75,
    11.25,
    18.75,
    26.25,
    33.75,
    41.25,
    48.75,
    56.25,
    63.75,
    71.25,
    78.75,
    86.25,
    93.75,
    101.25,
    108.75,
    116.25,
    123.75,
    131.25,
    138.75,
    146.25,
    153.75,
    161.25,
    168.75,
    176.25,
    183.75,
    191.25,
    198.75,
    206.25,
    213.75,
    221.25,
    228.75,
    236.25,
    243.75,
    251.25,
    258.75,
    266.25,
    273.75,
    281.25,
    288.75,
    296.25,
    303.75,
    311.25,
    318.75,
    326.25,
    333.75,
    341.25,
    348.75,
    356.25
  ],
  "angle_description": "48 equal angular bin centers, counterclockwise from positive x at rotor center",
  "uncertainty": "Two-sided 95 percent Student t half-interval across four independent seed means (df=3); contrasts paired by seed.",
  "torque_units": "microN m per metre of axial span",
  "stress_units": "Pa",
  "groups": {
    "Poisson2": {
      "rotor_shear_Pa_by_seed_angle": [
        [
          -6.577778022529028,
          -5.540844846890059,
          -5.057582364168243,
          -4.7285306058807475,
          -4.4746873032149095,
          -4.424864321990729,
          -4.96069956856718,
          -5.419787739847542,
          -5.6679914351119995,
          -6.130121334147388,
          -6.6656799142300045,
          -7.178643420512955,
          -7.500001784314602,
          -7.866709517228916,
          -8.11684397254339,
          -8.227696161295873,
          -8.491476079472704,
          -8.683991888102227,
          -8.825273417571854,
          -8.980576595828806,
          -8.961377272067635,
          -9.08728968319854,
          -9.379320152194705,
          -9.400954020922429,
          -9.438035329267125,
          -9.629285379794114,
          -9.771573276439996,
          -9.969528344125365,
          -10.022757216742848,
          -10.191127414348967,
          -10.297986544030996,
          -10.537660034480675,
          -10.903048458113906,
          -11.004777461082387,
          -11.48959724647895,
          -11.306744115935953,
          -11.701119749281974,
          -11.764757718936682,
          -11.778135632763957,
          -11.822664991607041,
          -11.836932324319728,
          -11.397309507334302,
          -11.247228610515142,
          -10.654957582563153,
          -9.76377164481784,
          -9.143140973223158,
          -8.21524518690483,
          -7.211922868266288
        ],
        [
          -6.5530292716460545,
          -5.601659413799696,
          -5.0229128956976465,
          -4.528725882422187,
          -4.401320539316779,
          -4.856504461228378,
          -4.707085155642031,
          -5.340911791250217,
          -5.992620159548728,
          -6.143476440772594,
          -6.779282951635128,
          -7.0983735088554765,
          -7.498238387877153,
          -7.9499865848882,
          -7.9806960810482,
          -8.268295014267927,
          -8.580828107087203,
          -8.655512129404626,
          -8.959394309165111,
          -9.060759423502612,
          -9.108973534007458,
          -9.108722411046784,
          -9.248424836622013,
          -9.331851675022873,
          -9.474299958375804,
          -9.477348923159086,
          -9.799277909271574,
          -9.852151379939746,
          -10.03985782320263,
          -10.17169073866677,
          -10.422229938162417,
          -10.587179339906415,
          -10.724186256811805,
          -10.999753651885953,
          -11.34376502335041,
          -11.376047044415497,
          -11.513956061305272,
          -11.779993996146029,
          -11.748928766079846,
          -11.640377654441005,
          -11.847095599011766,
          -11.614658339019007,
          -10.997553977223342,
          -10.52829005487063,
          -9.85429750775036,
          -8.875064547220092,
          -8.203113914232983,
          -7.046268696463979
        ],
        [
          -6.153618178064286,
          -5.741469944709539,
          -5.092533443804757,
          -4.671136962683789,
          -4.588155073481092,
          -4.742322444430257,
          -4.592929048639797,
          -5.30509623481745,
          -5.8236339858936,
          -6.2190446004673445,
          -6.611230448985877,
          -7.228499780822333,
          -7.331896664259193,
          -7.7239475984520904,
          -8.106201832512346,
          -8.275784242131124,
          -8.594490658970225,
          -8.690555196851893,
          -8.717442372298448,
          -9.125644816976873,
          -8.986567169370387,
          -9.369603766053864,
          -9.19312242797093,
          -9.412879672507458,
          -9.38515788177995,
          -9.607599848064769,
          -9.742343927726651,
          -9.825882881898858,
          -9.937922625372527,
          -10.116214769866382,
          -10.334640545278923,
          -10.564410148511426,
          -10.842684172312877,
          -11.078631465155233,
          -11.135406810524062,
          -11.473061688565538,
          -11.650945168709264,
          -11.714888369341676,
          -11.76086243914921,
          -11.912003647146745,
          -11.914977909088282,
          -11.700104178876703,
          -11.29522857161903,
          -10.600813028946584,
          -9.867325514082276,
          -8.960782377574914,
          -8.17643935947966,
          -7.455955810777048
        ],
        [
          -6.2383123775676905,
          -5.483460213569968,
          -4.968086866690662,
          -4.614049078182548,
          -4.520835424908774,
          -4.554315895121282,
          -4.914242221077045,
          -5.291446650023254,
          -5.706890046194962,
          -6.18994292773271,
          -6.828801267377105,
          -6.998139708897967,
          -7.499344997199769,
          -7.856783315297394,
          -8.096277602232174,
          -8.257370416092057,
          -8.53694988343196,
          -8.809360101697811,
          -8.791792553299121,
          -8.91277968632144,
          -8.967868446075471,
          -9.047725171692045,
          -9.195947876234264,
          -9.25538718966636,
          -9.59082316307797,
          -9.537540447972175,
          -9.694272321223231,
          -9.717162740153283,
          -10.04381214624236,
          -10.329892408964225,
          -10.417783199193082,
          -10.652829164753522,
          -10.78259276747614,
          -11.130039652982981,
          -11.191600049004878,
          -11.43716244572978,
          -11.700582104726543,
          -11.697502004893465,
          -11.597623006410455,
          -11.821861646444544,
          -11.714463786235335,
          -11.330768259512576,
          -11.14498118787658,
          -10.505496330658557,
          -9.857845701661356,
          -9.128034902707569,
          -8.397521093999028,
          -7.2489444162432575
        ]
      ],
      "rotor_shear_Pa_by_angle": {
        "mean": [
          -6.3806844624517645,
          -5.591858604742315,
          -5.035278892590327,
          -4.635610632292318,
          -4.496249585230388,
          -4.644501780692662,
          -4.793738998481514,
          -5.339310603984615,
          -5.797783906687322,
          -6.170646325780009,
          -6.721248645557028,
          -7.125914104772183,
          -7.457370458412679,
          -7.849356753966649,
          -8.075004872084026,
          -8.257286458446746,
          -8.550936182240523,
          -8.709854829014139,
          -8.823475663083634,
          -9.019940130657432,
          -9.006196605380238,
          -9.153335257997808,
          -9.254203823255477,
          -9.35026813952978,
          -9.472079083125212,
          -9.562943649747536,
          -9.751866858665363,
          -9.841181336529313,
          -10.011087452890091,
          -10.202231332961587,
          -10.368160056666355,
          -10.585519671913008,
          -10.813127913678683,
          -11.05330055777664,
          -11.290092282339575,
          -11.39825382366169,
          -11.641650771005763,
          -11.739285522329464,
          -11.721387461100868,
          -11.799226984909835,
          -11.828367404663778,
          -11.510710071185647,
          -11.171248086808523,
          -10.572389249259732,
          -9.835810092077958,
          -9.026755700181432,
          -8.248079888654125,
          -7.240772947937644
        ],
        "half95": [
          0.34420663169882015,
          0.17631303898692297,
          0.08441592398071873,
          0.13559826984515022,
          0.12504873961583593,
          0.3059236018940751,
          0.27596046140794295,
          0.09159658010285,
          0.23193530171325807,
          0.06557711922732945,
          0.15945991865519293,
          0.16015058898870815,
          0.1331095736911906,
          0.14873210663023034,
          0.10093271900332634,
          0.03361649928973249,
          0.07419059812788331,
          0.10829593961200439,
          0.16103091425128427,
          0.1477712781162026,
          0.11034354228913205,
          0.23291702847223208,
          0.13875668036641445,
          0.11559051923650283,
          0.1387785046211924,
          0.11011747502885476,
          0.07142192064527104,
          0.16487393811685946,
          0.07896441294078237,
          0.14453651478697155,
          0.09823526622780784,
          0.07832891502401121,
          0.12257683409313247,
          0.09959373064319282,
          0.25378439472325226,
          0.11612391882474943,
          0.14053838722214368,
          0.06262695352492227,
          0.1326702047856368,
          0.18145841068029386,
          0.13281238795623404,
          0.2785233205641917,
          0.20950190564224466,
          0.10887518283605706,
          0.07691887976905495,
          0.2078068674656272,
          0.16061397938061076,
          0.26789738404622965
        ]
      },
      "angular_mean_shear_Pa_by_seed": [
        -8.780167271525164,
        -8.764478584722239,
        -8.778168535520907,
        -8.754317601348474
      ],
      "angular_mean_shear_Pa": {
        "mean": -8.769282998279197,
        "half95": 0.01936821393422675
      },
      "signed_torque_uNm_per_m_by_seed": [
        -55.167417995025986,
        -55.06884306861691,
        -55.154859566331105,
        -55.00499972717637
      ],
      "signed_torque_uNm_per_m": {
        "mean": -55.099030089287595,
        "half95": 0.12169407721784294
      },
      "windowed_rotor_shear_sha256_f64_le_by_seed": [
        "95f43e66727f7aebb9d59965208f93f07d019ce4a07f0d4b24fbc806a97a32ad",
        "9db75788ee8f97937f5f49e4c9ea83d205c16d7d20b3a52d6764527e6f0c9207",
        "cb68bb9f24814342ca5958d4b1782b5ec3c688ddb5093ce9150f8943e1a7ca4e",
        "78969f7b668d201ea27ff232702cf73dfa84c846c077a9c340998c4acd573608"
      ]
    },
    "Poisson2_veto": {
      "rotor_shear_Pa_by_seed_angle": [
        [
          -6.13359340153554,
          -5.597249028673028,
          -4.999483303102974,
          -4.555930890183859,
          -4.435557206140722,
          -4.50059038701351,
          -4.984145869908738,
          -5.256376220631152,
          -5.79239126423247,
          -6.376895296383664,
          -6.791370645460858,
          -7.059339861379465,
          -7.60969746961106,
          -7.6730658473188855,
          -8.160104313995186,
          -8.331518510389964,
          -8.470769350659792,
          -8.747763493434924,
          -8.95537995642341,
          -8.877245626006383,
          -9.07192111767679,
          -9.208346452106575,
          -9.23499187664939,
          -9.249032818299792,
          -9.498594151876091,
          -9.65931418787021,
          -9.751341455621345,
          -9.87013308043188,
          -10.010351660735305,
          -10.246296894501077,
          -10.404256246743108,
          -10.541543145143969,
          -10.711597662193894,
          -11.012871773814618,
          -11.182036643428223,
          -11.362578862656973,
          -11.672063863894772,
          -11.653693732334306,
          -12.119096501510173,
          -11.787845722094492,
          -11.72658946382752,
          -11.541481041706863,
          -11.06808389212322,
          -10.657587455122261,
          -9.759296426948247,
          -9.069998128270885,
          -8.135596099780003,
          -7.291840999141781
        ],
        [
          -6.328072386706594,
          -5.491852973044216,
          -5.00532674947907,
          -4.554900747100969,
          -4.621079269051713,
          -4.7268262855905006,
          -4.921148783588808,
          -5.323206276784564,
          -5.713188693276793,
          -6.243997705320794,
          -6.717757615733438,
          -6.991968692491002,
          -7.514675237713089,
          -7.878483715403889,
          -8.001634787830934,
          -8.264505911634078,
          -8.440724377105347,
          -8.727221767192784,
          -8.819104331576423,
          -9.006066395793253,
          -9.055412610754807,
          -9.168490897168072,
          -9.228172805338614,
          -9.466339807625216,
          -9.404729785997793,
          -9.523475221777273,
          -9.760387224088332,
          -9.778797946757242,
          -10.018420761045212,
          -10.253785298098745,
          -10.468518781579686,
          -10.454209537821763,
          -10.731881310502102,
          -11.146218428549286,
          -11.104555794520325,
          -11.415795089498497,
          -11.447693867012356,
          -11.771767810570173,
          -11.732409347773329,
          -11.689902628524422,
          -11.74908239390529,
          -11.680798673896051,
          -11.032572669488063,
          -10.432342778675153,
          -9.86099719170711,
          -9.076982778619145,
          -8.182380149244967,
          -7.080345412913567
        ],
        [
          -6.291037772521361,
          -5.759464186118761,
          -4.88225404221564,
          -4.46780093518636,
          -4.480822646376754,
          -4.679412037143755,
          -4.701493211144328,
          -5.193222289820144,
          -5.608922662558792,
          -6.1315869505758736,
          -6.628326195324525,
          -7.23173714437659,
          -7.545326346049209,
          -7.85573793055157,
          -8.067610532875811,
          -8.387944874365491,
          -8.434155087839574,
          -8.739473954973962,
          -8.980272103855825,
          -9.01885093342171,
          -9.027250244830968,
          -8.95685855871489,
          -9.247822596703688,
          -9.312247319113155,
          -9.473511285278011,
          -9.523788911249039,
          -9.544452806882221,
          -9.795767624378131,
          -10.03995049449192,
          -10.074139425544512,
          -10.450317901091081,
          -10.568492504906956,
          -10.856655345440927,
          -11.137235045327943,
          -11.076264416062115,
          -11.475175154059007,
          -11.524390821315151,
          -11.763312001468245,
          -11.8286082803817,
          -11.780793095327974,
          -11.559983966862273,
          -11.623626481278862,
          -11.178277697074842,
          -10.517118823813906,
          -9.849104382658552,
          -8.987955521002046,
          -8.074464550681547,
          -7.177571593432502
        ],
        [
          -6.26842374956328,
          -5.692253551620835,
          -5.0400101455483926,
          -4.668129274449263,
          -4.47060630966157,
          -4.6255777686878075,
          -4.906200417090587,
          -5.296622450795942,
          -5.806775044326479,
          -6.1871970052868015,
          -6.718604155440693,
          -7.2179126343827456,
          -7.458803434863333,
          -7.767536117872592,
          -8.066866605372446,
          -8.253179461008743,
          -8.442032002088528,
          -8.669098318186569,
          -8.988358336533908,
          -8.789792136634167,
          -8.909108247889531,
          -9.142316660331376,
          -9.280609430242542,
          -9.367574416611204,
          -9.488191545866226,
          -9.509953984382847,
          -9.674294650784722,
          -9.997570147394418,
          -9.983478572127897,
          -10.11761870303498,
          -10.343322856535563,
          -10.566336164718711,
          -10.893418928354015,
          -11.096197940343783,
          -11.172624258762127,
          -11.407568291272105,
          -11.65876273147425,
          -11.766759893577765,
          -11.685500602786362,
          -11.600092784256656,
          -11.764336658458271,
          -11.307678609920476,
          -11.113939931388066,
          -10.684747770569517,
          -9.99212989625561,
          -8.973931678925457,
          -8.078614224963644,
          -7.335708818558404
        ]
      ],
      "rotor_shear_Pa_by_angle": {
        "mean": [
          -6.255281827581694,
          -5.635204934864211,
          -4.981768560086519,
          -4.561690461730113,
          -4.5020163578076895,
          -4.633101619608894,
          -4.878247070433115,
          -5.26735680950795,
          -5.730319416098633,
          -6.234919239391783,
          -6.714014652989879,
          -7.125239583157451,
          -7.532125622059173,
          -7.793705902786734,
          -8.074054060018595,
          -8.30928718934957,
          -8.44692020442331,
          -8.72088938344706,
          -8.935778682097391,
          -8.922988772963878,
          -9.015923055288024,
          -9.119003142080228,
          -9.24789917723356,
          -9.348798590412342,
          -9.46625669225453,
          -9.554133076319843,
          -9.682619034344155,
          -9.860567199740418,
          -10.013050372100082,
          -10.172960080294828,
          -10.41660394648736,
          -10.53264533814785,
          -10.798388311622736,
          -11.098130797008908,
          -11.133870278193198,
          -11.415279349371646,
          -11.575727820924131,
          -11.738883359487621,
          -11.84140368311289,
          -11.714658557550887,
          -11.699998120763338,
          -11.538396201700564,
          -11.098218547518547,
          -10.572949207045209,
          -9.86538197439238,
          -9.027217026704383,
          -8.117763756167541,
          -7.221366706011564
        ],
        "half95": [
          0.13488760354152454,
          0.18530598536827025,
          0.10933614502487446,
          0.13064751862378013,
          0.1300155588258533,
          0.15521510607642006,
          0.1950539944172234,
          0.08997632298288254,
          0.1444687231699516,
          0.16738022021646787,
          0.10619367072510344,
          0.18835209406258835,
          0.1001009203099733,
          0.14891369471488788,
          0.10370403759488285,
          0.09994225511971755,
          0.025887148025938302,
          0.05655761352196037,
          0.1257683784113819,
          0.17412864003477596,
          0.11704927724279891,
          0.17734739680842834,
          0.03704161838754404,
          0.1465817233105531,
          0.06729098410064338,
          0.11204866783206416,
          0.15893620382903464,
          0.15844862237482432,
          0.03713875362841124,
          0.1444984654406805,
          0.08885412820038001,
          0.08545049526608167,
          0.14345052014199494,
          0.09685308615295157,
          0.08216858223971782,
          0.07363642027650291,
          0.1723709459757398,
          0.09053914970288743,
          0.3094544623477866,
          0.14073800009063026,
          0.1505641775284252,
          0.2611138334681136,
          0.10010850159780155,
          0.18950425883313984,
          0.1526340679299237,
          0.08562913181752226,
          0.08165924941634556,
          0.18338403676470738
        ]
      },
      "angular_mean_shear_Pa_by_seed": [
        -8.766809360395612,
        -8.750171035538976,
        -8.739803930972254,
        -8.75513265248336
      ],
      "angular_mean_shear_Pa": {
        "mean": -8.75297924484755,
        "half95": 0.017846880521445327
      },
      "signed_torque_uNm_per_m_by_seed": [
        -55.08348776408218,
        -54.97894608580688,
        -54.913807646715256,
        -55.01012084449168
      ],
      "signed_torque_uNm_per_m": {
        "mean": -54.99659058527399,
        "half95": 0.11213525747133667
      },
      "windowed_rotor_shear_sha256_f64_le_by_seed": [
        "4bfa8964316aea9cae14364f165f5ce6c6e71abd3580310f40ea990803ba4691",
        "ed88debb854a9fc4dd0fc4f69f889b33c0b87725f50dd464c7695074be907d6e",
        "695239291026aae747fd7b6c7f4b0c256494a0500545fbb6cd362f838fce1417",
        "b3a67baa3b0a201c2546f02c256e611ba30c8eb2a95c0d5d77b61b13a262c36c"
      ]
    },
    "Poisson4": {
      "rotor_shear_Pa_by_seed_angle": [
        [
          -5.912625501668933,
          -5.308755333246065,
          -4.60899801263203,
          -4.4260707367478,
          -4.246958758859522,
          -4.403762090127322,
          -4.754205504979246,
          -5.197551084572332,
          -5.641219343554274,
          -6.0661665290336755,
          -6.565258784798581,
          -7.020392031350655,
          -7.403354145671717,
          -7.80635000593307,
          -7.96025353326053,
          -8.255702556459749,
          -8.53334953134658,
          -8.502296780126239,
          -8.755725418093444,
          -8.804315410557912,
          -8.984112367417616,
          -9.094640927430135,
          -9.074094276049646,
          -9.359880579814908,
          -9.301661126559237,
          -9.38440529694977,
          -9.642101188429086,
          -9.719455096859914,
          -9.884773685602884,
          -9.975965652642916,
          -10.155898385151293,
          -10.524830568949072,
          -10.707673835820495,
          -10.86531029625562,
          -11.055865730889202,
          -11.17760482123576,
          -11.459370257921577,
          -11.507134835651927,
          -11.543216988613347,
          -11.448445013713572,
          -11.383445921641961,
          -11.136590944917792,
          -10.776358028669355,
          -10.182198652870154,
          -9.57277020836264,
          -8.812969926314047,
          -7.71108345283531,
          -6.716884793665531
        ],
        [
          -5.920396424227622,
          -5.206001254498257,
          -4.556101998399893,
          -4.446186178123423,
          -4.294303538513595,
          -4.45669307052012,
          -4.696481265321311,
          -5.21784031067385,
          -5.599047721377087,
          -6.071063818312609,
          -6.667744650973139,
          -6.904759295021074,
          -7.334300651309363,
          -7.724774811415874,
          -8.053291082859683,
          -8.175099599678234,
          -8.350119827207754,
          -8.638897109148989,
          -8.716239350533902,
          -8.734324257292332,
          -9.048530827339407,
          -9.071951946508483,
          -9.317452117530937,
          -9.164493677959303,
          -9.371896996748854,
          -9.499548579397837,
          -9.532920563278635,
          -9.746959164640074,
          -9.907477799266662,
          -10.01274591056402,
          -10.35396017071548,
          -10.425336895235334,
          -10.656492913508856,
          -10.843844477623328,
          -11.12856520579666,
          -11.280703945034881,
          -11.334985469125526,
          -11.458717097319045,
          -11.527873597025732,
          -11.463672545771336,
          -11.383556315935415,
          -11.117142581650972,
          -10.76057733477543,
          -10.106788427787444,
          -9.349586566135859,
          -8.51653093135292,
          -7.975576946120508,
          -6.941729673589388
        ],
        [
          -5.942624392129129,
          -5.19343286412475,
          -4.600815671651383,
          -4.3199324989504015,
          -4.267552478309708,
          -4.439062314510843,
          -4.824185757006265,
          -5.149582204044539,
          -5.629348741833821,
          -6.077498839261585,
          -6.616811596743396,
          -6.991452826180474,
          -7.390546807356465,
          -7.783977459968828,
          -8.038759887668522,
          -8.27031017634278,
          -8.413178021046948,
          -8.755391508184529,
          -8.657918978594124,
          -8.913403488472367,
          -8.885650426447608,
          -9.064762414113114,
          -9.119430255088284,
          -9.219693907019003,
          -9.355558375293032,
          -9.492474456911685,
          -9.635525655622091,
          -9.74378305810485,
          -9.964341453125105,
          -10.139526849701541,
          -10.374189805067006,
          -10.423523524686495,
          -10.715600765226432,
          -10.90145271067822,
          -10.989498531376162,
          -11.2434771011157,
          -11.36763170327735,
          -11.499367715627656,
          -11.493696330755876,
          -11.497866923359839,
          -11.401617709603018,
          -11.142059482961015,
          -10.850418837135152,
          -10.085870645253395,
          -9.42666192100868,
          -8.698954283360406,
          -7.798380494293706,
          -6.738528695205248
        ],
        [
          -5.90017413398718,
          -5.148408208351926,
          -4.730415068571411,
          -4.2503645829671965,
          -4.3477467638486385,
          -4.533423537821759,
          -4.8118566921588135,
          -4.9568639577317635,
          -5.633663045844099,
          -6.006792836555425,
          -6.586347287154894,
          -7.0517082932958095,
          -7.462475502013979,
          -7.709802266291966,
          -7.968810759306869,
          -8.198016040573087,
          -8.422256333765374,
          -8.604284505816837,
          -8.757425843073122,
          -8.92811371859685,
          -8.921151421554095,
          -9.02324825995669,
          -9.17461544020644,
          -9.249312944166757,
          -9.367347869756879,
          -9.421420832623859,
          -9.63485704562322,
          -9.738107289910761,
          -9.821334996142587,
          -9.992565993407082,
          -10.205214702822351,
          -10.49407843656181,
          -10.669654296719425,
          -10.876563983443171,
          -10.837126773642256,
          -11.160219276777406,
          -11.39393580309054,
          -11.548566190482497,
          -11.46492840387974,
          -11.466034231805997,
          -11.394384966598826,
          -11.227026245908068,
          -10.73223678228713,
          -10.257476446198487,
          -9.499518496327681,
          -8.781791820196887,
          -7.868495718164225,
          -6.710924262467951
        ]
      ],
      "rotor_shear_Pa_by_angle": {
        "mean": [
          -5.918955113003216,
          -5.21414941505525,
          -4.624082687813679,
          -4.360638499197205,
          -4.289140384882865,
          -4.458235253245011,
          -4.771682304866409,
          -5.130459389255621,
          -5.62581971315232,
          -6.055380505790824,
          -6.609040579917503,
          -6.992078111462003,
          -7.397669276587881,
          -7.756226135902434,
          -8.005278815773902,
          -8.224782093263462,
          -8.429725928341664,
          -8.625217475819149,
          -8.721827397573648,
          -8.845039218729864,
          -8.959861260689681,
          -9.063650887002105,
          -9.171398022218826,
          -9.248345277239993,
          -9.349116092089501,
          -9.449462291470788,
          -9.611351113238259,
          -9.7370761523789,
          -9.894481983534309,
          -10.03020110157889,
          -10.272315765939032,
          -10.466942356358178,
          -10.687355452818803,
          -10.871792867000085,
          -11.00276406042607,
          -11.215501286040936,
          -11.38898080835375,
          -11.50344645977028,
          -11.507428830068672,
          -11.469004678662687,
          -11.390751228444806,
          -11.155704813859462,
          -10.779897745716767,
          -10.15808354302737,
          -9.462134297958714,
          -8.702561740306065,
          -7.838384152853438,
          -6.77701685623203
        ],
        "half95": [
          0.02839194735581628,
          0.1077958424334073,
          0.11871012028695054,
          0.14646486133556724,
          0.06940051933016551,
          0.08710927565005869,
          0.09337840489888198,
          0.1897001779571414,
          0.02945353727837919,
          0.05206880648144319,
          0.07079535092597532,
          0.10056397441295957,
          0.08368924592564732,
          0.0736497415079016,
          0.07566459998820449,
          0.0724175728652807,
          0.12119999903856706,
          0.1660780110971686,
          0.07424857868969029,
          0.14667843218380233,
          0.11421431273827978,
          0.04740757320141705,
          0.16817559731813883,
          0.13087121790708423,
          0.051519308162531516,
          0.08896355161561478,
          0.08336276026379102,
          0.019579619043054317,
          0.09411099419037836,
          0.11841768303945067,
          0.17211633481594582,
          0.08063394828560423,
          0.045717898888767615,
          0.03816289319849162,
          0.19758823148584706,
          0.08966687449254958,
          0.08395119797454688,
          0.058586020406166006,
          0.05583393633062689,
          0.03303444910462769,
          0.01412574657261093,
          0.07754840612090588,
          0.08025087861286781,
          0.12430016028453315,
          0.15252288090752644,
          0.21167424786294,
          0.1779855704249901,
          0.17574612900172237
        ]
      },
      "angular_mean_shear_Pa_by_seed": [
        -8.569417790713635,
        -8.563818435273886,
        -8.573861052995802,
        -8.561272673092704
      ],
      "angular_mean_shear_Pa": {
        "mean": -8.567092488019007,
        "half95": 0.008992413541316878
      },
      "signed_torque_uNm_per_m_by_seed": [
        -53.84323995369526,
        -53.808058165866555,
        -53.87115779398252,
        -53.792062670334175
      ],
      "signed_torque_uNm_per_m": {
        "mean": -53.82862964596963,
        "half95": 0.05650100063888507
      },
      "windowed_rotor_shear_sha256_f64_le_by_seed": [
        "1ef2d8d918e7a86d5b097cbf803fcb8ddff00124c321f0af9aca0a5690071eee",
        "50e01511d1672a77e18b075290c93e70d289269e7a9abb632ffa51025ef661b9",
        "56a0ec2c03adae6e9b43df65dd08199ae5f66bd188a8485a83229501da080de6",
        "5e531cfe50d6ff05f4c16d3072c6652d47f5afdf19c056ad45c6b44d4d491057"
      ]
    },
    "Poisson10": {
      "rotor_shear_Pa_by_seed_angle": [
        [
          -5.72975904220382,
          -5.029871627893454,
          -4.505879166157265,
          -4.250625396041317,
          -4.148370633171087,
          -4.35474830774953,
          -4.561957229704315,
          -5.088501500661203,
          -5.491340280282896,
          -5.970834553508522,
          -6.541188064350913,
          -6.986261789559029,
          -7.390722598059742,
          -7.625270599039297,
          -7.889722947482623,
          -8.23301655045435,
          -8.413837329325458,
          -8.536931338220707,
          -8.70524872689965,
          -8.796335729063571,
          -8.881380719213546,
          -8.996524734604298,
          -9.087386667171756,
          -9.221739142003056,
          -9.3366977751075,
          -9.38042319029231,
          -9.50731689328059,
          -9.676735248911172,
          -9.721230662374778,
          -9.976480581383694,
          -10.156718589128396,
          -10.348171631055653,
          -10.538921159560369,
          -10.73490911624169,
          -10.905222596261494,
          -11.135190602201634,
          -11.20023180662895,
          -11.36039504184959,
          -11.36364813734417,
          -11.39197713923741,
          -11.217378758174721,
          -10.914662471986814,
          -10.570496386269237,
          -9.974886455890871,
          -9.302100753058093,
          -8.507733456954357,
          -7.521781651900378,
          -6.629019257286375
        ],
        [
          -5.76049197469593,
          -4.926259090689195,
          -4.557720195620647,
          -4.205882490200762,
          -4.104895900526476,
          -4.32641918910346,
          -4.6480953542336945,
          -5.042412346309971,
          -5.549098530258969,
          -6.0054512526690305,
          -6.406628681224606,
          -6.952818892411935,
          -7.294187386591104,
          -7.7315758727774355,
          -8.006977832021233,
          -8.17580881195849,
          -8.358743088196148,
          -8.557696462463184,
          -8.685095036226516,
          -8.77173461813947,
          -8.87615936657423,
          -9.004604990912705,
          -9.107852279764263,
          -9.244814329055798,
          -9.331950089296255,
          -9.441363827337945,
          -9.5433357928008,
          -9.670535053799412,
          -9.908780863742791,
          -9.989201912819118,
          -10.157314755554417,
          -10.357897977568365,
          -10.532320027938612,
          -10.704528060342017,
          -10.94992170166361,
          -11.092182962168534,
          -11.228079697720078,
          -11.333112871366158,
          -11.386342951592338,
          -11.448459223544505,
          -11.187825991857952,
          -10.90860106668711,
          -10.418283558966596,
          -9.982440473812748,
          -9.308739379663443,
          -8.425744461549787,
          -7.586008763267465,
          -6.595810662090021
        ],
        [
          -5.674684344080881,
          -5.020841935111964,
          -4.4364866560649,
          -4.272828592347184,
          -4.106460748566716,
          -4.32645073565496,
          -4.655305259759566,
          -5.031308197602727,
          -5.414413232255975,
          -6.058654008914931,
          -6.508185611769566,
          -6.90426161612114,
          -7.389354824569682,
          -7.66741178979202,
          -7.972539826760776,
          -8.166433046216504,
          -8.310403367741065,
          -8.605801161952204,
          -8.645071167235226,
          -8.851276503316466,
          -8.994197637677209,
          -9.000303416392464,
          -9.102162515913053,
          -9.236553295529323,
          -9.312661389250575,
          -9.393914925847128,
          -9.53062552749334,
          -9.685200496376675,
          -9.779327207826842,
          -9.977102530714026,
          -10.165623022029486,
          -10.337842156876883,
          -10.51983289722939,
          -10.713741029375106,
          -10.894186937201948,
          -11.113683939572542,
          -11.226045368920394,
          -11.36931679303243,
          -11.360518331140574,
          -11.365744872949676,
          -11.183539591412831,
          -10.94277463830458,
          -10.49619398887588,
          -10.014624466393409,
          -9.234857608429184,
          -8.415036211623907,
          -7.552054613906516,
          -6.541415318365731
        ],
        [
          -5.718458669851726,
          -4.962339542129673,
          -4.537588541502686,
          -4.267662575716952,
          -4.130143641377538,
          -4.363811106371236,
          -4.635689836963903,
          -5.0281391694895134,
          -5.539310468583418,
          -6.067801803127951,
          -6.488089724631767,
          -6.899782263193941,
          -7.337408015643173,
          -7.679866569852658,
          -7.973713608905985,
          -8.1528626814729,
          -8.407543780630425,
          -8.513648148438755,
          -8.679271981562229,
          -8.852660384888305,
          -8.823652539097512,
          -9.02392882804533,
          -9.10126850523187,
          -9.27583416034945,
          -9.264348858815774,
          -9.447964740078294,
          -9.58376426011748,
          -9.70476239665282,
          -9.832189848208252,
          -10.013797046871478,
          -10.148894842262052,
          -10.348671086519422,
          -10.55118002945951,
          -10.781606838167741,
          -10.868324110665604,
          -11.107437018794608,
          -11.264936520862728,
          -11.281757593649308,
          -11.331911304418698,
          -11.364827296299033,
          -11.143240070676189,
          -10.978630800981488,
          -10.54940538730532,
          -9.9796713543765,
          -9.172496407127962,
          -8.390029593310253,
          -7.494358805845929,
          -6.5329597752530235
        ]
      ],
      "rotor_shear_Pa_by_angle": {
        "mean": [
          -5.720848507708089,
          -4.9848280489560715,
          -4.509418639836374,
          -4.249249763576554,
          -4.122467730910454,
          -4.342857334719796,
          -4.625261920165369,
          -5.047590303515854,
          -5.498540627845314,
          -6.025685404555109,
          -6.486023020494213,
          -6.935781140321511,
          -7.352918206215926,
          -7.676031207865352,
          -7.9607385537926545,
          -8.182030272525562,
          -8.372631891473274,
          -8.553519277768713,
          -8.678671727980905,
          -8.818001808851953,
          -8.893847565640623,
          -9.006340492488699,
          -9.099667492020236,
          -9.244735231734406,
          -9.311414528117526,
          -9.415916670888919,
          -9.541260618423053,
          -9.684308298935019,
          -9.810382145538167,
          -9.98914551794708,
          -10.157137802243588,
          -10.348145713005081,
          -10.53556352854697,
          -10.733696261031639,
          -10.904413836448164,
          -11.112123630684328,
          -11.229823348533037,
          -11.336145574974372,
          -11.360605181123944,
          -11.392752133007656,
          -11.182996103030423,
          -10.936167244489997,
          -10.508594830354259,
          -9.987905687618381,
          -9.25454853706967,
          -8.434635930859576,
          -7.538550958730072,
          -6.574801253248787
        ],
        "half95": [
          0.0565413887632719,
          0.07828850151143903,
          0.08449073184606247,
          0.048417877801016994,
          0.033058564512833746,
          0.030743223481334223,
          0.0683806018217119,
          0.04447832467800728,
          0.09786365252066423,
          0.07279596172530615,
          0.09114109369173362,
          0.0657875396190258,
          0.07376295887597345,
          0.06966852517643882,
          0.0795023098844208,
          0.05612552524237997,
          0.07676458138407288,
          0.06241511359796236,
          0.03980129907096938,
          0.06442976403149393,
          0.11425001943475564,
          0.019383268804385977,
          0.013829239674348702,
          0.036319342723193204,
          0.05259615363241993,
          0.05371409750772751,
          0.05095350254173149,
          0.023712597592779116,
          0.12686709450294767,
          0.027761185526889685,
          0.010876038230766428,
          0.013042421268830023,
          0.020810413697847453,
          0.054705761545259954,
          0.05418481017227789,
          0.02837727385398786,
          0.04235870374626285,
          0.06268433820750145,
          0.03552193803419617,
          0.062397249236732316,
          0.04849387802388668,
          0.05089560425451642,
          0.10795019706488536,
          0.028775286052391144,
          0.10196312192471868,
          0.08111691315323503,
          0.06277268073374684,
          0.07260766618690617
        ]
      },
      "angular_mean_shear_Pa_by_seed": [
        -8.454370500733368,
        -8.453962627078653,
        -8.447442778218658,
        -8.449950886120382
      ],
      "angular_mean_shear_Pa": {
        "mean": -8.451431698037766,
        "half95": 0.0052891874907120195
      },
      "signed_torque_uNm_per_m_by_seed": [
        -53.120376511660425,
        -53.11781376590593,
        -53.07684834734378,
        -53.09260725406071
      ],
      "signed_torque_uNm_per_m": {
        "mean": -53.10191146974271,
        "half95": 0.03323294512856124
      },
      "windowed_rotor_shear_sha256_f64_le_by_seed": [
        "d91efe16d2ff5f4cf11768442af40b58aa4e2355efc54b1b0f0744ca4654b2fd",
        "081d8e611a2524ea279cec63ee3f0cd582130330c2eb43f776fe2dba89310855",
        "45085c1fb4994dd4a2cb698540f92ff5431fa01417e6ea9483a8f11348887971",
        "b9f238030821663900f07c2e06f5eaa87e940feaa4a65cfeea3f80e25df0fc4e"
      ]
    },
    "Poisson20": {
      "rotor_shear_Pa_by_seed_angle": [
        [
          -5.608080999599935,
          -4.921805224138676,
          -4.47427573562677,
          -4.171662014105655,
          -4.1933156877235245,
          -4.2631602017066195,
          -4.60195042068394,
          -5.0152630622772225,
          -5.510412180105273,
          -5.99047942987736,
          -6.490255841859133,
          -6.960741401816746,
          -7.3186934344058026,
          -7.657776454324053,
          -7.938137313222918,
          -8.13847466139616,
          -8.367891850800074,
          -8.51989129007834,
          -8.64358771731534,
          -8.731009922999398,
          -8.865405898702445,
          -8.9962607241869,
          -9.106351133038288,
          -9.161545588344511,
          -9.281529447179173,
          -9.423456765192991,
          -9.523743737181713,
          -9.682920081967369,
          -9.783420124266181,
          -9.97490051134257,
          -10.106188611847127,
          -10.307601222093494,
          -10.53108562573078,
          -10.723258647982457,
          -10.839164424542165,
          -11.038701605002977,
          -11.189884984970403,
          -11.275237421949015,
          -11.339988883838187,
          -11.275032711268544,
          -11.175788620609556,
          -10.851454597267251,
          -10.411205720313728,
          -9.94691418034853,
          -9.226163868632444,
          -8.344566868175846,
          -7.47650135486272,
          -6.565196004159161
        ],
        [
          -5.6669876499676235,
          -5.001938969662555,
          -4.440502355380113,
          -4.163721047630172,
          -4.113969577800634,
          -4.244315663859536,
          -4.599047710526356,
          -5.100942018880736,
          -5.521913213504848,
          -5.998377625453132,
          -6.441457260377052,
          -6.930202537684038,
          -7.343486702353363,
          -7.657586656479149,
          -7.924417051016535,
          -8.148549474866176,
          -8.40787620747364,
          -8.508247213471952,
          -8.641965674190288,
          -8.75204975729293,
          -8.891264905111525,
          -9.019657016425025,
          -9.037944028679046,
          -9.18365007660033,
          -9.320284310028457,
          -9.436890054538898,
          -9.46684321173282,
          -9.672621805420059,
          -9.802598208167849,
          -9.934255003222077,
          -10.147812961841717,
          -10.235130609211414,
          -10.527131216544973,
          -10.71268216762416,
          -10.82414273927051,
          -10.997702433960583,
          -11.189057260638473,
          -11.248274819315364,
          -11.319818613522946,
          -11.294020297032484,
          -11.156213829792353,
          -10.864049506233451,
          -10.45124622926723,
          -9.879992833228581,
          -9.142927696432025,
          -8.341116237456394,
          -7.451615220480685,
          -6.564853755559967
        ],
        [
          -5.664212058341943,
          -4.9760246614244075,
          -4.412054495751047,
          -4.1907823698024895,
          -4.129497310571174,
          -4.285488376689597,
          -4.57184710324507,
          -5.030269823136064,
          -5.437644840908338,
          -5.970949553745878,
          -6.4514109494944165,
          -6.912955125838836,
          -7.317040034512438,
          -7.678853129528895,
          -7.957933282445959,
          -8.21862004394463,
          -8.30861137420588,
          -8.48097292808913,
          -8.66346896498457,
          -8.78493422693393,
          -8.863617875065446,
          -9.03812846711459,
          -9.09339291402064,
          -9.168247748464674,
          -9.264407423525652,
          -9.344182941834067,
          -9.564616920094105,
          -9.64125887603707,
          -9.79791358899386,
          -9.943518894944468,
          -10.095022338786386,
          -10.28989746259872,
          -10.555914491033143,
          -10.711937954539666,
          -10.875234627711224,
          -11.028396198362914,
          -11.207924297490152,
          -11.28627728458893,
          -11.306521156050747,
          -11.310488893797533,
          -11.105750229339955,
          -10.875149293276113,
          -10.490287615570189,
          -9.89954271049952,
          -9.194197688350306,
          -8.380921818318367,
          -7.390676215707389,
          -6.529445210618686
        ],
        [
          -5.686991840418377,
          -4.948208194332857,
          -4.436489107307735,
          -4.204601852035262,
          -4.093330182388052,
          -4.291694686920798,
          -4.571011917154657,
          -5.039307262616621,
          -5.49926397186991,
          -5.995705864854212,
          -6.447909457110886,
          -6.922368545119689,
          -7.282484563509219,
          -7.658311063302683,
          -7.949036580043903,
          -8.13974779204884,
          -8.331979223652397,
          -8.52903830688343,
          -8.678550175723856,
          -8.76789194637,
          -8.849957724740666,
          -9.008596262273084,
          -9.081701266335376,
          -9.175746392797764,
          -9.296585136499202,
          -9.375782484353362,
          -9.488525192818043,
          -9.664853993650562,
          -9.84086818120389,
          -9.920319736324442,
          -10.180867634247655,
          -10.276420057749734,
          -10.518503600505442,
          -10.746231970595566,
          -10.861551693819347,
          -11.08350141218972,
          -11.177272923596291,
          -11.249529043164952,
          -11.332715635940213,
          -11.304848104338237,
          -11.13355624764393,
          -10.9084361680293,
          -10.44230111277071,
          -9.890768405022833,
          -9.201642125575878,
          -8.317689142915386,
          -7.429388351536371,
          -6.500537975777878
        ]
      ],
      "rotor_shear_Pa_by_angle": {
        "mean": [
          -5.656568137081969,
          -4.961994262389624,
          -4.440830423516417,
          -4.182691820893394,
          -4.132528189620846,
          -4.271164732294138,
          -4.585964287902505,
          -5.04644554172766,
          -5.492308551597093,
          -5.988878118482646,
          -6.4577583772103715,
          -6.931566902614827,
          -7.315426183695205,
          -7.663131825908695,
          -7.942381056682329,
          -8.161347993063952,
          -8.354089664032998,
          -8.509537434630714,
          -8.656893133053515,
          -8.758971463399064,
          -8.86756160090502,
          -9.0156606174999,
          -9.079847335518338,
          -9.172297451551819,
          -9.290701579308122,
          -9.395078061479829,
          -9.51093226545667,
          -9.665413689268764,
          -9.806200025657944,
          -9.94324853645839,
          -10.132472886680722,
          -10.27726233791334,
          -10.533158733453584,
          -10.723527685185463,
          -10.850023371335812,
          -11.037075412379048,
          -11.19103486667383,
          -11.264829642254565,
          -11.324761072338022,
          -11.2960975016092,
          -11.142827231846448,
          -10.874772391201528,
          -10.448760169480465,
          -9.904304532274868,
          -9.191232844747663,
          -8.346073516716498,
          -7.437045285646792,
          -6.540008236528923
        ],
        "half95": [
          0.053910928525669345,
          0.055103563851296306,
          0.040730314717624394,
          0.02944197623175114,
          0.06865786477990737,
          0.03451635072370861,
          0.02677798464470864,
          0.05992542975616794,
          0.05982573379030101,
          0.0197221049827817,
          0.03509242578357966,
          0.032919748610602546,
          0.03989522026579766,
          0.01668454065153348,
          0.023001892063234535,
          0.061171771898526996,
          0.06899770033457543,
          0.03318863336006473,
          0.027745934108061022,
          0.03655657411377875,
          0.027437152670326766,
          0.02827182268043446,
          0.047250291653509885,
          0.015173182574482372,
          0.03771416890107492,
          0.06823253251459879,
          0.06808314070158701,
          0.0281995240222582,
          0.03900328947550474,
          0.03684559729092044,
          0.06278631410002644,
          0.0490954128054463,
          0.025546048443304204,
          0.025451348866172688,
          0.03624164008184754,
          0.05650954572481448,
          0.02012498088673772,
          0.03014228800856368,
          0.02346328135325127,
          0.02485103744497291,
          0.04796870937593209,
          0.0388911312815614,
          0.05182899309951671,
          0.04695719480720191,
          0.05566027326939009,
          0.041564355048270094,
          0.05794167462874508,
          0.0496536627661531
        ]
      },
      "angular_mean_shear_Pa_by_seed": [
        -8.415423629355404,
        -8.410861487816879,
        -8.410342537298526,
        -8.41109626062665
      ],
      "angular_mean_shear_Pa": {
        "mean": -8.411930978774365,
        "half95": 0.00373878975186761
      },
      "signed_torque_uNm_per_m_by_seed": [
        -52.875666101657785,
        -52.847001320973646,
        -52.84374065870158,
        -52.848476442042525
      ],
      "signed_torque_uNm_per_m": {
        "mean": -52.85372113084388,
        "half95": 0.02349150883557153
      },
      "windowed_rotor_shear_sha256_f64_le_by_seed": [
        "7f10806c223ef3d9cb2cbbe187545b33d36e132b95c29ce8cfe4198022224f16",
        "471ea4f83486eb6fd26fd26fe23a54c99ef34e3f87bc4e61b18a39d8c634c6ca",
        "aa71f4ca0804b38a65bba6482f0b4a82b42190bb5fe8b8b7979687a2626ce1fc",
        "348d06f7d7caa742188fcb4e61653ef70ed6f02a48bb9502026dc222ab1f9cfd"
      ]
    }
  },
  "contrasts_to_Poisson20": {
    "Poisson2": {
      "torque_magnitude_change_percent": {
        "mean": 4.248148250536526,
        "half95": 0.21174837322203524
      },
      "angular_mean_shear_change_Pa": {
        "mean": -0.35735201950483064,
        "half95": 0.017860633353907848
      },
      "pooled_profile_relative_L2_percent": 4.723263585162411,
      "profile_relative_L2_percent_by_seed_summary": {
        "mean": 4.838808510566708,
        "half95": 0.31074436080170914
      }
    },
    "Poisson2_veto": {
      "torque_magnitude_change_percent": {
        "mean": 4.054321012184292,
        "half95": 0.17223010119515317
      },
      "angular_mean_shear_change_Pa": {
        "mean": -0.3410482660731849,
        "half95": 0.014614753933143924
      },
      "pooled_profile_relative_L2_percent": 4.484937784374641,
      "profile_relative_L2_percent_by_seed_summary": {
        "mean": 4.573113075574548,
        "half95": 0.13149436978974494
      }
    },
    "Poisson4": {
      "torque_magnitude_change_percent": {
        "mean": 1.8445448573571166,
        "half95": 0.1099479504419499
      },
      "angular_mean_shear_change_Pa": {
        "mean": -0.1551615092446412,
        "half95": 0.009228798921446608
      },
      "pooled_profile_relative_L2_percent": 2.0403994270450303,
      "profile_relative_L2_percent_by_seed_summary": {
        "mean": 2.1751837918127173,
        "half95": 0.03863933040456414
      }
    },
    "Poisson10": {
      "torque_magnitude_change_percent": {
        "mean": 0.46958022148079204,
        "half95": 0.048188365881671434
      },
      "angular_mean_shear_change_Pa": {
        "mean": -0.03950071926339994,
        "half95": 0.004051582990293413
      },
      "pooled_profile_relative_L2_percent": 0.557645193863822,
      "profile_relative_L2_percent_by_seed_summary": {
        "mean": 0.7246788968093906,
        "half95": 0.12450850633347017
      }
    }
  },
  "campaigns": {
    "Poisson2": [
      "bearing_ppc2_mesh_repeat_20261123",
      "bearing_poisson2_paired_extension_20261123"
    ],
    "Poisson2_veto": [
      "bearing_poisson2_veto_20261123"
    ],
    "Poisson4": [
      "bearing_poisson4_refined_long_20261123"
    ],
    "Poisson10": [
      "bearing_poisson10_refined_long_20261123"
    ],
    "Poisson20": [
      "bearing_poisson20_refined_long_20261123"
    ]
  },
  "source_pins_sha256": {
    "bearing_poisson10_refined_long_20261123": "b14c0a26979f63cc7740f8a23b5655ecbba659efad988d30a69992d15c10c772",
    "bearing_poisson20_refined_long_20261123": "73ec8ec93639e6e75537ca0720445f98c8413efb78bb90130cd8538da86bcf90",
    "bearing_poisson2_paired_extension_20261123": "a7baea2c03258a6bf38a92dc806c9750d22a9cdfc614dc9af91b5052379c9a38",
    "bearing_poisson4_refined_long_20261123": "ec937dc31b1cc326dd214a3bbdcf9e0c66ada0ade51dc8421596549b80ff6600",
    "bearing_ppc2_mesh_repeat_20261123": "df52848d15a289258cb791d71fa9742873ae1ce48b96675702b9662d45c05531",
    "bearing_poisson2_veto_20261123": "c4a043ef77de011c6dae89843958f45019db9ab4fdcc446bdb83b4f3cd2cd070"
  },
  "source_receipts": {
    "bearing_ppc2_mesh_repeat_20261123": [
      {
        "seed": 911901,
        "complete_sha256": "b10ffe778946b347b4a339946b1e223dd6e6aa04c023466b340f485f9521c9c6",
        "raw_sha256": "d46b800214a3c5f4edd834f7e268265165a203b1fcedfb7fc0768528fa7f7a52",
        "block_range": [
          1,
          430
        ]
      },
      {
        "seed": 911902,
        "complete_sha256": "b90da8feaa3873547ffb63db4dc19d000f2b796ae84dcc4dc00476e2ab55366d",
        "raw_sha256": "c7727e89a732f42d87dcb7d3b26a4d7cdabeb7b95379dcb55a3a7d3eed016465",
        "block_range": [
          1,
          430
        ]
      },
      {
        "seed": 911903,
        "complete_sha256": "16046cf64a80453b190c3cce79667496cba0678a483fed79812e855f18784bf7",
        "raw_sha256": "0536e26452ede2b2ba8d012aba2d2ace71f3c9e77165ced02b23f9fb279fd45b",
        "block_range": [
          1,
          430
        ]
      },
      {
        "seed": 911904,
        "complete_sha256": "d2ce49ae4b7d351cf1d89868563b8e44b3c516138386fefbcc19798b7c529793",
        "raw_sha256": "f4e0952c96e18affcb4bb9f8728dd3e5e4e2b32a4cc405f33672902349712e65",
        "block_range": [
          1,
          430
        ]
      }
    ],
    "bearing_poisson2_paired_extension_20261123": [
      {
        "seed": 911901,
        "complete_sha256": "e040c7d0655276922992da67a12273ece017cca29f8e01ea93ba6375705a8d43",
        "raw_sha256": "65f07f31d16367544076228e437086bc72a34a79d8676ecab4c28fb158ed8638",
        "block_range": [
          431,
          1190
        ]
      },
      {
        "seed": 911902,
        "complete_sha256": "732732a8a21c53b76ae3446a6c5384920dbfc4a479279b8105593f5b71ea97c7",
        "raw_sha256": "70b22dfa4e5e9cf26785f35383a034a8354549686d0ba1e6db17924bfc7b6e61",
        "block_range": [
          431,
          1190
        ]
      },
      {
        "seed": 911903,
        "complete_sha256": "648af5406f0fd0c28923efbcd73c1bf3dd9915014777440fce01b5dca110c8e0",
        "raw_sha256": "1e6de394c5328391670e706b4411c1d3f51f7d67cd0ff56dc055a876e4c6f41a",
        "block_range": [
          431,
          1190
        ]
      },
      {
        "seed": 911904,
        "complete_sha256": "d63b7de32be1743e9d6fa159f8c5131d7dfa218e1b09d3ceea434fc5f1a20f70",
        "raw_sha256": "9d004f0862520c5c5d614258138989a333cafe3701f2e4a45c0bd58658e06b97",
        "block_range": [
          431,
          1190
        ]
      }
    ],
    "bearing_poisson2_veto_20261123": [
      {
        "seed": 911901,
        "complete_sha256": "626cd000112ff0a676e747a5ab691fd4f66c3ac97717d15275735f2c98701759",
        "raw_sha256": "9e688655559ae449089a9ff3901f3b4a9b7dc16291b76e60ace62bdaf5504cec",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911902,
        "complete_sha256": "ea8501909fdb6b0fbc3a0030ed559115b43d44cddb98557b687927eb98eaea3d",
        "raw_sha256": "a8525fe268f335879ea76bea4013be8898e284af18b15cb2ef0a065db48aeb47",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911903,
        "complete_sha256": "cad0af205572fb34120f737e79400d656720f4c21bf31290e30dc3f3d9b6122f",
        "raw_sha256": "d3d1c3309e09ff5963f5f386115169ce6d82c602054a28793c8c0bb6a413117b",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911904,
        "complete_sha256": "023b2c1f1f283dbbc5146ce88b7bb1c381b5d332b168a2db8e8481e93fc3acfa",
        "raw_sha256": "23a46d561c9fa75addc5ff54385cacfe1c398772d82036e504fecf6f568794b0",
        "block_range": [
          1,
          1190
        ]
      }
    ],
    "bearing_poisson4_refined_long_20261123": [
      {
        "seed": 911901,
        "complete_sha256": "6413a33ee9d9d4bc6bb101fcef8165039827b906844f2b92d23577be680e4311",
        "raw_sha256": "bb4945c09c15e05996e18da2f60b74c4812e36a0dcaf93bf9b72e05f8c2fb813",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911902,
        "complete_sha256": "593e14d4a0fff01176ac523e05041b46eb86bff5287d0c53da400133eb1881f3",
        "raw_sha256": "b197a253f6a233e1adb1a5b3677da3797eb037609a34135fdc9cfbd41acf217e",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911903,
        "complete_sha256": "a31310f668a8ab206cc5beb1a46d2cde5ad626e8f230accbeffb00c4ac7bb356",
        "raw_sha256": "d17c8af59cbe7880296eb3173587b2020d0da20d63719c27f9bf260ae3e9f5af",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911904,
        "complete_sha256": "656e4c77c9c89e65965e130e8267385e409c3c398252748a3e90809b1bb09475",
        "raw_sha256": "a52f110585888f0f14a353044c39273e7c7d1f6b803417013535919cde3cfce7",
        "block_range": [
          1,
          1190
        ]
      }
    ],
    "bearing_poisson10_refined_long_20261123": [
      {
        "seed": 911901,
        "complete_sha256": "4f2b607957ea59616ada25f0cbbbdcdfce30ebc90a652812aac669746bc0021f",
        "raw_sha256": "a4b8aa518013e399e8e9673b6602fdfdb026a3fc62ed23603deb2504091d66ee",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911902,
        "complete_sha256": "5318805ac03deb9cb3f94ee70efabcd705e9def3b7a4ce31a2a83b49289c5fe3",
        "raw_sha256": "0caf457a6a63b8e0b9034234aca6e995e9cb55f6d603c678fe31f6e8a1aceee8",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911903,
        "complete_sha256": "41b3754d15671bfa073c92e16e6d2d55082be4c1b48301f1019faf0db6be3748",
        "raw_sha256": "e5097d0ff5f44c9fa2a03da28f66c787e23127f9fc661769b556d5baeaaaf836",
        "block_range": [
          1,
          1190
        ]
      },
      {
        "seed": 911904,
        "complete_sha256": "85d72219c09d1533d144dca2a7554f8df2734d78b0a214fad7521057e2a1e0db",
        "raw_sha256": "ab6b7b693ebd3030e5675fb6dacefd5ac067e087293ee4ffb49995357015aba7",
        "block_range": [
          1,
          1190
        ]
      }
    ],
    "bearing_poisson20_refined_long_20261123": [
      {
        "seed": 911901,
        "recovery_receipt_sha256": "0b3b12ed462639342c949525e072b35d7735953120da460bf985ac7a5a2dcccc",
        "restart_sha256": "1b5af22f2adba5d03e59080c2e8c614a79123855c3e07c202a9702aeb403c86b",
        "latest_blocks_sha256": "fd8c38c351079fb3109205bdfb7a3b50bfe6b77df7cf91db2d17c2936751e7eb",
        "block_range": [
          1,
          853
        ]
      },
      {
        "seed": 911902,
        "recovery_receipt_sha256": "510182fc98c8279c3cf480aa3da638336d6be7cf177ebf913b380105992c7ecf",
        "restart_sha256": "0a11c8bd26fa5c369235ae5ba2a3419927e4fbbfcab0a70b7feac76cecf98a84",
        "latest_blocks_sha256": "d25d5d4d24c7212ef7df752be5a12cc8be8e4c79ab15b6d2b84bef9d20622468",
        "block_range": [
          1,
          990
        ]
      },
      {
        "seed": 911903,
        "recovery_receipt_sha256": "c6d9620c92a5a9e58655372bdd74df2e087e49769bc60b09d647edc5ffa92df9",
        "restart_sha256": "1c28eaa2a1a4a60eedc5d4b1a029e06a8d0a814a74a90000071bd9ed46cbb573",
        "latest_blocks_sha256": "d5dc260d977e3379a5e80626114b5e0a2f377c2016a002e2304c2d6600da3001",
        "block_range": [
          1,
          880
        ]
      },
      {
        "seed": 911904,
        "recovery_receipt_sha256": "0358458facbbe32070ec94bb8824b29327ae7ed4a27d0425ce123c13c6b6f4fd",
        "restart_sha256": "48fb02cb6116d0a9a3c9817afaaefff1027c9c349e371b0c80682642f77fc052",
        "latest_blocks_sha256": "ee5092dd96d4625a94aa440d91f63da46aa0a68c120fe35ed75d64eb732abe5c",
        "block_range": [
          1,
          772
        ]
      }
    ]
  },
  "terminal_stop_receipt_sha256": "082da0c8a05d848c13232b4a364d0209380d16b33c861e7dfdbf47351058cd41",
  "Poisson20_torque_split_window": {
    "windows_inclusive": [
      [
        151,
        461
      ],
      [
        462,
        772
      ]
    ],
    "signed_torque_means_uNm_per_m": [
      -52.867486275659004,
      -52.83995598602876
    ],
    "paired_late_minus_early_uNm_per_m": 0.027530289630249172,
    "half95_uNm_per_m": 0.03945510015185452,
    "paired_magnitude_change_pct_of_early": -0.05205693549779067,
    "half95_percentage_points": 0.07456112698691364,
    "seed_order": [
      911901,
      911902,
      911903,
      911904
    ],
    "paired_signed_deltas_uNm_per_m": [
      0.06231191347230691,
      0.026875558681979328,
      0.015562485784968771,
      0.005371200581741675
    ],
    "method": "Nonoverlapping early and late production windows; Student t interval across four paired seed differences, df=3."
  },
  "Poisson20_early_and_late_670_split": {
    "windows_inclusive": [
      [
        151,
        670
      ],
      [
        671,
        772
      ]
    ],
    "signed_torque_means_uNm_per_m": [
      -52.85390582121264,
      -52.852779572101205
    ],
    "paired_late_minus_early_uNm_per_m": 0.0011262491114365503,
    "half95_uNm_per_m": 0.031525957374513996,
    "paired_magnitude_change_pct_of_early": -0.00213088456159638,
    "half95_percentage_points": 0.05965105074459612,
    "seed_order": [
      911901,
      911902,
      911903,
      911904
    ],
    "paired_signed_deltas_uNm_per_m": [
      -0.0074309121930369315,
      0.02958307971898222,
      -0.01577266914419795,
      -0.0018745019360011383
    ],
    "method": "Nonoverlapping early and late production windows; Student t interval across four paired seed differences, df=3."
  },
  "occupancy_ladder": {
    "window_inclusive": [
      151,
      772
    ],
    "training_levels": [
      2,
      4,
      10
    ],
    "holdout_level": 20,
    "full_four_level_fit": {
      "levels": [
        2,
        4,
        10,
        20
      ],
      "infinite_ppc_at_this_mesh_dt": {
        "by_seed": [
          52.60586068305235,
          52.60621844463277,
          52.57564301973283,
          52.607994713494975
        ],
        "mean": 52.59892921522823,
        "half95": 0.024746943917849647
      },
      "slope_magnitude_per_reciprocal_ppc": {
        "by_seed": [
          5.092508699811086,
          4.907602825368817,
          5.16003809714175,
          4.784630266259773
        ],
        "mean": 4.986194972145357,
        "half95": 0.2730375367082992
      },
      "slope_over_intercept": {
        "by_seed": [
          0.09680496875610863,
          0.0932894051400785,
          0.0981450306790365,
          0.09094872922484579
        ],
        "mean": 0.09479703345001736,
        "half95": 0.005223097846513475
      },
      "residual_by_level": {
        "2": {
          "by_seed": [
            0.01530296206809112,
            0.008823211299727518,
            -0.0008025019726005667,
            0.004689880551509873
          ],
          "mean": 0.007003387986681986,
          "half95": 0.010810911152409218
        },
        "4": {
          "by_seed": [
            -0.03574790430985786,
            -0.025060985108424916,
            0.005505249964251391,
            -0.012089609725741468
          ],
          "mean": -0.016848312294943213,
          "half95": 0.028270824423556242
        },
        "10": {
          "by_seed": [
            0.0052649586269666315,
            0.020835038736272793,
            -0.014798482103230981,
            0.006149513939760709
          ],
          "mean": 0.004362757299942288,
          "half95": 0.023286571234953257
        },
        "20": {
          "by_seed": [
            0.015179983614885373,
            -0.00459726492756829,
            0.010095734111658317,
            0.0012502152345632567
          ],
          "mean": 0.005482167008384664,
          "half95": 0.014078414093778833
        }
      }
    },
    "training_fit": {
      "levels": [
        2,
        4,
        10
      ],
      "infinite_ppc_at_this_mesh_dt": {
        "by_seed": [
          52.58851213034967,
          52.611472461692856,
          52.56410503789097,
          52.60656589608409
        ],
        "mean": 52.59266388150439,
        "half95": 0.034126367638355366
      },
      "slope_magnitude_per_reciprocal_ppc": {
        "by_seed": [
          5.1358800815679135,
          4.894467782718684,
          5.188883051746469,
          4.788202309787051
        ],
        "mean": 5.001858306455029,
        "half95": 0.30486454334096424
      },
      "slope_over_intercept": {
        "by_seed": [
          0.09766163508938513,
          0.09303042765591506,
          0.09871533146062411,
          0.09101910052911234
        ],
        "mean": 0.09510662368375916,
        "half95": 0.0058515263983928475
      },
      "residual_by_level": {
        "2": {
          "by_seed": [
            0.010965823892355786,
            0.010136715564712517,
            -0.003686997433099748,
            0.004332676198750107
          ],
          "mean": 0.005437054555679666,
          "half95": 0.01075781715308259
        },
        "4": {
          "by_seed": [
            -0.02924219704638631,
            -0.02703124150597347,
            0.009831993154932661,
            -0.011553803196676427
          ],
          "mean": -0.014498812148525886,
          "half95": 0.028687512408291687
        },
        "10": {
          "by_seed": [
            0.01827637315395947,
            0.016894525941204108,
            -0.006144995721840019,
            0.0072211269979121084
          ],
          "mean": 0.009061757592808917,
          "half95": 0.01792969525516364
        }
      }
    },
    "curvature_and_holdout": {
      "PPC4_observed_minus_line_2_10": {
        "by_seed": [
          -0.0447771142272515,
          -0.041391588555995895,
          0.015055239518495966,
          -0.017691761144902785
        ],
        "mean": -0.022201306102413554,
        "half95": 0.043927753375179644
      },
      "PPC20_observed_minus_prediction_from_2_4_10": {
        "by_seed": [
          0.030359967229721008,
          -0.009194529855143685,
          0.02019146822328821,
          0.0025004304690838808
        ],
        "mean": 0.010964334016737354,
        "half95": 0.028156828187536002
      },
      "intercept_from_10_20_alone": {
        "by_seed": [
          52.630955691655146,
          52.576188876041364,
          52.61063297005938,
          52.60434563002434
        ],
        "mean": 52.60553079194506,
        "half95": 0.03599132426310246
      }
    },
    "observed_P20": {
      "by_seed": [
        52.875666101657785,
        52.847001320973646,
        52.84374065870158,
        52.848476442042525
      ],
      "mean": 52.85372113084388,
      "half95": 0.02349150883557153
    },
    "predicted_P20": {
      "by_seed": [
        52.845306134428064,
        52.85619585082879,
        52.82354919047829,
        52.84597601157344
      ],
      "mean": 52.842756796827146,
      "half95": 0.02186417777931953
    },
    "relative_observed_minus_predicted_percent_of_observed": {
      "by_seed": [
        0.05741765441091842,
        -0.017398394658761095,
        0.038209763297601375,
        0.0047313198741425104
      ],
      "mean": 0.020740085730975303,
      "half95": 0.05326247986650504
    }
  },
  "occupancy_ladder_source_sha256": "1918591d0fd36c888261b4edbd2c08e370f410e375408796253598c57bf74375",
  "terminal_stop_status": "STOPPED_CHECKPOINT_VERIFIED"
}


==> anc/results/bearing/THREE_ARM.json <==
{
  "veto_pins": "c4a043ef77de011c6dae89843958f45019db9ab4fdcc446bdb83b4f3cd2cd070",
  "ppc10_pins": "b14c0a26979f63cc7740f8a23b5655ecbba659efad988d30a69992d15c10c772",
  "seeds": [
    911901,
    911902,
    911903,
    911904
  ],
  "units": {
    "torque": "microN m per metre span",
    "stress": "Pa",
    "collision_frequency": "per particle per second"
  },
  "angle_degrees": [
    3.75,
    11.25,
    18.75,
    26.25,
    33.75,
    41.25,
    48.75,
    56.25,
    63.75,
    71.25,
    78.75,
    86.25,
    93.75,
    101.25,
    108.75,
    116.25,
    123.75,
    131.25,
    138.75,
    146.25,
    153.75,
    161.25,
    168.75,
    176.25,
    183.75,
    191.25,
    198.75,
    206.25,
    213.75,
    221.25,
    228.75,
    236.25,
    243.75,
    251.25,
    258.75,
    266.25,
    273.75,
    281.25,
    288.75,
    296.25,
    303.75,
    311.25,
    318.75,
    326.25,
    333.75,
    341.25,
    348.75,
    356.25
  ],
  "windows": {
    "151-215": {
      "torque_by_seed": {
        "veto2": [
          -55.17038484164058,
          -55.03595414155172,
          -55.183133409049155,
          -54.93939636774544
        ],
        "ordinary2": [
          -55.08295309494536,
          -55.058916439533874,
          -55.18872379605705,
          -54.89560512422757
        ],
        "ordinary10": [
          -53.26975643358933,
          -53.184298345866125,
          -53.09819554106219,
          -53.21831999647323
        ]
      },
      "shear": {
        "veto2": {
          "mean": [
            -6.2034018515299705,
            -5.5428855223214075,
            -4.814271095908425,
            -4.644690265818046,
            -4.555193366689152,
            -4.657260521772451,
            -4.800779742556056,
            -5.366569558853836,
            -5.923414479716938,
            -6.152002164043634,
            -6.8476529871708305,
            -7.359287356840051,
            -7.428454382173759,
            -7.9396542135236325,
            -8.055515321096035,
            -8.228726193465196,
            -8.736992239250323,
            -8.72051985009885,
            -9.103469756578711,
            -9.032605727333983,
            -9.199221294007785,
            -9.09636545594859,
            -9.39793415968121,
            -9.48949575295693,
            -9.553638241041817,
            -9.461617582756688,
            -9.616323120465102,
            -9.895703399077005,
            -9.911021516929868,
            -10.217433036704275,
            -10.462417088849701,
            -10.631602674569136,
            -10.83050011572396,
            -11.099444840530612,
            -11.054953308094461,
            -11.41213687605128,
            -11.432524342994583,
            -11.457096103573747,
            -11.950819952634399,
            -11.59322199698863,
            -11.639059388944146,
            -11.558551333605413,
            -10.921716255391468,
            -10.526365615210736,
            -9.745445225593894,
            -9.10771180884567,
            -8.151300539094418,
            -7.2701752049619435
          ],
          "half95": [
            0.6205295074840806,
            0.5854513367419761,
            0.5140770100111369,
            0.6931530611589201,
            0.8384888938715248,
            0.22900137917321545,
            0.6155798851658095,
            0.400186364608897,
            0.3747703308188182,
            0.7396959342556504,
            0.12346880644697904,
            0.5860527908563201,
            0.3784856509731037,
            0.46314289685136095,
            0.43603630422041467,
            0.40831934245154455,
            0.4425260139958082,
            0.4257431369654464,
            0.47571536002030385,
            0.40074865146290656,
            0.2740658963207288,
            0.44644383966286555,
            0.40933787611805694,
            0.2584277059883746,
            0.3063901711078697,
            0.13151941810799497,
            0.5261084033045738,
            0.2544052526551221,
            0.4185898516517504,
            0.7318621786224927,
            0.4933472514842308,
            0.44184720949333606,
            0.6953149946232223,
            0.8814170833240865,
            0.5478450331266622,
            0.1639172567482537,
            0.784105401220324,
            0.3642114240286326,
            1.0442849704375357,
            0.36906907461635546,
            0.5046398705596935,
            0.5102946284305991,
            0.23026417909704291,
            0.35187254745700375,
            0.7231392869152379,
            0.37559371277883635,
            0.4228870366495151,
            0.44454887285817135
          ]
        },
        "ordinary2": {
          "mean": [
            -6.45832169766429,
            -5.5185023098046155,
            -4.960459107631865,
            -4.493896573059228,
            -4.75005362168619,
            -4.387107024757028,
            -4.894489637064816,
            -5.299602545275077,
            -5.690878833675476,
            -6.195197891556025,
            -6.895081401341132,
            -7.1240651668970285,
            -7.751770098853433,
            -7.94285055163427,
            -8.178282019381683,
            -8.314663008123357,
            -8.571993747975341,
            -8.672486991701128,
            -9.011967358661654,
            -9.149543443998779,
            -9.100422042572433,
            -9.286291891337358,
            -9.237500726950755,
            -9.60629105282694,
            -9.340446418060658,
            -9.46382419559873,
            -9.87525459317047,
            -9.899452236649848,
            -10.020959524136712,
            -10.297726116942435,
            -10.400977677215481,
            -10.753970574160876,
            -10.685226847965291,
            -11.019437229049036,
            -11.271162990163711,
            -11.129252661183278,
            -11.568718681371713,
            -12.088071043239053,
            -11.622087318053769,
            -11.764887242968037,
            -11.593234786741693,
            -11.252825334532616,
            -10.993015153151918,
            -10.409039925756767,
            -9.683425745929647,
            -8.813931429635737,
            -8.151613735014923,
            -7.01079678382639
          ],
          "half95": [
            0.6808257247769869,
            0.741480669961636,
            0.37745002199391353,
            0.28130609576382093,
            0.48234979380802445,
            0.3654399740455253,
            0.33391224295008454,
            0.33474198546796363,
            0.40441521658627544,
            0.6953046838356128,
            0.224213188578982,
            0.49282572688863585,
            0.7173004862776382,
            0.4889810358693799,
            0.047644958166379,
            0.5126656978526282,
            0.49746313582179075,
            0.18370161821712053,
            0.36038871755204505,
            0.5893026340639937,
            0.3725484426371921,
            0.3775112200765258,
            0.37338741949111587,
            0.3758519386169763,
            0.34148266028690366,
            0.43626474925127123,
            0.34545493927353726,
            0.767076525491065,
            0.5746215199185745,
            0.38370755032099385,
            0.6498893111388114,
            0.27252327142133165,
            0.6234912902890033,
            0.5284639854899575,
            0.21337388478736646,
            0.7037785439013914,
            0.37617864419558433,
            0.9142990648195773,
            0.215255006351785,
            0.4370901582974019,
            0.16377122036510255,
            0.38990009528618014,
            0.3318527226843601,
            0.26765909650354247,
            0.6453986300006299,
            0.20195736307514173,
            0.47260882744072336,
            0.4093524283556934
          ]
        },
        "ordinary10": {
          "mean": [
            -5.618399159716077,
            -4.8666791394357585,
            -4.509590096190291,
            -4.30704692570108,
            -4.169040775227682,
            -4.457481112073474,
            -4.750956061039788,
            -5.218133624485901,
            -5.638158249301489,
            -6.023046661683798,
            -6.614457809454143,
            -7.069870572864456,
            -7.482990150836458,
            -7.689534606988928,
            -8.138055766829961,
            -8.28566023091929,
            -8.510250072811548,
            -8.705181291900004,
            -8.70106298055092,
            -8.890342402302448,
            -8.974598492334739,
            -9.108733788569566,
            -9.219768928422205,
            -9.231857574477123,
            -9.410459866466542,
            -9.48097366496419,
            -9.606125972744806,
            -9.727254375383593,
            -9.84709999237315,
            -9.967072615118644,
            -10.081512261830039,
            -10.269880086803346,
            -10.499613195153865,
            -10.630302337482043,
            -10.90117431688802,
            -10.948291594377677,
            -11.227690536417407,
            -11.418249899820088,
            -11.29847765393291,
            -11.297290306160946,
            -11.145455869792222,
            -10.808148299572046,
            -10.394404063867007,
            -9.873656984451216,
            -9.008640844752444,
            -8.378470239150152,
            -7.4485325375667575,
            -6.5121821359833385
          ],
          "half95": [
            0.14019638668464143,
            0.2793139224060179,
            0.21844477130617304,
            0.14307720328745063,
            0.21801646989511497,
            0.12175738707242882,
            0.24724715526148477,
            0.19181774990920933,
            0.23262146169567594,
            0.16735931818252126,
            0.36747520257573024,
            0.10640241698965383,
            0.16735004485516305,
            0.09013685283594305,
            0.17798563893919217,
            0.23942160050936032,
            0.2514438448069473,
            0.24125727054757162,
            0.2036211922064441,
            0.16178504541892869,
            0.10677534979468432,
            0.07466077864958318,
            0.22111031079095947,
            0.0924138021584127,
            0.2756284086899127,
            0.36615785091957076,
            0.18473795651947073,
            0.21271459015656832,
            0.17913905011598094,
            0.09853335213722748,
            0.17318358472752315,
            0.16118887112150665,
            0.1521719569384269,
            0.037386141492085,
            0.2498589205455307,
            0.12345947571871733,
            0.39044970668907963,
            0.18054969357024492,
            0.1979013711308514,
            0.2293988478857635,
            0.21795760571516043,
            0.2324337249237401,
            0.1835219147130597,
            0.28659155906021216,
            0.26583705707767646,
            0.23507285167008993,
            0.20775298378293075,
            0.2714708325146526
          ]
        }
      },
      "physical_collision_frequency": {
        "veto2": {
          "mean": 33110373.40173752,
          "half95": 17039.48910618133
        },
        "ordinary2": {
          "mean": 34399398.26494804,
          "half95": 5034.95820623726
        },
        "ordinary10": {
          "mean": 34378351.44346526,
          "half95": 4038.2774227345244
        }
      },
      "repeat_percent": {
        "veto2": {
          "mean": 0.0,
          "half95": 0.0
        },
        "ordinary2": {
          "mean": 3.7654485819852415,
          "half95": 0.001716333302249046
        },
        "ordinary10": {
          "mean": 0.7707889204990152,
          "half95": 0.0004935264023764055
        }
      },
      "comparisons": {
        "veto2_minus_ordinary2": {
          "signed_torque": {
            "mean": -0.025667576305760775,
            "half95": 0.07948264506902812
          },
          "torque_magnitude_change_percent": {
            "mean": 0.046666182572663306,
            "half95": 0.14435157605291465
          },
          "shear_difference_Pa": {
            "mean": [
              0.25491984613432006,
              -0.02438321251679265,
              0.1461880117234402,
              -0.15079369275881693,
              0.19486025499703674,
              -0.2701534970154227,
              0.09370989450876022,
              -0.06696701357875989,
              -0.23253564604146315,
              0.04319572751239109,
              0.04742841417030208,
              -0.2352221899430218,
              0.3233157166796734,
              0.0031963381106376865,
              0.12276669828564657,
              0.08593681465816161,
              -0.16499849127498223,
              -0.04803285839772098,
              -0.09150239791705728,
              0.11693771666479469,
              -0.09879925143535129,
              0.18992643538876797,
              -0.16043343273045485,
              0.11679529987000858,
              -0.21319182298116068,
              0.002206612842042599,
              0.25893147270536776,
              0.0037488375728425005,
              0.10993800720684499,
              0.08029308023816073,
              -0.06143941163421962,
              0.12236789959174077,
              -0.14527326775866722,
              -0.08000761148157798,
              0.21620968206924962,
              -0.28288421486799953,
              0.13619433837713002,
              0.6309749396653044,
              -0.32873263458063207,
              0.17166524597940702,
              -0.04582460220245199,
              -0.3057259990727976,
              0.07129889776044873,
              -0.11732568945396782,
              -0.06201947966424903,
              -0.2937803792099327,
              0.0003131959205036061,
              -0.25937842113555387
            ],
            "half95": [
              1.1385412696857242,
              1.0854039388767307,
              0.7654535379309741,
              0.6717884815550327,
              1.2892949566661362,
              0.5382123178435969,
              0.6340066728359128,
              0.5162968963637435,
              0.5414438203364862,
              1.230452469592619,
              0.26306799078225873,
              0.3891127463966786,
              0.6144013844421241,
              0.9000238280532321,
              0.39000603806306766,
              0.7660798677814239,
              0.16018058753293218,
              0.2801608970137065,
              0.188233862104143,
              0.52781609112406,
              0.6345021365279889,
              0.7541216086609298,
              0.765380313983753,
              0.6049072121973291,
              0.2596108432270284,
              0.37984330386390036,
              0.7845674788745718,
              1.0009862881832967,
              0.6795970812317299,
              0.9205734578719331,
              0.6556435886049924,
              0.5052022677350604,
              0.27992282900403104,
              1.1304303713025632,
              0.4854757343066866,
              0.7510713934417458,
              0.7509244296254974,
              0.6665913604800437,
              1.2068651984200867,
              0.7892478058772177,
              0.45367261089075395,
              0.41898015474203376,
              0.14140888390650036,
              0.1962455148688762,
              0.4338370205628453,
              0.38156123968110867,
              0.5398510570555336,
              0.6217194243362582
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.641691265327777,
            "half95": 0.8897121777693668
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.747228795551971,
            "half95": 0.05990438968477741
          }
        },
        "veto2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.8895746107490066,
            "half95": 0.2397744714602859
          },
          "torque_magnitude_change_percent": {
            "mean": 3.5525193626041727,
            "half95": 0.45625195222755677
          },
          "shear_difference_Pa": {
            "mean": [
              -0.5850026918138933,
              -0.6762063828856493,
              -0.3046809997181341,
              -0.3376433401169656,
              -0.3861525914614711,
              -0.1997794096989769,
              -0.04982368151626759,
              -0.148435934367936,
              -0.28525623041545045,
              -0.12895550235983544,
              -0.23319517771668852,
              -0.28941678397559434,
              0.054535768662698825,
              -0.25011960653470444,
              0.0825404457339256,
              0.05693403745409431,
              -0.22674216643877587,
              -0.015338558198846108,
              -0.4024067760277892,
              -0.14226332503153705,
              -0.22462280167304405,
              0.012368332620974254,
              -0.1781652312590043,
              -0.2576381784798065,
              -0.14317837457527594,
              0.019356082207499625,
              -0.010197147720295341,
              -0.16844902369341197,
              -0.06392152455671551,
              -0.2503604215856301,
              -0.3809048270196622,
              -0.361722587765791,
              -0.33088692057009395,
              -0.4691425030485714,
              -0.15377899120644178,
              -0.4638452816736027,
              -0.2048338065771773,
              -0.038846203753658326,
              -0.6523422987014911,
              -0.2959316908276852,
              -0.4936035191519239,
              -0.7504030340333667,
              -0.5273121915244601,
              -0.6527086307595193,
              -0.7368043808414511,
              -0.7292415696955166,
              -0.7027680015276607,
              -0.7579930689786061
            ],
            "half95": [
              0.692634108650701,
              0.36531794054389205,
              0.5061316824168057,
              0.7527257673074285,
              0.7866393567466897,
              0.18753851642942784,
              0.7343775191857149,
              0.25819131990111066,
              0.5228881114984629,
              0.889827860630192,
              0.357952357531091,
              0.5227023300500672,
              0.515474883412433,
              0.3827103279993702,
              0.49950165151572107,
              0.46439277244270455,
              0.4187683533252873,
              0.5069688062164656,
              0.47777593111459926,
              0.37812005305971363,
              0.2163297963179554,
              0.5098506476719402,
              0.5902544015392193,
              0.3340545020014026,
              0.5540129662662181,
              0.40162163899714076,
              0.628475153309202,
              0.1402608130813621,
              0.36254119051852296,
              0.751439854134567,
              0.4105160007998837,
              0.5360810398529141,
              0.5784902747287392,
              0.8723859253742624,
              0.5243282926943474,
              0.24355149564934528,
              0.8966102229238346,
              0.4374274917445968,
              0.856306538452182,
              0.3742309520409407,
              0.4124203722884239,
              0.7096933773351229,
              0.06453723151147313,
              0.5151997853468212,
              0.8676421895164602,
              0.24816998336217433,
              0.4628152827400837,
              0.5525184333330266
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 5.547274160922299,
            "half95": 0.29206807802367596
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.688304915642798,
            "half95": 0.04001961799054001
          }
        },
        "ordinary2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.8639070344432458,
            "half95": 0.2738740858654978
          },
          "torque_magnitude_change_percent": {
            "mean": 3.5043411476093467,
            "half95": 0.5214385956284476
          },
          "shear_difference_Pa": {
            "mean": [
              -0.8399225379482134,
              -0.6518231703688566,
              -0.4508690114415743,
              -0.18684964735814868,
              -0.5810128464585078,
              0.07037408731644579,
              -0.1435335760250278,
              -0.08146892078917611,
              -0.0527205843739873,
              -0.17215122987222653,
              -0.2806235918869906,
              -0.05419459403257254,
              -0.2687799480169746,
              -0.25331594464534213,
              -0.040226252551720965,
              -0.029002777204067298,
              -0.06174367516379364,
              0.03269430019887487,
              -0.3109043781107319,
              -0.25920104169633174,
              -0.12582355023769276,
              -0.1775581027677937,
              -0.017731798528549447,
              -0.3744334783498151,
              0.07001344840588475,
              0.017149469365457026,
              -0.2691286204256631,
              -0.17219786126625447,
              -0.1738595317635605,
              -0.33065350182379083,
              -0.3194654153854426,
              -0.4840904873575318,
              -0.18561365281142672,
              -0.38913489156699343,
              -0.3699886732756914,
              -0.1809610668056032,
              -0.34102814495430733,
              -0.6698211434189627,
              -0.323609664120859,
              -0.46759693680709224,
              -0.4477789169494719,
              -0.4446770349605691,
              -0.5986110892849088,
              -0.5353829413055515,
              -0.674784901177202,
              -0.43546119048558385,
              -0.7030811974481643,
              -0.4986146478430522
            ],
            "half95": [
              0.5419433289882778,
              0.8920430402831995,
              0.5723575123929227,
              0.3784063968362984,
              0.6478309331577649,
              0.4805679572745229,
              0.5066748341569526,
              0.30286624380633176,
              0.2845243929313049,
              0.6281901395983911,
              0.5063935646329787,
              0.4504039193277301,
              0.8260638016780396,
              0.57151878167292,
              0.18198916448108363,
              0.487674042013694,
              0.5409742956888159,
              0.3709694949751914,
              0.42868680782643204,
              0.6741001393281956,
              0.4641263929004885,
              0.360050557936105,
              0.18255653267202127,
              0.3649709250490683,
              0.6071679194309509,
              0.45032457297137446,
              0.4035798845078061,
              0.9772814854649077,
              0.7275512648820485,
              0.40435173223366283,
              0.7164285320252607,
              0.2425528448614713,
              0.48784389794680805,
              0.5515550019248274,
              0.05486259924927727,
              0.637154418427592,
              0.7595296064829006,
              0.8732888276918412,
              0.3726136984304862,
              0.6098727194329212,
              0.3214780591300947,
              0.6098062139935224,
              0.15399594251897347,
              0.3582384146083749,
              0.7734008815155661,
              0.33054034231423385,
              0.28122788635919665,
              0.294745589481261
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 5.376916837921504,
            "half95": 0.551935657437639
          },
          "change_in_physical_collision_rate_percent": {
            "mean": 0.061221761005036957,
            "half95": 0.022145149650909305
          }
        }
      },
      "improvement_in_absolute_torque_gap_percent_of_PPC10": {
        "mean": -0.048178214994823956,
        "half95": 0.14927015834011767
      },
      "improvement_in_angular_shear_L2_percent_of_PPC10": {
        "mean": -0.17035732300079512,
        "half95": 0.6498725177885657
      }
    },
    "151-340": {
      "torque_by_seed": {
        "veto2": [
          -55.064167302969835,
          -55.025781161830444,
          -55.07140629276036,
          -55.0448238648408
        ],
        "ordinary2": [
          -55.08302088235761,
          -55.108758674664905,
          -55.24979767442131,
          -55.05688048485298
        ],
        "ordinary10": [
          -53.24622575516317,
          -53.158671211020255,
          -53.1229555622494,
          -53.11246500085835
        ]
      },
      "shear": {
        "veto2": {
          "mean": [
            -6.212028776568211,
            -5.5277615863740985,
            -4.924808772194247,
            -4.6018303634138595,
            -4.505800708900073,
            -4.740490905887317,
            -4.947110588652432,
            -5.33316133640899,
            -5.833996433408143,
            -6.2191145753687005,
            -6.715995744037161,
            -7.244156576051934,
            -7.488301637190375,
            -7.759316730566405,
            -7.9939202213756495,
            -8.341810630432077,
            -8.61817141185598,
            -8.677782795742932,
            -8.931295083857817,
            -8.858904203886588,
            -9.209723770976762,
            -9.165226482767332,
            -9.160544247081207,
            -9.407314449636226,
            -9.41890080241539,
            -9.585119844183746,
            -9.710877778352145,
            -9.970086298280593,
            -9.855096159390367,
            -10.234676885277192,
            -10.48947052905562,
            -10.734873185438156,
            -10.815494878569664,
            -11.071487106060832,
            -11.124898585746976,
            -11.453148923069802,
            -11.527634638132472,
            -11.675682013650743,
            -11.847174550638442,
            -11.707083542211738,
            -11.692402023458182,
            -11.533996007386232,
            -11.070010214340936,
            -10.562396826338318,
            -9.692027871186177,
            -9.052129019286907,
            -8.151995679201878,
            -7.167590531277534
          ],
          "half95": [
            0.20858315055925866,
            0.1765773628155429,
            0.1697292969700969,
            0.36159857673969037,
            0.34197078919548507,
            0.25408735106337305,
            0.1471928500323539,
            0.3200164609478081,
            0.13482693309540064,
            0.22729017107890234,
            0.14989915196929907,
            0.2900730786949609,
            0.2854572328232147,
            0.3652945205350669,
            0.20985680427641823,
            0.1734435013441487,
            0.21985857248082052,
            0.23607966027126784,
            0.26212443335330143,
            0.1972322676545244,
            0.07018498168139416,
            0.08904950364231083,
            0.28848461141356435,
            0.3194747260276452,
            0.10369498548022725,
            0.25596616888188817,
            0.12945037093767653,
            0.15121437601257084,
            0.18349223060174885,
            0.1525200614664938,
            0.31615041180443665,
            0.3096744333550566,
            0.352172714206043,
            0.5648516078735155,
            0.3079940011498227,
            0.2467283563187205,
            0.31155073577816433,
            0.35390114962920377,
            0.3588157379734655,
            0.30125625198676137,
            0.20736302796588102,
            0.3199821542078754,
            0.22942299659366752,
            0.37888219024125164,
            0.3898091174512838,
            0.34170315060564427,
            0.14786569292111915,
            0.31922467158342566
          ]
        },
        "ordinary2": {
          "mean": [
            -6.479205516903603,
            -5.504445042152573,
            -5.0441412697997245,
            -4.730748743942936,
            -4.455797870700618,
            -4.654252085552413,
            -4.776136442839558,
            -5.292773034877907,
            -5.702443942496737,
            -6.171036839150163,
            -6.7075470780728175,
            -7.08704647850313,
            -7.567401586369147,
            -7.808189484682065,
            -8.047164164582139,
            -8.289839378245595,
            -8.571637621067804,
            -8.782176989776538,
            -8.796640254597524,
            -9.111508876686514,
            -9.06184974341255,
            -9.194870139058018,
            -9.259866143249507,
            -9.475753656899903,
            -9.50768238859048,
            -9.517172487093529,
            -9.867744650230428,
            -9.881873092861142,
            -10.12743233148645,
            -10.24157424024998,
            -10.468356492819774,
            -10.685118979541032,
            -10.71544723046248,
            -11.079249629979483,
            -11.215311322248269,
            -11.282450480918897,
            -11.707056200947264,
            -11.885673412898452,
            -11.72246838650425,
            -11.726999229618881,
            -11.818141576990962,
            -11.352918239524243,
            -11.089960797863528,
            -10.555612989043874,
            -9.720752818888403,
            -9.047980620495473,
            -8.161305475566483,
            -7.1702784178117
          ],
          "half95": [
            0.5051152419131671,
            0.4050626975399712,
            0.43800115547542157,
            0.26628490284041834,
            0.12611962387913228,
            0.2006779594459049,
            0.3150756365172404,
            0.3445507825543552,
            0.5345984893333002,
            0.1929330586458521,
            0.34617634533986513,
            0.22988408242840982,
            0.29226460913668106,
            0.1258848885520586,
            0.2251133261204333,
            0.13979512528057414,
            0.2809278107968331,
            0.14825244184950323,
            0.23772295375417402,
            0.3352542512556569,
            0.17237828498747357,
            0.33742228313149963,
            0.15113609916187218,
            0.3030956272084966,
            0.22779373184212484,
            0.2789903450500563,
            0.19152436409079152,
            0.2747761577094224,
            0.3003715727487891,
            0.20262232063358512,
            0.1890296438210955,
            0.2669626357913868,
            0.18839663874625143,
            0.2393601711084744,
            0.18009960833403174,
            0.36742862872413434,
            0.26478602240684723,
            0.35407999582719035,
            0.27185728422140865,
            0.4890676557061299,
            0.16195920953537152,
            0.5442219260647667,
            0.18520773091419526,
            0.30615758248414626,
            0.2259484238451514,
            0.36512450364642596,
            0.2663296853446474,
            0.267042179620135
          ]
        },
        "ordinary10": {
          "mean": [
            -5.6755346578971935,
            -4.950574405456411,
            -4.3955730446697014,
            -4.2665235752297805,
            -4.186150599698156,
            -4.384870497660673,
            -4.602166564420453,
            -5.095510664189902,
            -5.5544804726896935,
            -6.041231472169692,
            -6.524878110161199,
            -6.989774456605555,
            -7.4260688101893315,
            -7.686479426915211,
            -7.9858855019691255,
            -8.211653980369377,
            -8.405640863435108,
            -8.601038017137114,
            -8.717759379829722,
            -8.87918339622663,
            -8.938777755422606,
            -9.056961371265091,
            -9.137156739481867,
            -9.228120713466414,
            -9.376460301031692,
            -9.411062096892403,
            -9.60671744071293,
            -9.703771333824932,
            -9.843406904556664,
            -9.963871783836034,
            -10.159767769866123,
            -10.347396892946755,
            -10.47269581893317,
            -10.684783679952037,
            -10.921826834187014,
            -11.103558339850796,
            -11.217168455364627,
            -11.430825874476346,
            -11.351420409010798,
            -11.357987304970859,
            -11.17503881132224,
            -10.910462167569365,
            -10.502428492935362,
            -10.005874363103299,
            -9.211233544360477,
            -8.412872835105013,
            -7.452696703895901,
            -6.547768989741886
          ],
          "half95": [
            0.14112497106693628,
            0.08587199421725387,
            0.12144762696839088,
            0.16175424331001204,
            0.11732520015585668,
            0.10884427807866703,
            0.1761348539227701,
            0.06987004020526423,
            0.19113908157810297,
            0.11819462461740587,
            0.2249182694687227,
            0.04588305961138897,
            0.12861650252016174,
            0.10001229188184065,
            0.07011040686321673,
            0.14572405926176385,
            0.15279596130211662,
            0.14084431772679362,
            0.13938737781315663,
            0.16900760594599068,
            0.11705682869703839,
            0.04424962954365125,
            0.10005601418582281,
            0.07028899087108251,
            0.08557988142278931,
            0.17191962516577292,
            0.06480887275132513,
            0.10396592993911093,
            0.166847932225308,
            0.10676224499215378,
            0.08316119742850123,
            0.08816370833147168,
            0.08141655836314275,
            0.09885202283403363,
            0.15876120971656973,
            0.04880403685781995,
            0.10759814320356313,
            0.17037089746600922,
            0.17621808837435013,
            0.08390810316061567,
            0.10619684107258742,
            0.16190247623061174,
            0.02601167729282371,
            0.041681159439641687,
            0.092389375901624,
            0.1603300157605917,
            0.08047111436705973,
            0.1259013027352442
          ]
        }
      },
      "physical_collision_frequency": {
        "veto2": {
          "mean": 33106278.670774214,
          "half95": 12739.015172197345
        },
        "ordinary2": {
          "mean": 34400562.72734467,
          "half95": 7730.499055313918
        },
        "ordinary10": {
          "mean": 34376911.96835151,
          "half95": 1951.3776571359995
        }
      },
      "repeat_percent": {
        "veto2": {
          "mean": 0.0,
          "half95": 0.0
        },
        "ordinary2": {
          "mean": 3.7708539046441287,
          "half95": 0.0016810718304660155
        },
        "ordinary10": {
          "mean": 0.7717329600673133,
          "half95": 0.00010494268242616531
        }
      },
      "comparisons": {
        "veto2_minus_ordinary2": {
          "signed_torque": {
            "mean": 0.07306977347384169,
            "half95": 0.12275061963801677
          },
          "torque_magnitude_change_percent": {
            "mean": -0.132394505889874,
            "half95": 0.22212962967923847
          },
          "shear_difference_Pa": {
            "mean": [
              0.26717674033539374,
              -0.023316544221525515,
              0.1193324976054777,
              0.12891838052907678,
              -0.05000283819945506,
              -0.0862388203349036,
              -0.1709741458128735,
              -0.040388301531083526,
              -0.1315524909114063,
              -0.048077736218537837,
              -0.008448665964344348,
              -0.1571100975488049,
              0.07909994917877206,
              0.04887275411565972,
              0.05324394320648973,
              -0.051971252186481465,
              -0.04653379078817599,
              0.10439419403360528,
              -0.13465482926029182,
              0.2526046727999267,
              -0.14787402756421253,
              0.029643656290687215,
              0.09932189616829801,
              0.0684392072636748,
              0.0887815861750898,
              -0.0679473570902176,
              0.15686687187828285,
              -0.08821320541945266,
              0.2723361720960824,
              0.006897354972787539,
              -0.021114036235843958,
              -0.04975420589712343,
              -0.10004764810718392,
              0.007762523918652509,
              0.09041273650129078,
              -0.17069844215090635,
              0.1794215628147926,
              0.20999139924770738,
              -0.12470616413419044,
              0.01991568740714378,
              0.12573955353277944,
              -0.18107776786198748,
              0.019950583522592158,
              -0.006783837294444428,
              0.028724947702227777,
              -0.00414839879143436,
              0.009309796364606271,
              0.0026878865341652958
            ],
            "half95": [
              0.6047627495326794,
              0.31369682137804844,
              0.5789204492640552,
              0.16866864220775835,
              0.4027481996440866,
              0.1071010914312958,
              0.36641168612440994,
              0.43090275642615794,
              0.42409085684547965,
              0.4096484369037384,
              0.3092153596695899,
              0.4396949901659407,
              0.49060364067299644,
              0.4642186361285547,
              0.391668974899571,
              0.19507073659221177,
              0.360337092609889,
              0.27805575445386305,
              0.2992285739070487,
              0.43651789670970126,
              0.17895921756915212,
              0.24908480281905834,
              0.3146557693182379,
              0.5589424297510576,
              0.12525181643917221,
              0.17418395213772642,
              0.14315609248122857,
              0.4114353590145903,
              0.46362491213968676,
              0.1841430821401284,
              0.4766317387208263,
              0.4643432199241178,
              0.3387835554692506,
              0.5937062909572604,
              0.3988366443125958,
              0.31088905922326293,
              0.16276640718799704,
              0.1790324264300225,
              0.20313270296102284,
              0.48723665400074406,
              0.17964144472395865,
              0.26454522508311107,
              0.13215767765079633,
              0.38374983691782627,
              0.3356094731786805,
              0.5568653090987641,
              0.36626355961569396,
              0.17995759909934364
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 2.5329846001002627,
            "half95": 0.51127964233887
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.7623894876703536,
            "half95": 0.05104024071807744
          }
        },
        "veto2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.891465273277566,
            "half95": 0.0959959490170702
          },
          "torque_magnitude_change_percent": {
            "mean": 3.5581508598947877,
            "half95": 0.18660169389270403
          },
          "shear_difference_Pa": {
            "mean": [
              -0.5364941186710168,
              -0.577187180917687,
              -0.5292357275245456,
              -0.3353067881840799,
              -0.31965010920191683,
              -0.35562040822664365,
              -0.3449440242319788,
              -0.23765067221908853,
              -0.279515960718451,
              -0.1778831031990089,
              -0.1911176338759637,
              -0.25438211944638045,
              -0.06223282700104371,
              -0.07283730365119401,
              -0.008034719406524227,
              -0.1301566500626996,
              -0.21253054842087105,
              -0.07674477860581774,
              -0.2135357040280934,
              0.020279192340043384,
              -0.27094601555415654,
              -0.1082651115022415,
              -0.02338750759934216,
              -0.17919373616981193,
              -0.042440501383697704,
              -0.17405774729134382,
              -0.10416033763921417,
              -0.26631496445566105,
              -0.011689254833703533,
              -0.27080510144115877,
              -0.32970275918949543,
              -0.38747629249140036,
              -0.3427990596364934,
              -0.3867034261087956,
              -0.2030717515599636,
              -0.3495905832190056,
              -0.3104661827678439,
              -0.2448561391743973,
              -0.49575414162764186,
              -0.3490962372408779,
              -0.5173632121359444,
              -0.6235338398168668,
              -0.5675817214055727,
              -0.5565224632350194,
              -0.4807943268256998,
              -0.6392561841818947,
              -0.6992989753059762,
              -0.6198215415356483
            ],
            "half95": [
              0.345862962280663,
              0.22058159463762908,
              0.0818342036889027,
              0.5115867563703785,
              0.4291618465809585,
              0.3307543447285374,
              0.11661177707155511,
              0.273391232158177,
              0.08134783511736411,
              0.29987678075769625,
              0.29377002906328725,
              0.27562569575324625,
              0.29630476171405473,
              0.3044252619561712,
              0.275589420742343,
              0.20275532917041703,
              0.26443044115565795,
              0.24503210898382893,
              0.3518653891624269,
              0.21874896839560568,
              0.07103750134141362,
              0.0477779104638263,
              0.38116124292115255,
              0.2915770876867467,
              0.18611093872526374,
              0.15474536207860823,
              0.08063364190946498,
              0.08941055545197502,
              0.14244505812529637,
              0.12057816883803325,
              0.23396476609647984,
              0.35072301492039426,
              0.32638277963755413,
              0.6150129667284655,
              0.2624722466426677,
              0.2196147272912012,
              0.24988750894338888,
              0.41590869167607847,
              0.23775225380414322,
              0.2650323227896801,
              0.1531781861412612,
              0.3620186406149546,
              0.20737673794506017,
              0.41903879511576125,
              0.4216877768894164,
              0.2894991429474412,
              0.13043467793360272,
              0.40920227045674235
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.444361100502568,
            "half95": 0.028832708225042306
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.6961818798360966,
            "half95": 0.03930466363579664
          }
        },
        "ordinary2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.9645350467514078,
            "half95": 0.1911115755777623
          },
          "torque_magnitude_change_percent": {
            "mean": 3.6956535996763744,
            "half95": 0.3643873398779539
          },
          "shear_difference_Pa": {
            "mean": [
              -0.8036708590064106,
              -0.5538706366961614,
              -0.6485682251300233,
              -0.46422516871315667,
              -0.2696472710024618,
              -0.26938158789174005,
              -0.17396987841910527,
              -0.197262370688005,
              -0.14796346980704467,
              -0.12980536698047107,
              -0.18266896791161935,
              -0.09727202189757556,
              -0.14133277617981577,
              -0.12171005776685373,
              -0.06127866261301396,
              -0.07818539787621814,
              -0.16599675763269506,
              -0.18113897263942302,
              -0.07888087476780159,
              -0.23232548045988333,
              -0.12307198798994401,
              -0.1379087677929287,
              -0.12270940376764017,
              -0.24763294343348674,
              -0.1312220875587875,
              -0.10611039020112623,
              -0.261027209517497,
              -0.1781017590362084,
              -0.28402542692978594,
              -0.2777024564139463,
              -0.3085887229536515,
              -0.33772208659427694,
              -0.24275141152930946,
              -0.3944659500274481,
              -0.2934844880612544,
              -0.17889214106809925,
              -0.4898877455826365,
              -0.4548475384221047,
              -0.3710479774934514,
              -0.3690119246480217,
              -0.6431027656687238,
              -0.44245607195487935,
              -0.5875323049281649,
              -0.549738625940575,
              -0.5095192745279276,
              -0.6351077853904603,
              -0.7086087716705824,
              -0.6225094280698136
            ],
            "half95": [
              0.4738549561825064,
              0.3820962570156753,
              0.5385416374880039,
              0.42257164784421625,
              0.17795803567185256,
              0.2694194392825107,
              0.4621574575125344,
              0.37046508393566724,
              0.44213023135070534,
              0.2239021236003917,
              0.5460534029594372,
              0.2695130389070219,
              0.4141536901111023,
              0.16097865019860735,
              0.17235635080997838,
              0.13378776067772066,
              0.35621409138325083,
              0.24033974113150963,
              0.25251208453331475,
              0.4431117918867984,
              0.2431029635599519,
              0.2945054892425509,
              0.19294770161444916,
              0.28796505052654603,
              0.3081807789668845,
              0.15317553442432846,
              0.18150943397946465,
              0.37340131734825277,
              0.36350166245013715,
              0.10434430086015563,
              0.25578916978205374,
              0.32717171440753806,
              0.11804449878497852,
              0.32999118695267277,
              0.16191797483973994,
              0.3371263476346042,
              0.23962389785663152,
              0.4697545121160989,
              0.14799884363486165,
              0.5328396950687062,
              0.14537269082024049,
              0.5560918032760518,
              0.16549740586895562,
              0.32470395505595123,
              0.308451659238996,
              0.4249678318094228,
              0.2559559715662353,
              0.36055992131601144
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.682088161224879,
            "half95": 0.5103299241016782
          },
          "change_in_physical_collision_rate_percent": {
            "mean": 0.0687981909833435,
            "half95": 0.018569264884320175
          }
        }
      },
      "improvement_in_absolute_torque_gap_percent_of_PPC10": {
        "mean": 0.13750273978158745,
        "half95": 0.23109049738461254
      },
      "improvement_in_angular_shear_L2_percent_of_PPC10": {
        "mean": 0.23772706072231153,
        "half95": 0.5173048942398479
      }
    },
    "151-430": {
      "torque_by_seed": {
        "veto2": [
          -55.084035006823356,
          -54.98176027375632,
          -54.97508374012445,
          -55.06176147762821
        ],
        "ordinary2": [
          -55.107462860709994,
          -55.05888733060218,
          -55.141547576441624,
          -55.08399899262466
        ],
        "ordinary10": [
          -53.204195477593494,
          -53.12695580629219,
          -53.12003597256804,
          -53.08775563541694
        ]
      },
      "shear": {
        "veto2": {
          "mean": [
            -6.248623035817433,
            -5.4989828608555795,
            -4.971356768534405,
            -4.575836130814732,
            -4.538566616822068,
            -4.704470104674556,
            -4.993810469572027,
            -5.2870229842813385,
            -5.752324765702814,
            -6.264083493555052,
            -6.73924102476233,
            -7.183583776737423,
            -7.504889860366806,
            -7.727120599878171,
            -8.038360472430481,
            -8.35390694092651,
            -8.556387615123093,
            -8.708424332613005,
            -9.001748116151344,
            -8.866072894260544,
            -9.159619344773795,
            -9.142153377299202,
            -9.150746864451937,
            -9.372807933882939,
            -9.416387817385395,
            -9.571522399513857,
            -9.748080489522973,
            -9.925562056288577,
            -9.899007494926508,
            -10.196975010082522,
            -10.495021794712823,
            -10.595376771711207,
            -10.826525203542827,
            -11.089266689870431,
            -11.073490588384235,
            -11.414539466701303,
            -11.613219859325033,
            -11.711130681700258,
            -11.839322087749272,
            -11.746579709707964,
            -11.66230766192633,
            -11.535870686417507,
            -11.039278295480743,
            -10.54196447913573,
            -9.822216232235988,
            -8.988331447242082,
            -8.105974547992457,
            -7.166986818812195
          ],
          "half95": [
            0.11878846353513119,
            0.22041562648179777,
            0.11128356399288546,
            0.22264926991479683,
            0.11934468103293769,
            0.15330021002340197,
            0.03884410137653064,
            0.15963328372812624,
            0.10689823216584829,
            0.17424936618901227,
            0.10294938931326232,
            0.13688538161650382,
            0.19823368653403262,
            0.23697447648315606,
            0.18297181874648324,
            0.11961578171589474,
            0.11431463172592442,
            0.12196147722254323,
            0.29534062695676516,
            0.16180445073933,
            0.10367289380402415,
            0.07985721698353317,
            0.14961445218070513,
            0.21107588936076582,
            0.12728974531836984,
            0.13987461554957537,
            0.12753213244579653,
            0.21296969855301132,
            0.16022654157494512,
            0.06694841021749964,
            0.11256856933214059,
            0.26089827213700956,
            0.22731445295998925,
            0.3520855836608289,
            0.26704170956528084,
            0.1543120996653403,
            0.259004860470842,
            0.22051892823063962,
            0.34593356189523533,
            0.11538027314642431,
            0.1513257176684619,
            0.3519327234743839,
            0.28174216548650693,
            0.1384055137623015,
            0.3205587734405109,
            0.26320495133927196,
            0.11480880444600908,
            0.21130305714549186
          ]
        },
        "ordinary2": {
          "mean": [
            -6.406032146740699,
            -5.554653824896803,
            -5.076339773684576,
            -4.625861312086117,
            -4.492658540425404,
            -4.646115091249167,
            -4.795390775991026,
            -5.307437021865228,
            -5.700345459045704,
            -6.150544485365755,
            -6.739429139866159,
            -7.204950152165225,
            -7.489731084960144,
            -7.838815076970302,
            -8.056651809422863,
            -8.309442431237077,
            -8.589784833765385,
            -8.735609279380235,
            -8.796545083343279,
            -9.066910515095325,
            -9.038507798563936,
            -9.18196491966047,
            -9.293874793947571,
            -9.391363350846518,
            -9.441008311211135,
            -9.517418386740527,
            -9.785939954594838,
            -9.880170893433284,
            -10.092887099887855,
            -10.246056186904525,
            -10.440313954247845,
            -10.61632499704034,
            -10.724429859373819,
            -11.06924702125063,
            -11.300083719440387,
            -11.340084864201385,
            -11.678752946318815,
            -11.86952660075216,
            -11.686816941309594,
            -11.759039371383437,
            -11.777394147413151,
            -11.428188658488583,
            -11.102819990487408,
            -10.496636348484582,
            -9.74466479076193,
            -9.052201411190104,
            -8.235208508572239,
            -7.1433437776913795
          ],
          "half95": [
            0.49340938744502366,
            0.25308799980604707,
            0.3021676127314015,
            0.18228901866000677,
            0.15663161057824587,
            0.24152294340313557,
            0.26259590803570837,
            0.08344456007597079,
            0.3462006334192963,
            0.13353412049297705,
            0.17759472689381206,
            0.243226493806507,
            0.1611187596720782,
            0.13639090334237933,
            0.09096591732326,
            0.15859445075288256,
            0.2547554052941645,
            0.1562798399976422,
            0.1528862418015679,
            0.24548939479289783,
            0.10760954744959432,
            0.2745379859178288,
            0.13487395608677935,
            0.21952522000240673,
            0.18029933118777808,
            0.22187611377497685,
            0.10627282395543781,
            0.21475841539343707,
            0.17279881710647127,
            0.29692607478832256,
            0.15669117669201357,
            0.21190618787565765,
            0.15464859088900826,
            0.17533822377529823,
            0.22983107932871405,
            0.22259969509562277,
            0.16305261220155473,
            0.21049564994048475,
            0.15589159452582135,
            0.40457267517251405,
            0.12091084260743185,
            0.5521922308332349,
            0.2500753402050129,
            0.2911871586280815,
            0.14461738460633833,
            0.3147979288874985,
            0.15993307254384312,
            0.310064250949888
          ]
        },
        "ordinary10": {
          "mean": [
            -5.719036755019473,
            -4.9525376307547155,
            -4.4711150128371555,
            -4.257779889665494,
            -4.162659754169772,
            -4.393736078806754,
            -4.6131201729191265,
            -5.0778751347553905,
            -5.535787816760269,
            -6.055577242540949,
            -6.5020213496575705,
            -6.977488999562354,
            -7.371358303347351,
            -7.684667987763031,
            -7.945041134553447,
            -8.186125494502683,
            -8.373345545771787,
            -8.592718208304891,
            -8.699942665604418,
            -8.863516872938096,
            -8.940832940147882,
            -9.04910411829394,
            -9.110990532497116,
            -9.2142556205484,
            -9.342564399944425,
            -9.394077086293562,
            -9.579798269629356,
            -9.69048209069534,
            -9.829796512701863,
            -9.973099032393712,
            -10.147092595406498,
            -10.340520730276134,
            -10.485422743149192,
            -10.72500931600717,
            -10.919241188579669,
            -11.070635821015017,
            -11.217092197342204,
            -11.399836518475933,
            -11.380072403676635,
            -11.376774302976107,
            -11.194818071818727,
            -10.890714958799407,
            -10.487057837569242,
            -10.021017549571873,
            -9.225340270362471,
            -8.40134555286279,
            -7.483977838489297,
            -6.5930577794486025
          ],
          "half95": [
            0.11271840168011495,
            0.10704411435225199,
            0.04886075408800584,
            0.11254134899441302,
            0.07762101108316798,
            0.09285733375282504,
            0.16461832143736232,
            0.05693336340452958,
            0.10039955347066001,
            0.08639209151573655,
            0.17320795039797063,
            0.043439329353625586,
            0.09967806199275925,
            0.09467779646534072,
            0.07967714866292547,
            0.1027313425793448,
            0.11795349623169941,
            0.11217046265813047,
            0.1155772683213289,
            0.11061882157438249,
            0.09124435079090365,
            0.044629027409752706,
            0.03515026307359025,
            0.03132446417818466,
            0.05510253197002529,
            0.08115102806173265,
            0.06223963502414403,
            0.0706201024713534,
            0.08332730216718337,
            0.0663679257764669,
            0.0807542418313187,
            0.0686526138648454,
            0.059390758080431566,
            0.096243055623368,
            0.15691024597681524,
            0.029838981244734678,
            0.07870229642631371,
            0.11111972766355663,
            0.10052452504471089,
            0.05793979755362302,
            0.07406745360286042,
            0.1628882912606103,
            0.09838297821611491,
            0.07110447780494204,
            0.08986724330936603,
            0.1274382850176683,
            0.05904451699405442,
            0.12211412382947655
          ]
        }
      },
      "physical_collision_frequency": {
        "veto2": {
          "mean": 33105063.763094217,
          "half95": 9786.515188044234
        },
        "ordinary2": {
          "mean": 34400439.71611493,
          "half95": 5017.641262893165
        },
        "ordinary10": {
          "mean": 34375182.027226314,
          "half95": 1899.9727880480455
        }
      },
      "repeat_percent": {
        "veto2": {
          "mean": 0.0,
          "half95": 0.0
        },
        "ordinary2": {
          "mean": 3.771555844607133,
          "half95": 0.0016947777214057216
        },
        "ordinary10": {
          "mean": 0.7718901878770792,
          "half95": 8.034649743609774e-05
        }
      },
      "comparisons": {
        "veto2_minus_ordinary2": {
          "signed_torque": {
            "mean": 0.07231406551153086,
            "half95": 0.10786281473937705
          },
          "torque_magnitude_change_percent": {
            "mean": -0.1312122115761566,
            "half95": 0.19559219112383594
          },
          "shear_difference_Pa": {
            "mean": [
              0.15740911092326693,
              0.05567096404122385,
              0.10498300515017056,
              0.05002518127138611,
              -0.04590807639666439,
              -0.05835501342538785,
              -0.19841969358100053,
              0.020414037583889044,
              -0.05197930665711015,
              -0.11353900818929796,
              0.00018811510382876762,
              0.02136637542780062,
              -0.01515877540666244,
              0.11169447709213087,
              0.0182913369923825,
              -0.044464509689432496,
              0.03339721864229395,
              0.027184946767228713,
              -0.20520303280806518,
              0.20083762083478085,
              -0.12111154620985998,
              0.03981154236126816,
              0.14312792949563446,
              0.018555416963579763,
              0.024620493825739054,
              -0.05410401277332921,
              0.03785946507186555,
              -0.0453911628552941,
              0.19387960496134626,
              0.049081176822004746,
              -0.054707840464979896,
              0.020948225329131986,
              -0.10209534416900956,
              -0.020019668619800868,
              0.22659313105615153,
              -0.07445460249991642,
              0.06553308699378046,
              0.15839591905189998,
              -0.15250514643967916,
              0.012459661675473743,
              0.11508648548682077,
              -0.107682027928925,
              0.06354169500666318,
              -0.04532813065114594,
              -0.07755144147405701,
              0.06386996394802447,
              0.1292339605797843,
              -0.023643041120814168
            ],
            "half95": [
              0.5151064892395772,
              0.18803909672057423,
              0.39159423975596136,
              0.1849961079610196,
              0.1709024550922325,
              0.11348415012534187,
              0.24051399945349963,
              0.09080810403079258,
              0.37370965396231687,
              0.29017644500398704,
              0.2392851091083215,
              0.30903282612506183,
              0.204600927557602,
              0.30807957791272617,
              0.2305726311855214,
              0.22818085076843694,
              0.3274697793614328,
              0.25073082793793383,
              0.39198810968607534,
              0.23201439940649524,
              0.14116328049822208,
              0.30732224852047824,
              0.18466002943167278,
              0.36590166223418064,
              0.06017082531448967,
              0.1645994404411886,
              0.22261836023455392,
              0.3965983083563451,
              0.3286226852653937,
              0.23710998939852204,
              0.2354411081878847,
              0.4406819171468768,
              0.18147996834558872,
              0.3176036242541692,
              0.3387451767890688,
              0.22058228847831646,
              0.25898652555541146,
              0.2197812811346239,
              0.3230491717853516,
              0.4157765621608844,
              0.23913951821468343,
              0.36533536642890896,
              0.2394929050331565,
              0.2954537157132865,
              0.23390028983792338,
              0.4800233357549195,
              0.07830410194531341,
              0.26099511238974565
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 2.024900675220182,
            "half95": 0.3683118781349561
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.765578044043463,
            "half95": 0.040586422190919465
          }
        },
        "veto2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.8909244016154183,
            "half95": 0.090093694118606
          },
          "torque_magnitude_change_percent": {
            "mean": 3.5587714763148375,
            "half95": 0.17216079934218997
          },
          "shear_difference_Pa": {
            "mean": [
              -0.5295862807979601,
              -0.5464452301008642,
              -0.5002417556972496,
              -0.3180562411492376,
              -0.37590686265229656,
              -0.3107340258678024,
              -0.3806902966529002,
              -0.209147849525948,
              -0.21653694894254483,
              -0.20850625101410425,
              -0.23721967510476016,
              -0.20609477717506874,
              -0.13353155701945507,
              -0.04245261211514162,
              -0.09331933787703317,
              -0.1677814464238283,
              -0.18304206935130507,
              -0.115706124308113,
              -0.3018054505469263,
              -0.0025560213224484762,
              -0.21878640462591337,
              -0.09304925900526273,
              -0.03975633195482198,
              -0.15855231333453812,
              -0.07382341744097065,
              -0.1774453132202951,
              -0.16828221989361625,
              -0.23507996559323807,
              -0.0692109822246465,
              -0.22387597768880774,
              -0.3479291993063267,
              -0.25485604143507334,
              -0.34110246039363634,
              -0.3642573738632593,
              -0.15424939980456553,
              -0.34390364568628407,
              -0.39612766198282934,
              -0.31129416322432446,
              -0.459249684072637,
              -0.36980540673185747,
              -0.4674895901076024,
              -0.6451557276181012,
              -0.5522204579115009,
              -0.5209469295638578,
              -0.596875961873518,
              -0.5869858943792914,
              -0.6219967095031584,
              -0.5739290393635914
            ],
            "half95": [
              0.22001613135072579,
              0.23516260819080786,
              0.12159584938206557,
              0.3058494027502803,
              0.18921766163003836,
              0.21819056374569648,
              0.17423287898193393,
              0.1669185541208598,
              0.1296648821945801,
              0.2564594297509948,
              0.22177149691500128,
              0.13911735805470948,
              0.2315746852322105,
              0.17638319743956182,
              0.2490567199597277,
              0.11463901935519505,
              0.12834199269482321,
              0.07094684675420425,
              0.38287639453814754,
              0.17576923139861328,
              0.07841454696679005,
              0.1005064461571103,
              0.1729940649101792,
              0.19329292508401896,
              0.1495401221305916,
              0.11943734609195053,
              0.09223240263098927,
              0.17801240362378348,
              0.15448244480233211,
              0.05810205723432422,
              0.04853987375810346,
              0.23638148190974184,
              0.20419173156613785,
              0.36705217166511334,
              0.28494087700714704,
              0.16239792660583463,
              0.23167604563525482,
              0.26424187499672763,
              0.3274571018420628,
              0.15822354142701558,
              0.11796446771672389,
              0.47930145184902595,
              0.22354795492831156,
              0.13877030835375007,
              0.31455479224515814,
              0.23863393187721502,
              0.13073634891471198,
              0.29147769197930795
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.197919027075414,
            "half95": 0.11684350906313364
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.694869526302791,
            "half95": 0.03232166788280177
          }
        },
        "ordinary2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.9632384671269492,
            "half95": 0.08745329643733156
          },
          "torque_magnitude_change_percent": {
            "mean": 3.6948889854020335,
            "half95": 0.1688181474237503
          },
          "shear_difference_Pa": {
            "mean": [
              -0.686995391721227,
              -0.6021161941420881,
              -0.6052247608474202,
              -0.3680814224206237,
              -0.32999878625563217,
              -0.25237901244241456,
              -0.18227060307189968,
              -0.22956188710983705,
              -0.16455764228543468,
              -0.09496724282480629,
              -0.23740779020858893,
              -0.22746115260286937,
              -0.11837278161279263,
              -0.1541470892072725,
              -0.11161067486941567,
              -0.12331693673439581,
              -0.21643928799359902,
              -0.1428910710753417,
              -0.09660241773886113,
              -0.20339364215722933,
              -0.09767485841605339,
              -0.1328608013665309,
              -0.18288426145045644,
              -0.17710773029811788,
              -0.0984439112667097,
              -0.1233413004469659,
              -0.2061416849654818,
              -0.18968880273794397,
              -0.26309058718599276,
              -0.2729571545108125,
              -0.2932213588413468,
              -0.27580426676420533,
              -0.23900711622462678,
              -0.3442377052434584,
              -0.38084253086071707,
              -0.26944904318636764,
              -0.4616607489766098,
              -0.46969008227622444,
              -0.30674453763295784,
              -0.3822650684073312,
              -0.5825760755944231,
              -0.5374736996891762,
              -0.615762152918164,
              -0.47561879891271186,
              -0.519324520399461,
              -0.6508558583273159,
              -0.7512306700829428,
              -0.5502859982427772
            ],
            "half95": [
              0.4361115766077442,
              0.22912013763590997,
              0.32537344709630844,
              0.2921416425031216,
              0.1819643091283917,
              0.308882348149209,
              0.3951568612694249,
              0.07668361081875875,
              0.27263903593693317,
              0.058394502152326395,
              0.3313327320779756,
              0.2550458120528009,
              0.25588086503826535,
              0.1337413989245475,
              0.13973592063246834,
              0.181927761656808,
              0.3039344038236252,
              0.24114943236178196,
              0.13991762650808004,
              0.27879776966582465,
              0.18057696154476874,
              0.23109543588337622,
              0.13558410653241723,
              0.24184320352589422,
              0.20860054224366054,
              0.14597812672808452,
              0.1642791307575862,
              0.28476216552395284,
              0.19444076978198602,
              0.24056916851467308,
              0.22063832554831767,
              0.2600638009781033,
              0.144976857838621,
              0.2644139696123091,
              0.1422720091054648,
              0.23828420693404978,
              0.12622784410263108,
              0.28909446867598787,
              0.10732941700110694,
              0.43845408761830423,
              0.1873154541416529,
              0.5966421231570622,
              0.21916829917308606,
              0.22041846206816915,
              0.17753240294057288,
              0.27613298896985883,
              0.15513772795016187,
              0.41663685181707333
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.434345624305694,
            "half95": 0.36701935475412206
          },
          "change_in_physical_collision_rate_percent": {
            "mean": 0.07347638471524864,
            "half95": 0.009397884185513612
          }
        }
      },
      "improvement_in_absolute_torque_gap_percent_of_PPC10": {
        "mean": 0.1361175090872017,
        "half95": 0.20307086948016728
      },
      "improvement_in_angular_shear_L2_percent_of_PPC10": {
        "mean": 0.23642659723027903,
        "half95": 0.4234052711572443
      }
    },
    "151-670": {
      "torque_by_seed": {
        "veto2": [
          -55.04100672976866,
          -54.96755332990924,
          -54.92730323793788,
          -54.98573006514269
        ],
        "ordinary2": [
          -55.18806997475671,
          -55.09364123503321,
          -55.1515792129163,
          -55.02533253702489
        ],
        "ordinary10": [
          -53.126652575177935,
          -53.11784559105151,
          -53.08123571570627,
          -53.088654646377194
        ]
      },
      "shear": {
        "veto2": {
          "mean": [
            -6.23622017377611,
            -5.608518370429682,
            -4.9611301346582835,
            -4.586215202609571,
            -4.521497029541605,
            -4.635402196476876,
            -4.90257219414239,
            -5.271186984356923,
            -5.744678221437707,
            -6.230032719264082,
            -6.724231049213419,
            -7.110797565842539,
            -7.519409514485398,
            -7.798826817305148,
            -8.076135540555258,
            -8.32455082793976,
            -8.473839848514322,
            -8.684762961910808,
            -8.914638632806005,
            -8.907066269256246,
            -9.063171176272366,
            -9.14209319220327,
            -9.18029502907669,
            -9.343497026116879,
            -9.450133984934098,
            -9.574256554991843,
            -9.691651433703825,
            -9.851114856482473,
            -9.994183595507142,
            -10.141611758224688,
            -10.402861060070823,
            -10.505108561779325,
            -10.80795354973235,
            -11.082814449468074,
            -11.109013266197922,
            -11.435430876816744,
            -11.579073334772447,
            -11.760228276855427,
            -11.866121162525246,
            -11.711970750750408,
            -11.68491731476743,
            -11.515307766539692,
            -11.087131739905594,
            -10.578994975905557,
            -9.850881226791781,
            -9.027217012194445,
            -8.108356151477714,
            -7.2422017773588765
          ],
          "half95": [
            0.08132965473028335,
            0.21361600088877206,
            0.13789118327829464,
            0.11742185934816816,
            0.16272786258726377,
            0.12215930584585243,
            0.20824080298332873,
            0.0990079211836863,
            0.09352687960505282,
            0.14284243923650786,
            0.09062851105090808,
            0.2355421888857808,
            0.062103988211267,
            0.16071682123244727,
            0.1303725047244582,
            0.12429409554103273,
            0.04785984983142389,
            0.03230335296639843,
            0.15311336383806534,
            0.08995954673138327,
            0.08513313528505921,
            0.15171827538873298,
            0.015068122426090964,
            0.16158619272104588,
            0.07364123499963067,
            0.0961502985092853,
            0.09073321241624407,
            0.1928252637529156,
            0.14158077864703997,
            0.1328453437162291,
            0.09970261352592436,
            0.09589128424025874,
            0.18975228324639967,
            0.1674621740529648,
            0.12868141590308627,
            0.11351810609496112,
            0.16413201886209472,
            0.07121682588795669,
            0.2985235051611962,
            0.2001063220773715,
            0.14587835767817142,
            0.36833157126492605,
            0.13914585851806402,
            0.16671640908327948,
            0.166253066111455,
            0.10913213634093963,
            0.10441246797655003,
            0.1618527092082636
          ]
        },
        "ordinary2": {
          "mean": [
            -6.388763752479367,
            -5.601292445925079,
            -5.064863044190523,
            -4.632453898436124,
            -4.498447599497813,
            -4.625967476743012,
            -4.785860272838109,
            -5.336310183959728,
            -5.774582414065541,
            -6.176837748868261,
            -6.734735081538231,
            -7.13888599072123,
            -7.45673170271054,
            -7.857177743553624,
            -8.085889604110607,
            -8.252229272907794,
            -8.569904656523914,
            -8.70290879101681,
            -8.826625223711131,
            -9.042579520755872,
            -9.013673692467636,
            -9.195144814116311,
            -9.259436970572285,
            -9.352233265357476,
            -9.480692659512217,
            -9.558233504610552,
            -9.756897200567288,
            -9.844964871321302,
            -9.993775058605184,
            -10.241784692757749,
            -10.378370108503098,
            -10.585207820116093,
            -10.780663659504253,
            -11.046799747924092,
            -11.324398415558866,
            -11.414874857110206,
            -11.6569183477736,
            -11.751308920770917,
            -11.691147405949716,
            -11.813274535976404,
            -11.847512560427507,
            -11.445467164802698,
            -11.142915148592502,
            -10.614110680837927,
            -9.813310270999118,
            -9.018760103344814,
            -8.23940352561041,
            -7.230628667039939
          ],
          "half95": [
            0.3367361375170777,
            0.14490008308566965,
            0.16346665749275519,
            0.10610264325727986,
            0.16829694721072289,
            0.3394933336891914,
            0.23147676914853038,
            0.10018639762435098,
            0.15074475875063448,
            0.09298489362770532,
            0.09149268833112172,
            0.21154163478074098,
            0.09327681575086681,
            0.18199956195493522,
            0.11129294949034482,
            0.060978364799955324,
            0.08480108504237847,
            0.0746965634592169,
            0.18699117433507317,
            0.21010421611188773,
            0.19538257507550924,
            0.22768396759928664,
            0.16112976493180572,
            0.10467657574291239,
            0.10058007689109753,
            0.10699598661564025,
            0.05280694006810412,
            0.18321470378113694,
            0.12109452111341827,
            0.17434001381712408,
            0.10684682602569964,
            0.11397754775519309,
            0.16109919542254533,
            0.09392708104723077,
            0.253975830612608,
            0.18513616591669238,
            0.06717881597887007,
            0.03622601870487387,
            0.1677009106019333,
            0.20382039193013302,
            0.10865306571288441,
            0.291733218426489,
            0.2762124765700206,
            0.1307238423232647,
            0.03284541209789663,
            0.16976594164782474,
            0.16059421747189645,
            0.30420033028376486
          ]
        },
        "ordinary10": {
          "mean": [
            -5.742725602273035,
            -4.9779971186554555,
            -4.504699527351701,
            -4.245397772148843,
            -4.120795998773193,
            -4.356145786091587,
            -4.610308405690727,
            -5.040580175338922,
            -5.493056916794297,
            -6.038901524299052,
            -6.498325075881578,
            -6.938125883291432,
            -7.357057124087877,
            -7.689963864161342,
            -7.951194293176515,
            -8.192405438293493,
            -8.375495361430815,
            -8.546212935182282,
            -8.670009997484836,
            -8.83051599462082,
            -8.89400528410948,
            -9.025144614153163,
            -9.103056080725178,
            -9.233944097760949,
            -9.32614117756312,
            -9.405487309944673,
            -9.565024222645082,
            -9.691562538889327,
            -9.820076186358754,
            -9.971676207877678,
            -10.159957743115097,
            -10.338845776263428,
            -10.53816222782723,
            -10.737873507675456,
            -10.907147386549786,
            -11.099423284546667,
            -11.206871862907256,
            -11.343811994425389,
            -11.352112407822904,
            -11.38898447436089,
            -11.168479809031181,
            -10.918921981019398,
            -10.497759468355625,
            -10.004663561851551,
            -9.250360740286041,
            -8.442532268431725,
            -7.535888906759547,
            -6.573769101196277
          ],
          "half95": [
            0.05971668308570228,
            0.06151233785537259,
            0.10709295086772001,
            0.044122880895249274,
            0.046804320913607284,
            0.05398976220507616,
            0.06210804379483619,
            0.05520078184896615,
            0.09490232501277576,
            0.06598288462303573,
            0.11245125377209339,
            0.060753313703423406,
            0.08711672247873842,
            0.09513539876065187,
            0.07525685819235638,
            0.06180710953002847,
            0.06319470963875017,
            0.053294650156340655,
            0.08569578543287232,
            0.09848517991098411,
            0.11294009270923648,
            0.046601561451846685,
            0.02489663320098583,
            0.027767289679365013,
            0.053447600441731836,
            0.050914862760711256,
            0.04853927851433517,
            0.02632904231230202,
            0.12804920791996083,
            0.041048461590542526,
            0.04017888170493957,
            0.04102195173324047,
            0.03924468329813475,
            0.052083944092127424,
            0.06470630325365369,
            0.015564631541701018,
            0.05838366793864845,
            0.07407113677334584,
            0.052978977837287014,
            0.035861923819115384,
            0.05974195853646104,
            0.0671767920464853,
            0.11828366927913478,
            0.02393175951525665,
            0.11579673120644542,
            0.07161153616273015,
            0.05491647645049132,
            0.08798582291385602
          ]
        }
      },
      "physical_collision_frequency": {
        "veto2": {
          "mean": 33100704.496061392,
          "half95": 6505.071410946283
        },
        "ordinary2": {
          "mean": 34396759.94250573,
          "half95": 1114.6930910658255
        },
        "ordinary10": {
          "mean": 34373729.38207571,
          "half95": 2866.179950649568
        }
      },
      "repeat_percent": {
        "veto2": {
          "mean": 0.0,
          "half95": 0.0
        },
        "ordinary2": {
          "mean": 3.772311840048723,
          "half95": 0.0019804524084498943
        },
        "ordinary10": {
          "mean": 0.772039525140114,
          "half95": 0.00011866085938992526
        }
      },
      "comparisons": {
        "veto2_minus_ordinary2": {
          "signed_torque": {
            "mean": 0.13425739924316105,
            "half95": 0.12081296360258659
          },
          "torque_magnitude_change_percent": {
            "mean": -0.2434906779841539,
            "half95": 0.21891793682228067
          },
          "shear_difference_Pa": {
            "mean": [
              0.15254357870325608,
              -0.007225924504603132,
              0.10373290953223946,
              0.04623869582655327,
              -0.023049430043792007,
              -0.00943471973386334,
              -0.11671192130428087,
              0.06512319960280366,
              0.029904192627833615,
              -0.05319497039582033,
              0.010504032324811785,
              0.02808842487869012,
              -0.06267781177485765,
              0.05835092624847538,
              0.009754063555347248,
              -0.07232155503196802,
              0.09606480800959227,
              0.018145829106003042,
              -0.08801340909487365,
              0.13551325149962512,
              -0.04949748380472885,
              0.05305162191304147,
              0.0791419414955934,
              0.00873623924059741,
              0.030558674578117895,
              -0.016023050381289927,
              0.06524576686346206,
              -0.0061499851611714895,
              -0.0004085369019590779,
              0.10017293453306131,
              -0.024490951567724295,
              0.08009925833676812,
              -0.027289890228098024,
              -0.03601470154398134,
              0.21538514936094444,
              -0.02055601970653642,
              0.07784501300115165,
              -0.008919356084509555,
              -0.17497375657553293,
              0.10130378522599637,
              0.16259524566007721,
              -0.06984060173699502,
              0.05578340868690734,
              0.035115704932369596,
              -0.03757095579266245,
              -0.00845690884963135,
              0.13104737413269651,
              -0.01157311031893693
            ],
            "half95": [
              0.4084511380754516,
              0.17042740807846163,
              0.2924254665396223,
              0.18248556912323674,
              0.3053500607526202,
              0.22002241160862626,
              0.13807484720161695,
              0.12439766127171985,
              0.15816870937831293,
              0.23234426531696142,
              0.11649472708400789,
              0.28704965363487334,
              0.11921364162531507,
              0.26228447228021223,
              0.13743571425153506,
              0.09015051436186401,
              0.12349241218752623,
              0.09374594707342862,
              0.3324733739107361,
              0.12432974692160205,
              0.21360578785864556,
              0.3691734777561346,
              0.17226202194363244,
              0.23994951303544543,
              0.10632929549016763,
              0.13779989647700877,
              0.12184617011268882,
              0.35205594711416216,
              0.2525864798926922,
              0.20368351641609883,
              0.19008121641645956,
              0.16167775166720624,
              0.24468177784526926,
              0.16167792394251504,
              0.16747356396004087,
              0.18841124250233907,
              0.10612434161797661,
              0.06839029426773328,
              0.30374138706621107,
              0.22045825481075315,
              0.2267596280961841,
              0.22849414927917505,
              0.23271735042824473,
              0.21570810332070642,
              0.158562623814407,
              0.16129201321204467,
              0.19215056290915655,
              0.30616280790557476
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 1.5492189235659928,
            "half95": 0.25076348215732397
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.76795801710276,
            "half95": 0.017207584636713683
          }
        },
        "veto2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.876801208611388,
            "half95": 0.05434970869507466
          },
          "torque_magnitude_change_percent": {
            "mean": 3.534218932513189,
            "half95": 0.10146791765423763
          },
          "shear_difference_Pa": {
            "mean": [
              -0.4934945715030752,
              -0.6305212517742274,
              -0.456430607306582,
              -0.3408174304607279,
              -0.4007010307684111,
              -0.2792564103852886,
              -0.29226378845166345,
              -0.23060680901800135,
              -0.2516213046434115,
              -0.19113119496502873,
              -0.22590597333184093,
              -0.17267168255110676,
              -0.16235239039752059,
              -0.108862953143807,
              -0.1249412473787439,
              -0.1321453896462672,
              -0.09834448708350552,
              -0.138550026728526,
              -0.24462863532116996,
              -0.07655027463542696,
              -0.1691658921628849,
              -0.11694857805010628,
              -0.07723894835151146,
              -0.10955292835592934,
              -0.12399280737097929,
              -0.16876924504716895,
              -0.12662721105874386,
              -0.15955231759314747,
              -0.17410740914838962,
              -0.16993555034700858,
              -0.2429033169557262,
              -0.1662627855158969,
              -0.26979132190511823,
              -0.34494094179261925,
              -0.20186587964813585,
              -0.3360075922700778,
              -0.3722014718651909,
              -0.4164162824300388,
              -0.5140087547023406,
              -0.3229862763895177,
              -0.5164375057362487,
              -0.5963857855202948,
              -0.5893722715499692,
              -0.5743314140540052,
              -0.6005204865057396,
              -0.584684743762721,
              -0.5724672447181649,
              -0.6684326761625987
            ],
            "half95": [
              0.09424225050814565,
              0.18381860980311288,
              0.07441129747609704,
              0.1547597547302171,
              0.20002276721095547,
              0.15821992873944174,
              0.2471604116121035,
              0.11978619880557899,
              0.07120538006051108,
              0.20508564057013118,
              0.12330528665744658,
              0.2911211566591599,
              0.09701971260232474,
              0.09536073318304931,
              0.20053883168805944,
              0.1372794594010473,
              0.07107280565697474,
              0.0573112714059938,
              0.1955145675451497,
              0.13588996521363902,
              0.09717647274176278,
              0.18353569462180305,
              0.01454489667190726,
              0.15454591945363266,
              0.09008646964714806,
              0.13892949765231796,
              0.09860398671498992,
              0.17165785807424344,
              0.20161128937675754,
              0.159212161245934,
              0.0759863350302398,
              0.13651555854597325,
              0.17497562954968074,
              0.17761699079633453,
              0.17074951973080932,
              0.11134758771429967,
              0.16859918915358366,
              0.12134434527045625,
              0.27006204625494185,
              0.2071801874970873,
              0.16465900934160768,
              0.432466861990953,
              0.17298382896716577,
              0.16051510217991385,
              0.2741157427685059,
              0.04526037967611163,
              0.100138671102013,
              0.2189910796003569
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.111761524667381,
            "half95": 0.14281230306083129
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.7034816509710162,
            "half95": 0.023048265087134572
          }
        },
        "ordinary2_minus_ordinary10": {
          "signed_torque": {
            "mean": -2.011058607854549,
            "half95": 0.10404650239127182
          },
          "torque_magnitude_change_percent": {
            "mean": 3.787044357484165,
            "half95": 0.19571520371688672
          },
          "shear_difference_Pa": {
            "mean": [
              -0.6460381502063313,
              -0.6232953272696242,
              -0.5601635168388215,
              -0.38705612628728114,
              -0.3776516007246191,
              -0.26982169065142525,
              -0.17555186714738258,
              -0.295730008620805,
              -0.2815254972712451,
              -0.1379362245692084,
              -0.2364100056566527,
              -0.20076010742979689,
              -0.09967457862266293,
              -0.16721387939228238,
              -0.13469531093409115,
              -0.05982383461429919,
              -0.1944092950930978,
              -0.15669585583452905,
              -0.1566152262262963,
              -0.21206352613505208,
              -0.11966840835815606,
              -0.17000019996314775,
              -0.15638088984710485,
              -0.11828916759652675,
              -0.15455148194909718,
              -0.15274619466587902,
              -0.19187297792220592,
              -0.15340233243197599,
              -0.17369887224643055,
              -0.2701084848800699,
              -0.2184123653880019,
              -0.24636204385266502,
              -0.2425014316770202,
              -0.3089262402486379,
              -0.4172510290090803,
              -0.3154515725635414,
              -0.4500464848663426,
              -0.40749692634552925,
              -0.3390349981268077,
              -0.4242900616155141,
              -0.6790327513963259,
              -0.5265451837832997,
              -0.6451556802368765,
              -0.6094471189863748,
              -0.5629495307130772,
              -0.5762278349130896,
              -0.7035146188508614,
              -0.6568595658436618
            ],
            "half95": [
              0.3199161963873349,
              0.10211866622264186,
              0.244225418920323,
              0.12314265948915047,
              0.16064277792901174,
              0.37520388565369744,
              0.2872966597400363,
              0.05282877314386067,
              0.15929980196466992,
              0.055960995636585305,
              0.19557262072696016,
              0.20854966101859737,
              0.15235758142889197,
              0.1802105537519738,
              0.1540746328611388,
              0.08264803677369478,
              0.13232953220138094,
              0.11828241864892391,
              0.1600925240057908,
              0.2548043096000635,
              0.2802258780082405,
              0.2123417161777374,
              0.18453968416880173,
              0.12922681262237762,
              0.12253570842960168,
              0.133222546021344,
              0.0802701730016923,
              0.20931950821161938,
              0.11385738218938725,
              0.14623555120037776,
              0.14595799608091686,
              0.10842410379973369,
              0.129130179171517,
              0.06777347507241863,
              0.2778732051429373,
              0.18606867037707378,
              0.10030110029386324,
              0.10514181596687945,
              0.13123530382393514,
              0.23649260323408758,
              0.07381210294437968,
              0.3354125799453944,
              0.20674909019840496,
              0.12344352539259429,
              0.11596748374280534,
              0.15788548043282868,
              0.20314863134587444,
              0.36151636405326665
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.3933099051904945,
            "half95": 0.35645833914757363
          },
          "change_in_physical_collision_rate_percent": {
            "mean": 0.06700064830574837,
            "half95": 0.007810182792678317
          }
        }
      },
      "improvement_in_absolute_torque_gap_percent_of_PPC10": {
        "mean": 0.2528254249709749,
        "half95": 0.22759525876256517
      },
      "improvement_in_angular_shear_L2_percent_of_PPC10": {
        "mean": 0.2815483805231129,
        "half95": 0.41673711598798036
      }
    },
    "671-1190": {
      "torque_by_seed": {
        "veto2": [
          -55.05413653236951,
          -55.06898521929524,
          -54.900608862770866,
          -55.04840469902115
        ],
        "ordinary2": [
          -55.054351971851204,
          -55.00229581009519,
          -55.08314353012989,
          -55.10249529350381
        ],
        "ordinary10": [
          -53.129592815645275,
          -53.07833900996247,
          -53.10724244033943,
          -53.0649560556724
        ]
      },
      "shear": {
        "veto2": {
          "mean": [
            -6.2718398973924065,
            -5.603867078420089,
            -5.015995446494372,
            -4.625733785875395,
            -4.506117549079893,
            -4.5464575621409065,
            -4.858704979750439,
            -5.320995702550522,
            -5.657575437427847,
            -6.124280290438227,
            -6.677092166963721,
            -7.04684479734496,
            -7.564110147557372,
            -7.8027394554507215,
            -8.11666133249326,
            -8.246357344537559,
            -8.53828605471655,
            -8.769870718633104,
            -8.839063257649306,
            -8.945144496176848,
            -8.95638218207778,
            -9.10311425695103,
            -9.328302054043306,
            -9.392418899658061,
            -9.560056560135557,
            -9.536865235933739,
            -9.712781599122659,
            -9.926300833009668,
            -10.004155911436326,
            -10.228691566109491,
            -10.400739217509953,
            -10.562965160791238,
            -10.70610578820651,
            -10.987937335486166,
            -11.196578586634804,
            -11.42917013912386,
            -11.59851242280688,
            -11.648217627354825,
            -11.826039134796792,
            -11.86231091837597,
            -11.615675623960223,
            -11.537510432407835,
            -11.128773707182836,
            -10.551238018289716,
            -9.825815243157006,
            -9.204774025357091,
            -8.218302748592947,
            -7.179345333495434
          ],
          "half95": [
            0.015692179211460575,
            0.18604437502914867,
            0.11062839983209535,
            0.17687473457370786,
            0.26481286277628024,
            0.09509151342362704,
            0.19040737301605057,
            0.10696654364000814,
            0.20143562690428873,
            0.2271345983892431,
            0.11292935765081814,
            0.2229308122191194,
            0.27512340389049644,
            0.12923957732456712,
            0.1369128255691679,
            0.07334649201153629,
            0.14038789902978,
            0.025834272994767912,
            0.1378484541979431,
            0.10106832079155165,
            0.1285400049977136,
            0.07415541013309004,
            0.06137234662884747,
            0.1921433669793566,
            0.0628774645150632,
            0.2162466575857345,
            0.1440309920166055,
            0.07391564461892064,
            0.2011577702611663,
            0.21626477563988947,
            0.22660201532780624,
            0.12714079786469368,
            0.2046453440323308,
            0.10036592199872482,
            0.050654518455578244,
            0.22853796879948815,
            0.1454260325708936,
            0.18585898442897061,
            0.062158384484332425,
            0.06977964797674731,
            0.20704535187201092,
            0.21637423165581565,
            0.30987076517622203,
            0.16348670728165773,
            0.325545638798408,
            0.07304949002963006,
            0.24510585248204153,
            0.09176269340555321
          ]
        },
        "ordinary2": {
          "mean": [
            -6.248165825847553,
            -5.486279663501403,
            -5.012061217144688,
            -4.642470281438776,
            -4.537156308443457,
            -4.6654478478420485,
            -4.900835441627883,
            -5.354382949174594,
            -5.811423620609679,
            -6.205289491126063,
            -6.756293141136668,
            -7.145718359095188,
            -7.482895281875307,
            -7.813494252898474,
            -8.072592442475203,
            -8.366978663506918,
            -8.528410382110497,
            -8.661093712385082,
            -8.829970692115607,
            -8.896121084104688,
            -9.026233911562402,
            -9.119297843860018,
            -9.201609284247336,
            -9.385127413888299,
            -9.450325534961728,
            -9.589693018432671,
            -9.778368940221114,
            -9.878128836538899,
            -10.031386255747533,
            -10.112058269223661,
            -10.40595041215867,
            -10.514260603784761,
            -10.83953569560906,
            -10.994421541264947,
            -11.134628072088368,
            -11.325440298524082,
            -11.612050233924734,
            -11.716976805325805,
            -11.788011842437225,
            -11.775240067684745,
            -11.764570602287353,
            -11.626264044427163,
            -11.159208412518595,
            -10.55933250287016,
            -9.920911084733248,
            -9.022095896648949,
            -8.253062534824384,
            -7.230512475424364
          ],
          "half95": [
            0.2673487604183807,
            0.20535552466411983,
            0.3224090757401327,
            0.15989213442259848,
            0.20959482179335007,
            0.1927855227112572,
            0.15161957171236173,
            0.10147453927514159,
            0.1679206854112877,
            0.025586364015471423,
            0.13727755290659832,
            0.1335960237946592,
            0.19277329023894996,
            0.27093072704086746,
            0.06558963960054617,
            0.13620702526711206,
            0.15693853648541045,
            0.10149281692473763,
            0.08489973258721561,
            0.07014468817809773,
            0.2300291327972712,
            0.0869929671392507,
            0.12677652496749708,
            0.045300657178364914,
            0.25071519273307746,
            0.1211039168003003,
            0.04809296665717584,
            0.06847313722802181,
            0.11836950084162759,
            0.09302608805333888,
            0.08902296195636114,
            0.11229230387517737,
            0.12279299369672736,
            0.1298106050121356,
            0.19300563983499106,
            0.13038258169256708,
            0.18669435600866985,
            0.1981713840568521,
            0.060727616655046765,
            0.04844397235921839,
            0.04204593855749327,
            0.17312439497483864,
            0.1898142641618188,
            0.20218504535071438,
            0.19390285712842864,
            0.10874322856737925,
            0.21564985070192566,
            0.06443835413247734
          ]
        },
        "ordinary10": {
          "mean": [
            -5.776884179400407,
            -5.0015356588718545,
            -4.510631049440663,
            -4.222872986681453,
            -4.1288888834646125,
            -4.257241299578721,
            -4.62831294943276,
            -5.046892259620125,
            -5.513728925818935,
            -6.023914230388817,
            -6.496693289243832,
            -6.97300117196926,
            -7.326023983254874,
            -7.633239850152967,
            -7.946877648694624,
            -8.139821713132758,
            -8.380576929335987,
            -8.550571155035655,
            -8.66983850933507,
            -8.798969918689263,
            -8.844665030596707,
            -8.974038102354154,
            -9.092555617918023,
            -9.2294624647586,
            -9.248192914560892,
            -9.432633001946952,
            -9.521717580063218,
            -9.678980877664783,
            -9.825389263569093,
            -10.024095219584652,
            -10.147503643853645,
            -10.364821034442508,
            -10.579644110358299,
            -10.706546929851614,
            -10.941695718956094,
            -11.06780620104539,
            -11.267749149507107,
            -11.33940036456937,
            -11.408763087659173,
            -11.34292721447115,
            -11.213238112992782,
            -10.989504658647538,
            -10.538934365710656,
            -9.954390197626715,
            -9.311053660918748,
            -8.440926418451635,
            -7.495753171933255,
            -6.607265956684769
          ],
          "half95": [
            0.09906801858479311,
            0.13394040824547393,
            0.037050180939363526,
            0.0437944166712054,
            0.05934726035124374,
            0.1430398974381042,
            0.11690057861696561,
            0.031171502738221446,
            0.07317456187599071,
            0.06079805467400468,
            0.06267694254367764,
            0.020179090509729124,
            0.09847445256909383,
            0.0603784574165294,
            0.05460215643797864,
            0.05421575461501509,
            0.06673746651306056,
            0.08994759812733195,
            0.05008096094092875,
            0.042338395527275495,
            0.09036872248850894,
            0.10043815795657918,
            0.07530511531649757,
            0.05476242228127509,
            0.0827250319144644,
            0.04117439324415927,
            0.03622514837170556,
            0.052089619587402186,
            0.10552983216587074,
            0.09918096847957118,
            0.0784261949939286,
            0.0944938713302809,
            0.11099846266507654,
            0.04380637526995318,
            0.04855722061006148,
            0.13019380928042856,
            0.028245065466812228,
            0.04139750268539789,
            0.1066462222379905,
            0.06584228610704589,
            0.07707216870205037,
            0.07902664684619033,
            0.03616696129920266,
            0.06454452977123777,
            0.07561859070520562,
            0.06254384560979735,
            0.03324943319124138,
            0.04782803410942458
          ]
        }
      },
      "physical_collision_frequency": {
        "veto2": {
          "mean": 33102087.16942488,
          "half95": 6148.238616147267
        },
        "ordinary2": {
          "mean": 34389461.155348904,
          "half95": 3195.8692955726815
        },
        "ordinary10": {
          "mean": 34373717.35926258,
          "half95": 2752.576463608309
        }
      },
      "repeat_percent": {
        "veto2": {
          "mean": 0.0,
          "half95": 0.0
        },
        "ordinary2": {
          "mean": 3.772257564263034,
          "half95": 0.0008319260212994589
        },
        "ordinary10": {
          "mean": 0.7722577312332406,
          "half95": 0.0001305474490885011
        }
      },
      "comparisons": {
        "veto2_minus_ordinary2": {
          "signed_torque": {
            "mean": 0.042537823030830424,
            "half95": 0.16803385644215543
          },
          "torque_magnitude_change_percent": {
            "mean": -0.07717169488276054,
            "half95": 0.3051505549326342
          },
          "shear_difference_Pa": {
            "mean": [
              -0.02367407154485357,
              -0.1175874149186864,
              -0.003934229349684237,
              0.016736495563381304,
              0.03103875936356304,
              0.11899028570114156,
              0.042130461877443626,
              0.03338724662407233,
              0.1538481831818317,
              0.08100920068783601,
              0.07920097417294825,
              0.09887356175022788,
              -0.08121486568206393,
              0.010754797447751985,
              -0.04406889001805547,
              0.12062131896935968,
              -0.009875672606054486,
              -0.108777006248022,
              -0.009092565533697972,
              -0.0490234120721591,
              0.06985172948462148,
              0.01618358690898747,
              -0.12669276979596944,
              -0.007291485769763906,
              -0.10973102517382838,
              0.05282778249893205,
              0.0655873410984551,
              -0.048171996470770306,
              0.027230344311206522,
              -0.1166332968858308,
              0.005211194648718109,
              -0.04870455700647591,
              0.13342990740255,
              0.006484205778780172,
              -0.06195051454643652,
              -0.10372984059977863,
              0.013537811117853682,
              0.06875917797098019,
              -0.03802729235956548,
              -0.08707085069122344,
              0.14889497832712806,
              0.08875361201932952,
              0.030434705335759205,
              0.008094484580442263,
              0.09509584157624085,
              -0.18267812870814204,
              0.03475978623143794,
              0.051167141928931015
            ],
            "half95": [
              0.26020676843194895,
              0.3627998605944647,
              0.28125977177047956,
              0.15684122988015417,
              0.4232583643134802,
              0.1415188643671998,
              0.26811505887037174,
              0.061956411455045955,
              0.3471926809467357,
              0.21078697280519407,
              0.15864425068205174,
              0.2606527629986913,
              0.27675036518348206,
              0.189809843632015,
              0.09932089779982306,
              0.19105588673575516,
              0.15907221755955617,
              0.12024978652026641,
              0.21586731982450477,
              0.09899489482260858,
              0.34467069074850987,
              0.1451874378313222,
              0.14203929664544407,
              0.16580840314804604,
              0.20013927805881696,
              0.1272847310200727,
              0.10302738334195395,
              0.10573977119231669,
              0.11507879335395622,
              0.25897280902122227,
              0.2064122306672289,
              0.20220854550006415,
              0.21702569932096114,
              0.186477492108018,
              0.23121860859410745,
              0.2705036156659133,
              0.17762493264398177,
              0.06325788160975526,
              0.10282398586009865,
              0.1133808582654689,
              0.2346071313375286,
              0.29625786019437095,
              0.39301016317862186,
              0.2916761796931863,
              0.2204628401461657,
              0.14573304730649125,
              0.3905215502627295,
              0.0964949823378528
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 1.6024064382858103,
            "half95": 0.19542779064441412
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.7435130468319313,
            "half95": 0.016703261789311585
          }
        },
        "veto2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.9230012479593004,
            "half95": 0.1453664452053352
          },
          "torque_magnitude_change_percent": {
            "mean": 3.6218506129789168,
            "half95": 0.27556770136865777
          },
          "shear_difference_Pa": {
            "mean": [
              -0.4949557179919992,
              -0.6023314195482352,
              -0.5053643970537098,
              -0.40286079919394213,
              -0.3772286656152808,
              -0.28921626256218547,
              -0.2303920303176792,
              -0.2741034429303961,
              -0.14384651160891226,
              -0.1003660600494094,
              -0.18039887771988883,
              -0.07384362537569955,
              -0.23808616430249696,
              -0.16949960529775443,
              -0.16978368379863484,
              -0.10653563140480005,
              -0.15770912538056292,
              -0.2192995635974495,
              -0.1692247483142335,
              -0.14617457748758378,
              -0.11171715148107397,
              -0.12907615459687616,
              -0.23574643612528146,
              -0.16295643489946254,
              -0.31186364557466373,
              -0.10423223398678605,
              -0.19106401905943926,
              -0.24731995534488593,
              -0.17876664786723317,
              -0.20459634652484038,
              -0.2532355736563079,
              -0.1981441263487298,
              -0.1264616778482126,
              -0.28139040563455264,
              -0.2548828676787114,
              -0.3613639380784721,
              -0.3307632732997732,
              -0.3088172627854546,
              -0.41727604713762023,
              -0.5193837039048206,
              -0.4024375109674425,
              -0.5480057737602957,
              -0.5898393414721816,
              -0.5968478206630028,
              -0.5147615822382581,
              -0.7638476069054558,
              -0.7225495766596906,
              -0.5720793768106642
            ],
            "half95": [
              0.09118642588827035,
              0.23208968973298916,
              0.11984521659246981,
              0.13861473409567493,
              0.2947335556117454,
              0.17871070720387336,
              0.19831716646836345,
              0.11930978691977583,
              0.24736918156287133,
              0.28729595254983453,
              0.1452710160582378,
              0.20617173240935777,
              0.26263722886117885,
              0.17728817166795996,
              0.09923368069539712,
              0.09307989005976283,
              0.1552262252956514,
              0.10390035533810234,
              0.14272875998382137,
              0.09491095583200895,
              0.1463071047858245,
              0.10037087667687605,
              0.07814066578882575,
              0.23124371030655927,
              0.04902542048440968,
              0.2204100812072199,
              0.15430138082349168,
              0.09113320282946506,
              0.16681324003929432,
              0.2618833448884047,
              0.23584513175222974,
              0.19819342779316057,
              0.30462858700974066,
              0.12645462643469685,
              0.08107312413325654,
              0.12146809652432025,
              0.1462179120536211,
              0.2017730600012214,
              0.09194940115179193,
              0.06439640872624404,
              0.1971809171734739,
              0.21413612376171434,
              0.3216131543038946,
              0.12450596350564871,
              0.28311231214568544,
              0.03768635498649747,
              0.26191924116305065,
              0.094833081919185
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.199603384340683,
            "half95": 0.20214427926617892
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.699425823184782,
            "half95": 0.01690941927510051
          }
        },
        "ordinary2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.9655390709901308,
            "half95": 0.08560860495012237
          },
          "torque_magnitude_change_percent": {
            "mean": 3.7019517357861242,
            "half95": 0.16319430070163923
          },
          "shear_difference_Pa": {
            "mean": [
              -0.47128164644714565,
              -0.4847440046295488,
              -0.5014301677040256,
              -0.41959729475732344,
              -0.40826742497884383,
              -0.40820654826332703,
              -0.2725224921951228,
              -0.30749068955446845,
              -0.29769469479074395,
              -0.18137526073724541,
              -0.2595998518928371,
              -0.17271718712592743,
              -0.15687129862043303,
              -0.18025440274550641,
              -0.12571479378057937,
              -0.22715695037415973,
              -0.14783345277450843,
              -0.11052255734942751,
              -0.16013218278053554,
              -0.09715116541542468,
              -0.18156888096569546,
              -0.14525974150586363,
              -0.10905366632931202,
              -0.15566494912969864,
              -0.20213262040083535,
              -0.1570600164857181,
              -0.25665136015789436,
              -0.19914795887411563,
              -0.2059969921784397,
              -0.08796304963900958,
              -0.258446768305026,
              -0.1494395693422539,
              -0.2598915852507626,
              -0.2878746114133328,
              -0.19293235313227486,
              -0.2576340974786935,
              -0.34430108441762686,
              -0.3775764407564348,
              -0.37924875477805475,
              -0.43231285321359714,
              -0.5513324892945706,
              -0.6367593857796252,
              -0.6202740468079408,
              -0.604942305243445,
              -0.6098574238144989,
              -0.5811694781973138,
              -0.7573093628911285,
              -0.6232465187395952
            ],
            "half95": [
              0.2949932976916147,
              0.20559169320284956,
              0.3560175193961536,
              0.1473191784066924,
              0.2363283389471497,
              0.27233500746175526,
              0.23716546093423857,
              0.11239969139091742,
              0.10180069607143594,
              0.0816787570979849,
              0.1727464814452917,
              0.1267824278850144,
              0.24159324107617114,
              0.3205213940095228,
              0.01919274753369973,
              0.1377627498923677,
              0.1348277409479152,
              0.12241819067165599,
              0.07917342345800046,
              0.1052767190132978,
              0.230121269098368,
              0.12739900316960442,
              0.1480658395712044,
              0.08921698336239824,
              0.21829721861663173,
              0.1406585598311454,
              0.06620492051205597,
              0.02932790804869704,
              0.149548588092348,
              0.14958669618305362,
              0.07405092605236781,
              0.08172515192508857,
              0.13375155885945025,
              0.08692222767874264,
              0.1668117682812345,
              0.15616189940856529,
              0.206562990744699,
              0.20419345748760312,
              0.1496573217105703,
              0.08333789737100322,
              0.1151800829578129,
              0.13565678930390765,
              0.18198340473691865,
              0.24132935541305497,
              0.20582842577194876,
              0.1596773964641943,
              0.21455160126032552,
              0.07728178012585996
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.243083507136969,
            "half95": 0.22464983626196527
          },
          "change_in_physical_collision_rate_percent": {
            "mean": 0.045801903663161836,
            "half95": 0.007948615881781817
          }
        }
      },
      "improvement_in_absolute_torque_gap_percent_of_PPC10": {
        "mean": 0.08010112280720658,
        "half95": 0.31644705889381197
      },
      "improvement_in_angular_shear_L2_percent_of_PPC10": {
        "mean": 0.04348012279628667,
        "half95": 0.26431369173942165
      }
    },
    "151-1190": {
      "torque_by_seed": {
        "veto2": [
          -55.047571631069076,
          -55.01826927460224,
          -54.91395605035438,
          -55.0170673820819
        ],
        "ordinary2": [
          -55.121210973303945,
          -55.047968522564204,
          -55.1173613715231,
          -55.063913915264365
        ],
        "ordinary10": [
          -53.12812269541159,
          -53.09809230050698,
          -53.09423907802286,
          -53.07680535102478
        ]
      },
      "shear": {
        "veto2": {
          "mean": [
            -6.254030035584254,
            -5.606192724424885,
            -4.988562790576331,
            -4.605974494242482,
            -4.51380728931075,
            -4.59092987930889,
            -4.880638586946419,
            -5.296091343453724,
            -5.701126829432775,
            -6.177156504851153,
            -6.700661608088574,
            -7.078821181593749,
            -7.541759831021383,
            -7.800783136377939,
            -8.096398436524257,
            -8.285454086238666,
            -8.506062951615437,
            -8.72731684027195,
            -8.876850945227659,
            -8.926105382716539,
            -9.009776679175065,
            -9.122603724577155,
            -9.254298541559995,
            -9.367957962887468,
            -9.505095272534826,
            -9.555560895462802,
            -9.70221651641324,
            -9.888707844746069,
            -9.99916975347174,
            -10.18515166216709,
            -10.401800138790389,
            -10.534036861285283,
            -10.757029668969432,
            -11.035375892477116,
            -11.152795926416362,
            -11.432300507970304,
            -11.588792878789663,
            -11.704222952105122,
            -11.846080148661015,
            -11.787140834563182,
            -11.65029646936383,
            -11.526409099473756,
            -11.107952723544212,
            -10.565116497097637,
            -9.838348234974397,
            -9.115995518775769,
            -8.163329450035327,
            -7.210773555427154
          ],
          "half95": [
            0.037546329263698296,
            0.1730546016882708,
            0.08687376917074194,
            0.049538242962742264,
            0.1731115446548579,
            0.07203405579898388,
            0.17347960500161333,
            0.07403081682173462,
            0.0982281209485671,
            0.13653742098341135,
            0.061899543953299045,
            0.19161779679521457,
            0.16190518037159213,
            0.1404891665938824,
            0.08958320231505303,
            0.0866966207507324,
            0.06905845220148851,
            0.025491971715638016,
            0.10613408937954971,
            0.09144179076635928,
            0.10233382179379376,
            0.11185995778832551,
            0.029024389102286174,
            0.158049950685688,
            0.06510767226151888,
            0.09235459821765768,
            0.08356832336138753,
            0.12543879741532987,
            0.06934380977727825,
            0.15480019841722317,
            0.12256881669924706,
            0.046559827226507575,
            0.10236839029237753,
            0.089259093276181,
            0.060731855075661645,
            0.08922197455156272,
            0.09635853731988409,
            0.10322973997305107,
            0.11924700978789904,
            0.07712149198914635,
            0.15317486692796922,
            0.1125952366652148,
            0.13410043525913048,
            0.14390076043556,
            0.12976363121219311,
            0.07405077015143804,
            0.13889394798942956,
            0.08756060644846783
          ]
        },
        "ordinary2": {
          "mean": [
            -6.318464789163459,
            -5.543786054713237,
            -5.038462130667606,
            -4.6374620899374515,
            -4.517801953970631,
            -4.645707662292529,
            -4.843347857232995,
            -5.345346566567164,
            -5.7930030173376155,
            -6.1910636199971565,
            -6.74551411133745,
            -7.142302174908206,
            -7.469813492292923,
            -7.835335998226049,
            -8.079241023292909,
            -8.309603968207362,
            -8.549157519317202,
            -8.682001251700953,
            -8.828297957913374,
            -8.96935030243028,
            -9.019953802015024,
            -9.15722132898816,
            -9.230523127409818,
            -9.368680339622884,
            -9.46550909723697,
            -9.573963261521609,
            -9.7676330703942,
            -9.861546853930093,
            -10.012580657176365,
            -10.176921480990705,
            -10.392160260330886,
            -10.549734211950428,
            -10.81009967755665,
            -11.020610644594518,
            -11.229513243823614,
            -11.370157577817139,
            -11.634484290849173,
            -11.734142863048364,
            -11.739579624193464,
            -11.794257301830575,
            -11.80604158135743,
            -11.535865604614926,
            -11.151061780555548,
            -10.586721591854042,
            -9.867110677866185,
            -9.020427999996881,
            -8.246233030217402,
            -7.230570571232148
          ],
          "half95": [
            0.2386763992198561,
            0.14487612600937128,
            0.1121083377268396,
            0.12758614154155926,
            0.15245108672279906,
            0.12920378554201328,
            0.18590060113608547,
            0.09262226387100604,
            0.15703218329378082,
            0.055748301647843654,
            0.11040599824654196,
            0.15332691691757436,
            0.1371989743666106,
            0.135656842649501,
            0.03589522283234281,
            0.06232321945927817,
            0.041813168421557745,
            0.02710854193395326,
            0.0838380773032455,
            0.11648842895343822,
            0.08240089839735402,
            0.1436211911966773,
            0.09583049221978426,
            0.060531545349641856,
            0.1281445086146966,
            0.1057757955648705,
            0.0476680800144074,
            0.06584692038643443,
            0.11084054324353383,
            0.11389129400174916,
            0.09237735228806944,
            0.010838581287051403,
            0.08345951528989133,
            0.09389038041023126,
            0.17515804579722824,
            0.10619895359940199,
            0.10560626637056061,
            0.11317645445854572,
            0.08966111443023908,
            0.11431465769883814,
            0.06849005310806285,
            0.08317070678655371,
            0.18077963816949041,
            0.07921877879089792,
            0.10194912317114699,
            0.08204092573912465,
            0.1534209513317302,
            0.14797405500882482
          ]
        },
        "ordinary10": {
          "mean": [
            -5.759804890836719,
            -4.989766388763656,
            -4.5076652883961845,
            -4.234135379415149,
            -4.124842441118903,
            -4.306693542835153,
            -4.619310677561747,
            -5.043736217479523,
            -5.503392921306615,
            -6.031407877343932,
            -6.497509182562704,
            -6.95556352763035,
            -7.341540553671383,
            -7.661601857157154,
            -7.9490359709355705,
            -8.166113575713126,
            -8.378036145383408,
            -8.548392045108969,
            -8.669924253409953,
            -8.814742956655042,
            -8.869335157353092,
            -8.999591358253653,
            -9.097805849321603,
            -9.231703281259776,
            -9.287167046061997,
            -9.419060155945813,
            -9.543370901354152,
            -9.68527170827705,
            -9.822732724963922,
            -9.997885713731172,
            -10.153730693484372,
            -10.35183340535296,
            -10.558903169092762,
            -10.722210218763543,
            -10.924421552752946,
            -11.083614742796026,
            -11.23731050620718,
            -11.341606179497372,
            -11.380437747741036,
            -11.365955844416021,
            -11.190858961011992,
            -10.95421331983347,
            -10.518346917033137,
            -9.979526879739126,
            -9.28070720060239,
            -8.441729343441681,
            -7.515821039346397,
            -6.590517528940523
          ],
          "half95": [
            0.05520472071580959,
            0.09164070890630341,
            0.05615826823580165,
            0.0404283844856089,
            0.051502294656414295,
            0.055450002360626645,
            0.07838289412139435,
            0.02862543139945508,
            0.05613857384395793,
            0.05338111906396818,
            0.07363504788224176,
            0.021264700026560012,
            0.0731141945473854,
            0.05175449505871292,
            0.05356505299966431,
            0.054837983752355136,
            0.060802873342635684,
            0.05513098186885979,
            0.05812860291883904,
            0.046626330695058435,
            0.09564349444378839,
            0.04871434709763411,
            0.03066616575500311,
            0.0366023941190763,
            0.0603137735099019,
            0.034194603188221824,
            0.036430515709750914,
            0.03773410997157639,
            0.10633833973490202,
            0.03711217060263409,
            0.020438728024870404,
            0.03164008608163987,
            0.04954327577686575,
            0.04024483167720626,
            0.037326806750577625,
            0.06751560669334253,
            0.03015601947981589,
            0.037660236225839,
            0.044483683198830386,
            0.050140992449724205,
            0.051832739662629114,
            0.053940662491079504,
            0.05416264870352591,
            0.03709561929293191,
            0.09503800026071708,
            0.061022088110845515,
            0.013037400651489112,
            0.06567085146735677
          ]
        }
      },
      "physical_collision_frequency": {
        "veto2": {
          "mean": 33101395.832743138,
          "half95": 3078.7807272959403
        },
        "ordinary2": {
          "mean": 34393110.54892731,
          "half95": 2110.0921688047265
        },
        "ordinary10": {
          "mean": 34373723.37066915,
          "half95": 1130.3304793165553
        }
      },
      "repeat_percent": {
        "veto2": {
          "mean": 0.0,
          "half95": 0.0
        },
        "ordinary2": {
          "mean": 3.7722847124194123,
          "half95": 0.000992935417299446
        },
        "ordinary10": {
          "mean": 0.7721486297150064,
          "half95": 8.551329582512615e-05
        }
      },
      "comparisons": {
        "veto2_minus_ordinary2": {
          "signed_torque": {
            "mean": 0.0883976111370064,
            "half95": 0.12534883246824977
          },
          "torque_magnitude_change_percent": {
            "mean": -0.16041597543102193,
            "half95": 0.227372693265343
          },
          "shear_difference_Pa": {
            "mean": [
              0.06443475357920558,
              -0.06240666971164788,
              0.04989934009127528,
              0.03148759569496917,
              0.003994664659880742,
              0.05477778298363978,
              -0.03729072971342351,
              0.04925522311343977,
              0.09187618790484087,
              0.013907115146003735,
              0.04485250324887646,
              0.06348099331445711,
              -0.07194633872845979,
              0.034552861848109906,
              -0.017157413231349228,
              0.02414988196869805,
              0.04309456770176556,
              -0.045315588570998155,
              -0.04855298731428537,
              0.04324491971374034,
              0.010177122839960084,
              0.03461760441100381,
              -0.023775414150177365,
              0.0007223767354167521,
              -0.03958617529785613,
              0.018402366058806408,
              0.06541655398096324,
              -0.027160990815973562,
              0.013410903704623944,
              -0.0082301811763843,
              -0.00963987845950287,
              0.015697350665143883,
              0.05307000858721933,
              -0.014765247882598587,
              0.0767173174072533,
              -0.06214293015316397,
              0.04569141205951022,
              0.02991991094324309,
              -0.10650052446755032,
              0.007116467267392679,
              0.15574511199360108,
              0.00945650514117169,
              0.043109057011334606,
              0.021605094756405485,
              0.028762442891787643,
              -0.0955675187788887,
              0.08290358018207256,
              0.019797015804995155
            ],
            "half95": [
              0.25589559790739624,
              0.2451449268321499,
              0.12176364625448498,
              0.10248106001698876,
              0.29325271016437726,
              0.05869625007375092,
              0.18199009764579788,
              0.03864075662989634,
              0.2394833055862861,
              0.16540423258377127,
              0.1208904893457076,
              0.2472986066937745,
              0.18374263247530828,
              0.08598158542187101,
              0.1011263928358335,
              0.08476341881417583,
              0.05943524849018279,
              0.051621715293555394,
              0.17953542600600358,
              0.03213327306373504,
              0.17431976783531164,
              0.24915532804945395,
              0.07838249979187778,
              0.1920859424647541,
              0.07841133067639448,
              0.06301345642472612,
              0.056020954292090565,
              0.18454434232613248,
              0.07327773035938809,
              0.16626063241816655,
              0.1435952242196808,
              0.056659313534813814,
              0.15574728363409374,
              0.16247238468606032,
              0.16046080036657068,
              0.06985243236089791,
              0.05440336144559838,
              0.01822104645340088,
              0.11602858261938448,
              0.11532056485478699,
              0.21813564428578922,
              0.06727115105471883,
              0.30995671020518767,
              0.12705344327227525,
              0.046940334491706,
              0.14059898317393588,
              0.2901204334392423,
              0.12610680575826683
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 1.098202324005995,
            "half95": 0.14158695913023803
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.7557368339369344,
            "half95": 0.005979000259685539
          }
        },
        "veto2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.899901228285346,
            "half95": 0.08643397632557154
          },
          "torque_magnitude_change_percent": {
            "mean": 3.5780146933825367,
            "half95": 0.16279099577113032
          },
          "shear_difference_Pa": {
            "mean": [
              -0.4942251447475339,
              -0.6164263356612292,
              -0.48089750218014604,
              -0.37183911482733323,
              -0.38896484819184685,
              -0.28423633647373614,
              -0.2613279093846719,
              -0.25235512597420073,
              -0.19773390812615976,
              -0.14574862750721973,
              -0.20315242552587098,
              -0.1232576539633996,
              -0.20021927734999956,
              -0.1391812792207856,
              -0.14736246558868848,
              -0.11934051052553984,
              -0.1280268062320289,
              -0.1789247951629802,
              -0.2069266918177073,
              -0.11136242606149827,
              -0.1404415218219741,
              -0.12301236632350188,
              -0.1564926922383929,
              -0.13625468162769172,
              -0.21792822647282728,
              -0.1365007395169897,
              -0.15884561505908623,
              -0.2034361364690187,
              -0.17643702850781828,
              -0.18726594843591915,
              -0.24806944530601793,
              -0.18220345593232246,
              -0.1981264998766683,
              -0.31316567371357484,
              -0.22837437366341584,
              -0.3486857651742774,
              -0.35148237258248294,
              -0.36261677260775027,
              -0.4656424009199802,
              -0.42118499014716004,
              -0.4594375083518383,
              -0.5721957796402872,
              -0.5896058065110767,
              -0.5855896173585116,
              -0.5576410343720082,
              -0.6742661753340893,
              -0.6475084106889322,
              -0.6202560264866308
            ],
            "half95": [
              0.08842489841624693,
              0.1487725174989038,
              0.07953715447990908,
              0.04633813678970043,
              0.20715909734707566,
              0.10415696766099684,
              0.20841429870050157,
              0.05686905433093312,
              0.13084506636412316,
              0.18912690766027002,
              0.10029221372316378,
              0.21133284457944765,
              0.1287628164735554,
              0.12546129158951064,
              0.12729771645081,
              0.09301451468342677,
              0.06915191382756494,
              0.07286821282421362,
              0.10581892595181269,
              0.10867876983090057,
              0.11811120866701351,
              0.12266702216821741,
              0.04290754976980211,
              0.1774334237349231,
              0.05191986937435894,
              0.11250699288205278,
              0.10770770890570677,
              0.10691764025892248,
              0.08829238233728165,
              0.15648625615350184,
              0.13352569798917388,
              0.05550552520008264,
              0.14542823260659377,
              0.11285936727823911,
              0.07620942856870819,
              0.06481577728557396,
              0.0991693471018675,
              0.1229145878063177,
              0.13815646147444235,
              0.07647804881456206,
              0.1733504561840633,
              0.15890614900560154,
              0.18524047106324565,
              0.12943951105817614,
              0.15177849482832437,
              0.01631141188871178,
              0.1264733447654748,
              0.12038808873514807
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.0545695071563355,
            "half95": 0.12475541198340795
          },
          "change_in_physical_collision_rate_percent": {
            "mean": -3.7014539619758198,
            "half95": 0.007464235586695743
          }
        },
        "ordinary2_minus_ordinary10": {
          "signed_torque": {
            "mean": -1.9882988394223524,
            "half95": 0.047854352733076824
          },
          "torque_magnitude_change_percent": {
            "mean": 3.744490716815502,
            "half95": 0.09011537484621357
          },
          "shear_difference_Pa": {
            "mean": [
              -0.5586598983267395,
              -0.5540196659495813,
              -0.5307968422714213,
              -0.4033267105223024,
              -0.3929595128517276,
              -0.3390141194573759,
              -0.22403717967124837,
              -0.3016103490876405,
              -0.28961009603100063,
              -0.15965574265322346,
              -0.24800492877474745,
              -0.18673864727785672,
              -0.12827293862153977,
              -0.1737341410688955,
              -0.13020505235733926,
              -0.1434903924942379,
              -0.17112137393379445,
              -0.13360920659198205,
              -0.15837370450342192,
              -0.1546073457752386,
              -0.1506186446619342,
              -0.1576299707345057,
              -0.13271727808821554,
              -0.13697705836310847,
              -0.17834205117497115,
              -0.15490310557579612,
              -0.22426216904004947,
              -0.17627514565304514,
              -0.18984793221244223,
              -0.17903576725953485,
              -0.23842956684651506,
              -0.19790080659746634,
              -0.25119650846388764,
              -0.29840042583097626,
              -0.30509169107066914,
              -0.28654283502111344,
              -0.39717378464199316,
              -0.39253668355099336,
              -0.3591418764524299,
              -0.4283014574145527,
              -0.6151826203454394,
              -0.5816522847814589,
              -0.6327148635224114,
              -0.607194712114917,
              -0.5864034772637958,
              -0.5786986565552006,
              -0.7304119908710047,
              -0.640053042291626
            ],
            "half95": [
              0.1959523312632682,
              0.11867487992753278,
              0.15804310502281443,
              0.12632460645771038,
              0.17171828570382897,
              0.16187700078688164,
              0.24884630061966337,
              0.07257812875046707,
              0.12553075519666912,
              0.0633417634661541,
              0.17397638883078734,
              0.16150439850005274,
              0.18876349497459752,
              0.14584000227380095,
              0.06808950689227454,
              0.08735224033405738,
              0.07114277483269875,
              0.04353065125679334,
              0.09076865051225277,
              0.1328277281218654,
              0.1682678860888984,
              0.1655093512254036,
              0.08117937545726556,
              0.08714065753138552,
              0.12698106824422278,
              0.13320535210293952,
              0.06316721074402606,
              0.09798073473662705,
              0.09908014805886509,
              0.1199802252751425,
              0.08056064599908144,
              0.037101899012431265,
              0.08876975769275469,
              0.05793755330285998,
              0.15473769063385465,
              0.09462010007090246,
              0.10301733161508345,
              0.13049642701108563,
              0.12675008950089584,
              0.15408281413533717,
              0.08526052335113227,
              0.1362987803205216,
              0.1437181645999398,
              0.07444875695885961,
              0.14017902642756846,
              0.12447623898494459,
              0.16513597296657906,
              0.19895466823649463
            ]
          },
          "shear_angular_L2_percent": {
            "mean": 4.225057046191616,
            "half95": 0.19461007867737914
          },
          "change_in_physical_collision_rate_percent": {
            "mean": 0.05640113265414359,
            "half95": 0.003046943824028962
          }
        }
      },
      "improvement_in_absolute_torque_gap_percent_of_PPC10": {
        "mean": 0.16647602343295606,
        "half95": 0.23608974480289058
      },
      "improvement_in_angular_shear_L2_percent_of_PPC10": {
        "mean": 0.1704875390352808,
        "half95": 0.26647572019184795
      }
    }
  }
}


==> anc/results/bearing/angular_harmonics.json <==
{
  "common_production_blocks": [
    51,
    430
  ],
  "definition": "DSMC graded minus Poisson40 uniform shear; Fourier modes of the signed difference, not the flow; fractions use squared L2 norm including mean. CIs marginal for each coefficient, four paired seed IDs.",
  "methods": {
    "Poisson2": {
      "1": {
        "cosine_Pa_mean_half95": [
          -0.4741118909137981,
          0.12424126547416091
        ],
        "sine_Pa_mean_half95": [
          -0.17158203560277632,
          0.04543827881493886
        ],
        "fraction_squared_mean_profile_difference": 0.7802749542241862
      },
      "2": {
        "cosine_Pa_mean_half95": [
          0.0019318617895611387,
          0.09221721376435159
        ],
        "sine_Pa_mean_half95": [
          0.03438968733189135,
          0.07214272188495861
        ],
        "fraction_squared_mean_profile_difference": 0.003641317222891085
      }
    },
    "weightedPSBT2": {
      "1": {
        "cosine_Pa_mean_half95": [
          -0.49317730695704687,
          0.14451096358711135
        ],
        "sine_Pa_mean_half95": [
          -0.19732942884937338,
          0.07523089873807362
        ],
        "fraction_squared_mean_profile_difference": 0.781135856802805
      },
      "2": {
        "cosine_Pa_mean_half95": [
          -0.04680697133395809,
          0.14244866063943812
        ],
        "sine_Pa_mean_half95": [
          0.030362173826845883,
          0.021915286467950993
        ],
        "fraction_squared_mean_profile_difference": 0.008617309722975757
      }
    },
    "EA2": {
      "1": {
        "cosine_Pa_mean_half95": [
          -0.4876426415750602,
          0.11380606998330399
        ],
        "sine_Pa_mean_half95": [
          -0.19732583450796887,
          0.09998513955155004
        ],
        "fraction_squared_mean_profile_difference": 0.8009519633032212
      },
      "2": {
        "cosine_Pa_mean_half95": [
          -0.032801714180853356,
          0.06519790144445811
        ],
        "sine_Pa_mean_half95": [
          0.06179788585579,
          0.09612563209312996
        ],
        "fraction_squared_mean_profile_difference": 0.01416747229589797
      }
    }
  }
}

==> anc/results/bearing/bearing_load_stator_harmonics.json <==
{
  "blocks_inclusive": [
    51,
    430
  ],
  "short_control_blocks": [
    51,
    150
  ],
  "load_unit": "N per m axial length; sum both Cartesian impulse components before magnitude, magnitude reported as seed mean",
  "torque_unit": "micro N m per m of span",
  "angle_definition": "gas force on wall, atan2(Fy,Fx), degrees counterclockwise from positive x (stator-centre to rotor-centre line); paired differences wrapped",
  "shear_unit": "Pa; Fourier coefficients wrt local wall centre at 48 angular bin midpoints",
  "interval": "paired t halfwidth 95% over independent seed IDs; harmonic amplitude is norm of mean coefficient differences",
  "per_seed": {
    "graded_Poisson2": {
      "911901": {
        "rotor": {
          "F": [
            -0.16041320631481829,
            0.3250848788845308
          ],
          "load": 0.36250872436338755,
          "angle_deg": 116.2640457159317,
          "torque": -55.066752692876484,
          "mean_shear": -8.764145891090232,
          "a1": 1.2142892571201125,
          "b1": 2.2502915252972238,
          "shear_force_bin_approx": [
            -0.007069499324309129,
            0.003814802209501553
          ]
        },
        "stator": {
          "F": [
            0.16044395336701517,
            -0.3251187740033469
          ],
          "load": 0.3625527263467705,
          "angle_deg": -63.73396716365647,
          "torque": 38.83661374228387,
          "mean_shear": 5.108296735566207,
          "a1": 6.985370941765001,
          "b1": 1.5612177131029217,
          "shear_force_bin_approx": [
            -0.0053951811079522355,
            0.024139709036573396
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.16097681118831675,
            0.3251563245336248
          ],
          "load": 0.3628225036082725,
          "angle_deg": 116.33886758614301,
          "torque": -55.18031962193524,
          "mean_shear": -8.7822206292217,
          "a1": 1.1689711688897957,
          "b1": 2.2776941669214845,
          "shear_force_bin_approx": [
            -0.00715558726192486,
            0.0036724312364424558
          ]
        },
        "stator": {
          "F": [
            0.1609734039958891,
            -0.32521961224268786
          ],
          "load": 0.3628777107805162,
          "angle_deg": -63.666048077824186,
          "torque": 38.95533629784693,
          "mean_shear": 5.123912670751629,
          "a1": 7.0335946186212235,
          "b1": 1.5449889660321254,
          "shear_force_bin_approx": [
            -0.005339098584120197,
            0.024306358100408054
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.16500157869409943,
            0.3245453523116373
          ],
          "load": 0.3640813187718231,
          "angle_deg": 116.94916550642598,
          "torque": -55.15018773392552,
          "mean_shear": -8.777424990300261,
          "a1": 1.2145527638369977,
          "b1": 2.3394905240171813,
          "shear_force_bin_approx": [
            -0.007349726243395313,
            0.003815630040267491
          ]
        },
        "stator": {
          "F": [
            0.16501981781523903,
            -0.3245536657194314
          ],
          "load": 0.36409699559828157,
          "angle_deg": -63.04886887782476,
          "torque": 38.941920194162215,
          "mean_shear": 5.122148010240509,
          "a1": 7.005013440433864,
          "b1": 1.6000383190694407,
          "shear_force_bin_approx": [
            -0.005529335491515788,
            0.02420758863904127
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.16143727484128842,
            0.3257375351860759
          ],
          "load": 0.3635477073745367,
          "angle_deg": 116.36326274452766,
          "torque": -54.94124039332522,
          "mean_shear": -8.744169988197816,
          "a1": 1.2260544323764337,
          "b1": 2.3266360085358886,
          "shear_force_bin_approx": [
            -0.007309342591993827,
            0.003851763597655008
          ]
        },
        "stator": {
          "F": [
            0.1614778072765646,
            -0.3257762553467091
          ],
          "load": 0.36360039987680376,
          "angle_deg": -63.63372390060955,
          "torque": 38.685981829700424,
          "mean_shear": 5.088483666578569,
          "a1": 6.967301108880651,
          "b1": 1.5269901045335423,
          "shear_force_bin_approx": [
            -0.0052768989839575755,
            0.02407726417690822
          ]
        }
      }
    },
    "graded_weightedPSBT2": {
      "911901": {
        "rotor": {
          "F": [
            -0.1619785957641503,
            0.32817645285466635
          ],
          "load": 0.36597383744469636,
          "angle_deg": 116.26964066910978,
          "torque": -55.35722628101985,
          "mean_shear": -8.810376198480887,
          "a1": 1.2004714659958402,
          "b1": 2.287675069813717,
          "shear_force_bin_approx": [
            -0.007186943193127291,
            0.003771392338416701
          ]
        },
        "stator": {
          "F": [
            0.16200038952713536,
            -0.3282318881515838
          ],
          "load": 0.3660331933124336,
          "angle_deg": -63.73114081828807,
          "torque": 38.983765219189664,
          "mean_shear": 5.1276520123701985,
          "a1": 7.069693407461951,
          "b1": 1.552037539082429,
          "shear_force_bin_approx": [
            -0.005363456703964635,
            0.024431106559216126
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.15904345891824762,
            0.32492019104337205
          ],
          "load": 0.36175675857175316,
          "angle_deg": 116.08104051694079,
          "torque": -55.2491379625243,
          "mean_shear": -8.793173408301831,
          "a1": 1.1809135280982974,
          "b1": 2.2830125105219032,
          "shear_force_bin_approx": [
            -0.007172295331109202,
            0.003709949264398415
          ]
        },
        "stator": {
          "F": [
            0.1590573616416022,
            -0.32493896946974576
          ],
          "load": 0.3617797370948901,
          "angle_deg": -63.918289368761634,
          "torque": 39.020947644399754,
          "mean_shear": 5.132542728707661,
          "a1": 7.055428959821583,
          "b1": 1.5032592029324192,
          "shear_force_bin_approx": [
            -0.00519489087521111,
            0.02438181216691018
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.16306077679643632,
            0.329843167278552
          ],
          "load": 0.3679474581102634,
          "angle_deg": 116.30588125728806,
          "torque": -55.695613204162086,
          "mean_shear": -8.864232149976631,
          "a1": 1.2201137343793287,
          "b1": 2.3079377171077446,
          "shear_force_bin_approx": [
            -0.007250600177008489,
            0.0038331003444701073
          ]
        },
        "stator": {
          "F": [
            0.16306481948828108,
            -0.3298793029731298
          ],
          "load": 0.367981643407363,
          "angle_deg": -63.6960478969002,
          "torque": 39.17669739544116,
          "mean_shear": 5.153028962396564,
          "a1": 7.135066765662781,
          "b1": 1.5795874809390156,
          "shear_force_bin_approx": [
            -0.0054586624684024605,
            0.024657020667266768
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.16178560475814904,
            0.3258524900701959
          ],
          "load": 0.36380547988163553,
          "angle_deg": 116.40437641646477,
          "torque": -55.593052273836435,
          "mean_shear": -8.847909070947201,
          "a1": 1.1461072295768766,
          "b1": 2.2124973543420263,
          "shear_force_bin_approx": [
            -0.006950765434487764,
            0.003600602052664866
          ]
        },
        "stator": {
          "F": [
            0.1618177497796132,
            -0.3259022913581778
          ],
          "load": 0.3638643808567254,
          "angle_deg": -63.59457726709001,
          "torque": 39.32538286778696,
          "mean_shear": 5.172586010239364,
          "a1": 7.0677843673628145,
          "b1": 1.6090958354453317,
          "shear_force_bin_approx": [
            -0.0055606360211126835,
            0.024424509390230182
          ]
        }
      }
    },
    "graded_EA2": {
      "911901": {
        "rotor": {
          "F": [
            -0.16396217221343762,
            0.32761746623785276
          ],
          "load": 0.3663561083168391,
          "angle_deg": 116.58651466142442,
          "torque": -55.28723927604997,
          "mean_shear": -8.799237420687733,
          "a1": 1.1832757955185407,
          "b1": 2.2996162480901674,
          "shear_force_bin_approx": [
            -0.007224457511075794,
            0.003717370546371666
          ]
        },
        "stator": {
          "F": [
            0.16399051773501386,
            -0.3276690225166885
          ],
          "load": 0.3664148990202773,
          "angle_deg": -63.413129707456086,
          "torque": 38.967681534709655,
          "mean_shear": 5.125536476925467,
          "a1": 7.090590382644764,
          "b1": 1.5401485408412163,
          "shear_force_bin_approx": [
            -0.005322371275478186,
            0.024503321321304353
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.16096930720848926,
            0.3275174845584428
          ],
          "load": 0.3649367350030287,
          "angle_deg": 116.17333664484627,
          "torque": -54.893773377082056,
          "mean_shear": -8.736615377928896,
          "a1": 1.2347993712780803,
          "b1": 2.2487668655616457,
          "shear_force_bin_approx": [
            -0.007064709464484613,
            0.0038792366334645125
          ]
        },
        "stator": {
          "F": [
            0.1609890786016123,
            -0.32755877795716776
          ],
          "load": 0.3649825152603741,
          "angle_deg": -63.8267371250191,
          "torque": 38.554321090087306,
          "mean_shear": 5.071165933090501,
          "a1": 7.028624286117605,
          "b1": 1.5626735971843224,
          "shear_force_bin_approx": [
            -0.0054002122821603035,
            0.024289181864320858
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.16080555939974156,
            0.32566296648892784
          ],
          "load": 0.3632007649719812,
          "angle_deg": 116.27919617968746,
          "torque": -55.32531402119784,
          "mean_shear": -8.805297204584983,
          "a1": 1.2020392447471855,
          "b1": 2.2036147906526984,
          "shear_force_bin_approx": [
            -0.006922860037656328,
            0.0037763176606243815
          ]
        },
        "stator": {
          "F": [
            0.16085523106108893,
            -0.32571047292167193
          ],
          "load": 0.3632653541566764,
          "angle_deg": -63.71709655885112,
          "torque": 39.110059617869524,
          "mean_shear": 5.14426389487823,
          "a1": 7.009227382541259,
          "b1": 1.5916248413003846,
          "shear_force_bin_approx": [
            -0.005500260599570339,
            0.02422215097756524
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.1663761589306845,
            0.3250566808815655
          ],
          "load": 0.36516143285712455,
          "angle_deg": 117.1050635745617,
          "torque": -55.22495373093736,
          "mean_shear": -8.789324368299889,
          "a1": 1.1496302080344813,
          "b1": 2.3391391248464966,
          "shear_force_bin_approx": [
            -0.007348622290342212,
            0.0036116698159060325
          ]
        },
        "stator": {
          "F": [
            0.1663687178737897,
            -0.32506472563395733
          ],
          "load": 0.3651652038987951,
          "angle_deg": -62.89655083974596,
          "torque": 38.99902768207311,
          "mean_shear": 5.1296595300657835,
          "a1": 7.030050409794619,
          "b1": 1.5780110027458278,
          "shear_force_bin_approx": [
            -0.005453214550861171,
            0.02429411019395436
          ]
        }
      }
    },
    "graded_SBT2": {
      "911902": {
        "rotor": {
          "F": [
            -0.15706051125833792,
            0.32032446686088367
          ],
          "load": 0.35675729602411754,
          "angle_deg": 116.11949544628321,
          "torque": -52.06792162064985,
          "mean_shear": -8.286867102447793,
          "a1": 1.4471357010804902,
          "b1": 2.1754050914071983,
          "shear_force_bin_approx": [
            -0.006834236653746687,
            0.004546310887261983
          ]
        },
        "stator": {
          "F": [
            0.15708656482254982,
            -0.32035346400907055
          ],
          "load": 0.35679480202261915,
          "angle_deg": -63.87879800799392,
          "torque": 36.111350508511165,
          "mean_shear": 4.74983465715172,
          "a1": 6.5940214884627055,
          "b1": 1.5441398204796821,
          "shear_force_bin_approx": [
            -0.005336164147747875,
            0.022787302412344435
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.1547633988708198,
            0.3235847820537668
          ],
          "load": 0.3586904247492986,
          "angle_deg": 115.56075192233985,
          "torque": -52.26427120983472,
          "mean_shear": -8.318117110140628,
          "a1": 1.508111869233561,
          "b1": 2.155078352099144,
          "shear_force_bin_approx": [
            -0.006770378318865069,
            0.0047378731691757265
          ]
        },
        "stator": {
          "F": [
            0.15476356813990316,
            -0.32358283462822957
          ],
          "load": 0.35868874095716274,
          "angle_deg": -64.43908946639816,
          "torque": 36.127480877887,
          "mean_shear": 4.751956333201358,
          "a1": 6.7071063429637405,
          "b1": 1.5165093158353546,
          "shear_force_bin_approx": [
            -0.005240679978301717,
            0.02317809561529043
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.15306663218502647,
            0.3191265197637698
          ],
          "load": 0.35393661792049996,
          "angle_deg": 115.62435447796291,
          "torque": -51.84010966540307,
          "mean_shear": -8.25060970367484,
          "a1": 1.4706249181776716,
          "b1": 2.071148423606209,
          "shear_force_bin_approx": [
            -0.006506704672095348,
            0.004620104439133064
          ]
        },
        "stator": {
          "F": [
            0.15305404010013116,
            -0.3191389622469465
          ],
          "load": 0.3539423913789227,
          "angle_deg": -64.37835450381841,
          "torque": 35.916782683812706,
          "mean_shear": 4.724242565360481,
          "a1": 6.592964802257444,
          "b1": 1.5467568057986167,
          "shear_force_bin_approx": [
            -0.005345207799785643,
            0.022783650766962878
          ]
        }
      }
    },
    "graded_NTC2": {
      "911901": {
        "rotor": {
          "F": [
            -0.15781638461059236,
            0.3212431828322609
          ],
          "load": 0.3579150650192861,
          "angle_deg": 116.16339348525561,
          "torque": -51.94020466268421,
          "mean_shear": -8.266540317270902,
          "a1": 1.4473561964740487,
          "b1": 2.1779648150568964,
          "shear_force_bin_approx": [
            -0.0068422782627597985,
            0.004547003593970537
          ]
        },
        "stator": {
          "F": [
            0.15783152328449795,
            -0.32130547248268243
          ],
          "load": 0.35797764789107267,
          "angle_deg": -63.838827739031714,
          "torque": 35.904123802346646,
          "mean_shear": 4.72257750456764,
          "a1": 6.635167934956936,
          "b1": 1.577137058674267,
          "shear_force_bin_approx": [
            -0.005450194416958821,
            0.022929494323774797
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.15495331792690364,
            0.32074721211018975
          ],
          "load": 0.35621525067438525,
          "angle_deg": 115.78523740972068,
          "torque": -51.91039696261732,
          "mean_shear": -8.261796274463057,
          "a1": 1.4111682873917333,
          "b1": 2.167775772064481,
          "shear_force_bin_approx": [
            -0.0068102684401477155,
            0.00443331592464876
          ]
        },
        "stator": {
          "F": [
            0.15498552518909242,
            -0.32080554703253156
          ],
          "load": 0.3562817873888316,
          "angle_deg": -64.21417966894901,
          "torque": 35.882109230797305,
          "mean_shear": 4.719681861689849,
          "a1": 6.632632326523772,
          "b1": 1.532613124162646,
          "shear_force_bin_approx": [
            -0.005296330744831137,
            0.022920731890066184
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.15494767983713822,
            0.3178908141254994
          ],
          "load": 0.35364297418764745,
          "angle_deg": 115.98572500436808,
          "torque": -51.78485527045604,
          "mean_shear": -8.24181569359147,
          "a1": 1.393229418955033,
          "b1": 2.177575135960207,
          "shear_force_bin_approx": [
            -0.0068410540497723825,
            0.0043769593073543075
          ]
        },
        "stator": {
          "F": [
            0.1549661441539852,
            -0.31790563186994253
          ],
          "load": 0.3536643841392304,
          "angle_deg": -64.0126378787141,
          "torque": 35.91702253552477,
          "mean_shear": 4.72427411377832,
          "a1": 6.617416583644495,
          "b1": 1.4723520533483356,
          "shear_force_bin_approx": [
            -0.005088083433726676,
            0.022868150057412894
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.15243986277633,
            0.316511061225211
          ],
          "load": 0.35130779046468014,
          "angle_deg": 115.71666162971897,
          "torque": -51.91513776776556,
          "mean_shear": -8.262550797036635,
          "a1": 1.35589675407436,
          "b1": 2.1911374164073205,
          "shear_force_bin_approx": [
            -0.006883661210390958,
            0.004259675281626256
          ]
        },
        "stator": {
          "F": [
            0.15247482316152328,
            -0.3165333816324695
          ],
          "load": 0.3513430707810023,
          "angle_deg": -64.27978129888675,
          "torque": 36.12732594463702,
          "mean_shear": 4.751935954364511,
          "a1": 6.628490704206526,
          "b1": 1.4438957378592516,
          "shear_force_bin_approx": [
            -0.004989745466869063,
            0.022906419470795802
          ]
        }
      }
    },
    "uniform_Poisson40_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.16868653946533932,
            0.3315672726865298
          ],
          "load": 0.37201075913684956,
          "angle_deg": 116.96494822104307,
          "torque": -54.9719786869825,
          "mean_shear": -8.749062139575583,
          "a1": 1.6609880976140647,
          "b1": 2.4544383940188355,
          "shear_force_bin_approx": [
            -0.007710845627338304,
            0.005218148005164432
          ]
        },
        "stator": {
          "F": [
            0.16869017449032325,
            -0.33160842447681993
          ],
          "load": 0.3720490856776489,
          "angle_deg": -63.037426506120596,
          "torque": 38.644369145987824,
          "mean_shear": 5.08301022500156,
          "a1": 6.757401282244743,
          "b1": 1.5879163198771078,
          "shear_force_bin_approx": [
            -0.005487444869545388,
            0.023351902448224167
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.1692779350982542,
            0.33858673540021655
          ],
          "load": 0.37854457689961035,
          "angle_deg": 116.56296193026101,
          "torque": -55.133805962663295,
          "mean_shear": -8.774817750427276,
          "a1": 1.7392095994242378,
          "b1": 2.463853692933062,
          "shear_force_bin_approx": [
            -0.00774042466123859,
            0.005463888100604033
          ]
        },
        "stator": {
          "F": [
            0.16929698852556568,
            -0.3385961038369816
          ],
          "load": 0.37856147698545545,
          "angle_deg": -63.43509277733241,
          "torque": 38.43474962720265,
          "mean_shear": 5.05543833856916,
          "a1": 6.8437319201728934,
          "b1": 1.6068306913039025,
          "shear_force_bin_approx": [
            -0.005552808244899244,
            0.023650239715908444
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.17384230023587988,
            0.331219916741817
          ],
          "load": 0.3740692163193304,
          "angle_deg": 117.69294210343296,
          "torque": -55.020446624093594,
          "mean_shear": -8.756776051348282,
          "a1": 1.5998263513116244,
          "b1": 2.4819295617305666,
          "shear_force_bin_approx": [
            -0.007797211677860083,
            0.005026002712299963
          ]
        },
        "stator": {
          "F": [
            0.17388689674003313,
            -0.33123875187464985
          ],
          "load": 0.3741066206328816,
          "angle_deg": -62.302350765305256,
          "torque": 38.71446017518591,
          "mean_shear": 5.09222950910344,
          "a1": 6.769989147241028,
          "b1": 1.682589820660528,
          "shear_force_bin_approx": [
            -0.005814613001551291,
            0.023395402986840546
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.1711260251122216,
            0.33246836587911094
          ],
          "load": 0.373924231337092,
          "angle_deg": 117.23550112941842,
          "torque": -54.81189130083093,
          "mean_shear": -8.723583440742901,
          "a1": 1.720291137528602,
          "b1": 2.480218718500417,
          "shear_force_bin_approx": [
            -0.007791836905336802,
            0.005404453999695485
          ]
        },
        "stator": {
          "F": [
            0.17114367572379582,
            -0.33248996675400044
          ],
          "load": 0.3739515152159811,
          "angle_deg": -62.763608966538186,
          "torque": 38.43007265943301,
          "mean_shear": 5.054823162916912,
          "a1": 6.757157127220705,
          "b1": 1.6428794347860096,
          "shear_force_bin_approx": [
            -0.005677383759363227,
            0.023351058709031328
          ]
        }
      }
    },
    "uniform_Poisson2_equalN": {
      "911901": {
        "rotor": {
          "F": [
            -0.16260547522086305,
            0.326821425046
          ],
          "load": 0.3650380588937281,
          "angle_deg": 116.452005581464,
          "torque": -55.36282013238411,
          "mean_shear": -8.81126648757643,
          "a1": 1.2480698486926391,
          "b1": 2.3021619979058183,
          "shear_force_bin_approx": [
            -0.00723245521999452,
            0.00392092706781972
          ]
        },
        "stator": {
          "F": [
            0.16262009144545128,
            -0.32684788940512227
          ],
          "load": 0.36506826341152965,
          "angle_deg": -63.54779077812459,
          "torque": 39.02351705537303,
          "mean_shear": 5.132880691069009,
          "a1": 7.002016001525379,
          "b1": 1.5932051626433605,
          "shear_force_bin_approx": [
            -0.0055057217980838844,
            0.02419723023378134
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.16394801561328556,
            0.32748561285016314
          ],
          "load": 0.36623186432556776,
          "angle_deg": 116.5937661438875,
          "torque": -55.07025170203477,
          "mean_shear": -8.764702775693696,
          "a1": 1.2718365425547895,
          "b1": 2.348868900923575,
          "shear_force_bin_approx": [
            -0.007379189283387035,
            0.003995592338657169
          ]
        },
        "stator": {
          "F": [
            0.1639683707432665,
            -0.3275363049952259
          ],
          "load": 0.3662863056328027,
          "angle_deg": -63.40693640397527,
          "torque": 38.750394300795335,
          "mean_shear": 5.096956032836022,
          "a1": 7.013314773484024,
          "b1": 1.5325999463441653,
          "shear_force_bin_approx": [
            -0.005296285205559635,
            0.02423627598665919
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.1671951018735592,
            0.3295532941525339
          ],
          "load": 0.3695396809238439,
          "angle_deg": 116.90043877657027,
          "torque": -55.23730052002744,
          "mean_shear": -8.79128942081489,
          "a1": 1.2134538601983647,
          "b1": 2.3578508070455104,
          "shear_force_bin_approx": [
            -0.007407406773674941,
            0.0038121777326693583
          ]
        },
        "stator": {
          "F": [
            0.16718192819747352,
            -0.329583221690875
          ],
          "load": 0.3695604106718706,
          "angle_deg": -63.10348191916652,
          "torque": 38.81705951557397,
          "mean_shear": 5.105724709252802,
          "a1": 7.082765448924987,
          "b1": 1.629019425843314,
          "shear_force_bin_approx": [
            -0.00562948700686286,
            0.024476280291586588
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.15996309171892106,
            0.3257325366204646
          ],
          "load": 0.36289099758119964,
          "angle_deg": 116.15506558863595,
          "torque": -55.23341898424658,
          "mean_shear": -8.790671655208577,
          "a1": 1.2190639095941709,
          "b1": 2.2475575445512903,
          "shear_force_bin_approx": [
            -0.0070609102704826485,
            0.0038298022226374994
          ]
        },
        "stator": {
          "F": [
            0.15995937895844586,
            -0.3257421701286478
          ],
          "load": 0.36289800814676926,
          "angle_deg": -63.846131023471024,
          "torque": 38.98296038931658,
          "mean_shear": 5.127546150673794,
          "a1": 6.994525905541224,
          "b1": 1.5324507614670289,
          "shear_force_bin_approx": [
            -0.005295769659634192,
            0.024171346320210986
          ]
        }
      }
    },
    "uniform_weightedPSBT2_equalN": {
      "911901": {
        "rotor": {
          "F": [
            -0.16003627097465029,
            0.32565597395099866
          ],
          "load": 0.3628545457858358,
          "angle_deg": 116.1707666619875,
          "torque": -55.38602310601076,
          "mean_shear": -8.814959355523543,
          "a1": 1.1565386901731878,
          "b1": 2.2980011560124662,
          "shear_force_bin_approx": [
            -0.0072193835496696165,
            0.0036333734526404486
          ]
        },
        "stator": {
          "F": [
            0.16006191152847415,
            -0.32569509498826654
          ],
          "load": 0.36290096503256236,
          "angle_deg": -63.828324293823954,
          "torque": 39.15660650451441,
          "mean_shear": 5.150386347022917,
          "a1": 7.046637429965236,
          "b1": 1.5178461539415633,
          "shear_force_bin_approx": [
            -0.005245299759152572,
            0.024351430820738613
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.16101587424383287,
            0.3240766794230187
          ],
          "load": 0.36187263768397276,
          "angle_deg": 116.42025370114168,
          "torque": -55.24350051950407,
          "mean_shear": -8.792276181378762,
          "a1": 1.136716953759642,
          "b1": 2.3136292948199686,
          "shear_force_bin_approx": [
            -0.007268480795736548,
            0.00357110163114226
          ]
        },
        "stator": {
          "F": [
            0.16103828808985177,
            -0.3241535682404897
          ],
          "load": 0.3619514691694895,
          "angle_deg": -63.58198445729325,
          "torque": 39.11617335029824,
          "mean_shear": 5.145068052511925,
          "a1": 7.0414514746305,
          "b1": 1.5108261978186823,
          "shear_force_bin_approx": [
            -0.005221040532309989,
            0.024333509445639015
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.1657283226235191,
            0.3230388751421207
          ],
          "load": 0.3630702298078044,
          "angle_deg": 117.1591406171472,
          "torque": -55.042859107704444,
          "mean_shear": -8.760343108901914,
          "a1": 1.2073236284648452,
          "b1": 2.3363600507835494,
          "shear_force_bin_approx": [
            -0.007339891571682275,
            0.003792919041690531
          ]
        },
        "stator": {
          "F": [
            0.16573945545795155,
            -0.32309530460505953
          ],
          "load": 0.3631255195567154,
          "angle_deg": -62.84336069262476,
          "torque": 38.9392745067962,
          "mean_shear": 5.1218000150155705,
          "a1": 6.98449899334707,
          "b1": 1.6109051915101293,
          "shear_force_bin_approx": [
            -0.005566888706805669,
            0.024136695799154905
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.16581631298309774,
            0.3292372289588168
          ],
          "load": 0.3686355959260974,
          "angle_deg": 116.73155280160799,
          "torque": -55.42050649672746,
          "mean_shear": -8.820447557610676,
          "a1": 1.237165437483284,
          "b1": 2.303045724897405,
          "shear_force_bin_approx": [
            -0.007235231530219068,
            0.0038866698496726874
          ]
        },
        "stator": {
          "F": [
            0.1658071089517037,
            -0.3292770102282101
          ],
          "load": 0.36866698637625656,
          "angle_deg": -63.2725057235883,
          "torque": 38.969677072794994,
          "mean_shear": 5.125798956058038,
          "a1": 7.098934466851958,
          "b1": 1.6348667204825533,
          "shear_force_bin_approx": [
            -0.00564969380653307,
            0.024532156406315234
          ]
        }
      }
    },
    "uniform_EA2_equalN": {
      "911901": {
        "rotor": {
          "F": [
            -0.16830092706428298,
            0.3265933506153635
          ],
          "load": 0.36740770094932257,
          "angle_deg": 117.26307342382438,
          "torque": -55.01088371813971,
          "mean_shear": -8.755254067595398,
          "a1": 1.2412941475997001,
          "b1": 2.3768462576172578,
          "shear_force_bin_approx": [
            -0.0074670827416427705,
            0.0038996405750432225
          ]
        },
        "stator": {
          "F": [
            0.16832212460244636,
            -0.32664377675614614
          ],
          "load": 0.36746223550754237,
          "angle_deg": -62.737590228221286,
          "torque": 38.76049791151352,
          "mean_shear": 5.098284991173936,
          "a1": 7.012722019567346,
          "b1": 1.6287734383285546,
          "shear_force_bin_approx": [
            -0.005628636935036692,
            0.024234227576174168
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.15979064447116986,
            0.33195674295257405
          ],
          "load": 0.36841325878989906,
          "angle_deg": 115.70429557994854,
          "torque": -55.47427719891037,
          "mean_shear": -8.829005430656608,
          "a1": 1.3019480368187955,
          "b1": 2.2220059796719265,
          "shear_force_bin_approx": [
            -0.006980637661969916,
            0.004090190387825581
          ]
        },
        "stator": {
          "F": [
            0.15979916405155142,
            -0.3320015613787431
          ],
          "load": 0.3684573375433009,
          "angle_deg": -64.2975334982037,
          "torque": 38.95352415245106,
          "mean_shear": 5.1236743138116685,
          "a1": 7.075886622948711,
          "b1": 1.5253168871578582,
          "shear_force_bin_approx": [
            -0.005271116759800736,
            0.024452508775518956
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.16153509948873984,
            0.3267859492935278
          ],
          "load": 0.3645307189010402,
          "angle_deg": 116.30386419594831,
          "torque": -55.33179648965803,
          "mean_shear": -8.806328921483859,
          "a1": 1.2322443683781221,
          "b1": 2.270863802182305,
          "shear_force_bin_approx": [
            -0.007134129038238915,
            0.0038712098551241035
          ]
        },
        "stator": {
          "F": [
            0.161551868388025,
            -0.3267995445212819
          ],
          "load": 0.36455033737328935,
          "angle_deg": -63.69472001355608,
          "torque": 39.00588436083445,
          "mean_shear": 5.130561409667486,
          "a1": 7.0308111700061025,
          "b1": 1.543703791433381,
          "shear_force_bin_approx": [
            -0.005334657339534403,
            0.024296739192515054
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.16449019586859762,
            0.3228352257521365
          ],
          "load": 0.3623252786148416,
          "angle_deg": 116.99963822385483,
          "torque": -55.14334257982138,
          "mean_shear": -8.776335550188362,
          "a1": 1.1657623979071448,
          "b1": 2.261355183971988,
          "shear_force_bin_approx": [
            -0.0071042568331235924,
            0.0036623505850963073
          ]
        },
        "stator": {
          "F": [
            0.16448418816743335,
            -0.3228659123528041
          ],
          "load": 0.36234989377190135,
          "angle_deg": -63.003411043196486,
          "torque": 39.04205751679468,
          "mean_shear": 5.135319373781786,
          "a1": 6.986904759794792,
          "b1": 1.634576556964806,
          "shear_force_bin_approx": [
            -0.005648691073399806,
            0.024145009531173166
          ]
        }
      }
    }
  },
  "comparisons": {
    "graded_Poisson2": {
      "rotor": {
        "F": [
          [
            -0.1619572177596307,
            0.3251310227289672
          ],
          [
            0.003297537577545011,
            0.0007760844616314813
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.363240063529505,
          0.0011294950181473622
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.008775982218293031,
            -0.008329549947951376
          ],
          [
            0.0010536905197796945,
            0.005413717644748866
          ]
        ],
        "delta_load_pct": [
          -3.0381580405985185,
          1.1916253243380786
        ],
        "vector_relative_error_pct": 3.229756434348981,
        "angle_deg": [
          116.4788353882571,
          0.5034345961886134
        ],
        "delta_angle_deg": [
          -0.6352529577817663,
          0.45128380504706755
        ],
        "torque": [
          -55.08462511051562,
          0.17022987032678163
        ],
        "delta_torque_pct": [
          0.18214045015800193,
          0.11413339547013786
        ],
        "mean_shear_delta": [
          -0.015930529178991293,
          0.009953298096672265
        ],
        "h1_components": [
          [
            -0.47411189091379735,
            -0.17158203560277574
          ],
          [
            0.12424126547415927,
            0.04543827881493946
          ]
        ],
        "h1_difference_amplitude": 0.5042047997068737,
        "shear_force_vector_relative_error_pct": 16.878138702290418,
        "shear_force_magnitude_relative_change_pct": -13.110003045732032
      },
      "stator": {
        "F": [
          [
            0.16197874561367698,
            -0.32516707682804386
          ],
          [
            0.003295196852834837,
            0.0007969177703378111
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.363281958150593,
          0.0011103978282989912
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            -0.008775688256252495,
            0.008316234907569137
          ],
          [
            0.0010416156985035663,
            0.00537033529057395
          ]
        ],
        "delta_load_pct": [
          -3.0347707051613484,
          1.183985258949707
        ],
        "vector_relative_error_pct": 3.226996021224461,
        "angle_deg": [
          -63.52065200497874,
          0.5048700476892549
        ],
        "delta_angle_deg": [
          -0.6360322511546315,
          0.44511642429901394
        ],
        "torque": [
          38.854963015998365,
          0.19816462807506416
        ],
        "delta_torque_pct": [
          0.7763452508216052,
          0.6229822931221698
        ],
        "mean_shear_delta": [
          0.039334961886460684,
          0.03138827488772666
        ],
        "h1_components": [
          [
            0.2157501582053425,
            -0.07174529097237947
          ],
          [
            0.03212009235233886,
            0.059486737449493766
          ]
        ],
        "h1_difference_amplitude": 0.22736648289126019,
        "shear_force_vector_relative_error_pct": 3.2596366023302763,
        "shear_force_magnitude_relative_change_pct": 2.781524532383761
      }
    },
    "graded_weightedPSBT2": {
      "rotor": {
        "F": [
          [
            -0.16146710905924583,
            0.32719807531169653
          ],
          [
            0.002721706979476017,
            0.00355251484401883
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.3648708835020871,
          0.004261258124264023
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.00926609091867793,
            -0.006262497365221997
          ],
          [
            0.002873607731663291,
            0.008572043620621578
          ]
        ],
        "delta_load_pct": [
          -2.600060425501003,
          2.107213468799927
        ],
        "vector_relative_error_pct": 2.9853349662412807,
        "angle_deg": [
          116.26523471495085,
          0.21537321263419398
        ],
        "delta_angle_deg": [
          -0.8488536310880122,
          0.615042149070802
        ],
        "torque": [
          -55.47375743038567,
          0.3280192883691468
        ],
        "delta_torque_pct": [
          0.8905698082150604,
          0.8712358872449477
        ],
        "mean_shear_delta": [
          -0.0778628614031267,
          0.07603270619296694
        ],
        "h1_components": [
          [
            -0.49317730695704654,
            -0.19732942884937243
          ],
          [
            0.14451096358711227,
            0.07523089873807524
          ]
        ],
        "h1_difference_amplitude": 0.5311899468056831,
        "shear_force_vector_relative_error_pct": 17.781460241276562,
        "shear_force_magnitude_relative_change_pct": -14.169577983449289
      },
      "stator": {
        "F": [
          [
            0.16148508010915796,
            -0.32723811298815925
          ],
          [
            0.0027199530170092974,
            0.0035621075521131734
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.36491473866785307,
          0.004268545971345931
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            -0.009269353760771516,
            0.006245198747453676
          ],
          [
            0.0029065791959246657,
            0.008576571694354844
          ]
        ],
        "delta_load_pct": [
          -2.596165776466746,
          2.10753986522912
        ],
        "vector_relative_error_pct": 2.9832358197584896,
        "angle_deg": [
          -63.73501383775998,
          0.21515017030449193
        ],
        "delta_angle_deg": [
          -0.8503940839358606,
          0.6196501807531485
        ],
        "torque": [
          39.126698281704385,
          0.24921575552541905
        ],
        "delta_torque_pct": [
          1.4817774672593456,
          0.9928486326660314
        ],
        "mean_shear_delta": [
          0.07507711953067897,
          0.0499514138030312
        ],
        "h1_components": [
          [
            0.2999235058574401,
            -0.06905905205708812
          ],
          [
            0.10187357278396021,
            0.06290560912818849
          ]
        ],
        "h1_difference_amplitude": 0.30777144447924587,
        "shear_force_vector_relative_error_pct": 4.41236128042852,
        "shear_force_magnitude_relative_change_pct": 3.968036507493533
      }
    },
    "graded_EA2": {
      "rotor": {
        "F": [
          [
            -0.16302829943808825,
            0.32646364954169727
          ],
          [
            0.0042359922171347235,
            0.0020670624499702192
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.3649137602872434,
          0.0020699339097334847
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.007704900539835517,
            -0.00699692313522135
          ],
          [
            0.006258505771344261,
            0.004871180586996304
          ]
        ],
        "delta_load_pct": [
          -2.5909342595860627,
          1.3977193704258364
        ],
        "vector_relative_error_pct": 2.7781744342700625,
        "angle_deg": [
          116.53602776512996,
          0.6649319584199114
        ],
        "delta_angle_deg": [
          -0.5780605809089039,
          0.9067156589631049
        ],
        "torque": [
          -55.18282010131681,
          0.313611084517829
        ],
        "delta_torque_pct": [
          0.3614569847506884,
          0.8572786718843362
        ],
        "mean_shear_delta": [
          -0.03155874735186437,
          0.07502597506095703
        ],
        "h1_components": [
          [
            -0.4876426415750603,
            -0.19732583450796826
          ],
          [
            0.11380606998330463,
            0.09998513955154971
          ]
        ],
        "h1_difference_amplitude": 0.5260540189434626,
        "shear_force_vector_relative_error_pct": 17.60953624754641,
        "shear_force_magnitude_relative_change_pct": -14.083551484025636
      },
      "stator": {
        "F": [
          [
            0.1630508863178762,
            -0.3265007497573714
          ],
          [
            0.004206256517517732,
            0.0020890901019710445
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.36495699308403073,
          0.0020606460937701884
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            -0.007703547552053276,
            0.006982561978241569
          ],
          [
            0.00625481501121136,
            0.004862380805810976
          ]
        ],
        "delta_load_pct": [
          -2.5872125585452266,
          1.394342276847031
        ],
        "vector_relative_error_pct": 2.7751095272484405,
        "angle_deg": [
          -63.46337855776807,
          0.6626196495914305
        ],
        "delta_angle_deg": [
          -0.5787588039439555,
          0.9066110306315954
        ],
        "torque": [
          38.9077724811849,
          0.3873406109435796
        ],
        "delta_torque_pct": [
          0.9125177285774253,
          0.7697347990580888
        ],
        "mean_shear_delta": [
          0.04628114984222731,
          0.03893480402931563
        ],
        "h1_components": [
          [
            0.2575532460547192,
            -0.06193957113894921
          ],
          [
            0.09882311461887396,
            0.033980575286190154
          ]
        ],
        "h1_difference_amplitude": 0.26489655533094364,
        "shear_force_vector_relative_error_pct": 3.79768599402978,
        "shear_force_magnitude_relative_change_pct": 3.397061984044325
      }
    },
    "graded_SBT2": {
      "rotor": {
        "F": [
          [
            -0.15496351410472806,
            0.3210119228928068
          ],
          [
            0.004979319175383405,
            0.005731564749539692
          ]
        ],
        "ref_F": [
          [
            -0.17141542014878522,
            0.33409167267371487
          ],
          [
            0.005703338937846043,
            0.009793884217939756
          ]
        ],
        "load": [
          0.3564614462313054,
          0.005938760171944728
        ],
        "ref_load": [
          0.37551267485201095,
          0.0065250966600046345
        ],
        "delta_F": [
          [
            0.016451906044057163,
            -0.01307974978090807
          ],
          [
            0.009197343584012129,
            0.013211670546193096
          ]
        ],
        "delta_load_pct": [
          -5.070706367563706,
          2.1261199301539313
        ],
        "vector_relative_error_pct": 5.597260762198359,
        "angle_deg": [
          115.76820061552866,
          0.7598675430729143
        ],
        "delta_angle_deg": [
          -1.3956011055088027,
          2.1481571878394656
        ],
        "torque": [
          -52.05743416529588,
          0.5273207658638305
        ],
        "delta_torque_pct": [
          -5.330651696698197,
          0.7124341284145433
        ],
        "mean_shear_delta": [
          0.46652777541839957,
          0.06277455739396816
        ],
        "h1_components": [
          [
            -0.2111515332575805,
            -0.34145670201716466
          ],
          [
            0.26229143148113543,
            0.15307991504633103
          ]
        ],
        "h1_difference_amplitude": 0.4014693629026577,
        "shear_force_vector_relative_error_pct": 13.40365115690623,
        "shear_force_magnitude_relative_change_pct": -13.38851053127581
      },
      "stator": {
        "F": [
          [
            0.15496805768752805,
            -0.3210250869614155
          ],
          [
            0.005027956343885209,
            0.005705577717426042
          ]
        ],
        "ref_F": [
          [
            0.17144252032979823,
            -0.3341082741552106
          ],
          [
            0.005737119190522802,
            0.009779065506679332
          ]
        ],
        "load": [
          0.3564753114529015,
          0.0059352257171456715
        ],
        "ref_load": [
          0.37553987094477276,
          0.0065033152915819886
        ],
        "delta_F": [
          [
            -0.016474462642270166,
            0.013083187193795087
          ],
          [
            0.00926275398628214,
            0.01316205589090042
          ]
        ],
        "delta_load_pct": [
          -5.073939490301463,
          2.108638780289662
        ],
        "vector_relative_error_pct": 5.602128442982316,
        "angle_deg": [
          -64.2320806594035,
          0.7637609342950641
        ],
        "delta_angle_deg": [
          -1.3983964896782102,
          2.1537572240635723
        ],
        "torque": [
          36.05187135673696,
          0.29130962045173037
        ],
        "delta_torque_pct": [
          -6.422385560438674,
          0.8307945071380936
        ],
        "mean_shear_delta": [
          -0.32548581829198425,
          0.04443490414269164
        ],
        "h1_components": [
          [
            -0.15892852031691232,
            -0.10829800154559559
          ],
          [
            0.2323289369451575,
            0.1310611429031251
          ]
        ],
        "h1_difference_amplitude": 0.19231934824372984,
        "shear_force_vector_relative_error_pct": 2.752729281016846,
        "shear_force_magnitude_relative_change_pct": -2.57084927740604
      }
    },
    "graded_NTC2": {
      "rotor": {
        "F": [
          [
            -0.15503931128774107,
            0.3190980675732903
          ],
          [
            0.0034964761422290073,
            0.003613543284884415
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.35477027008649975,
          0.004615211055792691
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.015693888690182692,
            -0.014362505103628312
          ],
          [
            0.00611753662890691,
            0.00519770498421502
          ]
        ],
        "delta_load_pct": [
          -5.299185001493347,
          1.6504063460526248
        ],
        "vector_relative_error_pct": 5.678685994771432,
        "angle_deg": [
          115.91275438226583,
          0.32201156144037035
        ],
        "delta_angle_deg": [
          -1.2013339637730382,
          0.766432234451515
        ],
        "torque": [
          -51.887648665880775,
          0.11101275596550157
        ],
        "delta_torque_pct": [
          -5.631813308919149,
          0.45194840047831236
        ],
        "mean_shear_delta": [
          0.492884074932995,
          0.04123659991361695
        ],
        "h1_components": [
          [
            -0.2781661322458385,
            -0.291496806923494
          ],
          [
            0.12732986670152027,
            0.018779060989656055
          ]
        ],
        "h1_difference_amplitude": 0.4029228034936743,
        "shear_force_vector_relative_error_pct": 13.487747374946755,
        "shear_force_magnitude_relative_change_pct": -13.27699297336472
      },
      "stator": {
        "F": [
          [
            0.15506450394727472,
            -0.3191375082544065
          ],
          [
            0.003483622286458317,
            0.0036495844714419566
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.35481672255003427,
          0.004642082725829343
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            -0.015689929922654756,
            0.01434580348120644
          ],
          [
            0.006132137935144631,
            0.005183180974151849
          ]
        ],
        "delta_load_pct": [
          -5.294401125399792,
          1.6510008844610424
        ],
        "vector_relative_error_pct": 5.674444044129517,
        "angle_deg": [
          -64.08635664639539,
          0.3188498004614172
        ],
        "delta_angle_deg": [
          -1.201736892571283,
          0.7666517459390507
        ],
        "torque": [
          35.95764537832644,
          0.18145519607355032
        ],
        "delta_torque_pct": [
          -6.737571522359608,
          0.8851422854856306
        ],
        "mean_shear_delta": [
          -0.34175795029768774,
          0.04668195056683212
        ],
        "h1_components": [
          [
            -0.15364298188691028,
            -0.12355457314576196
          ],
          [
            0.06439246286591827,
            0.15470075907384437
          ]
        ],
        "h1_difference_amplitude": 0.1971595760502971,
        "shear_force_vector_relative_error_pct": 2.8265756782666553,
        "shear_force_magnitude_relative_change_pct": -2.5481759026803608
      }
    },
    "uniform_Poisson40_base": {
      "rotor": {
        "F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          117.11408834603886,
          0.7552281635815896
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          -54.98453064364258,
          0.21256375504121358
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      },
      "stator": {
        "F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          -62.88461975382411,
          0.7576022193797484
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          38.555912901952354,
          0.23146333767164146
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      }
    },
    "uniform_Poisson2_equalN": {
      "rotor": {
        "F": [
          [
            -0.16342792110665724,
            0.3273982171672904
          ],
          [
            0.004786347395854571,
            0.0025590467036438157
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.36592515043108487,
          0.004420423890989693
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.0073052788712665295,
            -0.0060623555096281645
          ],
          [
            0.004181346768436783,
            0.006291431005771606
          ]
        ],
        "delta_load_pct": [
          -2.322128705720813,
          1.508534539125389
        ],
        "vector_relative_error_pct": 2.534014615382052,
        "angle_deg": [
          116.52531902263942,
          0.4929045406995798
        ],
        "delta_angle_deg": [
          -0.5887693233994398,
          0.7535883101934726
        ],
        "torque": [
          -55.22594783467323,
          0.1908583673025968
        ],
        "delta_torque_pct": [
          0.4397219476660573,
          0.6444834208440683
        ],
        "mean_shear_delta": [
          -0.038422739299887265,
          0.05632170642433994
        ],
        "h1_components": [
          [
            -0.4419727562096412,
            -0.1560002791891718
          ],
          [
            0.082640620419462,
            0.0851565206052504
          ]
        ],
        "h1_difference_amplitude": 0.46869606819200704,
        "shear_force_vector_relative_error_pct": 15.689492152319586,
        "shear_force_magnitude_relative_change_pct": -12.145404115961666
      },
      "stator": {
        "F": [
          [
            0.16343244233615928,
            -0.3274273965549677
          ],
          [
            0.0047796717988632395,
            0.0025715627034521914
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.36595324696574305,
          0.0044288473113442625
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            -0.007321991533770181,
            0.006055915180645202
          ],
          [
            0.004193804272885725,
            0.006268620896347346
          ]
        ],
        "delta_load_pct": [
          -2.322496241770021,
          1.5019603024726982
        ],
        "vector_relative_error_pct": 2.536150667012513,
        "angle_deg": [
          -63.476085031184354,
          0.49104151963486303
        ],
        "delta_angle_deg": [
          -0.5914652773602356,
          0.7551214669333758
        ],
        "torque": [
          38.893482815264726,
          0.20793736129042853
        ],
        "delta_torque_pct": [
          0.8765173808806086,
          0.7708067599076837
        ],
        "mean_shear_delta": [
          0.04440158706013886,
          0.03892843913463584
        ],
        "h1_components": [
          [
            0.241085663149061,
            -0.058235242582419855
          ],
          [
            0.0931396569697514,
            0.07706668543311564
          ]
        ],
        "h1_difference_amplitude": 0.24801943563893494,
        "shear_force_vector_relative_error_pct": 3.5557273887401397,
        "shear_force_magnitude_relative_change_pct": 3.1782211375891656
      }
    },
    "uniform_weightedPSBT2_equalN": {
      "rotor": {
        "F": [
          [
            -0.163149195206275,
            0.3255021893687387
          ],
          [
            0.004861854313167595,
            0.004316309444352141
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.3641082523009276,
          0.004873758182897991
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.00758400477164875,
            -0.007958383308179856
          ],
          [
            0.0024392911612345597,
            0.007659465318174473
          ]
        ],
        "delta_load_pct": [
          -2.8050547082224315,
          1.9763337718444731
        ],
        "vector_relative_error_pct": 2.9344656340890327,
        "angle_deg": [
          116.6204284454711,
          0.6781081492076152
        ],
        "delta_angle_deg": [
          -0.49365990056777775,
          0.4261760825609689
        ],
        "torque": [
          -55.27322230748668,
          0.27309645843274394
        ],
        "delta_torque_pct": [
          0.5258144833969741,
          0.7879056332521024
        ],
        "mean_shear_delta": [
          -0.04594670533021272,
          0.06873777628640203
        ],
        "h1_components": [
          [
            -0.49564261899939255,
            -0.15735103516737292
          ],
          [
            0.13715628209161146,
            0.022188639656070843
          ]
        ],
        "h1_difference_amplitude": 0.5200201477220098,
        "shear_force_vector_relative_error_pct": 17.407553808175255,
        "shear_force_magnitude_relative_change_pct": -13.01877016971541
      },
      "stator": {
        "F": [
          [
            0.1631616910069953,
            -0.32555524451550644
          ],
          [
            0.004840438156103552,
            0.00429798128984232
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.36416123503375597,
          0.0048478663609541105
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            -0.007592742862934182,
            0.007928067220106486
          ],
          [
            0.0024156250538195563,
            0.007618847274375402
          ]
        ],
        "delta_load_pct": [
          -2.798739413535212,
          1.965807345174088
        ],
        "vector_relative_error_pct": 2.9299915086374115,
        "angle_deg": [
          -63.38154379183257,
          0.6759231277271731
        ],
        "delta_angle_deg": [
          -0.4969240380084585,
          0.4220293473398477
        ],
        "torque": [
          39.04543285860096,
          0.17032363445830023
        ],
        "delta_torque_pct": [
          1.2708178796104586,
          0.795160088148842
        ],
        "mean_shear_delta": [
          0.06438803375434454,
          0.04006312652673927
        ],
        "h1_components": [
          [
            0.26081072197884847,
            -0.06144300071865494
          ],
          [
            0.10669449639353286,
            0.05974056135885045
          ]
        ],
        "h1_difference_amplitude": 0.2679505085579067,
        "shear_force_vector_relative_error_pct": 3.841468954446046,
        "shear_force_magnitude_relative_change_pct": 3.44419343400999
      }
    },
    "uniform_EA2_equalN": {
      "rotor": {
        "F": [
          [
            -0.1635292167231976,
            0.32704281715340044
          ],
          [
            0.0059286761416292525,
            0.005962204037258579
          ]
        ],
        "ref_F": [
          [
            -0.17073319997792377,
            0.3334605726769186
          ],
          [
            0.003689376848202492,
            0.005501977488760815
          ]
        ],
        "load": [
          0.3656692393137759,
          0.004408787989526912
        ],
        "ref_load": [
          0.3746371959232206,
          0.004405582390548786
        ],
        "delta_F": [
          [
            0.007203983254726175,
            -0.006417755523518115
          ],
          [
            0.008117280745589437,
            0.0037208556571848043
          ]
        ],
        "delta_load_pct": [
          -2.3914034152363866,
          1.28060533347536
        ],
        "vector_relative_error_pct": 2.575372666079097,
        "angle_deg": [
          116.56771785589402,
          1.1195967416777235
        ],
        "delta_angle_deg": [
          -0.5463704901448523,
          1.168320539726498
        ],
        "torque": [
          -55.24007499663237,
          0.32500095997738226
        ],
        "delta_torque_pct": [
          0.4647239753861775,
          0.41936821120352813
        ],
        "mean_shear_delta": [
          -0.04067114695754581,
          0.03670575732304867
        ],
        "h1_components": [
          [
            -0.44476655879369165,
            -0.18734228593485103
          ],
          [
            0.1255963101751943,
            0.1182666231550158
          ]
        ],
        "h1_difference_amplitude": 0.48261208430837893,
        "shear_force_vector_relative_error_pct": 16.155327563509605,
        "shear_force_magnitude_relative_change_pct": -13.113628417597988
      },
      "stator": {
        "F": [
          [
            0.16353933630236403,
            -0.3270776987522438
          ],
          [
            0.005932988006339871,
            0.0059714499741450626
          ]
        ],
        "ref_F": [
          [
            0.17075443386992947,
            -0.33348331173561296
          ],
          [
            0.0037146505453024103,
            0.005487653332926725
          ]
        ],
        "load": [
          0.36570495104900846,
          0.00443008430119089
        ],
        "ref_load": [
          0.37466717462799176,
          0.004391157567204061
        ],
        "delta_F": [
          [
            -0.007215097567565443,
            0.006405612983369141
          ],
          [
            0.008145616363060035,
            0.003713292154909429
          ]
        ],
        "delta_load_pct": [
          -2.389704359113658,
          1.2833672871000417
        ],
        "vector_relative_error_pct": 2.5752299496230706,
        "angle_deg": [
          -63.43331369579438,
          1.1191689361081607
        ],
        "delta_angle_deg": [
          -0.5486939419702708,
          1.1713400163254404
        ],
        "torque": [
          38.94049098539843,
          0.19950540494293545
        ],
        "delta_torque_pct": [
          0.9988691085613493,
          0.929542210917138
        ],
        "mean_shear_delta": [
          0.05058471321095115,
          0.04687305180943574
        ],
        "h1_components": [
          [
            0.24451127385939553,
            -0.046961398185737024
          ],
          [
            0.025218667167292028,
            0.12613417598309226
          ]
        ],
        "h1_difference_amplitude": 0.24898019191072943,
        "shear_force_vector_relative_error_pct": 3.5695012584399985,
        "shear_force_magnitude_relative_change_pct": 3.261551167111776
      }
    }
  },
  "coarse_controls_per_seed": {
    "SBT2_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.11187065714101471,
            0.3251760699413228
          ],
          "load": 0.3438815499436492,
          "angle_deg": 108.98480662763005,
          "torque": -56.64765325157203,
          "mean_shear": -9.015754029543368,
          "a1": 1.489592305406737,
          "b1": 2.2149132495339825,
          "shear_force_bin_approx": [
            -0.006958355193074656,
            0.004679692243509689
          ]
        },
        "stator": {
          "F": [
            0.1121988091378044,
            -0.32525846409076514
          ],
          "load": 0.3440663326084449,
          "angle_deg": -70.96798377324247,
          "torque": 41.00158403096755,
          "mean_shear": 5.393061795972071,
          "a1": 6.72311056921675,
          "b1": 0.6787056086315459,
          "shear_force_bin_approx": [
            -0.0023454382094297596,
            0.02323340225087556
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.15588380392020482,
            0.33945420053645414
          ],
          "load": 0.3735356938586674,
          "angle_deg": 114.66548425950104,
          "torque": -59.527328423925525,
          "mean_shear": -9.474068567722432,
          "a1": 1.5806259147762554,
          "b1": 2.3503013392343957,
          "shear_force_bin_approx": [
            -0.00738368942106103,
            0.0049656827619347305
          ]
        },
        "stator": {
          "F": [
            0.1562143719672194,
            -0.33942981436614267
          ],
          "load": 0.37365161432776767,
          "angle_deg": -65.2868907868631,
          "torque": 42.52294998803083,
          "mean_shear": 5.593171640863271,
          "a1": 6.76318386684608,
          "b1": 1.2624570642597632,
          "shear_force_bin_approx": [
            -0.004362738422406111,
            0.02337188562605672
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.13024050114566482,
            0.3273478202919831
          ],
          "load": 0.35230552591264647,
          "angle_deg": 111.69591742565466,
          "torque": -56.9073490059596,
          "mean_shear": -9.057085892554129,
          "a1": 1.115590809561167,
          "b1": 1.9147893321924006,
          "shear_force_bin_approx": [
            -0.006015488099187752,
            0.0035047318917296524
          ]
        },
        "stator": {
          "F": [
            0.1302443127249952,
            -0.3274416920425549
          ],
          "load": 0.35239415813105884,
          "angle_deg": -68.30914904213377,
          "torque": 40.677498601321346,
          "mean_shear": 5.350433863647893,
          "a1": 6.920694025723581,
          "b1": 1.2232145849092066,
          "shear_force_bin_approx": [
            -0.004227126149086117,
            0.02391620165985157
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.13643169941117916,
            0.334218964176312
          ],
          "load": 0.3609929703184111,
          "angle_deg": 112.20579967212392,
          "torque": -60.32908917759791,
          "mean_shear": -9.601672754846474,
          "a1": 1.6445064294661924,
          "b1": 2.1277902491447342,
          "shear_force_bin_approx": [
            -0.006684650215093093,
            0.005166369317592172
          ]
        },
        "stator": {
          "F": [
            0.13700167065927418,
            -0.33457713532913147
          ],
          "load": 0.36154020142783594,
          "angle_deg": -67.73202465569709,
          "torque": 44.013897313281014,
          "mean_shear": 5.789280431527078,
          "a1": 6.7860334674108245,
          "b1": 1.2947347012343704,
          "shear_force_bin_approx": [
            -0.004474281928320241,
            0.02345084817705555
          ]
        }
      }
    },
    "weightedPSBT2_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.11837501833946604,
            0.33049226594788356
          ],
          "load": 0.3510523932666398,
          "angle_deg": 109.70640069904145,
          "torque": -61.8217258494842,
          "mean_shear": -9.839233259417414,
          "a1": 1.2649683863795873,
          "b1": 1.7207115903030255,
          "shear_force_bin_approx": [
            -0.005405774891042795,
            0.003974015389673446
          ]
        },
        "stator": {
          "F": [
            0.11797273558378892,
            -0.33067238230196255
          ],
          "load": 0.35108658584226465,
          "angle_deg": -70.36531684613821,
          "torque": 45.28653064826957,
          "mean_shear": 5.9566737257477,
          "a1": 7.224187599278326,
          "b1": 1.0329206195316638,
          "shear_force_bin_approx": [
            -0.003569517413068302,
            0.024965000159052002
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.1319977593922868,
            0.3362478097951537
          ],
          "load": 0.3612284569031375,
          "angle_deg": 111.43303320425476,
          "torque": -62.52929882818092,
          "mean_shear": -9.951846996575252,
          "a1": 1.0082926933127583,
          "b1": 2.362983164574303,
          "shear_force_bin_approx": [
            -0.007423530550382991,
            0.003167644917979628
          ]
        },
        "stator": {
          "F": [
            0.13234486505412224,
            -0.3366956435913559
          ],
          "load": 0.3617721931265464,
          "angle_deg": -68.541712720723,
          "torque": 45.95387616955661,
          "mean_shear": 6.04445169141966,
          "a1": 7.49977420686174,
          "b1": 0.9562136854052886,
          "shear_force_bin_approx": [
            -0.003304437278264404,
            0.025917359107044964
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.16392017252849375,
            0.3319445708493555
          ],
          "load": 0.3702121298365762,
          "angle_deg": 116.28098468342074,
          "torque": -60.84648861681156,
          "mean_shear": -9.684019433150302,
          "a1": 1.1832890606603395,
          "b1": 2.324400767285758,
          "shear_force_bin_approx": [
            -0.007302320374503415,
            0.0037174122200436897
          ]
        },
        "stator": {
          "F": [
            0.16365820976192252,
            -0.3323618474783439
          ],
          "load": 0.370470521474645,
          "angle_deg": -63.783916070284,
          "torque": 44.79847818757219,
          "mean_shear": 5.892478716154187,
          "a1": 7.214800783486463,
          "b1": 1.3908495630088726,
          "shear_force_bin_approx": [
            -0.004806431046336973,
            0.02493256165236645
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12414668726253819,
            0.33872879538130907
          ],
          "load": 0.360762521305547,
          "angle_deg": 110.12827066447132,
          "torque": -60.242022399793214,
          "mean_shear": -9.587815646779774,
          "a1": 1.7478579643735344,
          "b1": 2.1143011454744856,
          "shear_force_bin_approx": [
            -0.006642272946099129,
            0.005491057740394306
          ]
        },
        "stator": {
          "F": [
            0.12406872893821053,
            -0.3391166088762157
          ],
          "load": 0.3610998808031476,
          "angle_deg": -69.90451893037488,
          "torque": 43.30930205718433,
          "mean_shear": 5.69660289608337,
          "a1": 6.946578357580059,
          "b1": 0.9550215699923675,
          "shear_force_bin_approx": [
            -0.0033003176231385938,
            0.0240056514893353
          ]
        }
      }
    },
    "weightedPSBT2_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.11965936192307958,
            0.36398315617696825
          ],
          "load": 0.3831476228249182,
          "angle_deg": 108.19826535533913,
          "torque": -62.707824220142435,
          "mean_shear": -9.980260195173347,
          "a1": 1.5221973762278476,
          "b1": 2.239253654914377,
          "shear_force_bin_approx": [
            -0.007034822831803102,
            0.004782124094471064
          ]
        },
        "stator": {
          "F": [
            0.1198498569763247,
            -0.3643975328923652
          ],
          "load": 0.3836007692840147,
          "angle_deg": -71.79403432569093,
          "torque": 45.479529345700065,
          "mean_shear": 5.982059425505024,
          "a1": 7.59074864712644,
          "b1": 0.6377111379659562,
          "shear_force_bin_approx": [
            -0.002203771488760859,
            0.026231744203564993
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.11037713883361391,
            0.3224293437095405
          ],
          "load": 0.34079875947846394,
          "angle_deg": 108.89759828163989,
          "torque": -59.77602719944601,
          "mean_shear": -9.51365020718742,
          "a1": 1.1384774759491123,
          "b1": 1.670919736744925,
          "shear_force_bin_approx": [
            -0.005249349169696048,
            0.0035766324747191817
          ]
        },
        "stator": {
          "F": [
            0.11042795836665908,
            -0.3228350512038613
          ],
          "load": 0.3411990683967768,
          "angle_deg": -71.11639309862872,
          "torque": 43.465055304255074,
          "mean_shear": 5.717089589615537,
          "a1": 6.890777512950532,
          "b1": 0.6426040166472377,
          "shear_force_bin_approx": [
            -0.0022206800636528803,
            0.02381281761342785
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12210657858528423,
            0.35402441765362913
          ],
          "load": 0.37449072729347443,
          "angle_deg": 109.02982850459377,
          "torque": -60.90218785761354,
          "mean_shear": -9.692884242650402,
          "a1": 1.8523770609510735,
          "b1": 2.0807517686075196,
          "shear_force_bin_approx": [
            -0.006536874470201353,
            0.005819414166362146
          ]
        },
        "stator": {
          "F": [
            0.12221350092656838,
            -0.3543556518143989
          ],
          "load": 0.37483872236141214,
          "angle_deg": -70.97122976870189,
          "torque": 43.96408182856937,
          "mean_shear": 5.78272805083751,
          "a1": 7.222366851321638,
          "b1": 0.8351092052892338,
          "shear_force_bin_approx": [
            -0.002885930238710054,
            0.024958708105806755
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12089981301229266,
            0.3289023585515749
          ],
          "load": 0.350419072322264,
          "angle_deg": 110.18270737918745,
          "torque": -62.82042190355044,
          "mean_shear": -9.998180673068427,
          "a1": 0.9729204669388194,
          "b1": 1.6773246962606674,
          "shear_force_bin_approx": [
            -0.005269470943457244,
            0.0030565197914621464
          ]
        },
        "stator": {
          "F": [
            0.12108634137592515,
            -0.32941861558837704
          ],
          "load": 0.3509679848133872,
          "angle_deg": -69.81778912967718,
          "torque": 46.59092013013186,
          "mean_shear": 6.128244001578659,
          "a1": 7.557197971161024,
          "b1": 0.9976964828346283,
          "shear_force_bin_approx": [
            -0.003447791535084208,
            0.02611580139071548
          ]
        }
      }
    },
    "EA2_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.13229182144738066,
            0.3263328714224184
          ],
          "load": 0.3521281996555605,
          "angle_deg": 112.06710208353572,
          "torque": -60.336478164080056,
          "mean_shear": -9.602848748569548,
          "a1": 1.2305057689146948,
          "b1": 2.2136066550930686,
          "shear_force_bin_approx": [
            -0.00695425040557786,
            0.003865747883822265
          ]
        },
        "stator": {
          "F": [
            0.13245597266776923,
            -0.3268632914172148
          ],
          "load": 0.3526814369533218,
          "angle_deg": -67.94055753555598,
          "torque": 44.04738315812443,
          "mean_shear": 5.793684925519176,
          "a1": 7.012100288659352,
          "b1": 1.0794554087030495,
          "shear_force_bin_approx": [
            -0.003730330100045195,
            0.024232079028395796
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.13130507649255208,
            0.3012816133480249
          ],
          "load": 0.32865123406782415,
          "angle_deg": 113.54861893296587,
          "torque": -61.92217972278141,
          "mean_shear": -9.85522098990539,
          "a1": 0.596268023516351,
          "b1": 2.405491482819938,
          "shear_force_bin_approx": [
            -0.007557074370699936,
            0.0018732312422494743
          ]
        },
        "stator": {
          "F": [
            0.1311737237023247,
            -0.3018689361114291
          ],
          "load": 0.32913735792064064,
          "angle_deg": -66.513190354822,
          "torque": 47.308484586251744,
          "mean_shear": 6.222627414949343,
          "a1": 6.816122914976435,
          "b1": 0.9589514265941181,
          "shear_force_bin_approx": [
            -0.0033138982326312866,
            0.023554829843220517
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.10171178050841144,
            0.31380091333148874
          ],
          "load": 0.32987315668582035,
          "angle_deg": 107.95898069034956,
          "torque": -59.66296476278871,
          "mean_shear": -9.495655761515396,
          "a1": 0.9343157383204755,
          "b1": 1.7575893326416079,
          "shear_force_bin_approx": [
            -0.005521629735454663,
            0.0029352394596409296
          ]
        },
        "stator": {
          "F": [
            0.10130636355765635,
            -0.3140951861817689
          ],
          "load": 0.3300284310174445,
          "angle_deg": -72.12372630101153,
          "torque": 44.12798139577234,
          "mean_shear": 5.804286254383771,
          "a1": 7.15851487586124,
          "b1": 0.708871600195956,
          "shear_force_bin_approx": [
            -0.002449684392665462,
            0.024738051519080814
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.15043279784514738,
            0.3745916322401475
          ],
          "load": 0.4036693171543471,
          "angle_deg": 111.87997281984636,
          "torque": -59.7675072468269,
          "mean_shear": -9.51229421461318,
          "a1": 1.6410828686748269,
          "b1": 1.9171414687195245,
          "shear_force_bin_approx": [
            -0.006022877554021605,
            0.0051556138841609
          ]
        },
        "stator": {
          "F": [
            0.15020384598209258,
            -0.3752702634687394
          ],
          "load": 0.40421401013783437,
          "angle_deg": -68.18599028577137,
          "torque": 41.474817383166226,
          "mean_shear": 5.455307603607085,
          "a1": 7.75706928170881,
          "b1": 1.657128737956208,
          "shear_force_bin_approx": [
            -0.0057266258161373235,
            0.026806507055683795
          ]
        }
      }
    },
    "EA2_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.11591035147898764,
            0.31491658648642606
          ],
          "load": 0.3355706572754017,
          "angle_deg": 110.20698775619272,
          "torque": -63.278280987655265,
          "mean_shear": -10.071051209543237,
          "a1": 0.8985294565659445,
          "b1": 2.3140211259349726,
          "shear_force_bin_approx": [
            -0.007269711769488892,
            0.0028228135397816005
          ]
        },
        "stator": {
          "F": [
            0.11581988444216593,
            -0.31541288838293824
          ],
          "load": 0.3360052615514592,
          "angle_deg": -69.83672139308585,
          "torque": 47.44168037931337,
          "mean_shear": 6.240147058639262,
          "a1": 7.230671410301169,
          "b1": 0.7838822124251595,
          "shear_force_bin_approx": [
            -0.0027089024598180543,
            0.024987406601436293
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.11277264752693263,
            0.30999204052837126
          ],
          "load": 0.3298677541397115,
          "angle_deg": 109.99098577134255,
          "torque": -60.94039256431371,
          "mean_shear": -9.698964710571111,
          "a1": 0.8451902558853067,
          "b1": 2.065927987362664,
          "shear_force_bin_approx": [
            -0.006490304187944092,
            0.002655243498774957
          ]
        },
        "stator": {
          "F": [
            0.11242149815714801,
            -0.3102804580448212
          ],
          "load": 0.3300190235310711,
          "angle_deg": -70.08342386457075,
          "torque": 45.76954071392819,
          "mean_shear": 6.020205493940022,
          "a1": 7.030489059476676,
          "b1": 0.7115432386672299,
          "shear_force_bin_approx": [
            -0.002458916912439304,
            0.024295626058434876
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.09788471056959451,
            0.309677160323174
          ],
          "load": 0.32477894049509753,
          "angle_deg": 107.54103222920706,
          "torque": -60.08171272401911,
          "mean_shear": -9.562301569454867,
          "a1": 0.665456200185867,
          "b1": 1.8554146431866938,
          "shear_force_bin_approx": [
            -0.005828957012398245,
            0.0020905923097896987
          ]
        },
        "stator": {
          "F": [
            0.09789525359339743,
            -0.3101569124518644
          ],
          "load": 0.3252395901759026,
          "angle_deg": -72.48266882918509,
          "torque": 45.25569358817189,
          "mean_shear": 5.952617634388223,
          "a1": 6.9696773465271065,
          "b1": 0.44902935333734906,
          "shear_force_bin_approx": [
            -0.0015517340494598704,
            0.024085475864714836
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.14938735660278857,
            0.3487878022425968
          ],
          "load": 0.37943314734744715,
          "angle_deg": 113.18566459695384,
          "torque": -59.62259927165299,
          "mean_shear": -9.489231394070812,
          "a1": 1.5960915807797988,
          "b1": 2.735056993226358,
          "shear_force_bin_approx": [
            -0.008592434957069316,
            0.005014269584634337
          ]
        },
        "stator": {
          "F": [
            0.15009590001112108,
            -0.34846512135221736
          ],
          "load": 0.3794162885264206,
          "angle_deg": -66.69679485573852,
          "torque": 41.897060909479315,
          "mean_shear": 5.510846565922193,
          "a1": 7.029354310522515,
          "b1": 0.8431231853309779,
          "shear_force_bin_approx": [
            -0.002913624565617728,
            0.024291704647559007
          ]
        }
      }
    },
    "NTC20_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.137415055430418,
            0.32925626213177994
          ],
          "load": 0.35678086217163646,
          "angle_deg": 112.65321048215466,
          "torque": -54.50886915061058,
          "mean_shear": -8.675355967668997,
          "a1": 1.7201244262213657,
          "b1": 2.1199004483070496,
          "shear_force_bin_approx": [
            -0.006659863674743137,
            0.005403930260677401
          ]
        },
        "stator": {
          "F": [
            0.1373987883160622,
            -0.3293972303294654
          ],
          "load": 0.3569046964939589,
          "angle_deg": -67.35791563933232,
          "torque": 38.55442165784307,
          "mean_shear": 5.071179161070207,
          "a1": 6.593788281994935,
          "b1": 1.2415373885389311,
          "shear_force_bin_approx": [
            -0.004290445212890059,
            0.022786496508645927
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.12176682546047207,
            0.3320539289162973
          ],
          "load": 0.3536763654691539,
          "angle_deg": 110.13838994476876,
          "torque": -55.06329277972387,
          "mean_shear": -8.763595228809324,
          "a1": 1.7538761106179848,
          "b1": 1.798616716800452,
          "shear_force_bin_approx": [
            -0.005650521064124094,
            0.0055099643044241005
          ]
        },
        "stator": {
          "F": [
            0.12183659824417098,
            -0.3321908994389186
          ],
          "load": 0.35382898459813783,
          "angle_deg": -69.85863867247554,
          "torque": 38.560878813976814,
          "mean_shear": 5.072028490257812,
          "a1": 6.699405988518936,
          "b1": 1.094514753113981,
          "shear_force_bin_approx": [
            -0.003782371458391382,
            0.02315148510064121
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12468985803028318,
            0.3253225884049332
          ],
          "load": 0.3483996946354829,
          "angle_deg": 110.97086232168165,
          "torque": -54.772971592519895,
          "mean_shear": -8.717389176781504,
          "a1": 1.5418463629684946,
          "b1": 1.7992213476961456,
          "shear_force_bin_approx": [
            -0.005652420568104138,
            0.004843853206865965
          ]
        },
        "stator": {
          "F": [
            0.12475324697960993,
            -0.325466165875218
          ],
          "load": 0.34855644845773615,
          "angle_deg": -69.02785471770041,
          "torque": 38.760542689276996,
          "mean_shear": 5.098290880927983,
          "a1": 6.678761549419789,
          "b1": 1.132291214966208,
          "shear_force_bin_approx": [
            -0.003912917538928311,
            0.023080143040608715
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12780855040343234,
            0.3280498925738687
          ],
          "load": 0.3520678309274414,
          "angle_deg": 111.28593563379292,
          "torque": -54.39778221336383,
          "mean_shear": -8.657675932493238,
          "a1": 1.7853952313871904,
          "b1": 2.0180131910072365,
          "shear_force_bin_approx": [
            -0.006339775415715631,
            0.005608984542680246
          ]
        },
        "stator": {
          "F": [
            0.12786598066682112,
            -0.32818392866428286
          ],
          "load": 0.3522135716371687,
          "angle_deg": -68.71327470513195,
          "torque": 38.15832750823859,
          "mean_shear": 5.019079705004642,
          "a1": 6.530227342234572,
          "b1": 1.0496086380082286,
          "shear_force_bin_approx": [
            -0.0036271870649421433,
            0.022566845669098865
          ]
        }
      }
    },
    "NTC20_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.1296482849834291,
            0.3155751499379852
          ],
          "load": 0.3411690974539257,
          "angle_deg": 112.33441397008941,
          "torque": -54.76965024222989,
          "mean_shear": -8.716860567465112,
          "a1": 1.575733686091014,
          "b1": 1.9826646353919335,
          "shear_force_bin_approx": [
            -0.006228724653079584,
            0.004950313372237496
          ]
        },
        "stator": {
          "F": [
            0.12968368527276725,
            -0.31578630935016894
          ],
          "load": 0.34137787186478086,
          "angle_deg": -67.67355801951967,
          "torque": 39.29182240773087,
          "mean_shear": 5.16817170188369,
          "a1": 6.463070616095355,
          "b1": 1.0906759113468985,
          "shear_force_bin_approx": [
            -0.0037691053735882454,
            0.02233476868387295
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.11422396757648408,
            0.3192224160094038
          ],
          "load": 0.33904286698262,
          "angle_deg": 109.68819385784842,
          "torque": -54.17788552189824,
          "mean_shear": -8.622678287076935,
          "a1": 1.594529686803088,
          "b1": 1.729249962131344,
          "shear_force_bin_approx": [
            -0.005432598977252259,
            0.005009362749991415
          ]
        },
        "stator": {
          "F": [
            0.11430415889726153,
            -0.31947168487809613
          ],
          "load": 0.33930458025210913,
          "angle_deg": -70.31323736225907,
          "torque": 38.53525314908669,
          "mean_shear": 5.068657869400556,
          "a1": 6.47063992310211,
          "b1": 0.9653406777251231,
          "shear_force_bin_approx": [
            -0.003335977899487903,
            0.022360926331086654
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12656565792325503,
            0.3166372609628172
          ],
          "load": 0.34099563163709534,
          "angle_deg": 111.78748638981462,
          "torque": -54.44996565152051,
          "mean_shear": -8.665981184623403,
          "a1": 1.379984761423166,
          "b1": 1.9843440038163838,
          "shear_force_bin_approx": [
            -0.006234000544584508,
            0.0043353499885528815
          ]
        },
        "stator": {
          "F": [
            0.12652899918205152,
            -0.31674518999586593
          ],
          "load": 0.3410822525719109,
          "angle_deg": -68.22496102748,
          "torque": 38.96144894926714,
          "mean_shear": 5.124716686197022,
          "a1": 6.5572912576857805,
          "b1": 0.9894124661172867,
          "shear_force_bin_approx": [
            -0.003419164028416651,
            0.022660371846853645
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12515067788583867,
            0.328875192723137
          ],
          "load": 0.35188291314578696,
          "angle_deg": 110.83389984471145,
          "torque": -54.91984166607477,
          "mean_shear": -8.740764274980032,
          "a1": 1.6173582925014152,
          "b1": 2.069938075472812,
          "shear_force_bin_approx": [
            -0.006502902251291181,
            0.005081080929944978
          ]
        },
        "stator": {
          "F": [
            0.12533212118538148,
            -0.3289726284377941
          ],
          "load": 0.3520385360469761,
          "angle_deg": -69.14414041642158,
          "torque": 38.7588304490074,
          "mean_shear": 5.098065664810076,
          "a1": 6.700466894470506,
          "b1": 0.9011996453413911,
          "shear_force_bin_approx": [
            -0.0031143224037444655,
            0.023155151328419173
          ]
        }
      }
    },
    "Poisson40_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.12433384481756894,
            0.32040358971527566
          ],
          "load": 0.3436820700437455,
          "angle_deg": 111.20893447958426,
          "torque": -54.299361264294845,
          "mean_shear": -8.642011751945113,
          "a1": 1.5950535925362257,
          "b1": 1.8806274558190779,
          "shear_force_bin_approx": [
            -0.005908165399340479,
            0.005011008648393814
          ]
        },
        "stator": {
          "F": [
            0.12431072792828819,
            -0.3205126014481723
          ],
          "load": 0.3437753405425349,
          "angle_deg": -68.80123021606241,
          "torque": 38.572974535414446,
          "mean_shear": 5.073619476916541,
          "a1": 6.517028277082691,
          "b1": 1.1143329885980304,
          "shear_force_bin_approx": [
            -0.003850858363695564,
            0.022521232974371922
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.12004812294035047,
            0.3262245476525784
          ],
          "load": 0.3476118630205691,
          "angle_deg": 110.20322681609285,
          "torque": -54.461219481051145,
          "mean_shear": -8.667772287221917,
          "a1": 1.6477327814087621,
          "b1": 1.8076332128402772,
          "shear_force_bin_approx": [
            -0.00567884722184393,
            0.005176505201152844
          ]
        },
        "stator": {
          "F": [
            0.12009166403104536,
            -0.3262175863495483
          ],
          "load": 0.3476203696757002,
          "angle_deg": -69.7896419162737,
          "torque": 38.37984756219811,
          "mean_shear": 5.04821690465889,
          "a1": 6.622758556899924,
          "b1": 0.9715681266731154,
          "shear_force_bin_approx": [
            -0.003357498418140083,
            0.022886610591741314
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12797169331363417,
            0.3160002256169616
          ],
          "load": 0.3409294602693195,
          "angle_deg": 112.04663931826217,
          "torque": -54.332008232510454,
          "mean_shear": -8.64720767831359,
          "a1": 1.4963300543859317,
          "b1": 1.9142045761745017,
          "shear_force_bin_approx": [
            -0.006013651033977778,
            0.0047008595062044585
          ]
        },
        "stator": {
          "F": [
            0.12809726870340468,
            -0.3159773237384645
          ],
          "load": 0.34095539204739767,
          "angle_deg": -67.93235682600235,
          "torque": 38.8249245593272,
          "mean_shear": 5.106759222137892,
          "a1": 6.493105060185761,
          "b1": 1.114758834752198,
          "shear_force_bin_approx": [
            -0.0038523299823600057,
            0.02243856027167293
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.1292232591136421,
            0.31542462177906094
          ],
          "load": 0.34086851236278065,
          "angle_deg": 112.2779468308362,
          "torque": -54.281783587297056,
          "mean_shear": -8.639214177762842,
          "a1": 1.5774419284049337,
          "b1": 1.8830402601266047,
          "shear_force_bin_approx": [
            -0.005915745447627555,
            0.0049556799737414566
          ]
        },
        "stator": {
          "F": [
            0.1292466187083468,
            -0.3154840725620405
          ],
          "load": 0.3409323811078549,
          "angle_deg": -67.72220809317986,
          "torque": 38.74697057563558,
          "mean_shear": 5.09650569995754,
          "a1": 6.47190378074414,
          "b1": 1.1752130725554513,
          "shear_force_bin_approx": [
            -0.004061244830657184,
            0.022365293909558378
          ]
        }
      }
    },
    "Poisson40_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.12851168114273656,
            0.3278865915967406
          ],
          "load": 0.35217164726743716,
          "angle_deg": 111.40217080388314,
          "torque": -54.81064579063199,
          "mean_shear": -8.723385211638067,
          "a1": 1.6091034597303862,
          "b1": 1.998376409266096,
          "shear_force_bin_approx": [
            -0.0062780846464575175,
            0.005055147607954901
          ]
        },
        "stator": {
          "F": [
            0.12847066740926746,
            -0.3280571776222823
          ],
          "load": 0.3523155179297107,
          "angle_deg": -68.61416247514055,
          "torque": 38.803213737409884,
          "mean_shear": 5.103903532363737,
          "a1": 6.64689272488458,
          "b1": 1.075609598235939,
          "shear_force_bin_approx": [
            -0.0037170399331435647,
            0.022970012289066522
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.12369493029564652,
            0.32362566666873865
          ],
          "load": 0.3464592442230837,
          "angle_deg": 110.91765950845948,
          "torque": -54.875845305937204,
          "mean_shear": -8.733762036786088,
          "a1": 1.655935083259496,
          "b1": 1.9261976500266542,
          "shear_force_bin_approx": [
            -0.006051328386685661,
            0.0052022734923896355
          ]
        },
        "stator": {
          "F": [
            0.12377268810514454,
            -0.3236824386852764
          ],
          "load": 0.3465400401598942,
          "angle_deg": -69.07368279187185,
          "torque": 38.994432325647644,
          "mean_shear": 5.129055088999351,
          "a1": 6.534265302518199,
          "b1": 1.0698960677218092,
          "shear_force_bin_approx": [
            -0.0036972953891053883,
            0.02258079985809765
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.11903337220131216,
            0.3254316645975819
          ],
          "load": 0.3465179822467647,
          "angle_deg": 110.09103969899662,
          "torque": -54.98750457920153,
          "mean_shear": -8.751533162068155,
          "a1": 1.633436661796383,
          "b1": 1.8492444786003113,
          "shear_force_bin_approx": [
            -0.005809572868662225,
            0.005131592616803752
          ]
        },
        "stator": {
          "F": [
            0.11905457910934913,
            -0.3254495270137723
          ],
          "load": 0.3465420428178843,
          "angle_deg": -69.90668189936238,
          "torque": 38.94309769475857,
          "mean_shear": 5.12230289043919,
          "a1": 6.601180838197301,
          "b1": 1.044588851147051,
          "shear_force_bin_approx": [
            -0.0036098399268639147,
            0.02281204334892819
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12243152941920146,
            0.327866242472797
          ],
          "load": 0.3499796456212214,
          "angle_deg": 110.47659421495455,
          "torque": -54.8493817965366,
          "mean_shear": -8.729550238453422,
          "a1": 1.6244610640063328,
          "b1": 1.9421473734877395,
          "shear_force_bin_approx": [
            -0.006101435920737795,
            0.005103394944724954
          ]
        },
        "stator": {
          "F": [
            0.12267964070130567,
            -0.3279666745801703
          ],
          "load": 0.350160582986973,
          "angle_deg": -69.49112201819791,
          "torque": 38.77858929628551,
          "mean_shear": 5.100664605482893,
          "a1": 6.706711178313999,
          "b1": 0.9062719509672826,
          "shear_force_bin_approx": [
            -0.003131851033644635,
            0.023176730024293785
          ]
        }
      }
    },
    "Poisson40_half": {
      "911901": {
        "rotor": {
          "F": [
            -0.11530014299500209,
            0.3255952074412425
          ],
          "load": 0.3454075304381386,
          "angle_deg": 109.50013023780285,
          "torque": -55.18137951294614,
          "mean_shear": -8.782389316115223,
          "a1": 1.574366780351007,
          "b1": 1.8680171041284603,
          "shear_force_bin_approx": [
            -0.005868548811110051,
            0.00494601911120654
          ]
        },
        "stator": {
          "F": [
            0.11537964207914535,
            -0.32577154888715004
          ],
          "load": 0.3456002949516167,
          "angle_deg": -70.49720479571334,
          "torque": 39.31668414677821,
          "mean_shear": 5.171441841274801,
          "a1": 6.683184277589883,
          "b1": 0.9098038095368342,
          "shear_force_bin_approx": [
            -0.003144056260673818,
            0.023095426891969504
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.1307157619233436,
            0.3264611011320641
          ],
          "load": 0.35165815925065647,
          "angle_deg": 111.82127540649114,
          "torque": -54.69238086915432,
          "mean_shear": -8.704562764790522,
          "a1": 1.592629018255377,
          "b1": 1.942783445977731,
          "shear_force_bin_approx": [
            -0.006103434201399503,
            0.005003391623645017
          ]
        },
        "stator": {
          "F": [
            0.1309569140952847,
            -0.3267081833830248
          ],
          "load": 0.35197720158952905,
          "angle_deg": -68.15723247821859,
          "torque": 38.739328192767026,
          "mean_shear": 5.095500474329001,
          "a1": 6.61646625907483,
          "b1": 1.1439759709659365,
          "shear_force_bin_approx": [
            -0.003953297156896821,
            0.02286486597145765
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12438525401210103,
            0.32750823900021414
          ],
          "load": 0.3503331814554201,
          "angle_deg": 110.79641396417878,
          "torque": -54.50039031074542,
          "mean_shear": -8.674006518392773,
          "a1": 1.6718062765331385,
          "b1": 1.9609497477505897,
          "shear_force_bin_approx": [
            -0.006160505321592011,
            0.005252134316581814
          ]
        },
        "stator": {
          "F": [
            0.12449249036864472,
            -0.3275725597193064
          ],
          "load": 0.3504313941975599,
          "angle_deg": -69.1909290030137,
          "torque": 38.63371028476686,
          "mean_shear": 5.081608232893257,
          "a1": 6.574813093993339,
          "b1": 1.035957166068549,
          "shear_force_bin_approx": [
            -0.0035800109645901202,
            0.022720922966297
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12344537005377246,
            0.32239695719775235
          ],
          "load": 0.3452224752215333,
          "angle_deg": 110.95177720554905,
          "torque": -55.359381913117495,
          "mean_shear": -8.810719277984715,
          "a1": 1.5034612848898146,
          "b1": 1.9482891124403263,
          "shear_force_bin_approx": [
            -0.006120730762711508,
            0.004723262927566513
          ]
        },
        "stator": {
          "F": [
            0.12357749888190178,
            -0.3224379570787862
          ],
          "load": 0.3453080282806173,
          "angle_deg": -69.03018128638097,
          "torque": 39.61884836852854,
          "mean_shear": 5.211186411123628,
          "a1": 6.694323423458269,
          "b1": 0.9754304770876262,
          "shear_force_bin_approx": [
            -0.003370845742996681,
            0.023133921016679628
          ]
        }
      }
    },
    "Poisson40_fine_half": {
      "911901": {
        "rotor": {
          "F": [
            -0.1203969677532577,
            0.3185465035461998
          ],
          "load": 0.3405397256792342,
          "angle_deg": 110.70445008191535,
          "torque": -53.18885650777643,
          "mean_shear": -8.465269430618145,
          "a1": 1.4994034931929574,
          "b1": 1.7498585199650754,
          "shear_force_bin_approx": [
            -0.0054973426711437895,
            0.004710514998981868
          ]
        },
        "stator": {
          "F": [
            0.1203902326324951,
            -0.31872783704721735
          ],
          "load": 0.34070697413188333,
          "angle_deg": -69.30739060439515,
          "torque": 37.51847710504301,
          "mean_shear": 4.934918254998098,
          "a1": 6.514574891001367,
          "b1": 1.1601134947118366,
          "shear_force_bin_approx": [
            -0.0040090644355487955,
            0.022512754680713468
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.12047617656792745,
            0.3160364570337418
          ],
          "load": 0.33822115737319947,
          "angle_deg": 110.86733392716984,
          "torque": -53.1577412423344,
          "mean_shear": -8.460317282317432,
          "a1": 1.5284366185366292,
          "b1": 1.7916272733900966,
          "shear_force_bin_approx": [
            -0.00562856308005344,
            0.004801725252272299
          ]
        },
        "stator": {
          "F": [
            0.120590444660651,
            -0.3161008616672441
          ],
          "load": 0.33832205084834144,
          "angle_deg": -69.11846893902698,
          "torque": 37.6212808079069,
          "mean_shear": 4.948440335559204,
          "a1": 6.455534532517853,
          "b1": 1.014632788512228,
          "shear_force_bin_approx": [
            -0.0035063192059294757,
            0.02230872584858864
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12343333708861381,
            0.31628594190397163
          ],
          "load": 0.33951816704104937,
          "angle_deg": 111.31864751789074,
          "torque": -53.25759748729298,
          "mean_shear": -8.476209897301183,
          "a1": 1.4973958986008447,
          "b1": 1.8170990037628691,
          "shear_force_bin_approx": [
            -0.005708584881066762,
            0.004704207954559901
          ]
        },
        "stator": {
          "F": [
            0.12343632625923823,
            -0.31652212581087563
          ],
          "load": 0.3397392864656852,
          "angle_deg": -68.69536380000905,
          "torque": 37.71895532373743,
          "mean_shear": 4.961287758706756,
          "a1": 6.467602174245147,
          "b1": 1.1058874516292392,
          "shear_force_bin_approx": [
            -0.0038216726831091113,
            0.022350428624644918
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12033859425967322,
            0.3141513184129763
          ],
          "load": 0.3364110998897115,
          "angle_deg": 110.95980440376928,
          "torque": -53.089826178847986,
          "mean_shear": -8.449508264253167,
          "a1": 1.4516041690116872,
          "b1": 1.7336842157355827,
          "shear_force_bin_approx": [
            -0.005446529595799489,
            0.004560348993287433
          ]
        },
        "stator": {
          "F": [
            0.12036922064481012,
            -0.31428817625612926
          ],
          "load": 0.33654985813849747,
          "angle_deg": -69.04366108259418,
          "torque": 37.6420939439771,
          "mean_shear": 4.951177950011118,
          "a1": 6.479131559025916,
          "b1": 1.0985749788805195,
          "shear_force_bin_approx": [
            -0.0037964025913754624,
            0.022390271318225363
          ]
        }
      }
    },
    "weightedPSBT10_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.13225522391153838,
            0.3265688965564842
          ],
          "load": 0.3523332065673215,
          "angle_deg": 112.04716682487843,
          "torque": -54.869594849920524,
          "mean_shear": -8.732767245814456,
          "a1": 1.5111050284592924,
          "b1": 1.895202980352856,
          "shear_force_bin_approx": [
            -0.005953955760138014,
            0.004747276456210308
          ]
        },
        "stator": {
          "F": [
            0.1322204240007421,
            -0.3266541372624472
          ],
          "load": 0.3523991570841362,
          "angle_deg": -67.96327975468644,
          "torque": 38.67625108637617,
          "mean_shear": 5.087203752611615,
          "a1": 6.763820673459446,
          "b1": 1.1294809319348544,
          "shear_force_bin_approx": [
            -0.0039032058979499213,
            0.02337408627173286
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.13055629685098802,
            0.32227770885309376
          ],
          "load": 0.34771808735100734,
          "angle_deg": 112.05311339920043,
          "torque": -55.31675982724706,
          "mean_shear": -8.80393576233355,
          "a1": 1.6896255071777972,
          "b1": 2.0861419987592025,
          "shear_force_bin_approx": [
            -0.006553808377647038,
            0.005308115080667696
          ]
        },
        "stator": {
          "F": [
            0.13088016920970233,
            -0.3224082047861761
          ],
          "load": 0.3479607294017605,
          "angle_deg": -67.90552691517783,
          "torque": 39.42778611159366,
          "mean_shear": 5.186055417214967,
          "a1": 6.588716605128759,
          "b1": 1.1175603344037266,
          "shear_force_bin_approx": [
            -0.00386201127015671,
            0.02276897005158335
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.13740955074587333,
            0.32613395656252087
          ],
          "load": 0.35389933916200944,
          "angle_deg": 112.84708172540599,
          "torque": -55.5275481360369,
          "mean_shear": -8.837483763623432,
          "a1": 1.4448278583886227,
          "b1": 2.069341714648084,
          "shear_force_bin_approx": [
            -0.006501028728505327,
            0.004539060585615571
          ]
        },
        "stator": {
          "F": [
            0.1375429756949647,
            -0.3261520878908559
          ],
          "load": 0.35396787226892534,
          "angle_deg": -67.13415509902116,
          "torque": 39.380998525175094,
          "mean_shear": 5.179901305104344,
          "a1": 6.918885364532117,
          "b1": 1.232796850473883,
          "shear_force_bin_approx": [
            -0.004260240081699124,
            0.02390995137546844
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12053982169907322,
            0.3291340780083757
          ],
          "load": 0.35051261021776076,
          "angle_deg": 110.11440711940615,
          "torque": -55.268080603504444,
          "mean_shear": -8.796188223249034,
          "a1": 1.6119896983456101,
          "b1": 1.858947318992966,
          "shear_force_bin_approx": [
            -0.005840055240758744,
            0.005064214993984996
          ]
        },
        "stator": {
          "F": [
            0.12034706429379394,
            -0.32935731396404894
          ],
          "load": 0.35065603680208857,
          "angle_deg": -69.92771156226078,
          "torque": 39.21937656767824,
          "mean_shear": 5.158642682420201,
          "a1": 6.78204163211647,
          "b1": 1.0097614021738226,
          "shear_force_bin_approx": [
            -0.0034894849032425907,
            0.023437053384576956
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.12832254819277641,
            0.3164083481130004
          ],
          "load": 0.3414394809190716,
          "angle_deg": 112.07550314125844,
          "torque": -54.9366362898033,
          "mean_shear": -8.743437222363797,
          "a1": 1.3862531784664247,
          "b1": 1.8199779459006014,
          "shear_force_bin_approx": [
            -0.005717629344536772,
            0.004355042801485621
          ]
        },
        "stator": {
          "F": [
            0.1283383739639876,
            -0.31627934852612694
          ],
          "load": 0.34132589197983737,
          "angle_deg": -67.91389681165904,
          "torque": 39.4790201763248,
          "mean_shear": 5.192794388005589,
          "a1": 6.598440998137613,
          "b1": 1.2661587025740162,
          "shear_force_bin_approx": [
            -0.004375530366113845,
            0.02280257514138431
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.11515911331802957,
            0.32525493795238597
          ],
          "load": 0.34503970212513985,
          "angle_deg": 109.49691618165998,
          "torque": -55.78936759209864,
          "mean_shear": -8.879153624253291,
          "a1": 1.625961352380073,
          "b1": 1.814057750292113,
          "shear_force_bin_approx": [
            -0.005699030501505329,
            0.005108108239658163
          ]
        },
        "stator": {
          "F": [
            0.11516643377500077,
            -0.32533014247259856
          ],
          "load": 0.34511303810446353,
          "angle_deg": -70.50610526728842,
          "torque": 40.13833247671286,
          "mean_shear": 5.279515719946124,
          "a1": 6.569314618273114,
          "b1": 0.8622487625662871,
          "shear_force_bin_approx": [
            -0.002979717815849651,
            0.022701921598275537
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.1402825192426015,
            0.3316541828340886
          ],
          "load": 0.3601023218425534,
          "angle_deg": 112.9273069962417,
          "torque": -56.16922736111452,
          "mean_shear": -8.939610184173914,
          "a1": 1.5057566964162674,
          "b1": 2.237911871630615,
          "shear_force_bin_approx": [
            -0.007030607495296124,
            0.004730474175554982
          ]
        },
        "stator": {
          "F": [
            0.14055558657793718,
            -0.3318265384947928
          ],
          "load": 0.36036748544743075,
          "angle_deg": -67.04338245474642,
          "torque": 39.89335730833841,
          "mean_shear": 5.247293398473757,
          "a1": 6.829646725464134,
          "b1": 1.1041304325990773,
          "shear_force_bin_approx": [
            -0.003815600861224,
            0.023601564777264883
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.13095254235635692,
            0.3291338831948001
          ],
          "load": 0.3542282899719921,
          "angle_deg": 111.69613202017085,
          "torque": -55.617454015829956,
          "mean_shear": -8.851792728805522,
          "a1": 1.5610642980108065,
          "b1": 1.9652071890908633,
          "shear_force_bin_approx": [
            -0.006173880468029704,
            0.004904228130412057
          ]
        },
        "stator": {
          "F": [
            0.13097660246974033,
            -0.3293008778339781
          ],
          "load": 0.35439235112618467,
          "angle_deg": -68.31023461214888,
          "torque": 39.63733152671829,
          "mean_shear": 5.213617556569783,
          "a1": 6.760331791864073,
          "b1": 1.1432282231714523,
          "shear_force_bin_approx": [
            -0.003950713126021142,
            0.023362029562464665
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.1141148057161067,
            0.3225152335602343
          ],
          "load": 0.3421085569845298,
          "angle_deg": 109.48518711618928,
          "torque": -54.91647169735448,
          "mean_shear": -8.740227927800134,
          "a1": 1.4690070813093026,
          "b1": 1.8904525178810252,
          "shear_force_bin_approx": [
            -0.005939031742135356,
            0.004615021854712689
          ]
        },
        "stator": {
          "F": [
            0.11400049284510533,
            -0.32266220844863247
          ],
          "load": 0.34220901965009,
          "angle_deg": -70.54106432912077,
          "torque": 39.09013283415784,
          "mean_shear": 5.141642865020678,
          "a1": 6.650569091966555,
          "b1": 1.0118529630963309,
          "shear_force_bin_approx": [
            -0.003496712818914147,
            0.02298271690166482
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.12402182024260264,
            0.3282595633938882
          ],
          "load": 0.3509070430410802,
          "angle_deg": 110.69738321579068,
          "torque": -56.12224244549891,
          "mean_shear": -8.932132302602934,
          "a1": 1.5065106316935013,
          "b1": 1.8216916569493613,
          "shear_force_bin_approx": [
            -0.005723013126577931,
            0.004732842733083223
          ]
        },
        "stator": {
          "F": [
            0.12409611268793191,
            -0.32856751499275416
          ],
          "load": 0.35122137903716744,
          "angle_deg": -69.30903481989729,
          "torque": 39.99790255014417,
          "mean_shear": 5.261044548895348,
          "a1": 6.644792743715013,
          "b1": 1.1765787773786367,
          "shear_force_bin_approx": [
            -0.004065964367720624,
            0.022962755275110037
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.12283704775958694,
            0.32828204981151904
          ],
          "load": 0.35051111898304127,
          "angle_deg": 110.51491595874245,
          "torque": -55.84506003802757,
          "mean_shear": -8.888017352315757,
          "a1": 1.514633161792996,
          "b1": 2.049146902508459,
          "shear_force_bin_approx": [
            -0.006437584855046855,
            0.004758360413972357
          ]
        },
        "stator": {
          "F": [
            0.12284083167425695,
            -0.3284810127877939
          ],
          "load": 0.35069879624617756,
          "angle_deg": -69.49589673705479,
          "torque": 39.965199640799796,
          "mean_shear": 5.256743036766717,
          "a1": 6.6793428109874755,
          "b1": 0.9610495347324816,
          "shear_force_bin_approx": [
            -0.003321148773856598,
            0.023082151736386655
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.1252523132526316,
            0.3269461268284061
          ],
          "load": 0.3501169973355072,
          "angle_deg": 110.96172201384479,
          "torque": -55.321528480118175,
          "mean_shear": -8.804694717009875,
          "a1": 1.5524993363422215,
          "b1": 2.0202165970501915,
          "shear_force_bin_approx": [
            -0.006346697619953053,
            0.0048773205097557525
          ]
        },
        "stator": {
          "F": [
            0.1253077069779436,
            -0.32702844002548975
          ],
          "load": 0.3502136805060241,
          "angle_deg": -69.03463281426727,
          "torque": 39.2090701600394,
          "mean_shear": 5.157287049592729,
          "a1": 6.746211317444588,
          "b1": 1.073413330049121,
          "shear_force_bin_approx": [
            -0.003709450175142442,
            0.02331323270589306
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.13102978430200427,
            0.3242079714361362
          ],
          "load": 0.3496850198635399,
          "angle_deg": 112.00626835377041,
          "torque": -55.3043722213284,
          "mean_shear": -8.80196421361852,
          "a1": 1.5248726494034763,
          "b1": 1.9979368980150423,
          "shear_force_bin_approx": [
            -0.006276703881140037,
            0.004790528713025966
          ]
        },
        "stator": {
          "F": [
            0.13108732824322483,
            -0.3244013127697387
          ],
          "load": 0.34988583759946157,
          "angle_deg": -67.99685857580013,
          "torque": 39.57556874803437,
          "mean_shear": 5.205493712332895,
          "a1": 6.690045483982387,
          "b1": 1.0762609897937898,
          "shear_force_bin_approx": [
            -0.0037192909807695945,
            0.023119137519126705
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.12489397830051811,
            0.3098787461933536
          ],
          "load": 0.33410079790101543,
          "angle_deg": 111.95147768967671,
          "torque": -55.31304483588166,
          "mean_shear": -8.803344503094202,
          "a1": 1.5327926600948978,
          "b1": 1.7873884031316998,
          "shear_force_bin_approx": [
            -0.00561524627639014,
            0.004815410160430488
          ]
        },
        "stator": {
          "F": [
            0.1250438329680898,
            -0.31010146433665847
          ],
          "load": 0.33436339265399767,
          "angle_deg": -68.03897193209094,
          "torque": 40.032644582586165,
          "mean_shear": 5.265614273024441,
          "a1": 6.318778005633473,
          "b1": 1.0978273178172715,
          "shear_force_bin_approx": [
            -0.0037938188602214197,
            0.02183612921837917
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.12920816912790148,
            0.32984436791714955
          ],
          "load": 0.3542485822357633,
          "angle_deg": 111.39150305054376,
          "torque": -56.44775169620996,
          "mean_shear": -8.983938708875735,
          "a1": 1.439538571185988,
          "b1": 2.1426659169105635,
          "shear_force_bin_approx": [
            -0.006731383503663465,
            0.004522443799797048
          ]
        },
        "stator": {
          "F": [
            0.12936519115967732,
            -0.3299968006434248
          ],
          "load": 0.354447797452144,
          "angle_deg": -68.59385056410834,
          "torque": 40.259102882278654,
          "mean_shear": 5.295401015008114,
          "a1": 6.917111671005531,
          "b1": 0.9500595179671055,
          "shear_force_bin_approx": [
            -0.003283170002330371,
            0.023903821930660315
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.12907252034946518,
            0.3303567185740481
          ],
          "load": 0.3546762989211091,
          "angle_deg": 111.34091105385876,
          "torque": -55.77441256236256,
          "mean_shear": -8.876773457346708,
          "a1": 1.7608633166185872,
          "b1": 2.060427491889983,
          "shear_force_bin_approx": [
            -0.006473023871776015,
            0.005531915259464712
          ]
        },
        "stator": {
          "F": [
            0.12868466826986819,
            -0.3301393691848457
          ],
          "load": 0.3543328194416852,
          "angle_deg": -68.70471446293807,
          "torque": 39.746766697198225,
          "mean_shear": 5.228011894032583,
          "a1": 6.7794901691907095,
          "b1": 1.1932264946421114,
          "shear_force_bin_approx": [
            -0.004123494748599994,
            0.023428236161675133
          ]
        }
      }
    },
    "weightedPSBT20_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.13216597584336662,
            0.3267414907908817
          ],
          "load": 0.3524597097185396,
          "angle_deg": 112.02318787695437,
          "torque": -54.80908426269094,
          "mean_shear": -8.723136686747473,
          "a1": 1.6480575729801579,
          "b1": 2.0455022170038153,
          "shear_force_bin_approx": [
            -0.0064261347378408214,
            0.005177525563967489
          ]
        },
        "stator": {
          "F": [
            0.13236102584125292,
            -0.3268624324694605
          ],
          "load": 0.3526449927641132,
          "angle_deg": -67.9548022540325,
          "torque": 39.06600714909394,
          "mean_shear": 5.138469541026134,
          "a1": 6.656546685597348,
          "b1": 1.0972154644162033,
          "shear_force_bin_approx": [
            -0.003791704446656563,
            0.023003373982325128
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.12318130546065874,
            0.3279527176180705
          ],
          "load": 0.3503235918519762,
          "angle_deg": 110.58652516831187,
          "torque": -55.34110615149795,
          "mean_shear": -8.807810600184196,
          "a1": 1.6226688064724544,
          "b1": 1.8605267121957632,
          "shear_force_bin_approx": [
            -0.005845017050841781,
            0.00509776440162318
          ]
        },
        "stator": {
          "F": [
            0.12338481866824218,
            -0.32800908410784424
          ],
          "load": 0.3504479600954496,
          "angle_deg": -69.385566965003,
          "torque": 39.18700282028374,
          "mean_shear": 5.154384465953885,
          "a1": 6.686670852290871,
          "b1": 1.0050316010981728,
          "shear_force_bin_approx": [
            -0.003473139884099168,
            0.023107475629183003
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.11956996827911948,
            0.327069292425275
          ],
          "load": 0.3482402896877954,
          "angle_deg": 110.08139777329815,
          "torque": -54.967599332913665,
          "mean_shear": -8.748365143727979,
          "a1": 1.4653142146382843,
          "b1": 1.6554279023130174,
          "shear_force_bin_approx": [
            -0.005200680136454137,
            0.004603420371908332
          ]
        },
        "stator": {
          "F": [
            0.11962727749423312,
            -0.3270270172926914
          ],
          "load": 0.3482202687381028,
          "angle_deg": -69.90735755357696,
          "torque": 38.77373749051954,
          "mean_shear": 5.100026432862584,
          "a1": 6.788310310600392,
          "b1": 1.128304128657061,
          "shear_force_bin_approx": [
            -0.003899139157764461,
            0.02345871638227704
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.11798359655446838,
            0.32589502454361197
          ],
          "load": 0.3465944259191267,
          "angle_deg": 109.90174785542428,
          "torque": -55.133497198051096,
          "mean_shear": -8.774768609012995,
          "a1": 1.577124032696289,
          "b1": 1.945468178954396,
          "shear_force_bin_approx": [
            -0.006111868538795843,
            0.00495468127491857
          ]
        },
        "stator": {
          "F": [
            0.11815884933284217,
            -0.32606638961593853
          ],
          "load": 0.3468152305087456,
          "angle_deg": -70.08066565575511,
          "torque": 39.14296708183522,
          "mean_shear": 5.14859231269208,
          "a1": 6.747947634465764,
          "b1": 0.8316722479067208,
          "shear_force_bin_approx": [
            -0.00287405296664009,
            0.023319232986770896
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.13114597748941348,
            0.3332852578406072
          ],
          "load": 0.3581596438817944,
          "angle_deg": 111.4793740069133,
          "torque": -55.35032363095994,
          "mean_shear": -8.80927760760342,
          "a1": 1.7082292071666245,
          "b1": 1.9774915456633548,
          "shear_force_bin_approx": [
            -0.006212472912391921,
            0.005366560327882184
          ]
        },
        "stator": {
          "F": [
            0.131242764042811,
            -0.33342790744011264
          ],
          "load": 0.35832782835483107,
          "angle_deg": -68.51457687240591,
          "torque": 38.99537695453891,
          "mean_shear": 5.129179338881527,
          "a1": 6.782526458488078,
          "b1": 1.1303081668789974,
          "shear_force_bin_approx": [
            -0.0039060646166955647,
            0.023438728824240997
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.12893404742055636,
            0.3232926606994019
          ],
          "load": 0.34805478454741123,
          "angle_deg": 111.74286796616603,
          "torque": -54.549343390737846,
          "mean_shear": -8.68179764305314,
          "a1": 1.5776575066122576,
          "b1": 2.054918780170622,
          "shear_force_bin_approx": [
            -0.006455717743507726,
            0.0049563572326538595
          ]
        },
        "stator": {
          "F": [
            0.12899944445211062,
            -0.32340628572201335
          ],
          "load": 0.3481845520890634,
          "angle_deg": -68.2540625841984,
          "torque": 38.70846208674856,
          "mean_shear": 5.091440562472112,
          "a1": 6.496767456971163,
          "b1": 1.045828750848199,
          "shear_force_bin_approx": [
            -0.0036141247126354613,
            0.022451216606392033
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.12518821568754696,
            0.31947187680291594
          ],
          "load": 0.3431244226443365,
          "angle_deg": 111.39822083454946,
          "torque": -55.040322576037944,
          "mean_shear": -8.759939407348881,
          "a1": 1.4367821747536949,
          "b1": 1.9504367260888873,
          "shear_force_bin_approx": [
            -0.0061274776899725766,
            0.004513784325014974
          ]
        },
        "stator": {
          "F": [
            0.12523599953903353,
            -0.31966291073101033
          ],
          "load": 0.3433197228205258,
          "angle_deg": -68.6059861243242,
          "torque": 39.576068625045636,
          "mean_shear": 5.205559462661225,
          "a1": 6.679261283293788,
          "b1": 1.0259893324079419,
          "shear_force_bin_approx": [
            -0.0035455646042897152,
            0.02308186999690275
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.1328975977964529,
            0.31837536203380107
          ],
          "load": 0.3449994821013818,
          "angle_deg": 112.65684043677827,
          "torque": -55.02640760094074,
          "mean_shear": -8.757724770279161,
          "a1": 1.5704786182662127,
          "b1": 2.0302413715703977,
          "shear_force_bin_approx": [
            -0.006378191377939628,
            0.004933804089764984
          ]
        },
        "stator": {
          "F": [
            0.1328429302056428,
            -0.31840559189458645
          ],
          "load": 0.3450063261091936,
          "angle_deg": -67.35347156609227,
          "torque": 39.28557715460247,
          "mean_shear": 5.1673502449363795,
          "a1": 6.6401722594215755,
          "b1": 1.1667927254877926,
          "shear_force_bin_approx": [
            -0.004032146200119907,
            0.022946788027646516
          ]
        }
      }
    },
    "weightedPSBT10_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.1318161997060445,
            0.3247416254362418
          ],
          "load": 0.3504748689933647,
          "angle_deg": 112.09277486828074,
          "torque": -56.90368903592708,
          "mean_shear": -9.056503390231883,
          "a1": 1.511426146278402,
          "b1": 2.10615023075843,
          "shear_force_bin_approx": [
            -0.006616666092307132,
            0.00474828527759176
          ]
        },
        "stator": {
          "F": [
            0.1319057028252384,
            -0.3249411527028902
          ],
          "load": 0.3506934090593992,
          "angle_deg": -67.90593644061389,
          "torque": 40.92251352042909,
          "mean_shear": 5.382661413653892,
          "a1": 6.778318040150602,
          "b1": 1.1336041027152217,
          "shear_force_bin_approx": [
            -0.003917454553286329,
            0.023424185574495524
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.14373859700474612,
            0.3252808054134059
          ],
          "load": 0.3556239399130588,
          "angle_deg": 113.84019456517522,
          "torque": -55.95105900150341,
          "mean_shear": -8.904887611315553,
          "a1": 1.5477455785905334,
          "b1": 2.1246496946925277,
          "shear_force_bin_approx": [
            -0.006674783872297843,
            0.004862386139326104
          ]
        },
        "stator": {
          "F": [
            0.14403308280033805,
            -0.32556771560346115
          ],
          "load": 0.35600543027350745,
          "angle_deg": -66.13511812097771,
          "torque": 39.91244975754637,
          "mean_shear": 5.249804685802004,
          "a1": 6.68856388859491,
          "b1": 1.236084151774872,
          "shear_force_bin_approx": [
            -0.004271600179478179,
            0.023114017493023324
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.1295227911495307,
            0.32915551444012126
          ],
          "load": 0.35372235738429914,
          "angle_deg": 111.4796522149055,
          "torque": -56.31807364368851,
          "mean_shear": -8.963299805806416,
          "a1": 1.4038791024185269,
          "b1": 1.9599974835911145,
          "shear_force_bin_approx": [
            -0.006157513695504327,
            0.004410416274686277
          ]
        },
        "stator": {
          "F": [
            0.12981607798392333,
            -0.3293664509603978
          ],
          "load": 0.354026091017846,
          "angle_deg": -68.48867905169152,
          "torque": 40.33408067283316,
          "mean_shear": 5.3052630695443606,
          "a1": 6.901511193956054,
          "b1": 1.2455470337746963,
          "shear_force_bin_approx": [
            -0.0043043015521078585,
            0.02384991055216007
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12095112791103843,
            0.3357684342804809
          ],
          "load": 0.3568888017325817,
          "angle_deg": 109.81012847828569,
          "torque": -56.04845749994675,
          "mean_shear": -8.92038906379254,
          "a1": 1.6063499785271336,
          "b1": 1.915111760664817,
          "shear_force_bin_approx": [
            -0.006016501038108003,
            0.005046497291634965
          ]
        },
        "stator": {
          "F": [
            0.12097954608156186,
            -0.3357594218900536
          ],
          "load": 0.35688995496937675,
          "angle_deg": -70.18508885984593,
          "torque": 39.87117599445405,
          "mean_shear": 5.244375823474609,
          "a1": 6.961874114807428,
          "b1": 0.9206531976389148,
          "shear_force_bin_approx": [
            -0.0031815490544270034,
            0.02405850983172556
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.11408041430621506,
            0.3345526527676526
          ],
          "load": 0.3534682707148567,
          "angle_deg": 108.82906324990066,
          "torque": -56.860707296413544,
          "mean_shear": -9.049662633925616,
          "a1": 1.545587324753105,
          "b1": 1.6656331197500502,
          "shear_force_bin_approx": [
            -0.005232740772582606,
            0.004855605784925857
          ]
        },
        "stator": {
          "F": [
            0.11414232633428625,
            -0.33450498154828556
          ],
          "load": 0.3534431401818708,
          "angle_deg": -71.15894330289346,
          "torque": 40.52407698341824,
          "mean_shear": 5.330253856320261,
          "a1": 7.0176583765095195,
          "b1": 0.9728531984789385,
          "shear_force_bin_approx": [
            -0.0033619393074990427,
            0.0242512864011497
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.12523211064024498,
            0.3297021992405793
          ],
          "load": 0.3526848759437881,
          "angle_deg": 110.79848039685875,
          "torque": -56.12884689330355,
          "mean_shear": -8.933183433117435,
          "a1": 1.4843034393266221,
          "b1": 1.9292807472644249,
          "shear_force_bin_approx": [
            -0.006061014222318144,
            0.004663076780686579
          ]
        },
        "stator": {
          "F": [
            0.12537674228153453,
            -0.32989638653901515
          ],
          "load": 0.3529177713811386,
          "angle_deg": -69.19076329856705,
          "torque": 39.92564936592592,
          "mean_shear": 5.251540870033808,
          "a1": 6.840275925503678,
          "b1": 1.023376221505105,
          "shear_force_bin_approx": [
            -0.003536534341272811,
            0.023638296655698426
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.1180295781470513,
            0.33021638201479014
          ],
          "load": 0.35067626134158086,
          "angle_deg": 109.66846551655398,
          "torque": -56.13238888661118,
          "mean_shear": -8.933747158860742,
          "a1": 1.6075754089055267,
          "b1": 1.6688906249062267,
          "shear_force_bin_approx": [
            -0.005242974526850281,
            0.005050347094709211
          ]
        },
        "stator": {
          "F": [
            0.11812919300444855,
            -0.33047230130712546
          ],
          "load": 0.3509507774191557,
          "angle_deg": -70.33028288264865,
          "torque": 40.01050078903993,
          "mean_shear": 5.262701633188333,
          "a1": 6.694615612502221,
          "b1": 1.059420149553361,
          "shear_force_bin_approx": [
            -0.003661093214792023,
            0.02313493074952896
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.13001683660743285,
            0.32819670896198766
          ],
          "load": 0.3530119793645586,
          "angle_deg": 111.61125276379194,
          "torque": -55.99108017457123,
          "mean_shear": -8.911257178837635,
          "a1": 1.579387728506962,
          "b1": 2.022910761671613,
          "shear_force_bin_approx": [
            -0.006355161587735273,
            0.004961792885047342
          ]
        },
        "stator": {
          "F": [
            0.1300860836151862,
            -0.3282176994113206
          ],
          "load": 0.3530570029856329,
          "angle_deg": -68.37955407916164,
          "torque": 39.83046861946196,
          "mean_shear": 5.239021459879332,
          "a1": 6.686813282217462,
          "b1": 1.0205275208132345,
          "shear_force_bin_approx": [
            -0.0035266899383903684,
            0.02310796783167513
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.12264732572146757,
            0.3308044963856718
          ],
          "load": 0.35280870359956495,
          "angle_deg": 110.34249919724685,
          "torque": -56.16880367121383,
          "mean_shear": -8.93954275183188,
          "a1": 1.710884580652645,
          "b1": 1.7939544151353548,
          "shear_force_bin_approx": [
            -0.005635874011464205,
            0.005374902429718403
          ]
        },
        "stator": {
          "F": [
            0.12252466569881773,
            -0.33096853737714177
          ],
          "load": 0.352919915048969,
          "angle_deg": -69.68543041751592,
          "torque": 39.68093209285415,
          "mean_shear": 5.219352470307078,
          "a1": 6.6807952912863415,
          "b1": 1.1455071911765522,
          "shear_force_bin_approx": [
            -0.003958588674077989,
            0.023087171147966698
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.1410905308041558,
            0.32221891536908864
          ],
          "load": 0.3517549819181391,
          "angle_deg": 113.64724866658835,
          "torque": -56.98839133318551,
          "mean_shear": -9.069984179531803,
          "a1": 1.330563871518993,
          "b1": 2.3382221938918204,
          "shear_force_bin_approx": [
            -0.007345741666791152,
            0.004180089683896062
          ]
        },
        "stator": {
          "F": [
            0.14128410862615368,
            -0.3224116951141151
          ],
          "load": 0.35200923353890007,
          "angle_deg": -66.33647476241873,
          "torque": 41.13523949379475,
          "mean_shear": 5.410641901410238,
          "a1": 6.8536766149887525,
          "b1": 1.0879561522633765,
          "shear_force_bin_approx": [
            -0.0037597065609162863,
            0.023684606114101708
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.12920992226760192,
            0.3318438032579754
          ],
          "load": 0.35611165913673426,
          "angle_deg": 111.27443112416243,
          "torque": -56.71500353825027,
          "mean_shear": -9.026473160586866,
          "a1": 1.5817280342832392,
          "b1": 2.2226547940108987,
          "shear_force_bin_approx": [
            -0.006982675972330775,
            0.004969145172481249
          ]
        },
        "stator": {
          "F": [
            0.12930263435601447,
            -0.33190791350214705
          ],
          "load": 0.35620504529940883,
          "angle_deg": -68.71541396314686,
          "torque": 40.393250261886585,
          "mean_shear": 5.313045823741525,
          "a1": 6.740902126736301,
          "b1": 0.8858752725211058,
          "shear_force_bin_approx": [
            -0.003061365172964078,
            0.023294885459914833
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.11834623416229785,
            0.3266063183857234
          ],
          "load": 0.3473866985793698,
          "angle_deg": 109.9180515190456,
          "torque": -55.694668595843424,
          "mean_shear": -8.864081810893431,
          "a1": 1.4921912281987932,
          "b1": 1.9809698111027307,
          "shear_force_bin_approx": [
            -0.006223400205543499,
            0.004687857000260459
          ]
        },
        "stator": {
          "F": [
            0.11833235227009858,
            -0.3266189448416601
          ],
          "load": 0.3473938409402995,
          "angle_deg": -70.08481051967628,
          "torque": 39.74647203428934,
          "mean_shear": 5.2279731361329995,
          "a1": 6.711212273243817,
          "b1": 0.8363946851027562,
          "shear_force_bin_approx": [
            -0.002890372538042404,
            0.023192284691734875
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.13866978166405092,
            0.31303855838751204
          ],
          "load": 0.34237763855732073,
          "angle_deg": 113.89237870999655,
          "torque": -55.83850078001656,
          "mean_shear": -8.88697341398029,
          "a1": 1.40551948486239,
          "b1": 2.3050444276217372,
          "shear_force_bin_approx": [
            -0.00724151064001454,
            0.004415569688120995
          ]
        },
        "stator": {
          "F": [
            0.13845412693129186,
            -0.3133697379946714
          ],
          "load": 0.3425932543923702,
          "angle_deg": -66.16302991156411,
          "torque": 40.55454358061737,
          "mean_shear": 5.334261219579296,
          "a1": 6.509315797858279,
          "b1": 1.0486984236953638,
          "shear_force_bin_approx": [
            -0.003624041590083806,
            0.022494580559492307
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.14069806800831003,
            0.3149910342245596
          ],
          "load": 0.34498593881943757,
          "angle_deg": 114.06903761319262,
          "torque": -56.39124721986252,
          "mean_shear": -8.974945742158221,
          "a1": 1.3447413455412132,
          "b1": 2.183593468592709,
          "shear_force_bin_approx": [
            -0.00685996119935751,
            0.004224629532130729
          ]
        },
        "stator": {
          "F": [
            0.1409753026477532,
            -0.3150571337801975
          ],
          "load": 0.3451594320055862,
          "angle_deg": -65.89341819213645,
          "torque": 41.07839204163212,
          "mean_shear": 5.403164584869856,
          "a1": 6.683243354788137,
          "b1": 1.1232425530170624,
          "shear_force_bin_approx": [
            -0.003881647608033632,
            0.023095631048110736
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.11585529522836069,
            0.33895652749936056
          ],
          "load": 0.35820940379458965,
          "angle_deg": 108.87042119549243,
          "torque": -56.84675534892839,
          "mean_shear": -9.047442112517595,
          "a1": 1.4979852948535237,
          "b1": 1.7469036630021317,
          "shear_force_bin_approx": [
            -0.005488059714216597,
            0.0047060595974973704
          ]
        },
        "stator": {
          "F": [
            0.11597812299791661,
            -0.3390480141943152
          ],
          "load": 0.3583357098353839,
          "angle_deg": -71.11572611480631,
          "torque": 40.2239323668275,
          "mean_shear": 5.290774931218742,
          "a1": 7.175982175254482,
          "b1": 0.9901400897200885,
          "shear_force_bin_approx": [
            -0.0034216785150783056,
            0.024798414172477863
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.1317584189192527,
            0.32251279219939255
          ],
          "load": 0.3483888374910279,
          "angle_deg": 112.22183315729939,
          "torque": -56.43264915875729,
          "mean_shear": -8.981535065386913,
          "a1": 1.3971182238082271,
          "b1": 1.862022366334978,
          "shear_force_bin_approx": [
            -0.00584971578689785,
            0.004389176348112347
          ]
        },
        "stator": {
          "F": [
            0.1318249178366798,
            -0.3228191587159411
          ],
          "load": 0.3486976027974889,
          "angle_deg": -67.78709006608142,
          "torque": 40.526819495245434,
          "mean_shear": 5.3306145871581005,
          "a1": 6.799545086921346,
          "b1": 1.1293683910114132,
          "shear_force_bin_approx": [
            -0.0039028169844377786,
            0.02349754098210714
          ]
        }
      }
    },
    "weightedPSBT20_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.13345474959356232,
            0.32369542367165377
          ],
          "load": 0.3501269733897288,
          "angle_deg": 112.40561662915334,
          "torque": -55.88518275517924,
          "mean_shear": -8.894403081080723,
          "a1": 1.4960876702831094,
          "b1": 2.1283352275477005,
          "shear_force_bin_approx": [
            -0.006686362315240217,
            0.004700098034087686
          ]
        },
        "stator": {
          "F": [
            0.13329728917067224,
            -0.3237959340829841
          ],
          "load": 0.3501599266462712,
          "angle_deg": -67.62447187298302,
          "torque": 39.96769497730129,
          "mean_shear": 5.257071255889767,
          "a1": 6.676097614950822,
          "b1": 1.100317169749407,
          "shear_force_bin_approx": [
            -0.0038024231708137955,
            0.02307093714395563
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.1256098389152597,
            0.33256674021090604
          ],
          "load": 0.3554974941217248,
          "angle_deg": 110.69145754752117,
          "torque": -55.22184185151463,
          "mean_shear": -8.788829097307456,
          "a1": 1.5946990254151352,
          "b1": 2.003675867148567,
          "shear_force_bin_approx": [
            -0.006294733384409097,
            0.005009894742930992
          ]
        },
        "stator": {
          "F": [
            0.12571873783849777,
            -0.3328724768221658
          ],
          "load": 0.35582198761379014,
          "angle_deg": -69.30953322711285,
          "torque": 38.96508870284822,
          "mean_shear": 5.125195433944183,
          "a1": 6.758913485908572,
          "b1": 1.1120689685259983,
          "shear_force_bin_approx": [
            -0.003843034471987101,
            0.023357128248937285
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.127343320430332,
            0.32885852163531826
          ],
          "load": 0.3526531561043929,
          "angle_deg": 111.16781246446315,
          "torque": -55.29050427862727,
          "mean_shear": -8.799757061987119,
          "a1": 1.6288517841298136,
          "b1": 2.0895157456067754,
          "shear_force_bin_approx": [
            -0.006564407315958446,
            0.005117188798808851
          ]
        },
        "stator": {
          "F": [
            0.12731265418953916,
            -0.3289294057056392
          ],
          "load": 0.3527081879608839,
          "angle_deg": -68.84099099468905,
          "torque": 39.2004100748595,
          "mean_shear": 5.156147962515061,
          "a1": 6.581619181331811,
          "b1": 0.9564966870685163,
          "shear_force_bin_approx": [
            -0.0033054152618051686,
            0.022744443115677453
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12427410226272867,
            0.332221061632915
          ],
          "load": 0.3547039417397391,
          "angle_deg": 110.50934094001859,
          "torque": -55.86222581794226,
          "mean_shear": -8.890749371041208,
          "a1": 1.7486260895652228,
          "b1": 1.865934489179833,
          "shear_force_bin_approx": [
            -0.005862006083287187,
            0.005493470876853552
          ]
        },
        "stator": {
          "F": [
            0.12424428294051659,
            -0.332435275392942
          ],
          "load": 0.35489414501930616,
          "angle_deg": -69.50728482574436,
          "torque": 39.54516829207927,
          "mean_shear": 5.201495048830827,
          "a1": 6.686748615835984,
          "b1": 1.1583097879839481,
          "shear_force_bin_approx": [
            -0.004002831272562675,
            0.023107744360703248
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.1266759991068475,
            0.31775237700345077
          ],
          "load": 0.3420721880554763,
          "angle_deg": 111.73532256301412,
          "torque": -54.557860506575935,
          "mean_shear": -8.683153184139657,
          "a1": 1.4013363354679218,
          "b1": 2.090886280572661,
          "shear_force_bin_approx": [
            -0.006568712978538759,
            0.004402427936714465
          ]
        },
        "stator": {
          "F": [
            0.1267509814026045,
            -0.3179429445171835
          ],
          "load": 0.34227697447356903,
          "angle_deg": -68.26483135370266,
          "torque": 38.937753121797186,
          "mean_shear": 5.121599902666033,
          "a1": 6.593493368199728,
          "b1": 0.8781875018597071,
          "shear_force_bin_approx": [
            -0.0030347981447485114,
            0.022785477359732215
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.12423017483674108,
            0.3290739029729467
          ],
          "load": 0.351742476760791,
          "angle_deg": 110.68224958382167,
          "torque": -55.89010539342429,
          "mean_shear": -8.895186543290476,
          "a1": 1.5736484997276508,
          "b1": 2.036997709145688,
          "shear_force_bin_approx": [
            -0.006399417038431332,
            0.004943762566076987
          ]
        },
        "stator": {
          "F": [
            0.12420823363153574,
            -0.32929711563763003
          ],
          "load": 0.35194356887025063,
          "angle_deg": -69.33392645927252,
          "torque": 39.521127071247584,
          "mean_shear": 5.198332834671053,
          "a1": 6.651804076066711,
          "b1": 0.9562073898105273,
          "shear_force_bin_approx": [
            -0.003304415522250727,
            0.022986984700338806
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.12212618676489231,
            0.3238961163082331
          ],
          "load": 0.346155311461907,
          "angle_deg": 110.6591302364101,
          "torque": -55.098227146611144,
          "mean_shear": -8.76915520598322,
          "a1": 1.5844266624209247,
          "b1": 1.9606961576429185,
          "shear_force_bin_approx": [
            -0.006159708644772728,
            0.004977623162813373
          ]
        },
        "stator": {
          "F": [
            0.12206821927945566,
            -0.32407541571863724
          ],
          "load": 0.3463026497606751,
          "angle_deg": -69.3603098292072,
          "torque": 39.23560381109086,
          "mean_shear": 5.1607771006035685,
          "a1": 6.616667841652739,
          "b1": 0.9757311495728306,
          "shear_force_bin_approx": [
            -0.0033718847925144012,
            0.022865562590838086
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.1272380164971742,
            0.32277600043594334
          ],
          "load": 0.3469493612900293,
          "angle_deg": 111.51431542485902,
          "torque": -55.15223143508484,
          "mean_shear": -8.77775025544197,
          "a1": 1.5308658973129443,
          "b1": 1.9544053325776247,
          "shear_force_bin_approx": [
            -0.006139945434962582,
            0.004809357056629493
          ]
        },
        "stator": {
          "F": [
            0.12726326843720928,
            -0.32290962965482006
          ],
          "load": 0.3470829416971313,
          "angle_deg": -68.48989634378229,
          "torque": 39.297681840678806,
          "mean_shear": 5.168942410741029,
          "a1": 6.676913058576421,
          "b1": 0.9982326642151467,
          "shear_force_bin_approx": [
            -0.0034496444449188387,
            0.023073755114829585
          ]
        }
      }
    },
    "EA10_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.11068085342444213,
            0.3258566396153939
          ],
          "load": 0.34414067021524725,
          "angle_deg": 108.76063049290647,
          "torque": -55.37955820851752,
          "mean_shear": -8.813930435130912,
          "a1": 1.5642430240820016,
          "b1": 1.7495640692187286,
          "shear_force_bin_approx": [
            -0.005496417626842222,
            0.004914214392885098
          ]
        },
        "stator": {
          "F": [
            0.11076476280180687,
            -0.32589169931043444
          ],
          "load": 0.34420086048408294,
          "angle_deg": -71.228020978845,
          "torque": 39.354860986143095,
          "mean_shear": 5.176463355900046,
          "a1": 6.7460069210690135,
          "b1": 0.8320835611664569,
          "shear_force_bin_approx": [
            -0.0028754743632267116,
            0.023312526362725943
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.1436617785570461,
            0.33267509659337746
          ],
          "load": 0.3623691853780986,
          "angle_deg": 113.35652627689171,
          "torque": -56.01337603878233,
          "mean_shear": -8.914805675837338,
          "a1": 1.5212373270764663,
          "b1": 2.0799273608519795,
          "shear_force_bin_approx": [
            -0.006534284516852986,
            0.00477910801111
          ]
        },
        "stator": {
          "F": [
            0.14382075113712892,
            -0.3328549045455812
          ],
          "load": 0.36259729168555016,
          "angle_deg": -66.63167624029403,
          "torque": 39.79073267931602,
          "mean_shear": 5.233794872034184,
          "a1": 6.826323798450685,
          "b1": 1.245293814279567,
          "shear_force_bin_approx": [
            -0.00430342648835165,
            0.023590081565861627
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.13627142426307406,
            0.3368876047681853
          ],
          "load": 0.3634049522462947,
          "angle_deg": 112.0233888517135,
          "torque": -56.167301507570095,
          "mean_shear": -8.939303675062646,
          "a1": 1.7820529468933095,
          "b1": 1.9874410198825625,
          "shear_force_bin_approx": [
            -0.006243730107506065,
            0.005598484446268063
          ]
        },
        "stator": {
          "F": [
            0.13619883171780844,
            -0.337348591591926
          ],
          "load": 0.3638051594058995,
          "angle_deg": -68.01443381347606,
          "torque": 39.93047836886563,
          "mean_shear": 5.252176043329724,
          "a1": 6.663013392489511,
          "b1": 1.2211796769490124,
          "shear_force_bin_approx": [
            -0.004220094011997791,
            0.023025721317077
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.12106081704278014,
            0.3276201678748621
          ],
          "load": 0.34927166478461763,
          "angle_deg": 110.280066128849,
          "torque": -56.222478942551085,
          "mean_shear": -8.948085436587002,
          "a1": 1.4806444749482097,
          "b1": 1.8628513100980169,
          "shear_force_bin_approx": [
            -0.005852319990534051,
            0.004651581805075612
          ]
        },
        "stator": {
          "F": [
            0.12079150067039043,
            -0.3278298388170356
          ],
          "load": 0.34937514200785447,
          "angle_deg": -69.77328067494875,
          "torque": 39.86103541177156,
          "mean_shear": 5.243042002102915,
          "a1": 6.827700850514771,
          "b1": 0.9835575366607947,
          "shear_force_bin_approx": [
            -0.003398930844712069,
            0.023594840316174585
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.12213996727560025,
            0.3314911408787034
          ],
          "load": 0.35327687171275324,
          "angle_deg": 110.22663271228474,
          "torque": -55.76113748294401,
          "mean_shear": -8.874660662837305,
          "a1": 1.6852060012972825,
          "b1": 1.9258876723256602,
          "shear_force_bin_approx": [
            -0.006050354563017441,
            0.0052942307934609745
          ]
        },
        "stator": {
          "F": [
            0.12206879581532908,
            -0.3314463068702002
          ],
          "load": 0.35321019980982915,
          "angle_deg": -69.78168593875276,
          "torque": 39.253643638375436,
          "mean_shear": 5.163149933400978,
          "a1": 6.839061215451262,
          "b1": 0.9872808455668481,
          "shear_force_bin_approx": [
            -0.003411797676609002,
            0.023634098919103824
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.13187602425123646,
            0.3209340014380469
          ],
          "load": 0.34697250474835756,
          "angle_deg": 112.33840865682515,
          "torque": -55.72568640556794,
          "mean_shear": -8.869018448634973,
          "a1": 1.5550479964536086,
          "b1": 1.969095397739004,
          "shear_force_bin_approx": [
            -0.006186095635754327,
            0.004885327361638184
          ]
        },
        "stator": {
          "F": [
            0.13172919223846694,
            -0.32073197657483093
          ],
          "load": 0.3467298384699489,
          "angle_deg": -67.67134552139927,
          "torque": 40.08966132370612,
          "mean_shear": 5.2731138566510785,
          "a1": 6.647437943897439,
          "b1": 1.109535678312689,
          "shear_force_bin_approx": [
            -0.003834280049471203,
            0.022971896430716458
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.12819404695550068,
            0.3221746622376931
          ],
          "load": 0.34674230584513444,
          "angle_deg": 111.69772428918965,
          "torque": -55.02488265281198,
          "mean_shear": -8.757482067246512,
          "a1": 1.6634798771823485,
          "b1": 1.9814723063149373,
          "shear_force_bin_approx": [
            -0.006224978840810632,
            0.005225976161550518
          ]
        },
        "stator": {
          "F": [
            0.12823467046323034,
            -0.32217919265899786
          ],
          "load": 0.3467615360607588,
          "angle_deg": -68.29631577995758,
          "torque": 39.24013648290783,
          "mean_shear": 5.1613732965747126,
          "a1": 6.553545652883798,
          "b1": 1.1001938523864725,
          "shear_force_bin_approx": [
            -0.003801997016600195,
            0.02264742796587157
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.12755238129672042,
            0.3229918360816246
          ],
          "load": 0.34726551246825965,
          "angle_deg": 111.54950930924167,
          "torque": -54.771788001126,
          "mean_shear": -8.717200802360564,
          "a1": 1.467786997516452,
          "b1": 1.8575439795294386,
          "shear_force_bin_approx": [
            -0.005835646519809634,
            0.004611188848432306
          ]
        },
        "stator": {
          "F": [
            0.12747076746399394,
            -0.32283430053464135
          ],
          "load": 0.3470890118680664,
          "angle_deg": -68.45346954900002,
          "torque": 38.906283495805646,
          "mean_shear": 5.117460608009995,
          "a1": 6.6797618396681,
          "b1": 1.1696870854313954,
          "shear_force_bin_approx": [
            -0.004042148390049141,
            0.02308359979555382
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.12210273465110155,
            0.3352750769764518
          ],
          "load": 0.35681711709339703,
          "angle_deg": 110.01095261122823,
          "torque": -55.57492350525131,
          "mean_shear": -8.84502378781471,
          "a1": 1.7712865696093083,
          "b1": 1.8995866349437718,
          "shear_force_bin_approx": [
            -0.00596772741719671,
            0.005564660874486869
          ]
        },
        "stator": {
          "F": [
            0.12208918599896748,
            -0.3352298000763817
          ],
          "load": 0.3567699373505864,
          "angle_deg": -69.98860365236817,
          "torque": 39.177316463190024,
          "mean_shear": 5.153110390241474,
          "a1": 6.795940121579725,
          "b1": 0.8286125239205914,
          "shear_force_bin_approx": [
            -0.0028634793196035692,
            0.023485083116210087
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.12992184880963464,
            0.31932144714277483
          ],
          "load": 0.34474029849071824,
          "angle_deg": 112.13986079608532,
          "torque": -55.551744381837146,
          "mean_shear": -8.841334715746807,
          "a1": 1.4121538061497343,
          "b1": 2.1847902313857177,
          "shear_force_bin_approx": [
            -0.006863720940556115,
            0.00443641202313887
          ]
        },
        "stator": {
          "F": [
            0.1298519066780925,
            -0.31926218387608496
          ],
          "load": 0.34465904851209567,
          "angle_deg": -67.86719614825118,
          "torque": 39.73186242814405,
          "mean_shear": 5.2260514906498186,
          "a1": 6.780665367092566,
          "b1": 0.8612691817829967,
          "shear_force_bin_approx": [
            -0.00297633262767803,
            0.023432297354079618
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.12457462322376375,
            0.3266274609789163
          ],
          "load": 0.34957736628230984,
          "angle_deg": 110.87668413080323,
          "torque": -55.80793866593888,
          "mean_shear": -8.882109302453488,
          "a1": 1.596391952698064,
          "b1": 1.8525811477756349,
          "shear_force_bin_approx": [
            -0.005820055324030882,
            0.005015213230846103
          ]
        },
        "stator": {
          "F": [
            0.12430289816184867,
            -0.3270154053509657
          ],
          "load": 0.3498432303593873,
          "angle_deg": -69.18753772653406,
          "torque": 39.89280155118976,
          "mean_shear": 5.247220298062712,
          "a1": 6.60251953264896,
          "b1": 1.1944967040466448,
          "shear_force_bin_approx": [
            -0.004127884277187177,
            0.022816669544848393
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.11599192129073255,
            0.3404712467171241
          ],
          "load": 0.35968708017640594,
          "angle_deg": 108.81297658879747,
          "torque": -55.1123886501861,
          "mean_shear": -8.771409079278788,
          "a1": 1.6147023498620712,
          "b1": 1.850264702114613,
          "shear_force_bin_approx": [
            -0.005812777995359775,
            0.005072737040060859
          ]
        },
        "stator": {
          "F": [
            0.11634570630524194,
            -0.3408375511750048
          ],
          "load": 0.360147969127468,
          "angle_deg": -71.15253938064768,
          "torque": 38.36715449291065,
          "mean_shear": 5.046547347038968,
          "a1": 6.96193688263295,
          "b1": 0.8820175035851165,
          "shear_force_bin_approx": [
            -0.0030480336805606724,
            0.024058726741759053
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.13031203046018006,
            0.3095174127467695
          ],
          "load": 0.33583069257604936,
          "angle_deg": 112.83191028345567,
          "torque": -55.718543860841656,
          "mean_shear": -8.867881677335529,
          "a1": 1.3684551125294266,
          "b1": 1.9891880127792891,
          "shear_force_bin_approx": [
            -0.006249218447556295,
            0.004299128528289841
          ]
        },
        "stator": {
          "F": [
            0.13014771511829434,
            -0.30952183654891774
          ],
          "load": 0.3357710455818483,
          "angle_deg": -67.19422439777802,
          "torque": 40.62043478751166,
          "mean_shear": 5.342928088408649,
          "a1": 6.508032877808233,
          "b1": 1.2595690254889769,
          "shear_force_bin_approx": [
            -0.004352758076881967,
            0.022490147106067504
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.12843210080753717,
            0.3214398549498294
          ],
          "load": 0.34614792339114897,
          "angle_deg": 111.77930323354987,
          "torque": -55.410035807064084,
          "mean_shear": -8.818781095593168,
          "a1": 1.5367747159161862,
          "b1": 1.8935778459526362,
          "shear_force_bin_approx": [
            -0.005948850249845187,
            0.004827920157744832
          ]
        },
        "stator": {
          "F": [
            0.1283583275772784,
            -0.32153373281199843
          ],
          "load": 0.34620774340625815,
          "angle_deg": -68.23779889647902,
          "torque": 39.663301117610715,
          "mean_shear": 5.217033415049621,
          "a1": 6.617249270412965,
          "b1": 1.1357158908600147,
          "shear_force_bin_approx": [
            -0.00392475236922011,
            0.022867571864391967
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.1262722922623442,
            0.3330338057259331
          ],
          "load": 0.35616879081340835,
          "angle_deg": 110.76460249989488,
          "torque": -56.35350849662561,
          "mean_shear": -8.96893943780909,
          "a1": 1.5118797006084366,
          "b1": 2.0836357271705315,
          "shear_force_bin_approx": [
            -0.006545934693236169,
            0.004749710160543001
          ]
        },
        "stator": {
          "F": [
            0.12620479526084302,
            -0.333193045192453
          ],
          "load": 0.3562937772561448,
          "angle_deg": -69.25462525649085,
          "torque": 39.97899020279364,
          "mean_shear": 5.258556950906663,
          "a1": 6.95419588925778,
          "b1": 0.9340816016970628,
          "shear_force_bin_approx": [
            -0.0032279542875193676,
            0.024031975789048237
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.1340352190901599,
            0.32608261126483173
          ],
          "load": 0.352555398945809,
          "angle_deg": 112.3449570331299,
          "torque": -56.00113773844349,
          "mean_shear": -8.912857889843366,
          "a1": 1.5825064600947183,
          "b1": 2.032661395809999,
          "shear_force_bin_approx": [
            -0.006385794108312268,
            0.004971590669291957
          ]
        },
        "stator": {
          "F": [
            0.13418586882517852,
            -0.3262382015292219
          ],
          "load": 0.35275658963283624,
          "angle_deg": -67.64201906599709,
          "torque": 39.907601552163385,
          "mean_shear": 5.2491669867509065,
          "a1": 6.792711767600131,
          "b1": 1.1345764399866354,
          "shear_force_bin_approx": [
            -0.003920814709677882,
            0.02347392672575006
          ]
        }
      }
    },
    "EA20_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.12960768425093297,
            0.3247604914727571
          ],
          "load": 0.3496677403457692,
          "angle_deg": 111.75629864935682,
          "torque": -55.371268516059445,
          "mean_shear": -8.812611089599498,
          "a1": 1.489891859052227,
          "b1": 1.833926440346885,
          "shear_force_bin_approx": [
            -0.005761449832217854,
            0.004680633319041716
          ]
        },
        "stator": {
          "F": [
            0.12949127454268372,
            -0.324868322364453
          ],
          "load": 0.3497247732983508,
          "angle_deg": -68.26796247918577,
          "torque": 39.463525126438945,
          "mean_shear": 5.190756277441299,
          "a1": 6.672186426844495,
          "b1": 1.2663555535447144,
          "shear_force_bin_approx": [
            -0.004376210634233582,
            0.023057421048151817
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.12753208375548147,
            0.3212761430431805
          ],
          "load": 0.3456628306250432,
          "angle_deg": 111.65083682739261,
          "torque": -54.20371865190751,
          "mean_shear": -8.626789757413446,
          "a1": 1.4554455151971684,
          "b1": 1.8641822784317685,
          "shear_force_bin_approx": [
            -0.0058565013508735265,
            0.004572416938243636
          ]
        },
        "stator": {
          "F": [
            0.12769561877116833,
            -0.32151474667983665
          ],
          "load": 0.3459449427090257,
          "angle_deg": -68.33856923986407,
          "torque": 38.463066432475905,
          "mean_shear": 5.059162933223548,
          "a1": 6.619369744275143,
          "b1": 1.1148075601062486,
          "shear_force_bin_approx": [
            -0.0038524983650957676,
            0.02287489969601027
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12039549213633577,
            0.31668906072311115
          ],
          "load": 0.33880235493342853,
          "angle_deg": 110.81527205870862,
          "torque": -54.9589786403691,
          "mean_shear": -8.746993117896636,
          "a1": 1.6246182616973293,
          "b1": 1.8709422016468504,
          "shear_force_bin_approx": [
            -0.005877738275984859,
            0.00510388879583615
          ]
        },
        "stator": {
          "F": [
            0.12045087445315888,
            -0.3167631121895177
          ],
          "load": 0.33889125453531493,
          "angle_deg": -69.18042465757279,
          "torque": 39.36337189353601,
          "mean_shear": 5.177582821174245,
          "a1": 6.4333712304096595,
          "b1": 1.0327140004371087,
          "shear_force_bin_approx": [
            -0.003568803388735802,
            0.022232134974798007
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.11744201277336992,
            0.3166968305433084
          ],
          "load": 0.33777138546720825,
          "angle_deg": 110.34650257039914,
          "torque": -54.18485448281484,
          "mean_shear": -8.623787431655026,
          "a1": 1.5827259953464676,
          "b1": 1.8392204934770018,
          "shear_force_bin_approx": [
            -0.0057780815906391435,
            0.004972280359626056
          ]
        },
        "stator": {
          "F": [
            0.1174689239299127,
            -0.3169508517788729
          ],
          "load": 0.33801892037666276,
          "angle_deg": -69.66419152358161,
          "torque": 38.83957634546746,
          "mean_shear": 5.108686415682808,
          "a1": 6.501150259227482,
          "b1": 0.9867314206299285,
          "shear_force_bin_approx": [
            -0.0034098990003289236,
            0.02246636248369968
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.12094457248303604,
            0.31940048019501577
          ],
          "load": 0.34153221862938643,
          "angle_deg": 110.73973310920671,
          "torque": -54.71146552784764,
          "mean_shear": -8.707600182558787,
          "a1": 1.6131179805501326,
          "b1": 1.9255376709855987,
          "shear_force_bin_approx": [
            -0.006049255001378757,
            0.005067759597069899
          ]
        },
        "stator": {
          "F": [
            0.12108582006428881,
            -0.3196547738521769
          ],
          "load": 0.34182005539044613,
          "angle_deg": -69.2532196215419,
          "torque": 39.021126967843585,
          "mean_shear": 5.132566315660139,
          "a1": 6.483692885349548,
          "b1": 1.044946897635547,
          "shear_force_bin_approx": [
            -0.003611077246703608,
            0.022406034130421203
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.11901960756415872,
            0.3246075383412903
          ],
          "load": 0.3457393829645657,
          "angle_deg": 110.1358123087519,
          "torque": -54.5059277774225,
          "mean_shear": -8.674887833586636,
          "a1": 1.7303693908315634,
          "b1": 1.8281892860915796,
          "shear_force_bin_approx": [
            -0.005743426030556875,
            0.005436115766233086
          ]
        },
        "stator": {
          "F": [
            0.11918688100854559,
            -0.3248448007007367
          ],
          "load": 0.34601973519850937,
          "angle_deg": -69.85170706260617,
          "torque": 38.47770079460337,
          "mean_shear": 5.061087834935599,
          "a1": 6.526869760071166,
          "b1": 1.007481757009874,
          "shear_force_bin_approx": [
            -0.003481607015092753,
            0.022555242698094644
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.122419852127878,
            0.3207864882670874
          ],
          "load": 0.34335199322232235,
          "angle_deg": 110.88805924671198,
          "torque": -55.01851099519113,
          "mean_shear": -8.756467986440462,
          "a1": 1.6811413310218237,
          "b1": 1.833631475402292,
          "shear_force_bin_approx": [
            -0.005760523172514854,
            0.005281461255184328
          ]
        },
        "stator": {
          "F": [
            0.12262444638819497,
            -0.32085434563104226
          ],
          "load": 0.3434883782056325,
          "angle_deg": -69.08409189411059,
          "torque": 39.29951618710837,
          "mean_shear": 5.169183687849795,
          "a1": 6.467597221041994,
          "b1": 1.1241724820312387,
          "shear_force_bin_approx": [
            -0.0038848612120088574,
            0.02235041150760362
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.1320047398433426,
            0.32209930132800574
          ],
          "load": 0.3480994272576414,
          "angle_deg": 112.28510476916362,
          "torque": -54.79288718979664,
          "mean_shear": -8.720558842532725,
          "a1": 1.558415192271167,
          "b1": 1.8774309155371993,
          "shear_force_bin_approx": [
            -0.005898123171874025,
            0.004895905719281824
          ]
        },
        "stator": {
          "F": [
            0.13203714438844055,
            -0.3223352047034247
          ],
          "load": 0.34833000400403724,
          "angle_deg": -67.72467794254896,
          "torque": 39.02076303903702,
          "mean_shear": 5.132518447008487,
          "a1": 6.666858121710836,
          "b1": 1.1716966038031167,
          "shear_force_bin_approx": [
            -0.00404909278701838,
            0.02303900774746143
          ]
        }
      }
    },
    "EA10_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.12240845903467922,
            0.3171145718021656
          ],
          "load": 0.33991981774017765,
          "angle_deg": 111.10693963170749,
          "torque": -56.25945173047355,
          "mean_shear": -8.95396983854475,
          "a1": 1.4621452429289195,
          "b1": 1.9068899782346407,
          "shear_force_bin_approx": [
            -0.005990671546825948,
            0.004593464753666757
          ]
        },
        "stator": {
          "F": [
            0.12241489552045821,
            -0.3173510479899718
          ],
          "load": 0.340142755774128,
          "angle_deg": -68.90639335115962,
          "torque": 40.64720245553441,
          "mean_shear": 5.346448920376304,
          "a1": 6.562015469102536,
          "b1": 1.031649099708775,
          "shear_force_bin_approx": [
            -0.0035651233560003727,
            0.022676697549522618
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.1316165621637603,
            0.33820367939054935
          ],
          "load": 0.36291135031728133,
          "angle_deg": 111.26417644392595,
          "torque": -55.458443818947416,
          "mean_shear": -8.826485469969652,
          "a1": 1.7852857725138787,
          "b1": 2.0975964502659035,
          "shear_force_bin_approx": [
            -0.00658979359835139,
            0.0056086406674879805
          ]
        },
        "stator": {
          "F": [
            0.13175137498695164,
            -0.3384811661164034
          ],
          "load": 0.36321883847960396,
          "angle_deg": -68.73188013437374,
          "torque": 38.89859869497246,
          "mean_shear": 5.116449803018857,
          "a1": 6.705001281065026,
          "b1": 1.0851206778027647,
          "shear_force_bin_approx": [
            -0.003749907864607897,
            0.02317082104359444
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.13325082538236396,
            0.33120725645769655
          ],
          "load": 0.3570070436214328,
          "angle_deg": 111.91583811773583,
          "torque": -55.740391752955766,
          "mean_shear": -8.871358877361628,
          "a1": 1.5282220074301194,
          "b1": 1.8488308065118453,
          "shear_force_bin_approx": [
            -0.005808273279468106,
            0.004801051031596709
          ]
        },
        "stator": {
          "F": [
            0.13342118236277772,
            -0.331612349590072
          ],
          "load": 0.3574464467633295,
          "angle_deg": -68.08306434250916,
          "torque": 39.65220554570148,
          "mean_shear": 5.215573981069632,
          "a1": 6.898143253076601,
          "b1": 1.2310775840138117,
          "shear_force_bin_approx": [
            -0.004254298723330548,
            0.023838271784002992
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.1135760855880577,
            0.32711389539777874
          ],
          "load": 0.34627016588180787,
          "angle_deg": 109.14733588111835,
          "torque": -56.40925920691656,
          "mean_shear": -8.977812438932778,
          "a1": 1.6261378263527255,
          "b1": 1.6402561731213119,
          "shear_force_bin_approx": [
            -0.005153016743483222,
            0.005108662648994198
          ]
        },
        "stator": {
          "F": [
            0.11352477564358135,
            -0.3273231120698445
          ],
          "load": 0.34645099852650657,
          "angle_deg": -70.87202905085928,
          "torque": 40.27702828729861,
          "mean_shear": 5.297758797500553,
          "a1": 6.674147079581222,
          "b1": 1.0052891365239176,
          "shear_force_bin_approx": [
            -0.0034740298626408828,
            0.023064196577609154
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.11761453371227465,
            0.3298421601247736
          ],
          "load": 0.35018427882492464,
          "angle_deg": 109.62512777510328,
          "torque": -56.03505568237317,
          "mean_shear": -8.918256098279288,
          "a1": 1.6097523389868666,
          "b1": 1.971517211188471,
          "shear_force_bin_approx": [
            -0.006193703987095537,
            0.0050571861222601265
          ]
        },
        "stator": {
          "F": [
            0.11773175824729579,
            -0.3296762956610042
          ],
          "load": 0.35006746038551134,
          "angle_deg": -70.34768275824308,
          "torque": 39.74705171211648,
          "mean_shear": 5.228049382902908,
          "a1": 6.617362676731851,
          "b1": 0.904067079226044,
          "shear_force_bin_approx": [
            -0.0031242315438938136,
            0.02286796376849608
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.11896753736700047,
            0.3228071013502592
          ],
          "load": 0.3440315387131319,
          "angle_deg": 110.23089242489526,
          "torque": -55.12730055378554,
          "mean_shear": -8.773782382447548,
          "a1": 1.395555447010807,
          "b1": 1.8513440681447346,
          "shear_force_bin_approx": [
            -0.00581616892375054,
            0.004384266740006371
          ]
        },
        "stator": {
          "F": [
            0.11904078146410872,
            -0.32302519193575513
          ],
          "load": 0.3442615027514943,
          "angle_deg": -69.77022119874503,
          "torque": 39.301799165022764,
          "mean_shear": 5.16948397480851,
          "a1": 6.785831568134306,
          "b1": 1.0489380281310556,
          "shear_force_bin_approx": [
            -0.003624869603572237,
            0.023450150463243287
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.1292146421477021,
            0.32663612948148474
          ],
          "load": 0.35126568979620537,
          "angle_deg": 111.5833554988704,
          "torque": -55.941256153696145,
          "mean_shear": -8.903327439630651,
          "a1": 1.3817781961608422,
          "b1": 2.0516631145984405,
          "shear_force_bin_approx": [
            -0.006445489768463615,
            0.004340984229949458
          ]
        },
        "stator": {
          "F": [
            0.129412322677306,
            -0.3270152627301296
          ],
          "load": 0.35169095996228117,
          "angle_deg": -68.40941856441104,
          "torque": 40.029832363424255,
          "mean_shear": 5.265244373370989,
          "a1": 6.745630587520137,
          "b1": 1.1250973219234188,
          "shear_force_bin_approx": [
            -0.0038880572292409794,
            0.02331122584734225
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.11446095664384928,
            0.33567287376935223
          ],
          "load": 0.35465136229880834,
          "angle_deg": 108.82884211307939,
          "torque": -56.08403709386264,
          "mean_shear": -8.926051732037457,
          "a1": 1.558262602465237,
          "b1": 1.846600931039032,
          "shear_force_bin_approx": [
            -0.005801267919064295,
            0.004895426344268501
          ]
        },
        "stator": {
          "F": [
            0.11456181611709654,
            -0.33597675720718717
          ],
          "load": 0.3549715356130751,
          "angle_deg": -71.17157978456207,
          "torque": 39.94184964025557,
          "mean_shear": 5.253671740892492,
          "a1": 6.878908487278444,
          "b1": 0.7766092108546916,
          "shear_force_bin_approx": [
            -0.002683768770684392,
            0.023771801205185482
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.1328978431545322,
            0.33210774084824196
          ],
          "load": 0.35771131970689674,
          "angle_deg": 111.80955127484151,
          "torque": -55.63393860648744,
          "mean_shear": -8.854416332893509,
          "a1": 1.6531565419241125,
          "b1": 2.142481086653096,
          "shear_force_bin_approx": [
            -0.006730802842284444,
            0.005193544447342699
          ]
        },
        "stator": {
          "F": [
            0.13289754999792608,
            -0.3321339839710231
          ],
          "load": 0.35773557567554715,
          "angle_deg": -68.19205388642946,
          "torque": 39.42309395866733,
          "mean_shear": 5.185438244213341,
          "a1": 6.797498439047184,
          "b1": 1.168760451315829,
          "shear_force_bin_approx": [
            -0.00403894617242611,
            0.02349046827478859
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.1255304665703323,
            0.31448940900327105
          ],
          "load": 0.3386170202641799,
          "angle_deg": 111.75973048715576,
          "torque": -55.75865999858488,
          "mean_shear": -8.874266358955119,
          "a1": 1.625285783802869,
          "b1": 1.9164160011313907,
          "shear_force_bin_approx": [
            -0.006020598430376306,
            0.005105985878379022
          ]
        },
        "stator": {
          "F": [
            0.12550125048886546,
            -0.3147540848401562
          ],
          "load": 0.3388520293547513,
          "angle_deg": -68.26144839637783,
          "torque": 40.45543322775603,
          "mean_shear": 5.321224936464035,
          "a1": 6.352392835669179,
          "b1": 1.0155153102248802,
          "shear_force_bin_approx": [
            -0.0035093689820314875,
            0.0219522937317802
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.11587024935503212,
            0.315736636102039
          ],
          "load": 0.3363265348773848,
          "angle_deg": 110.15232180343484,
          "torque": -55.42635768049481,
          "mean_shear": -8.821378802430187,
          "a1": 1.613387177171177,
          "b1": 1.8705593382092858,
          "shear_force_bin_approx": [
            -0.005876535475022078,
            0.005068605303196944
          ]
        },
        "stator": {
          "F": [
            0.11587827511932977,
            -0.3158350008183275
          ],
          "load": 0.33642164375459555,
          "angle_deg": -69.85216651460604,
          "torque": 39.890686741142886,
          "mean_shear": 5.246942130729934,
          "a1": 6.517321268289204,
          "b1": 0.8322531103598997,
          "shear_force_bin_approx": [
            -0.0028760602831773077,
            0.022522245479296064
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.12789920482482606,
            0.32297516777633223
          ],
          "load": 0.3473775548232395,
          "angle_deg": 111.60372496837779,
          "torque": -55.629500981459536,
          "mean_shear": -8.853710062934729,
          "a1": 1.369924943703132,
          "b1": 1.9582585839270141,
          "shear_force_bin_approx": [
            -0.00615205078109426,
            0.004303746139107171
          ]
        },
        "stator": {
          "F": [
            0.12776543550146865,
            -0.3232104077186391
          ],
          "load": 0.3475470819421865,
          "angle_deg": -68.43105738160588,
          "torque": 39.80136802244259,
          "mean_shear": 5.235193770736721,
          "a1": 6.74466281352296,
          "b1": 1.0932270120477394,
          "shear_force_bin_approx": [
            -0.0037779213447306083,
            0.023307881460494395
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.12270952865862629,
            0.32244049758912197
          ],
          "load": 0.34500072885306027,
          "angle_deg": 110.83506701650104,
          "torque": -55.11307231107374,
          "mean_shear": -8.771517887288455,
          "a1": 1.415387772367325,
          "b1": 1.8222630737106515,
          "shear_force_bin_approx": [
            -0.005724808285277339,
            0.004446571827650011
          ]
        },
        "stator": {
          "F": [
            0.12270482799564779,
            -0.3225308947817838
          ],
          "load": 0.3450835448151355,
          "angle_deg": -69.17100082530537,
          "torque": 39.26421501170807,
          "mean_shear": 5.164540417963917,
          "a1": 6.702863875531616,
          "b1": 1.012199104564788,
          "shear_force_bin_approx": [
            -0.0034979089979579954,
            0.023163434700320788
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.13891923186981847,
            0.3304477325645837
          ],
          "load": 0.3584609559497032,
          "angle_deg": 112.80173808635405,
          "torque": -55.13663355051951,
          "mean_shear": -8.77526777501162,
          "a1": 1.5973545340510846,
          "b1": 1.8096489916661609,
          "shear_force_bin_approx": [
            -0.005685179977794588,
            0.005018237269353235
          ]
        },
        "stator": {
          "F": [
            0.13904574863294344,
            -0.3304158275482963
          ],
          "load": 0.3584805982299756,
          "angle_deg": -67.17764482693539,
          "torque": 39.13546239204552,
          "mean_shear": 5.147605198248773,
          "a1": 6.8041842967837765,
          "b1": 1.3669477690984249,
          "shear_force_bin_approx": [
            -0.004723832376164625,
            0.02351357294049164
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.14200302068944542,
            0.3378398842104673
          ],
          "load": 0.3664705243921658,
          "angle_deg": 112.79830073958517,
          "torque": -55.94548984848929,
          "mean_shear": -8.904001253084521,
          "a1": 1.5820772455184888,
          "b1": 2.118567828732239,
          "shear_force_bin_approx": [
            -0.006655677126876881,
            0.00497024225193246
          ]
        },
        "stator": {
          "F": [
            0.1423481549501448,
            -0.3381792485885669
          ],
          "load": 0.3669171587615359,
          "angle_deg": -67.17254976405809,
          "torque": 39.37772339884871,
          "mean_shear": 5.17947051787782,
          "a1": 6.900031567028258,
          "b1": 1.2623047666786846,
          "shear_force_bin_approx": [
            -0.004362212119748047,
            0.02384479732856501
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.1211446729690335,
            0.3256929007016298
          ],
          "load": 0.34749373714675175,
          "angle_deg": 110.40317876135353,
          "torque": -55.782955817686705,
          "mean_shear": -8.87813315866164,
          "a1": 1.5937148297451467,
          "b1": 1.9137390435781256,
          "shear_force_bin_approx": [
            -0.006012188520192997,
            0.005006802801044461
          ]
        },
        "stator": {
          "F": [
            0.12106220378948927,
            -0.32610756188098494
          ],
          "load": 0.34785370359150736,
          "angle_deg": -69.63336367365167,
          "torque": 40.12934853350013,
          "mean_shear": 5.27833403484632,
          "a1": 6.5361288104314665,
          "b1": 0.9658798350704849,
          "shear_force_bin_approx": [
            -0.003337841093518752,
            0.0225872396791449
          ]
        }
      }
    },
    "EA20_double": {
      "911901": {
        "rotor": {
          "F": [
            -0.12819203245255734,
            0.32890699904014853
          ],
          "load": 0.35300568154339074,
          "angle_deg": 111.29342975196836,
          "torque": -54.935109705372355,
          "mean_shear": -8.743194258905566,
          "a1": 1.5715930176393869,
          "b1": 2.002339726703952,
          "shear_force_bin_approx": [
            -0.0062905357754041305,
            0.004937305078648912
          ]
        },
        "stator": {
          "F": [
            0.1283824588601038,
            -0.32910645211424366
          ],
          "load": 0.35326068641470876,
          "angle_deg": -68.68954077372311,
          "torque": 38.94512481800674,
          "mean_shear": 5.1225695240633256,
          "a1": 6.7027223539356555,
          "b1": 0.987529449726798,
          "shear_force_bin_approx": [
            -0.0034126567909118074,
            0.023162945636793976
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.11533017761572098,
            0.3301155786388752
          ],
          "load": 0.3496817769472026,
          "angle_deg": 109.25752671377079,
          "torque": -55.335801871471915,
          "mean_shear": -8.80696639779851,
          "a1": 1.6465241356662335,
          "b1": 1.881193293307008,
          "shear_force_bin_approx": [
            -0.0059099430302356855,
            0.005172708128567323
          ]
        },
        "stator": {
          "F": [
            0.1151944125631552,
            -0.33011209929711743
          ],
          "load": 0.3496337380575855,
          "angle_deg": -70.76328866958075,
          "torque": 39.010143588502366,
          "mean_shear": 5.1311216387064125,
          "a1": 6.724153734302267,
          "b1": 0.9327742377916292,
          "shear_force_bin_approx": [
            -0.0032234363621944013,
            0.023237007170621615
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.1300893414691586,
            0.3400477777793545
          ],
          "load": 0.36408203462483096,
          "angle_deg": 110.93494899603151,
          "torque": -54.407170510867125,
          "mean_shear": -8.659170126448105,
          "a1": 1.9401808583463147,
          "b1": 1.9811335496269227,
          "shear_force_bin_approx": [
            -0.006223914605288211,
            0.006095257931216322
          ]
        },
        "stator": {
          "F": [
            0.13029452075890505,
            -0.34028010691822624
          ],
          "load": 0.36437235529616163,
          "angle_deg": -69.04797076688482,
          "torque": 37.90345268933942,
          "mean_shear": 4.985555252692696,
          "a1": 6.658838252756123,
          "b1": 1.0880061038962678,
          "shear_force_bin_approx": [
            -0.003759879181367505,
            0.023011293069931462
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.13520907847126973,
            0.3254166577179729
          ],
          "load": 0.35238827452312643,
          "angle_deg": 112.5626529647548,
          "torque": -55.69977232082549,
          "mean_shear": -8.864894093952508,
          "a1": 1.5724610784242097,
          "b1": 1.9815666363513873,
          "shear_force_bin_approx": [
            -0.006225275187360156,
            0.004940032172033381
          ]
        },
        "stator": {
          "F": [
            0.13532177427427322,
            -0.32556090428307305
          ],
          "load": 0.3525647245405439,
          "angle_deg": -67.42942888608086,
          "torque": 39.46195145268453,
          "mean_shear": 5.190549287394333,
          "a1": 6.707598092188427,
          "b1": 1.2033096352029242,
          "shear_force_bin_approx": [
            -0.004158339580942053,
            0.02317979497861728
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.11919750670187601,
            0.3258256389426438
          ],
          "load": 0.346944365275365,
          "angle_deg": 110.0941462795115,
          "torque": -55.3562255502337,
          "mean_shear": -8.810216927229568,
          "a1": 1.5688098731498847,
          "b1": 1.9490268793905852,
          "shear_force_bin_approx": [
            -0.006123048525942502,
            0.004928561572366813
          ]
        },
        "stator": {
          "F": [
            0.11916075141252766,
            -0.32593228308606553
          ],
          "load": 0.34703189743148016,
          "angle_deg": -69.9176019134652,
          "torque": 39.35898058344296,
          "mean_shear": 5.177005218936261,
          "a1": 6.623949229768883,
          "b1": 0.8999682765362178,
          "shear_force_bin_approx": [
            -0.003110067098633054,
            0.02289072526179306
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.13035678736241735,
            0.3306708648035951
          ],
          "load": 0.3554379170001534,
          "angle_deg": 111.51530854003977,
          "torque": -54.98868806915578,
          "mean_shear": -8.751721520344473,
          "a1": 1.7400201817184022,
          "b1": 1.9130760102800555,
          "shear_force_bin_approx": [
            -0.006010105539654694,
            0.00546643461998451
          ]
        },
        "stator": {
          "F": [
            0.1305885690175368,
            -0.33058365098478604
          ],
          "load": 0.3554418724017737,
          "angle_deg": -68.4447766598032,
          "torque": 38.80025202353543,
          "mean_shear": 5.103513969220644,
          "a1": 6.686399168435933,
          "b1": 1.1172932776811182,
          "shear_force_bin_approx": [
            -0.003861088388375088,
            0.023106536757179955
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.1315415930850446,
            0.3253252356644757
          ],
          "load": 0.3509126667299117,
          "angle_deg": 112.01539093410595,
          "torque": -55.052609141294724,
          "mean_shear": -8.761894874943119,
          "a1": 1.5854063941096637,
          "b1": 2.099117470796109,
          "shear_force_bin_approx": [
            -0.006594572025275043,
            0.004980701080689204
          ]
        },
        "stator": {
          "F": [
            0.13168557868847383,
            -0.32553482727906285
          ],
          "load": 0.3511609537037504,
          "angle_deg": -67.97564825711896,
          "torque": 39.12944536355658,
          "mean_shear": 5.146813760375434,
          "a1": 6.641524865826867,
          "b1": 1.0133495256399139,
          "shear_force_bin_approx": [
            -0.0035018845677959607,
            0.022951462299827183
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.1303750757640572,
            0.3253090659317793
          ],
          "load": 0.3504620503819071,
          "angle_deg": 111.839577825379,
          "torque": -55.52130518688516,
          "mean_shear": -8.836490167406462,
          "a1": 1.4862622738734117,
          "b1": 1.9489384458727284,
          "shear_force_bin_approx": [
            -0.0061227707038524724,
            0.004669230640908371
          ]
        },
        "stator": {
          "F": [
            0.13048569771146654,
            -0.32552761076192743
          ],
          "load": 0.35070606307222174,
          "angle_deg": -68.15692896666836,
          "torque": 39.40794322921404,
          "mean_shear": 5.183445423152233,
          "a1": 6.707049946400841,
          "b1": 1.1166210129786016,
          "shear_force_bin_approx": [
            -0.0038587652083393246,
            0.023177900722759968
          ]
        }
      }
    },
    "Poisson2_base": {
      "911901": {
        "rotor": {
          "F": [
            -0.1424547532362947,
            0.3389181896118122
          ],
          "load": 0.36763962785499865,
          "angle_deg": 112.7980841288163,
          "torque": -62.88128105332862,
          "mean_shear": -10.007866707587993,
          "a1": 1.3077280552866444,
          "b1": 2.2765260584525966,
          "shear_force_bin_approx": [
            -0.007151917540940406,
            0.004108348851381789
          ]
        },
        "stator": {
          "F": [
            0.14337448695097843,
            -0.3392507541142457
          ],
          "load": 0.36830329577067417,
          "angle_deg": -67.0900606198104,
          "torque": 46.30663112119967,
          "mean_shear": 6.090850612290846,
          "a1": 7.243342250982423,
          "b1": 0.9173421099130611,
          "shear_force_bin_approx": [
            -0.0031701067566645767,
            0.025031193883435228
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.13629812824529855,
            0.32196170053949896
          ],
          "load": 0.3496233922057531,
          "angle_deg": 112.94471227763128,
          "torque": -60.7125266216366,
          "mean_shear": -9.662698719431754,
          "a1": 1.3737707630427927,
          "b1": 2.372982531471127,
          "shear_force_bin_approx": [
            -0.0074549444879666036,
            0.004315828136891682
          ]
        },
        "stator": {
          "F": [
            0.1357697180473183,
            -0.32201558187206136
          ],
          "load": 0.34946738232208535,
          "angle_deg": -67.13851102348403,
          "torque": 44.83628102695704,
          "mean_shear": 5.897451037436011,
          "a1": 6.903190696136881,
          "b1": 0.9524754955194363,
          "shear_force_bin_approx": [
            -0.003291519021392975,
            0.02385571449504434
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.1531734830576343,
            0.3480748845001996
          ],
          "load": 0.38028705096523424,
          "angle_deg": 113.75232622818615,
          "torque": -60.44139791400049,
          "mean_shear": -9.61954724539735,
          "a1": 1.697852141848266,
          "b1": 2.5420987338504784,
          "shear_force_bin_approx": [
            -0.007986238706964579,
            0.005333959815712208
          ]
        },
        "stator": {
          "F": [
            0.15340894733285557,
            -0.3488741998109061
          ],
          "load": 0.38111351644290303,
          "angle_deg": -66.26367452743938,
          "torque": 43.7278632275415,
          "mean_shear": 5.751657507032686,
          "a1": 7.190018150212697,
          "b1": 1.2898925495870148,
          "shear_force_bin_approx": [
            -0.004457548653473051,
            0.02484691901987403
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.1301134074086609,
            0.33543501979876356
          ],
          "load": 0.3597862577904958,
          "angle_deg": 111.20100036696462,
          "torque": -58.29526531934997,
          "mean_shear": -9.277979634428085,
          "a1": 1.6433904549717104,
          "b1": 1.8570806930069794,
          "shear_force_bin_approx": [
            -0.005834191062274169,
            0.005162863380318713
          ]
        },
        "stator": {
          "F": [
            0.13071577227824055,
            -0.3351797392641885
          ],
          "load": 0.35976668930781547,
          "angle_deg": -68.69485825146852,
          "torque": 42.104319494367566,
          "mean_shear": 5.538107911610784,
          "a1": 6.898250883580633,
          "b1": 1.3606139924960703,
          "shear_force_bin_approx": [
            -0.004701944415516845,
            0.02383864372832384
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.09821467981527744,
            0.35855397851658805
          ],
          "load": 0.37176212669029557,
          "angle_deg": 105.31864323521488,
          "torque": -62.07766480515042,
          "mean_shear": -9.879967209341471,
          "a1": 1.7227422252956852,
          "b1": 1.3870657077752533,
          "shear_force_bin_approx": [
            -0.004357595437593063,
            0.005412154319017857
          ]
        },
        "stator": {
          "F": [
            0.09826040514679282,
            -0.35935485761826624
          ],
          "load": 0.3725466694435159,
          "angle_deg": -74.70711448688353,
          "torque": 44.81161711930892,
          "mean_shear": 5.894206919404474,
          "a1": 7.165210988017347,
          "b1": 0.8117569438628428,
          "shear_force_bin_approx": [
            -0.00280523061647401,
            0.024761191621513776
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.15595268581466232,
            0.33636363853924317
          ],
          "load": 0.37075832768012834,
          "angle_deg": 114.87447239220432,
          "torque": -59.96771092405761,
          "mean_shear": -9.54415761946962,
          "a1": 1.2792573630938175,
          "b1": 2.552720435214445,
          "shear_force_bin_approx": [
            -0.00801960776593824,
            0.004018905533946188
          ]
        },
        "stator": {
          "F": [
            0.15631871219027757,
            -0.3368640404462693
          ],
          "load": 0.3713662902399901,
          "angle_deg": -65.10676889811783,
          "torque": 43.00971402057491,
          "mean_shear": 5.657197179622557,
          "a1": 7.134939454869698,
          "b1": 0.9449047414498076,
          "shear_force_bin_approx": [
            -0.0032653563734889664,
            0.024656580712749267
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.1325441117014152,
            0.32863877744495407
          ],
          "load": 0.3543605333374913,
          "angle_deg": 111.964834111922,
          "torque": -61.996075681444275,
          "mean_shear": -9.866981897001102,
          "a1": 1.3985035386275377,
          "b1": 2.312153268822834,
          "shear_force_bin_approx": [
            -0.0072638437233074424,
            0.004393528442971602
          ]
        },
        "stator": {
          "F": [
            0.1328471990080249,
            -0.328657935393395
          ],
          "load": 0.3544917725157056,
          "angle_deg": -67.99089251245618,
          "torque": 45.869668249513076,
          "mean_shear": 6.033375570161464,
          "a1": 7.0371012347529485,
          "b1": 0.7306654322029206,
          "shear_force_bin_approx": [
            -0.002524998469444777,
            0.024318476095834277
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.13406749395603368,
            0.33822774752383483
          ],
          "load": 0.3638297708141791,
          "angle_deg": 111.62249835060642,
          "torque": -61.48658828717093,
          "mean_shear": -9.78589445975949,
          "a1": 1.151895442141851,
          "b1": 1.6551941143723952,
          "shear_force_bin_approx": [
            -0.005199945669977381,
            0.003618786258736406
          ]
        },
        "stator": {
          "F": [
            0.13415632867594868,
            -0.3385193781286027
          ],
          "load": 0.3641336154385984,
          "angle_deg": -68.38141635761448,
          "torque": 44.64922313016132,
          "mean_shear": 5.872846749072861,
          "a1": 7.179191214278265,
          "b1": 1.504120429401386,
          "shear_force_bin_approx": [
            -0.005197867060233891,
            0.02480950381524228
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.11557676343442172,
            0.3332374078637095
          ],
          "load": 0.35271115412714205,
          "angle_deg": 109.12808532139329,
          "torque": -61.69470051161007,
          "mean_shear": -9.819016548996828,
          "a1": 1.3203360441358336,
          "b1": 1.923245583743175,
          "shear_force_bin_approx": [
            -0.006042054196936572,
            0.004147958016526944
          ]
        },
        "stator": {
          "F": [
            0.1159484410604186,
            -0.3332565867560506
          ],
          "load": 0.352851234375954,
          "angle_deg": -70.81591452915265,
          "torque": 46.003581713992055,
          "mean_shear": 6.050989611333688,
          "a1": 7.107098224152753,
          "b1": 1.2375579410300632,
          "shear_force_bin_approx": [
            -0.004276693229524933,
            0.02456036832627329
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.16428959720623346,
            0.3344496733485791
          ],
          "load": 0.3726226720868682,
          "angle_deg": 116.16136350996247,
          "torque": -59.7832306715862,
          "mean_shear": -9.514796675385954,
          "a1": 1.4307417952458028,
          "b1": 2.4001423470697723,
          "shear_force_bin_approx": [
            -0.007540269565124161,
            0.004494807913128086
          ]
        },
        "stator": {
          "F": [
            0.1642625064529514,
            -0.33559761666424887
          ],
          "load": 0.37364144756294104,
          "angle_deg": -63.91997714489175,
          "torque": 44.04727501242181,
          "mean_shear": 5.793670700789303,
          "a1": 7.342213400016643,
          "b1": 1.221554851683247,
          "shear_force_bin_approx": [
            -0.004221390522805564,
            0.025372868046438905
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.1460154663844977,
            0.30610019559256524
          ],
          "load": 0.33914281087071424,
          "angle_deg": 115.5020070940782,
          "torque": -61.75668299793785,
          "mean_shear": -9.828881368081019,
          "a1": 0.9278368451260461,
          "b1": 2.2335066531976686,
          "shear_force_bin_approx": [
            -0.007016768093429722,
            0.0029148854163779173
          ]
        },
        "stator": {
          "F": [
            0.14603917934807642,
            -0.30608134002923865
          ],
          "load": 0.3391360031296501,
          "angle_deg": -64.49300548558567,
          "torque": 46.85626378613547,
          "mean_shear": 6.163145451554734,
          "a1": 6.983425576466044,
          "b1": 1.184702998637651,
          "shear_force_bin_approx": [
            -0.004094039660926427,
            0.02413298633670847
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.12028064455901111,
            0.3297528803533521
          ],
          "load": 0.3510048369422611,
          "angle_deg": 110.03994435872787,
          "torque": -61.51561647978758,
          "mean_shear": -9.790514440103452,
          "a1": 1.6722602168383467,
          "b1": 1.8908170266830397,
          "shear_force_bin_approx": [
            -0.005940176880309934,
            0.0052535604121098246
          ]
        },
        "stator": {
          "F": [
            0.12036283584217577,
            -0.3298676666706769
          ],
          "load": 0.35114084035715265,
          "angle_deg": -69.9538746655505,
          "torque": 45.33556204974324,
          "mean_shear": 5.963122973608243,
          "a1": 6.68241813476796,
          "b1": 0.9059198835382748,
          "shear_force_bin_approx": [
            -0.0031306343759512417,
            0.023092779292442453
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.15277593996768316,
            0.3427753807797331
          ],
          "load": 0.3752804944327644,
          "angle_deg": 114.02266580234539,
          "torque": -59.18219195958252,
          "mean_shear": -9.419138393380981,
          "a1": 1.6348202017301585,
          "b1": 2.390807278101271,
          "shear_force_bin_approx": [
            -0.007510942581031963,
            0.00513593913569565
          ]
        },
        "stator": {
          "F": [
            0.15271975814546668,
            -0.34300970896777067
          ],
          "load": 0.3754716833186819,
          "angle_deg": -65.99972169728615,
          "torque": 42.4980001215621,
          "mean_shear": 5.589889909807089,
          "a1": 6.957707041052722,
          "b1": 1.0914334890333803,
          "shear_force_bin_approx": [
            -0.003771723374132058,
            0.02404410945860133
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.15989145351287704,
            0.34165725923655793
          ],
          "load": 0.37722004148175514,
          "angle_deg": 115.07902396028555,
          "torque": -61.60763195239228,
          "mean_shear": -9.805159157409427,
          "a1": 1.4192099293259355,
          "b1": 2.2988016351782177,
          "shear_force_bin_approx": [
            -0.0072218983291360925,
            0.004458579487872049
          ]
        },
        "stator": {
          "F": [
            0.16016786034473343,
            -0.34132993145379814
          ],
          "load": 0.37704093357839086,
          "angle_deg": -64.86184894310375,
          "torque": 44.652145547014136,
          "mean_shear": 5.873231143360383,
          "a1": 7.488555970029687,
          "b1": 1.5584593218187284,
          "shear_force_bin_approx": [
            -0.0053856487919786734,
            0.025878591663585377
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.14140993969007942,
            0.3460075368577274
          ],
          "load": 0.3737886924527058,
          "angle_deg": 112.22936054474152,
          "torque": -61.55742403508596,
          "mean_shear": -9.797168319187776,
          "a1": 1.2025127227998507,
          "b1": 1.9420685592180584,
          "shear_force_bin_approx": [
            -0.0061011883184071665,
            0.0037778051357962705
          ]
        },
        "stator": {
          "F": [
            0.14198623518336922,
            -0.3462556176934265
          ],
          "load": 0.37423661467820507,
          "angle_deg": -67.7033348693819,
          "torque": 44.24693559014927,
          "mean_shear": 5.819932657719806,
          "a1": 7.676524769691823,
          "b1": 1.259741772744751,
          "shear_force_bin_approx": [
            -0.004353355048542602,
            0.0265281652037203
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.15187739219082463,
            0.3206440517300284
          ],
          "load": 0.3547948000866623,
          "angle_deg": 115.34520799209409,
          "torque": -61.79470870475418,
          "mean_shear": -9.834933347285402,
          "a1": 1.3829402477476596,
          "b1": 2.7187489942576124,
          "shear_force_bin_approx": [
            -0.008541201867314354,
            0.004344634922677696
          ]
        },
        "stator": {
          "F": [
            0.15192962435673057,
            -0.32022622662213474
          ],
          "load": 0.3544396238766598,
          "angle_deg": -64.61824846396927,
          "torque": 45.957754471253615,
          "mean_shear": 6.044961816118733,
          "a1": 6.593764501591906,
          "b1": 1.0845821719557653,
          "shear_force_bin_approx": [
            -0.0037480469219937636,
            0.022786414329472527
          ]
        }
      },
      "911917": {
        "rotor": {
          "F": [
            -0.13895539142913976,
            0.35345043670291976
          ],
          "load": 0.37978390172927307,
          "angle_deg": 111.46175875568552,
          "torque": -59.52071747943956,
          "mean_shear": -9.473016403228984,
          "a1": 1.4426591560963689,
          "b1": 2.2239877131263257,
          "shear_force_bin_approx": [
            -0.0069868634612316296,
            0.0045322474064264035
          ]
        },
        "stator": {
          "F": [
            0.1388810516401395,
            -0.35399719454940215
          ],
          "load": 0.38026564432448845,
          "angle_deg": -68.57880741031178,
          "torque": 41.80473204109377,
          "mean_shear": 5.498702271877861,
          "a1": 7.1701358381954625,
          "b1": 1.1534350926431747,
          "shear_force_bin_approx": [
            -0.003985985534784506,
            0.024778210681967335
          ]
        }
      },
      "911918": {
        "rotor": {
          "F": [
            -0.1579831214481166,
            0.3451113621563793
          ],
          "load": 0.37955305156449726,
          "angle_deg": 114.59709068455973,
          "torque": -61.38169269630392,
          "mean_shear": -9.769199807964458,
          "a1": 1.1743410967734171,
          "b1": 1.9730553556483992,
          "shear_force_bin_approx": [
            -0.006198536210431008,
            0.0036893013624319476
          ]
        },
        "stator": {
          "F": [
            0.1579236801884961,
            -0.34500030047098323
          ],
          "load": 0.379427326492633,
          "angle_deg": -65.40409013313446,
          "torque": 43.88564326463226,
          "mean_shear": 5.772410790358485,
          "a1": 7.528704913107837,
          "b1": 1.7569332175674754,
          "shear_force_bin_approx": [
            -0.006071525338073644,
            0.026017336450671457
          ]
        }
      },
      "911919": {
        "rotor": {
          "F": [
            -0.10425520152325747,
            0.3606501672136516
          ],
          "load": 0.3754166887018875,
          "angle_deg": 106.12329704853124,
          "torque": -62.739442459198386,
          "mean_shear": -9.985292394210962,
          "a1": 1.19747166586387,
          "b1": 1.6350291743673377,
          "shear_force_bin_approx": [
            -0.0051365956425974135,
            0.0037619681883598655
          ]
        },
        "stator": {
          "F": [
            0.10414175501989474,
            -0.3606464329591342
          ],
          "load": 0.3753816121559113,
          "angle_deg": -73.89317930394033,
          "torque": 44.948533299911695,
          "mean_shear": 5.912215916869098,
          "a1": 7.668833084810056,
          "b1": 0.7475860547611722,
          "shear_force_bin_approx": [
            -0.002583471943320263,
            0.026501584648930186
          ]
        }
      },
      "911920": {
        "rotor": {
          "F": [
            -0.14067481178400243,
            0.32508016005234985
          ],
          "load": 0.35421252537159936,
          "angle_deg": 113.40000960503153,
          "torque": -61.59729955615303,
          "mean_shear": -9.803514705473967,
          "a1": 1.07200592841622,
          "b1": 2.1212214984319573,
          "shear_force_bin_approx": [
            -0.00666401387611057,
            0.0033678059493171025
          ]
        },
        "stator": {
          "F": [
            0.14124370048396753,
            -0.3250898589868724
          ],
          "load": 0.35444773852079986,
          "angle_deg": -66.51621654954322,
          "torque": 45.57060911040441,
          "mean_shear": 5.99403942118134,
          "a1": 7.058635759958662,
          "b1": 0.9090048969574873,
          "shear_force_bin_approx": [
            -0.003141295416994668,
            0.024392894072637575
          ]
        }
      },
      "911921": {
        "rotor": {
          "F": [
            -0.18024183992934148,
            0.3347390747375747
          ],
          "load": 0.38018070574041757,
          "angle_deg": 118.30045359283305,
          "torque": -61.29786083669169,
          "mean_shear": -9.755857553118586,
          "a1": 0.8811525099193541,
          "b1": 2.382496142563977,
          "shear_force_bin_approx": [
            -0.007484832378685011,
            0.00276822225185485
          ]
        },
        "stator": {
          "F": [
            0.18092698588838843,
            -0.33506325106985785
          ],
          "load": 0.3807912242163148,
          "angle_deg": -61.631902937957975,
          "torque": 44.97700456488045,
          "mean_shear": 5.9159608280722855,
          "a1": 7.369502039058323,
          "b1": 1.8119741430965082,
          "shear_force_bin_approx": [
            -0.006261733122091316,
            0.02546717081317269
          ]
        }
      },
      "911922": {
        "rotor": {
          "F": [
            -0.13234295656049294,
            0.30405039514210924
          ],
          "load": 0.3316041328711771,
          "angle_deg": 113.52187953090841,
          "torque": -61.4600025298357,
          "mean_shear": -9.781663205063744,
          "a1": 1.1302560103884423,
          "b1": 1.8474327354531905,
          "shear_force_bin_approx": [
            -0.005803881109701039,
            0.0035508039789120395
          ]
        },
        "stator": {
          "F": [
            0.13197219196402873,
            -0.30485653622976155
          ],
          "load": 0.3321959769982147,
          "angle_deg": -66.59224560241638,
          "torque": 46.60848034476877,
          "mean_shear": 6.130553749480494,
          "a1": 6.453385047013498,
          "b1": 1.6004707114089278,
          "shear_force_bin_approx": [
            -0.00553082973217271,
            0.02230129775993221
          ]
        }
      },
      "911923": {
        "rotor": {
          "F": [
            -0.12997478919133754,
            0.3536201030422247
          ],
          "load": 0.37675008042590546,
          "angle_deg": 110.18114951437657,
          "torque": -60.600524173857835,
          "mean_shear": -9.644872976229372,
          "a1": 1.9006856119051132,
          "b1": 1.5150359006833485,
          "shear_force_bin_approx": [
            -0.004759625655511603,
            0.005971179955144925
          ]
        },
        "stator": {
          "F": [
            0.12952620964183678,
            -0.3539058381140621
          ],
          "load": 0.37686387626754275,
          "angle_deg": -69.89784922863653,
          "torque": 42.58103963064789,
          "mean_shear": 5.600812346454137,
          "a1": 6.883176283309843,
          "b1": 1.359298680443496,
          "shear_force_bin_approx": [
            -0.0046973990233671456,
            0.023786549649510668
          ]
        }
      },
      "911924": {
        "rotor": {
          "F": [
            -0.14957760188256872,
            0.33442353855715873
          ],
          "load": 0.36635032704507264,
          "angle_deg": 114.09753358358608,
          "torque": -61.647586482776404,
          "mean_shear": -9.811518118418975,
          "a1": 1.165692197550018,
          "b1": 1.981906050106977,
          "shear_force_bin_approx": [
            -0.006226341487121243,
            0.003662130044170079
          ]
        },
        "stator": {
          "F": [
            0.14960718992905125,
            -0.3347405008699143
          ],
          "load": 0.3666517614864387,
          "angle_deg": -65.91846874887187,
          "torque": 45.41647529292732,
          "mean_shear": 5.973765736099437,
          "a1": 7.624654559100503,
          "b1": 1.4503865237847975,
          "shear_force_bin_approx": [
            -0.0050121760127867536,
            0.02634891462393307
          ]
        }
      },
      "911925": {
        "rotor": {
          "F": [
            -0.1284628469197459,
            0.3177898125529074
          ],
          "load": 0.3427726185113655,
          "angle_deg": 112.01045020654479,
          "torque": -58.81447699664611,
          "mean_shear": -9.3606147393808,
          "a1": 0.7822044870818416,
          "b1": 1.6756623712902161,
          "shear_force_bin_approx": [
            -0.0052642485955421954,
            0.002457367870221286
          ]
        },
        "stator": {
          "F": [
            0.12855577094139736,
            -0.31754625557369154
          ],
          "load": 0.34258168466981603,
          "angle_deg": -67.95987505620403,
          "torque": 43.49786000855308,
          "mean_shear": 5.721404491140905,
          "a1": 7.174836331061404,
          "b1": 1.0439566289929265,
          "shear_force_bin_approx": [
            -0.0036076551239415974,
            0.024794454419208817
          ]
        }
      },
      "911926": {
        "rotor": {
          "F": [
            -0.13748726250163618,
            0.3687002686091193
          ],
          "load": 0.39350048973620166,
          "angle_deg": 110.45033977547732,
          "torque": -61.078306301836555,
          "mean_shear": -9.720914363618151,
          "a1": 1.876952246139221,
          "b1": 2.690135714825978,
          "shear_force_bin_approx": [
            -0.00845131059885682,
            0.005896619387609838
          ]
        },
        "stator": {
          "F": [
            0.13756482805244907,
            -0.36916249270710055
          ],
          "load": 0.39396069339316064,
          "angle_deg": -69.56257807093283,
          "torque": 44.10489577614491,
          "mean_shear": 5.801249733327535,
          "a1": 7.285948636838036,
          "b1": 0.5953697075329653,
          "shear_force_bin_approx": [
            -0.0020574500092910143,
            0.025178430983115237
          ]
        }
      },
      "911927": {
        "rotor": {
          "F": [
            -0.14035458773652199,
            0.2993427623477541
          ],
          "load": 0.33061382256141836,
          "angle_deg": 115.12074562310615,
          "torque": -59.7021776477909,
          "mean_shear": -9.501896685996387,
          "a1": 0.5196480519945212,
          "b1": 1.9691704367854415,
          "shear_force_bin_approx": [
            -0.006186331377871348,
            0.001632522502598235
          ]
        },
        "stator": {
          "F": [
            0.1403744829570863,
            -0.29981156208425797
          ],
          "load": 0.3310467764906829,
          "angle_deg": -64.91058171460381,
          "torque": 45.19039554151088,
          "mean_shear": 5.944028785710252,
          "a1": 7.172496113557145,
          "b1": 1.4392022772646282,
          "shear_force_bin_approx": [
            -0.004973526031412682,
            0.024786367208077715
          ]
        }
      },
      "911928": {
        "rotor": {
          "F": [
            -0.12273498866686242,
            0.3583085677679995
          ],
          "load": 0.37874649460953425,
          "angle_deg": 108.9083791944972,
          "torque": -61.00592686320339,
          "mean_shear": -9.709394818181465,
          "a1": 1.886303301418671,
          "b1": 1.578225535326683,
          "shear_force_bin_approx": [
            -0.004958141747490126,
            0.00592599659417907
          ]
        },
        "stator": {
          "F": [
            0.12279477684914741,
            -0.3585535149751463
          ],
          "load": 0.3789975993624028,
          "angle_deg": -71.09506986182699,
          "torque": 44.09780138203429,
          "mean_shear": 5.800316586310224,
          "a1": 7.089281424511037,
          "b1": 1.0962037639241857,
          "shear_force_bin_approx": [
            -0.003788208260739872,
            0.024498797886721903
          ]
        }
      },
      "911929": {
        "rotor": {
          "F": [
            -0.16222378901387144,
            0.32843119227745254
          ],
          "load": 0.36631080489497725,
          "angle_deg": 116.28639614478053,
          "torque": -59.70150683309781,
          "mean_shear": -9.501789922522084,
          "a1": 0.8915816590243383,
          "b1": 2.5293986196291844,
          "shear_force_bin_approx": [
            -0.00794634012142721,
            0.002800986390066261
          ]
        },
        "stator": {
          "F": [
            0.1622015146317834,
            -0.3286912555251594
          ],
          "load": 0.3665341359376372,
          "angle_deg": -63.73472897561283,
          "torque": 43.620737164334834,
          "mean_shear": 5.737566893401847,
          "a1": 7.7503730514166875,
          "b1": 1.3477500790289003,
          "shear_force_bin_approx": [
            -0.004657489921867482,
            0.02678336654500207
          ]
        }
      },
      "911930": {
        "rotor": {
          "F": [
            -0.1601964575887774,
            0.3087574774075047
          ],
          "load": 0.3478420401260301,
          "angle_deg": 117.42219655552475,
          "torque": -60.55991676467398,
          "mean_shear": -9.638410106331607,
          "a1": 0.9414575450207522,
          "b1": 2.3314228916094666,
          "shear_force_bin_approx": [
            -0.0073243810286913735,
            0.002957676107103877
          ]
        },
        "stator": {
          "F": [
            0.16014247551822122,
            -0.3087703212436808
          ],
          "load": 0.3478285838542168,
          "angle_deg": -62.58667081628143,
          "torque": 45.580213156840856,
          "mean_shear": 5.995302670325178,
          "a1": 6.7945169828235015,
          "b1": 1.2348994245601743,
          "shear_force_bin_approx": [
            -0.004267506056132558,
            0.02348016510172234
          ]
        }
      },
      "911931": {
        "rotor": {
          "F": [
            -0.1378656427728876,
            0.377015577340002
          ],
          "load": 0.4014320378522328,
          "angle_deg": 110.08626588553972,
          "torque": -62.57962227914455,
          "mean_shear": -9.959856222549558,
          "a1": 1.8182858024243196,
          "b1": 2.371262517554709,
          "shear_force_bin_approx": [
            -0.007449540904882712,
            0.005712313319022865
          ]
        },
        "stator": {
          "F": [
            0.1378861175482612,
            -0.37740349814367175
          ],
          "load": 0.4018034119113641,
          "angle_deg": -69.92998954902268,
          "torque": 44.16844073182956,
          "mean_shear": 5.809607992671144,
          "a1": 8.010567758835604,
          "b1": 1.153383750872374,
          "shear_force_bin_approx": [
            -0.00398580811036154,
            0.027682534904465306
          ]
        }
      },
      "911932": {
        "rotor": {
          "F": [
            -0.12385150859408124,
            0.33359572349999067
          ],
          "load": 0.3558444926066891,
          "angle_deg": 110.36806200709161,
          "torque": -60.29876812720383,
          "mean_shear": -9.596847009796518,
          "a1": 1.1408191334430196,
          "b1": 2.1961275695509275,
          "shear_force_bin_approx": [
            -0.006899338238847201,
            0.0035839890086992645
          ]
        },
        "stator": {
          "F": [
            0.12413339812494516,
            -0.3334175201036855
          ],
          "load": 0.35577569231488776,
          "angle_deg": -69.57939099031299,
          "torque": 43.449911855694566,
          "mean_shear": 5.71509772623218,
          "a1": 7.245370973444293,
          "b1": 0.8615607808090449,
          "shear_force_bin_approx": [
            -0.0029773403215718596,
            0.02503820464497585
          ]
        }
      },
      "911933": {
        "rotor": {
          "F": [
            -0.10889191066102236,
            0.3437543545714166
          ],
          "load": 0.3605891075645787,
          "angle_deg": 107.57676740078448,
          "torque": -58.22762381036211,
          "mean_shear": -9.267214153914473,
          "a1": 1.0324190112407292,
          "b1": 1.8355250960135285,
          "shear_force_bin_approx": [
            -0.005766472157115801,
            0.003243439981140313
          ]
        },
        "stator": {
          "F": [
            0.10883093960045817,
            -0.3436276481282023
          ],
          "load": 0.3604499049416412,
          "angle_deg": -72.42638967443898,
          "torque": 41.72695012805839,
          "mean_shear": 5.488471382668998,
          "a1": 7.430965102917679,
          "b1": 0.8100619790482689,
          "shear_force_bin_approx": [
            -0.0027993732385634957,
            0.025679571914049133
          ]
        }
      },
      "911934": {
        "rotor": {
          "F": [
            -0.1662097754957465,
            0.33031230118741656
          ],
          "load": 0.36977277588550655,
          "angle_deg": 116.71107347849853,
          "torque": -61.18493180376183,
          "mean_shear": -9.73788433930921,
          "a1": 0.9989771589020192,
          "b1": 2.459225010513206,
          "shear_force_bin_approx": [
            -0.0077258832265525695,
            0.003138379303510587
          ]
        },
        "stator": {
          "F": [
            0.1660946903570824,
            -0.32990728553049353
          ],
          "load": 0.3693592603562467,
          "angle_deg": -63.276633502080024,
          "torque": 45.0880758416985,
          "mean_shear": 5.930570367527756,
          "a1": 7.390072236266313,
          "b1": 1.3674714069750549,
          "shear_force_bin_approx": [
            -0.004725641938761624,
            0.02553825631164736
          ]
        }
      },
      "911935": {
        "rotor": {
          "F": [
            -0.09372827655537805,
            0.34423408494843116
          ],
          "load": 0.3567661630064224,
          "angle_deg": 105.23129739794746,
          "torque": -60.64316199945919,
          "mean_shear": -9.651658996936519,
          "a1": 1.4325124555146544,
          "b1": 1.4724708540882812,
          "shear_force_bin_approx": [
            -0.004625903617828832,
            0.004500370606420714
          ]
        },
        "stator": {
          "F": [
            0.09326299700036365,
            -0.3445163147572312
          ],
          "load": 0.35691662575928496,
          "angle_deg": -74.85267293435082,
          "torque": 43.99754404141843,
          "mean_shear": 5.787129436442238,
          "a1": 7.138880881221103,
          "b1": 0.9183796261546262,
          "shear_force_bin_approx": [
            -0.0031736921554073056,
            0.02467020130442653
          ]
        }
      },
      "911936": {
        "rotor": {
          "F": [
            -0.16100206803199055,
            0.3357391429980209
          ],
          "load": 0.37234720094506313,
          "angle_deg": 115.61981982131164,
          "torque": -61.392422170151576,
          "mean_shear": -9.770907456764089,
          "a1": 1.6902940532624398,
          "b1": 2.081572678194018,
          "shear_force_bin_approx": [
            -0.006539453433727557,
            0.005310215380135795
          ]
        },
        "stator": {
          "F": [
            0.1615172822020454,
            -0.3364344696825018
          ],
          "load": 0.37319697860577783,
          "angle_deg": -64.35501677752612,
          "torque": 44.62938669135451,
          "mean_shear": 5.87023760255266,
          "a1": 6.680201098874829,
          "b1": 1.2842171489697676,
          "shear_force_bin_approx": [
            -0.004437935876899196,
            0.023085117766400386
          ]
        }
      },
      "911937": {
        "rotor": {
          "F": [
            -0.09600656927827537,
            0.31625846090385634
          ],
          "load": 0.33050972064049844,
          "angle_deg": 106.88671423883625,
          "torque": -61.62743852945862,
          "mean_shear": -9.808311472055266,
          "a1": 1.2147984809851697,
          "b1": 1.1052615463483975,
          "shear_force_bin_approx": [
            -0.0034722815543034202,
            0.0038164019834550492
          ]
        },
        "stator": {
          "F": [
            0.09592023547878542,
            -0.31645100485023364
          ],
          "load": 0.3306689130308869,
          "angle_deg": -73.13729115517197,
          "torque": 46.336649406546094,
          "mean_shear": 6.094799007742107,
          "a1": 6.780931000266155,
          "b1": 1.0755963400561885,
          "shear_force_bin_approx": [
            -0.00371699411616345,
            0.023433215316428984
          ]
        }
      },
      "911938": {
        "rotor": {
          "F": [
            -0.13153195060464623,
            0.37233844385342807
          ],
          "load": 0.39488804844038455,
          "angle_deg": 109.45623211391901,
          "torque": -60.61188600635538,
          "mean_shear": -9.646681268033939,
          "a1": 1.7838632093512798,
          "b1": 1.6393203952713957,
          "shear_force_bin_approx": [
            -0.005150076910664533,
            0.005604171553507092
          ]
        },
        "stator": {
          "F": [
            0.13180513590303114,
            -0.3729534287950737
          ],
          "load": 0.3955589133118082,
          "angle_deg": -70.53612831859515,
          "torque": 41.67994313534462,
          "mean_shear": 5.482288411387774,
          "a1": 7.530369971212839,
          "b1": 1.379779381930293,
          "shear_force_bin_approx": [
            -0.004768175246831562,
            0.02602309047841298
          ]
        }
      },
      "911939": {
        "rotor": {
          "F": [
            -0.16131111702285655,
            0.3282518686792858
          ],
          "load": 0.3657465868147026,
          "angle_deg": 116.17064747034173,
          "torque": -61.88915792126296,
          "mean_shear": -9.84996540696393,
          "a1": 1.4084746928949083,
          "b1": 2.175593248336478,
          "shear_force_bin_approx": [
            -0.0068348277661734345,
            0.004424853747965784
          ]
        },
        "stator": {
          "F": [
            0.16116008711742294,
            -0.3285037003859674
          ],
          "load": 0.36590607380442425,
          "angle_deg": -63.86796921393765,
          "torque": 45.25165481996354,
          "mean_shear": 5.952086403045776,
          "a1": 6.975397261652762,
          "b1": 1.52011351790827,
          "shear_force_bin_approx": [
            -0.005253135206531473,
            0.024105242472386545
          ]
        }
      },
      "911940": {
        "rotor": {
          "F": [
            -0.13265829894949413,
            0.33164471970596243
          ],
          "load": 0.35719244727320276,
          "angle_deg": 111.80147070787059,
          "torque": -60.265095436931176,
          "mean_shear": -9.591487834692424,
          "a1": 0.8432768172287576,
          "b1": 2.13441433505698,
          "shear_force_bin_approx": [
            -0.0067054603947317515,
            0.002649232253948448
          ]
        },
        "stator": {
          "F": [
            0.13291933484802065,
            -0.3317785230053265
          ],
          "load": 0.3574136789548439,
          "angle_deg": -68.16764265900994,
          "torque": 44.26121620239302,
          "mean_shear": 5.821811029644576,
          "a1": 7.213374649581805,
          "b1": 0.9018898383759476,
          "shear_force_bin_approx": [
            -0.003116707539648079,
            0.024927633287388753
          ]
        }
      },
      "911941": {
        "rotor": {
          "F": [
            -0.1260217491509008,
            0.30435377710455863
          ],
          "load": 0.3294126635344548,
          "angle_deg": 112.49265421483626,
          "torque": -61.48625570232241,
          "mean_shear": -9.78584152723685,
          "a1": 0.6258547746822994,
          "b1": 2.0294024810233684,
          "shear_force_bin_approx": [
            -0.006375555925559914,
            0.0019661807623560074
          ]
        },
        "stator": {
          "F": [
            0.12626967993004456,
            -0.3041446701899997
          ],
          "load": 0.32931445834433015,
          "angle_deg": -67.4535726967935,
          "torque": 46.18362325597702,
          "mean_shear": 6.0746710174236,
          "a1": 6.922195475664665,
          "b1": 1.2143474143920918,
          "shear_force_bin_approx": [
            -0.004196483407555952,
            0.02392139029836668
          ]
        }
      },
      "911942": {
        "rotor": {
          "F": [
            -0.13580127485823765,
            0.324704684900414
          ],
          "load": 0.35195897296332673,
          "angle_deg": 112.6961497923671,
          "torque": -61.8839251790932,
          "mean_shear": -9.849132590181688,
          "a1": 1.5876412589641495,
          "b1": 1.9617845803754983,
          "shear_force_bin_approx": [
            -0.006163128025633401,
            0.004987722115697823
          ]
        },
        "stator": {
          "F": [
            0.13555605965042095,
            -0.3251887784100523
          ],
          "load": 0.35231120747397543,
          "angle_deg": -67.37101756097898,
          "torque": 45.922565307652754,
          "mean_shear": 6.040333279482083,
          "a1": 6.84379165546378,
          "b1": 1.2609221268054522,
          "shear_force_bin_approx": [
            -0.004357434059352909,
            0.023650446146254552
          ]
        }
      },
      "911943": {
        "rotor": {
          "F": [
            -0.12944252992497066,
            0.34897837032349954
          ],
          "load": 0.3722113264088326,
          "angle_deg": 110.35074851329945,
          "torque": -61.831905030165096,
          "mean_shear": -9.840853326339403,
          "a1": 1.3733611912658923,
          "b1": 2.0108895478589637,
          "shear_force_bin_approx": [
            -0.006317395830734221,
            0.004314541429206255
          ]
        },
        "stator": {
          "F": [
            0.1297525881878685,
            -0.34975461373535977
          ],
          "load": 0.3730469460679464,
          "angle_deg": -69.64606397275834,
          "torque": 45.28859019820895,
          "mean_shear": 5.956944624552161,
          "a1": 7.295358218354681,
          "b1": 0.9761790533166268,
          "shear_force_bin_approx": [
            -0.0033734326367365294,
            0.025210948162497887
          ]
        }
      },
      "911944": {
        "rotor": {
          "F": [
            -0.128714318193134,
            0.2969972606066112
          ],
          "load": 0.3236892777275062,
          "angle_deg": 113.43121109952358,
          "torque": -59.23245825051865,
          "mean_shear": -9.427138522054362,
          "a1": 0.29795285227336216,
          "b1": 1.655960144778458,
          "shear_force_bin_approx": [
            -0.005202352225473494,
            0.0009360464918181195
          ]
        },
        "stator": {
          "F": [
            0.12884506102306348,
            -0.29694049931365096
          ],
          "load": 0.32368921805132356,
          "angle_deg": -66.54355941325932,
          "torque": 44.761255724901595,
          "mean_shear": 5.8875827335689985,
          "a1": 7.384551313597425,
          "b1": 1.4113648257857427,
          "shear_force_bin_approx": [
            -0.004877326705045881,
            0.02551917737253998
          ]
        }
      },
      "911945": {
        "rotor": {
          "F": [
            -0.10065615537991479,
            0.2958468432449492
          ],
          "load": 0.3125012260357823,
          "angle_deg": 108.78987681899844,
          "torque": -59.77486734574788,
          "mean_shear": -9.513465610738097,
          "a1": 0.6959431902770675,
          "b1": 1.9119222986150952,
          "shear_force_bin_approx": [
            -0.0060064810475636944,
            0.002186370013890279
          ]
        },
        "stator": {
          "F": [
            0.10032313296880824,
            -0.2962463038822588
          ],
          "load": 0.31277244695237594,
          "angle_deg": -71.29144715433242,
          "torque": 45.04571534862307,
          "mean_shear": 5.924998564333737,
          "a1": 7.00992822366905,
          "b1": 0.7308824597278843,
          "shear_force_bin_approx": [
            -0.0025257484627306355,
            0.02422457291063748
          ]
        }
      },
      "911946": {
        "rotor": {
          "F": [
            -0.11529477269537167,
            0.33395359674509073
          ],
          "load": 0.35329575342743663,
          "angle_deg": 109.04681883974705,
          "torque": -60.47989865085341,
          "mean_shear": -9.625674827980172,
          "a1": 1.1904908900137896,
          "b1": 1.716995068571875,
          "shear_force_bin_approx": [
            -0.005394099093675306,
            0.003740037434232896
          ]
        },
        "stator": {
          "F": [
            0.11531885226469062,
            -0.33440156536169896
          ],
          "load": 0.35372707643605705,
          "angle_deg": -70.97317388286082,
          "torque": 43.90835294908693,
          "mean_shear": 5.775397863529574,
          "a1": 7.0500271061487965,
          "b1": 0.9000433654533176,
          "shear_force_bin_approx": [
            -0.003110326587302414,
            0.024363144700714566
          ]
        }
      },
      "911947": {
        "rotor": {
          "F": [
            -0.14748835545693634,
            0.4007805291952393
          ],
          "load": 0.42705719473790354,
          "angle_deg": 110.20375627644276,
          "torque": -61.84344224197313,
          "mean_shear": -9.84268953062815,
          "a1": 2.2917291465158676,
          "b1": 2.5376830924834883,
          "shear_force_bin_approx": [
            -0.007972366560485155,
            0.007199679450711856
          ]
        },
        "stator": {
          "F": [
            0.14784434859485932,
            -0.4008598339601763
          ],
          "load": 0.4272546756842088,
          "angle_deg": -69.75511453799746,
          "torque": 42.42492832038522,
          "mean_shear": 5.580278555792272,
          "a1": 7.789599010488235,
          "b1": 1.0668696979826588,
          "shear_force_bin_approx": [
            -0.0036868370060718705,
            0.026918921728336178
          ]
        }
      },
      "911948": {
        "rotor": {
          "F": [
            -0.133225215281205,
            0.35467872316024956
          ],
          "load": 0.37887458960625525,
          "angle_deg": 110.587294962382,
          "torque": -62.94048790464151,
          "mean_shear": -10.017289770639346,
          "a1": 1.4029214675659445,
          "b1": 1.9648430489809228,
          "shear_force_bin_approx": [
            -0.006172736488135437,
            0.004407407776068583
          ]
        },
        "stator": {
          "F": [
            0.1331805403519827,
            -0.355283926199979
          ],
          "load": 0.37942551910028166,
          "angle_deg": -69.45115615089104,
          "torque": 45.42797920813885,
          "mean_shear": 5.975278880703424,
          "a1": 7.575798173732493,
          "b1": 1.239741082000853,
          "shear_force_bin_approx": [
            -0.0042842376231240755,
            0.02618007907644467
          ]
        }
      },
      "911949": {
        "rotor": {
          "F": [
            -0.13299122025796906,
            0.34211367198044024
          ],
          "load": 0.36705371435478473,
          "angle_deg": 111.24279703624406,
          "torque": -62.48398749054211,
          "mean_shear": -9.94463547321193,
          "a1": 1.1339588390368276,
          "b1": 2.269898432315607,
          "shear_force_bin_approx": [
            -0.007131096239357699,
            0.0035624367581913083
          ]
        },
        "stator": {
          "F": [
            0.13334149055964695,
            -0.34267792409100073
          ],
          "load": 0.3677065579561862,
          "angle_deg": -68.73818828395197,
          "torque": 45.63250260765293,
          "mean_shear": 6.0021804592246015,
          "a1": 7.4444328404897275,
          "b1": 0.7423365096907487,
          "shear_force_bin_approx": [
            -0.002565330817869539,
            0.02572611307400764
          ]
        }
      },
      "911950": {
        "rotor": {
          "F": [
            -0.14736797541954672,
            0.3170012215702155
          ],
          "load": 0.34958131336824194,
          "angle_deg": 114.93284076769793,
          "torque": -60.968538863697255,
          "mean_shear": -9.703444333247747,
          "a1": 0.7925496518216439,
          "b1": 2.5145572869030968,
          "shear_force_bin_approx": [
            -0.007899714699565451,
            0.0024898681637680253
          ]
        },
        "stator": {
          "F": [
            0.1474851646535699,
            -0.316838317038682
          ],
          "load": 0.34948303669390735,
          "angle_deg": -65.0384786670925,
          "torque": 45.88157597458829,
          "mean_shear": 6.034941829092621,
          "a1": 7.239327128487108,
          "b1": 0.8163974688233213,
          "shear_force_bin_approx": [
            -0.0028212671195111134,
            0.025017318616167232
          ]
        }
      },
      "911951": {
        "rotor": {
          "F": [
            -0.15023175909149863,
            0.3303473804509343
          ],
          "load": 0.3629035315487029,
          "angle_deg": 114.45457052482791,
          "torque": -61.36178801933274,
          "mean_shear": -9.766031880233848,
          "a1": 1.039393116222463,
          "b1": 2.3827548166722834,
          "shear_force_bin_approx": [
            -0.00748564502736334,
            0.003265349778116292
          ]
        },
        "stator": {
          "F": [
            0.15019704291819128,
            -0.33041880172946997
          ],
          "load": 0.36295417925367357,
          "angle_deg": -65.55508545274729,
          "torque": 44.717447051052815,
          "mean_shear": 5.881820446797647,
          "a1": 7.190993753126487,
          "b1": 1.2197294852794136,
          "shear_force_bin_approx": [
            -0.004215082509352732,
            0.024850290461515493
          ]
        }
      },
      "911952": {
        "rotor": {
          "F": [
            -0.13351001010912872,
            0.32289552273443356
          ],
          "load": 0.34940870252654377,
          "angle_deg": 112.46398995430282,
          "torque": -60.42322072757977,
          "mean_shear": -9.61665425632699,
          "a1": 1.152804728791032,
          "b1": 1.7673196059095233,
          "shear_force_bin_approx": [
            -0.005552198290470567,
            0.00362164286699348
          ]
        },
        "stator": {
          "F": [
            0.13376741399594824,
            -0.3229919365061836
          ],
          "load": 0.3495962129302575,
          "angle_deg": -67.50306263363812,
          "torque": 44.94025970792941,
          "mean_shear": 5.911127666405373,
          "a1": 7.072711993855509,
          "b1": 1.3849112442857592,
          "shear_force_bin_approx": [
            -0.004785909690014244,
            0.024441538044938173
          ]
        }
      },
      "911953": {
        "rotor": {
          "F": [
            -0.14873767361818813,
            0.3265665326703054
          ],
          "load": 0.3588434140591914,
          "angle_deg": 114.48732047331781,
          "torque": -61.21005251094479,
          "mean_shear": -9.741882424031344,
          "a1": 0.8959052570084078,
          "b1": 2.187080200766942,
          "shear_force_bin_approx": [
            -0.006870915091541116,
            0.0028145693737300897
          ]
        },
        "stator": {
          "F": [
            0.1484912574667956,
            -0.3269034483279771
          ],
          "load": 0.35904807209173617,
          "angle_deg": -65.57074966111043,
          "torque": 45.67084033554055,
          "mean_shear": 6.007223136001649,
          "a1": 7.062725337952834,
          "b1": 1.2459373795505566,
          "shear_force_bin_approx": [
            -0.004305650490271841,
            0.024407026639638625
          ]
        }
      },
      "911954": {
        "rotor": {
          "F": [
            -0.15230001470780655,
            0.36436786478325184
          ],
          "load": 0.3949167448547911,
          "angle_deg": 112.68415748810924,
          "torque": -59.30950350030174,
          "mean_shear": -9.439400654399092,
          "a1": 1.6417139449199887,
          "b1": 2.2709244716525223,
          "shear_force_bin_approx": [
            -0.007134319637000847,
            0.005157596468656555
          ]
        },
        "stator": {
          "F": [
            0.1522849735902365,
            -0.36430269884954364
          ],
          "load": 0.39485081938681643,
          "angle_deg": -67.31420951729928,
          "torque": 41.589672749429084,
          "mean_shear": 5.470414875740443,
          "a1": 7.494279558899611,
          "b1": 1.4411561862954383,
          "shear_force_bin_approx": [
            -0.004980278256295356,
            0.02589837096680589
          ]
        }
      },
      "911955": {
        "rotor": {
          "F": [
            -0.11562136962270425,
            0.31004158045727853
          ],
          "load": 0.33089890106477704,
          "angle_deg": 110.45159908695221,
          "torque": -58.59102777962147,
          "mean_shear": -9.325051691961315,
          "a1": 0.9249746281454033,
          "b1": 1.6906511627111314,
          "shear_force_bin_approx": [
            -0.005311337272556333,
            0.00290589349653855
          ]
        },
        "stator": {
          "F": [
            0.11573653032110898,
            -0.31008216937161964
          ],
          "load": 0.3309771838253791,
          "angle_deg": -69.53217705051267,
          "torque": 43.54973551689128,
          "mean_shear": 5.728227832940434,
          "a1": 6.746907501829964,
          "b1": 1.1362708119954914,
          "shear_force_bin_approx": [
            -0.0039266700389989,
            0.023315638546418764
          ]
        }
      },
      "911956": {
        "rotor": {
          "F": [
            -0.16059117076923846,
            0.31873200190562956
          ],
          "load": 0.3569028063322071,
          "angle_deg": 116.74097094131425,
          "torque": -58.86542193126689,
          "mean_shear": -9.36872287755119,
          "a1": 0.7649537293061891,
          "b1": 2.163854011040534,
          "shear_force_bin_approx": [
            -0.006797947864525749,
            0.002403173016324439
          ]
        },
        "stator": {
          "F": [
            0.16116752774671872,
            -0.3186626497069263
          ],
          "load": 0.35710062491996364,
          "angle_deg": -63.17143754078271,
          "torque": 43.18441750576483,
          "mean_shear": 5.6801764550302885,
          "a1": 7.2163970075105865,
          "b1": 1.6919697971192356,
          "shear_force_bin_approx": [
            -0.005847027873198163,
            0.02493807780660089
          ]
        }
      },
      "911957": {
        "rotor": {
          "F": [
            -0.1080710693812424,
            0.32616201889899893
          ],
          "load": 0.343600085287353,
          "angle_deg": 108.33218523236935,
          "torque": -60.93262211814276,
          "mean_shear": -9.697728005652975,
          "a1": 0.8608572006220521,
          "b1": 1.8931441770283424,
          "shear_force_bin_approx": [
            -0.005947487838738536,
            0.0027044626572641137
          ]
        },
        "stator": {
          "F": [
            0.10826356179822577,
            -0.32610529374268515
          ],
          "load": 0.3436068413466781,
          "angle_deg": -71.63437098041689,
          "torque": 44.84234553834267,
          "mean_shear": 5.898248720877715,
          "a1": 7.569793203601141,
          "b1": 0.8964617653921444,
          "shear_force_bin_approx": [
            -0.0030979494660181074,
            0.02615932738939002
          ]
        }
      },
      "911958": {
        "rotor": {
          "F": [
            -0.1672344124158254,
            0.3506817769433668
          ],
          "load": 0.38851648276002865,
          "angle_deg": 115.49571195943842,
          "torque": -63.6589330379423,
          "mean_shear": -10.131633864944483,
          "a1": 1.3332449648513622,
          "b1": 3.1028255284314277,
          "shear_force_bin_approx": [
            -0.009747813885491041,
            0.004188512587012622
          ]
        },
        "stator": {
          "F": [
            0.16675869346853217,
            -0.350769498627861
          ],
          "load": 0.38839117267900525,
          "angle_deg": -64.57320262092061,
          "torque": 46.40509807978264,
          "mean_shear": 6.103802267819527,
          "a1": 7.253029030912093,
          "b1": 0.9254270477874567,
          "shear_force_bin_approx": [
            -0.003198046296238601,
            0.025064668991765623
          ]
        }
      },
      "911959": {
        "rotor": {
          "F": [
            -0.15553941384417497,
            0.34652254213442424
          ],
          "load": 0.3798294110074855,
          "angle_deg": 114.17330875860927,
          "torque": -62.113110061736684,
          "mean_shear": -9.885608497136333,
          "a1": 0.9624206685512329,
          "b1": 2.697065893164742,
          "shear_force_bin_approx": [
            -0.008473082396213947,
            0.0030235337019835305
          ]
        },
        "stator": {
          "F": [
            0.15571666552016436,
            -0.3463877038974042
          ],
          "load": 0.37977904277623653,
          "angle_deg": -65.79396466582098,
          "torque": 45.249889559649404,
          "mean_shear": 5.951854213041776,
          "a1": 8.025062558908358,
          "b1": 1.2199317411264647,
          "shear_force_bin_approx": [
            -0.004215781455384298,
            0.027732625337631506
          ]
        }
      },
      "911960": {
        "rotor": {
          "F": [
            -0.10029130880282998,
            0.34656824317128393
          ],
          "load": 0.3607878792257506,
          "angle_deg": 106.13959809096666,
          "torque": -61.85112950203895,
          "mean_shear": -9.843912996066459,
          "a1": 1.2177522082368115,
          "b1": 2.0510775097514617,
          "shear_force_bin_approx": [
            -0.0064436500365784395,
            0.003825681391289515
          ]
        },
        "stator": {
          "F": [
            0.10048369953281779,
            -0.346441422120574
          ],
          "load": 0.3607196041702299,
          "angle_deg": -73.82544788131312,
          "torque": 44.36090184017368,
          "mean_shear": 5.8349229817173525,
          "a1": 7.477283389492928,
          "b1": 0.3880714606183439,
          "shear_force_bin_approx": [
            -0.001341078694721095,
            0.025839636421763967
          ]
        }
      },
      "911961": {
        "rotor": {
          "F": [
            -0.11666927567643755,
            0.3210881133498971
          ],
          "load": 0.3416274234037147,
          "angle_deg": 109.96891498437505,
          "torque": -60.660001439614696,
          "mean_shear": -9.654339077076166,
          "a1": 1.151981189567543,
          "b1": 1.9965816868471518,
          "shear_force_bin_approx": [
            -0.006272446359690929,
            0.003619055642219024
          ]
        },
        "stator": {
          "F": [
            0.11659637877360697,
            -0.3210745151579063
          ],
          "load": 0.3415897536914757,
          "angle_deg": -70.04179815097915,
          "torque": 44.45438635522729,
          "mean_shear": 5.847219281447379,
          "a1": 6.9747466914267635,
          "b1": 0.8470095215802244,
          "shear_force_bin_approx": [
            -0.002927054779568742,
            0.02410299426307964
          ]
        }
      },
      "911962": {
        "rotor": {
          "F": [
            -0.1329717939584204,
            0.315502754752074
          ],
          "load": 0.3423791556807569,
          "angle_deg": 112.85347743037906,
          "torque": -58.83511150157674,
          "mean_shear": -9.363898822838763,
          "a1": 1.0220562397675688,
          "b1": 1.8964286536489319,
          "shear_force_bin_approx": [
            -0.005957806326360667,
            0.0032108843744094026
          ]
        },
        "stator": {
          "F": [
            0.13289567113471137,
            -0.3159055619852965
          ],
          "load": 0.34272085361061905,
          "angle_deg": -67.1844033376305,
          "torque": 43.11344311752063,
          "mean_shear": 5.670840980053441,
          "a1": 7.215395887868066,
          "b1": 0.7753067377055579,
          "shear_force_bin_approx": [
            -0.0026792677465998943,
            0.02493461818547515
          ]
        }
      },
      "911963": {
        "rotor": {
          "F": [
            -0.1313617751772236,
            0.3248717339106795
          ],
          "load": 0.35042482713392725,
          "angle_deg": 112.01592911182664,
          "torque": -61.79712385742137,
          "mean_shear": -9.835317730770706,
          "a1": 1.2934156468131581,
          "b1": 2.014014681919962,
          "shear_force_bin_approx": [
            -0.006327213728941736,
            0.004063385094066309
          ]
        },
        "stator": {
          "F": [
            0.13171995462518146,
            -0.3257101203099625
          ],
          "load": 0.35133634727820306,
          "angle_deg": -67.98117138037973,
          "torque": 45.508609729740705,
          "mean_shear": 5.985884455973682,
          "a1": 7.014938504429295,
          "b1": 0.9621818189498215,
          "shear_force_bin_approx": [
            -0.003325061667213466,
            0.024241887197989167
          ]
        }
      },
      "911964": {
        "rotor": {
          "F": [
            -0.12255793066954272,
            0.34170526438188153
          ],
          "load": 0.3630191924351824,
          "angle_deg": 109.73116494662615,
          "torque": -60.77123098729013,
          "mean_shear": -9.672041809406588,
          "a1": 0.9058913463543753,
          "b1": 1.8675532798484173,
          "shear_force_bin_approx": [
            -0.005867091664159311,
            0.0028459415986574724
          ]
        },
        "stator": {
          "F": [
            0.1225200668793952,
            -0.34234707650926627
          ],
          "load": 0.36361062633340746,
          "angle_deg": -70.30859444842149,
          "torque": 44.272810257971024,
          "mean_shear": 5.823336030682362,
          "a1": 7.659608350556444,
          "b1": 1.1020690627244727,
          "shear_force_bin_approx": [
            -0.0038084772783241717,
            0.026469706255831473
          ]
        }
      },
      "911965": {
        "rotor": {
          "F": [
            -0.1321070159957562,
            0.33304602758165497
          ],
          "load": 0.3582902736095741,
          "angle_deg": 111.6363928719506,
          "torque": -62.270725697476585,
          "mean_shear": -9.910693804672912,
          "a1": 1.1291163276166656,
          "b1": 1.8707017619578974,
          "shear_force_bin_approx": [
            -0.005876982912424413,
            0.003547223559888803
          ]
        },
        "stator": {
          "F": [
            0.13222624957392026,
            -0.3332342849445024
          ],
          "load": 0.358509232431828,
          "angle_deg": -68.35698762184057,
          "torque": 45.59843179686527,
          "mean_shear": 5.997699022900631,
          "a1": 7.395443441307393,
          "b1": 1.2356842456793977,
          "shear_force_bin_approx": [
            -0.004270218203221345,
            0.025556817863775137
          ]
        }
      },
      "911966": {
        "rotor": {
          "F": [
            -0.11239075111688,
            0.3184877205385565
          ],
          "load": 0.33773674521802055,
          "angle_deg": 109.43736650277366,
          "torque": -60.25090910275898,
          "mean_shear": -9.589230009484565,
          "a1": 0.9754023145447438,
          "b1": 2.005834524530319,
          "shear_force_bin_approx": [
            -0.006301515006581226,
            0.0030643167456682477
          ]
        },
        "stator": {
          "F": [
            0.11242582704001397,
            -0.3187893519834864
          ],
          "load": 0.3380328645615428,
          "angle_deg": -70.57404051461175,
          "torque": 43.94428700662017,
          "mean_shear": 5.7801243783078915,
          "a1": 6.921208718317324,
          "b1": 0.7022052126964473,
          "shear_force_bin_approx": [
            -0.002426647011271579,
            0.023917980309770066
          ]
        }
      },
      "911967": {
        "rotor": {
          "F": [
            -0.13012349898412243,
            0.35883362083628517
          ],
          "load": 0.3816984312652461,
          "angle_deg": 109.93211619359289,
          "torque": -62.111795891610676,
          "mean_shear": -9.885399340464717,
          "a1": 1.5773814390057874,
          "b1": 1.8093100227911432,
          "shear_force_bin_approx": [
            -0.005684115075667037,
            0.004955489940689478
          ]
        },
        "stator": {
          "F": [
            0.13031287176722733,
            -0.3591733620060571
          ],
          "load": 0.38208238447088344,
          "angle_deg": -70.05855518148716,
          "torque": 44.40607469044481,
          "mean_shear": 5.8408647027208245,
          "a1": 7.288244577890635,
          "b1": 1.2521064689579122,
          "shear_force_bin_approx": [
            -0.004326969332829477,
            0.025186365185813547
          ]
        }
      },
      "911968": {
        "rotor": {
          "F": [
            -0.1454420748884369,
            0.34903176107563766
          ],
          "load": 0.3781224238092932,
          "angle_deg": 112.6215678007936,
          "torque": -60.76987025527552,
          "mean_shear": -9.67182524218024,
          "a1": 1.084108448926457,
          "b1": 1.9879579169377817,
          "shear_force_bin_approx": [
            -0.006245353987497404,
            0.0034058271388419828
          ]
        },
        "stator": {
          "F": [
            0.14514514365951117,
            -0.3491039779282746
          ],
          "load": 0.37807499273726813,
          "angle_deg": -67.42417860781681,
          "torque": 43.481596340862,
          "mean_shear": 5.719265281962525,
          "a1": 7.664982318700328,
          "b1": 1.5379908225241865,
          "shear_force_bin_approx": [
            -0.005314914736263558,
            0.02648827735655707
          ]
        }
      },
      "911969": {
        "rotor": {
          "F": [
            -0.1396268392008201,
            0.3508024723925571
          ],
          "load": 0.3775685750455703,
          "angle_deg": 111.70360671002531,
          "torque": -62.48311332648592,
          "mean_shear": -9.944496345681316,
          "a1": 1.6774647576676915,
          "b1": 2.1289962827965003,
          "shear_force_bin_approx": [
            -0.006688439081553464,
            0.005269910959344603
          ]
        },
        "stator": {
          "F": [
            0.1397350465760193,
            -0.3513899814160436
          ],
          "load": 0.3781544688102598,
          "angle_deg": -68.31407915732478,
          "torque": 45.9955737874743,
          "mean_shear": 6.049936304648384,
          "a1": 7.423397519520616,
          "b1": 1.0692656898109127,
          "shear_force_bin_approx": [
            -0.0036951169594301447,
            0.025653420223202928
          ]
        }
      },
      "911970": {
        "rotor": {
          "F": [
            -0.16217524053156884,
            0.3295844524755073
          ],
          "load": 0.3673237263709658,
          "angle_deg": 116.1999418443752,
          "torque": -59.52802444863138,
          "mean_shear": -9.474179343494882,
          "a1": 1.0893258741866607,
          "b1": 2.2308068773152177,
          "shear_force_bin_approx": [
            -0.007008286497351075,
            0.0034222181637100927
          ]
        },
        "stator": {
          "F": [
            0.16239935620226206,
            -0.32976572306747387
          ],
          "load": 0.3675853411183899,
          "angle_deg": -63.78118877736221,
          "torque": 43.42829154789612,
          "mean_shear": 5.712253942052601,
          "a1": 7.006795389223664,
          "b1": 1.6060351700104496,
          "shear_force_bin_approx": [
            -0.005550059120662829,
            0.024213746611991088
          ]
        }
      },
      "911971": {
        "rotor": {
          "F": [
            -0.12603812822826432,
            0.34877193969999587
          ],
          "load": 0.3708469707161998,
          "angle_deg": 109.86868591304977,
          "torque": -60.93355112460881,
          "mean_shear": -9.697875861624212,
          "a1": 1.6581505560099183,
          "b1": 1.9165626696637157,
          "shear_force_bin_approx": [
            -0.006021059203159971,
            0.00520923360530659
          ]
        },
        "stator": {
          "F": [
            0.12589394818978003,
            -0.34906710954688963
          ],
          "load": 0.3710756434451489,
          "angle_deg": -70.16774054772684,
          "torque": 44.19155620264755,
          "mean_shear": 5.8126484401443514,
          "a1": 6.990829486417869,
          "b1": 1.1797014817162932,
          "shear_force_bin_approx": [
            -0.00407675565922779,
            0.024158572412732213
          ]
        }
      },
      "911972": {
        "rotor": {
          "F": [
            -0.14465082098216325,
            0.34522247538001727
          ],
          "load": 0.3743025748219219,
          "angle_deg": 112.73405162030323,
          "torque": -62.02978087522904,
          "mean_shear": -9.872346245199815,
          "a1": 1.2612574943195056,
          "b1": 2.7250284035790955,
          "shear_force_bin_approx": [
            -0.00856092921350761,
            0.00396235727843923
          ]
        },
        "stator": {
          "F": [
            0.14485918887699664,
            -0.3455527137607938
          ],
          "load": 0.37468768673329855,
          "angle_deg": -67.25607650303195,
          "torque": 45.20840681231984,
          "mean_shear": 5.946397862388444,
          "a1": 7.486175101272658,
          "b1": 0.8576972451206597,
          "shear_force_bin_approx": [
            -0.0029639889007027956,
            0.025870363971809508
          ]
        }
      },
      "911973": {
        "rotor": {
          "F": [
            -0.13893994527949274,
            0.3353552670982255
          ],
          "load": 0.36299788369188957,
          "angle_deg": 112.504556385376,
          "torque": -59.88612374091989,
          "mean_shear": -9.531172615980308,
          "a1": 1.1528783482684377,
          "b1": 1.7697608064111636,
          "shear_force_bin_approx": [
            -0.00555986754803246,
            0.003621874149402859
          ]
        },
        "stator": {
          "F": [
            0.1393824025586925,
            -0.33621374470922016
          ],
          "load": 0.3639603498657925,
          "angle_deg": -67.48282213160812,
          "torque": 44.033018874954145,
          "mean_shear": 5.791795548105521,
          "a1": 7.1886884933799164,
          "b1": 1.4823673874414542,
          "shear_force_bin_approx": [
            -0.005122693943737884,
            0.024842324055722606
          ]
        }
      },
      "911974": {
        "rotor": {
          "F": [
            -0.12937831950028733,
            0.3260574002298977
          ],
          "load": 0.3507879385061552,
          "angle_deg": 111.64298714181615,
          "torque": -60.133143627379425,
          "mean_shear": -9.570487051952343,
          "a1": 1.4653948653056883,
          "b1": 1.8410866662592713,
          "shear_force_bin_approx": [
            -0.0057839443453422505,
            0.004603673743452555
          ]
        },
        "stator": {
          "F": [
            0.1294308225261599,
            -0.32589728432924125
          ],
          "load": 0.3506584916310635,
          "angle_deg": -68.33938977353525,
          "torque": 43.81389662890293,
          "mean_shear": 5.762973739344819,
          "a1": 6.751270505918275,
          "b1": 1.065003210280728,
          "shear_force_bin_approx": [
            -0.003680386887614229,
            0.02333071600616933
          ]
        }
      },
      "911975": {
        "rotor": {
          "F": [
            -0.1588081439084763,
            0.30871269726190304
          ],
          "load": 0.3471650270726801,
          "angle_deg": 117.22221911101829,
          "torque": -61.66245806785358,
          "mean_shear": -9.813885004695619,
          "a1": 0.7594790546741393,
          "b1": 1.86174208160622,
          "shear_force_bin_approx": [
            -0.00584883524645307,
            0.0023859738187195973
          ]
        },
        "stator": {
          "F": [
            0.1590623649105938,
            -0.3089609616453245
          ],
          "load": 0.3475021032335698,
          "angle_deg": -62.759232587071125,
          "torque": 46.5916998344579,
          "mean_shear": 6.128346558436211,
          "a1": 7.279271613394688,
          "b1": 1.6489131031550084,
          "shear_force_bin_approx": [
            -0.005698234620407696,
            0.02515535684653802
          ]
        }
      },
      "911976": {
        "rotor": {
          "F": [
            -0.11207090962820553,
            0.3266277645889817
          ],
          "load": 0.3453195409838381,
          "angle_deg": 108.93786725591339,
          "torque": -62.04180091730257,
          "mean_shear": -9.87425929431199,
          "a1": 0.980120971546716,
          "b1": 1.9734841911625447,
          "shear_force_bin_approx": [
            -0.0061998834369318455,
            0.003079140843840454
          ]
        },
        "stator": {
          "F": [
            0.11104856902075037,
            -0.32632885375838566
          ],
          "load": 0.34470611464959283,
          "angle_deg": -71.20673994349944,
          "torque": 46.10757821420194,
          "mean_shear": 6.064668584121011,
          "a1": 7.324479785473838,
          "b1": 1.045389620292745,
          "shear_force_bin_approx": [
            -0.0036126071863757823,
            0.02531158507395271
          ]
        }
      },
      "911977": {
        "rotor": {
          "F": [
            -0.1684183153662559,
            0.34060253665420215
          ],
          "load": 0.37996686293160453,
          "angle_deg": 116.31109265239378,
          "torque": -62.1929764401183,
          "mean_shear": -9.898319626042616,
          "a1": 1.5081491072847024,
          "b1": 2.024415743822677,
          "shear_force_bin_approx": [
            -0.00635988962860484,
            0.004737990155963626
          ]
        },
        "stator": {
          "F": [
            0.16833026230038992,
            -0.34061115493435346
          ],
          "load": 0.37993556831630304,
          "angle_deg": -63.701386498873646,
          "torque": 45.64266618276448,
          "mean_shear": 6.003517304859716,
          "a1": 7.12415267791939,
          "b1": 1.8396304440850135,
          "shear_force_bin_approx": [
            -0.006357306437303368,
            0.02461930428760397
          ]
        }
      },
      "911978": {
        "rotor": {
          "F": [
            -0.11539994856872376,
            0.33654811825979125
          ],
          "load": 0.3557833386119571,
          "angle_deg": 108.92647584976542,
          "torque": -61.77495248245347,
          "mean_shear": -9.831789046849421,
          "a1": 1.2899526870878493,
          "b1": 1.6960090003585766,
          "shear_force_bin_approx": [
            -0.005328169415948674,
            0.0040525058852336005
          ]
        },
        "stator": {
          "F": [
            0.11515157540014545,
            -0.3369331977368504
          ],
          "load": 0.35606721985366035,
          "angle_deg": -71.13142820321022,
          "torque": 44.8866516184992,
          "mean_shear": 5.904076432998323,
          "a1": 7.206906961793212,
          "b1": 0.9372266706124831,
          "shear_force_bin_approx": [
            -0.0032388228654590574,
            0.02490528256290216
          ]
        }
      },
      "911979": {
        "rotor": {
          "F": [
            -0.1605975498052997,
            0.3489125435881155
          ],
          "load": 0.3840983416738405,
          "angle_deg": 114.71568125405885,
          "torque": -61.52700877274798,
          "mean_shear": -9.79232757984125,
          "a1": 1.2308453377562152,
          "b1": 2.6103862092105112,
          "shear_force_bin_approx": [
            -0.008200770137887852,
            0.0038668146708001733
          ]
        },
        "stator": {
          "F": [
            0.16039951296677743,
            -0.34897752808673094
          ],
          "load": 0.38407462669317854,
          "angle_deg": -65.3152086684817,
          "torque": 44.37124549438983,
          "mean_shear": 5.836283513699281,
          "a1": 7.682383236443216,
          "b1": 1.589226772737951,
          "shear_force_bin_approx": [
            -0.005491973469533939,
            0.026548410611438526
          ]
        }
      },
      "911980": {
        "rotor": {
          "F": [
            -0.11561697723987206,
            0.3416071720829406
          ],
          "load": 0.3606421293257194,
          "angle_deg": 108.69839413837512,
          "torque": -60.879585356661416,
          "mean_shear": -9.689286942897633,
          "a1": 1.9241819902106032,
          "b1": 1.50689322713935,
          "shear_force_bin_approx": [
            -0.004734044692125198,
            0.006044996004615419
          ]
        },
        "stator": {
          "F": [
            0.11548641128843866,
            -0.3419375356780709
          ],
          "load": 0.36091327143494517,
          "angle_deg": -71.33805293850013,
          "torque": 44.222678023043066,
          "mean_shear": 5.816741986883166,
          "a1": 7.03034248058717,
          "b1": 1.174162616554671,
          "shear_force_bin_approx": [
            -0.004057614715316716,
            0.024295119518156185
          ]
        }
      }
    },
    "weightedPSBT2_fine": {
      "911901": {
        "rotor": {
          "F": [
            -0.14057779138080925,
            0.3208876268135752
          ],
          "load": 0.3503298224124727,
          "angle_deg": 113.65776482055036,
          "torque": -58.88005584009381,
          "mean_shear": -9.371051936477752,
          "a1": 1.0816570204617508,
          "b1": 2.2485014951904847,
          "shear_force_bin_approx": [
            -0.007063875778876093,
            0.0033981257491864612
          ]
        },
        "stator": {
          "F": [
            0.14071630610357808,
            -0.32100518688454227
          ],
          "load": 0.3504930938124399,
          "angle_deg": -66.329206449141,
          "torque": 42.9964819423059,
          "mean_shear": 5.65545672452843,
          "a1": 6.973298463484002,
          "b1": 1.2955077211867863,
          "shear_force_bin_approx": [
            -0.004476953293504188,
            0.024097989546587366
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.10690075149445553,
            0.3335237843529973
          ],
          "load": 0.350236898968718,
          "angle_deg": 107.77164838692592,
          "torque": -57.668399845735344,
          "mean_shear": -9.178210895648675,
          "a1": 1.273813487938518,
          "b1": 1.4672342220205554,
          "shear_force_bin_approx": [
            -0.004609452252995313,
            0.0040018030957512385
          ]
        },
        "stator": {
          "F": [
            0.10702055090335735,
            -0.333637461275793
          ],
          "load": 0.3503817259535868,
          "angle_deg": -72.2153701541366,
          "torque": 41.19750134327693,
          "mean_shear": 5.418831389931836,
          "a1": 7.12773197589694,
          "b1": 1.0289999817797097,
          "shear_force_bin_approx": [
            -0.0035559686616334837,
            0.024631673453458375
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.10983300650230465,
            0.34584380963625
          ],
          "load": 0.3628653055626151,
          "angle_deg": 107.61879649877557,
          "torque": -57.756251193168595,
          "mean_shear": -9.19219287184996,
          "a1": 1.4808763508719462,
          "b1": 1.5363211988341618,
          "shear_force_bin_approx": [
            -0.004826495391811667,
            0.004652310264774168
          ]
        },
        "stator": {
          "F": [
            0.10968930849944664,
            -0.3459122354388201
          ],
          "load": 0.3628870609781623,
          "angle_deg": -72.40609760309937,
          "torque": 40.68905610855238,
          "mean_shear": 5.351954057371562,
          "a1": 7.284214521086803,
          "b1": 1.0178901555823376,
          "shear_force_bin_approx": [
            -0.003517575858432728,
            0.025172438309280232
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.13294955752848622,
            0.3058266309480021
          ],
          "load": 0.33347490616840386,
          "angle_deg": 113.49564395146069,
          "torque": -57.778882127914066,
          "mean_shear": -9.195794696981492,
          "a1": 1.1119764265817735,
          "b1": 1.8474324323052518,
          "shear_force_bin_approx": [
            -0.0058038801573337025,
            0.00349337697271433
          ]
        },
        "stator": {
          "F": [
            0.13276454523661216,
            -0.3063963660328409
          ],
          "load": 0.3339238799337584,
          "angle_deg": -66.57244284575077,
          "torque": 42.857641626364185,
          "mean_shear": 5.637194639749453,
          "a1": 6.715559227036295,
          "b1": 1.326362019215833,
          "shear_force_bin_approx": [
            -0.004583578093125883,
            0.023207306685644812
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.15153030485560096,
            0.3210736634154801
          ],
          "load": 0.3550348301627157,
          "angle_deg": 115.26490769023773,
          "torque": -57.430580483126896,
          "mean_shear": -9.140360768526577,
          "a1": 1.2786153622828207,
          "b1": 2.3338947889369024,
          "shear_force_bin_approx": [
            -0.007332146723175673,
            0.004016888628914762
          ]
        },
        "stator": {
          "F": [
            0.15181328774326275,
            -0.3214871405058815
          ],
          "load": 0.355529542859756,
          "angle_deg": -64.72229002901805,
          "torque": 41.682904121411084,
          "mean_shear": 5.482677878800092,
          "a1": 6.785790975776386,
          "b1": 1.356259478462027,
          "shear_force_bin_approx": [
            -0.0046868962952876115,
            0.023450010186124512
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.1317484234239724,
            0.3442477873385469
          ],
          "load": 0.3685975938095469,
          "angle_deg": 110.94254460862507,
          "torque": -59.51160458261484,
          "mean_shear": -9.471566040653443,
          "a1": 1.5491422626734803,
          "b1": 2.1473461777742675,
          "shear_force_bin_approx": [
            -0.006746086976809761,
            0.004866773951780476
          ]
        },
        "stator": {
          "F": [
            0.13197845838581415,
            -0.3441824578918378
          ],
          "load": 0.3686188787872412,
          "angle_deg": -69.02043272360734,
          "torque": 42.25640351870292,
          "mean_shear": 5.558111981229197,
          "a1": 7.279380472225341,
          "b1": 1.2278255289070896,
          "shear_force_bin_approx": [
            -0.004243060427654967,
            0.025155733035650944
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.133361410785623,
            0.32174417182453
          ],
          "load": 0.3482880675386172,
          "angle_deg": 112.51377150092347,
          "torque": -56.86595206394799,
          "mean_shear": -9.050497364604091,
          "a1": 1.2924879007499943,
          "b1": 2.1075972177587716,
          "shear_force_bin_approx": [
            -0.006621211936037245,
            0.004060470493849876
          ]
        },
        "stator": {
          "F": [
            0.13326461702955328,
            -0.32173942347326345
          ],
          "load": 0.3482466292283982,
          "angle_deg": -67.50064080094259,
          "torque": 40.79049398742242,
          "mean_shear": 5.365296486990508,
          "a1": 6.920614602354585,
          "b1": 1.2128041413613377,
          "shear_force_bin_approx": [
            -0.004191150238818461,
            0.023915927192391755
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.10581780999298887,
            0.3231838986788539
          ],
          "load": 0.3400665247815139,
          "angle_deg": 108.12963184905986,
          "torque": -58.530690636614004,
          "mean_shear": -9.315448737399633,
          "a1": 1.1128686106270365,
          "b1": 1.6453995279613753,
          "shear_force_bin_approx": [
            -0.00516917506926357,
            0.0034961798515565777
          ]
        },
        "stator": {
          "F": [
            0.10581167003490863,
            -0.3231871800883748
          ],
          "load": 0.34006773279605934,
          "angle_deg": -71.87152330857455,
          "torque": 42.410498799824275,
          "mean_shear": 5.578380597508205,
          "a1": 7.227177976318067,
          "b1": 0.717455398100236,
          "shear_force_bin_approx": [
            -0.0024793478687450458,
            0.024975334160245465
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.1303210924376982,
            0.30035081039194506
          ],
          "load": 0.32740524802949206,
          "angle_deg": 113.45584143044776,
          "torque": -58.376615391944476,
          "mean_shear": -9.290926900602384,
          "a1": 0.6466272529089947,
          "b1": 1.9659459447839491,
          "shear_force_bin_approx": [
            -0.0061762013374879,
            0.0020314394273498473
          ]
        },
        "stator": {
          "F": [
            0.13031165724708338,
            -0.300085045834927
          ],
          "load": 0.32715770317727744,
          "angle_deg": -66.52714800528413,
          "torque": 43.376783353224454,
          "mean_shear": 5.705478914125546,
          "a1": 6.966621565333303,
          "b1": 0.934493757904705,
          "shear_force_bin_approx": [
            -0.003229378597124834,
            0.02407491584299046
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.11867707838743892,
            0.3319107708014556
          ],
          "load": 0.35248972851502314,
          "angle_deg": 109.67487471656732,
          "torque": -59.16673653339303,
          "mean_shear": -9.416678585905332,
          "a1": 0.9443996745796236,
          "b1": 1.9228687605227994,
          "shear_force_bin_approx": [
            -0.006040870371875738,
            0.002966919079711937
          ]
        },
        "stator": {
          "F": [
            0.11857908813847419,
            -0.33191305326724285
          ],
          "load": 0.35245889841644745,
          "angle_deg": -70.34024953672942,
          "torque": 42.84528621938328,
          "mean_shear": 5.63556949586935,
          "a1": 7.336893475952827,
          "b1": 0.834907418525535,
          "shear_force_bin_approx": [
            -0.0028852329137141835,
            0.02535448370864671
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.13504143535438462,
            0.3391455126012209
          ],
          "load": 0.36504228245522097,
          "angle_deg": 111.71152729234488,
          "torque": -57.785653807867945,
          "mean_shear": -9.196872443319188,
          "a1": 1.518989040506227,
          "b1": 1.9039624888574016,
          "shear_force_bin_approx": [
            -0.005981474567704951,
            0.004772044810537772
          ]
        },
        "stator": {
          "F": [
            0.13552628014981474,
            -0.3393572343756294
          ],
          "load": 0.3654185341965045,
          "angle_deg": -68.23012522133037,
          "torque": 41.3853435815737,
          "mean_shear": 5.443538845094131,
          "a1": 7.007814827949329,
          "b1": 1.3708888611676049,
          "shear_force_bin_approx": [
            -0.004737451812645448,
            0.024217269539323558
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.13123727442293995,
            0.32261619296140115
          ],
          "load": 0.3482878553134893,
          "angle_deg": 112.1360357009129,
          "torque": -58.05601808880971,
          "mean_shear": -9.239902255066555,
          "a1": 1.2243756124885856,
          "b1": 2.282399092041464,
          "shear_force_bin_approx": [
            -0.007170368220117478,
            0.0038464894294286444
          ]
        },
        "stator": {
          "F": [
            0.1310692792702502,
            -0.32247841016311574
          ],
          "load": 0.34809694194254787,
          "angle_deg": -67.88103220929247,
          "torque": 41.83924678758254,
          "mean_shear": 5.50324210040121,
          "a1": 6.876196607392011,
          "b1": 0.9264080277448379,
          "shear_force_bin_approx": [
            -0.003201436319608771,
            0.02376242962106398
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.1060043939851502,
            0.3030594024742553
          ],
          "load": 0.32106375219294314,
          "angle_deg": 109.27886251011128,
          "torque": -57.35319489345503,
          "mean_shear": -9.128044469406218,
          "a1": 0.7543979865534468,
          "b1": 1.4103705578906551,
          "shear_force_bin_approx": [
            -0.004430809783508621,
            0.00237001117243924
          ]
        },
        "stator": {
          "F": [
            0.10627205634960848,
            -0.30317358345362777
          ],
          "load": 0.32125997519904054,
          "angle_deg": -70.68280108315396,
          "torque": 42.53880975243152,
          "mean_shear": 5.595257723425786,
          "a1": 7.0154104328327795,
          "b1": 1.08926973443718,
          "shear_force_bin_approx": [
            -0.0037642459750341045,
            0.024243518065475117
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.13301799329311514,
            0.3436818621925238
          ],
          "load": 0.3685254522279949,
          "angle_deg": 111.15833873209108,
          "torque": -58.67061375054923,
          "mean_shear": -9.337718192635235,
          "a1": 1.639765600700419,
          "b1": 1.918737328380977,
          "shear_force_bin_approx": [
            -0.006027891095010184,
            0.005151475564769691
          ]
        },
        "stator": {
          "F": [
            0.13341868137308455,
            -0.3437859969438404
          ],
          "load": 0.3687673470279098,
          "angle_deg": -68.78944271775197,
          "torque": 41.60189658146033,
          "mean_shear": 5.472022713171268,
          "a1": 7.054369472617885,
          "b1": 1.1762081376528093,
          "shear_force_bin_approx": [
            -0.004064683528776858,
            0.024378150841972895
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.10244420519003986,
            0.35086732183589403
          ],
          "load": 0.3655170210938361,
          "angle_deg": 106.27644222970916,
          "torque": -58.29519125377834,
          "mean_shear": -9.277967846526247,
          "a1": 1.6291759283010323,
          "b1": 1.5465030023119775,
          "shear_force_bin_approx": [
            -0.004858482470817867,
            0.005118207127755855
          ]
        },
        "stator": {
          "F": [
            0.10259905174071485,
            -0.3505571680133141
          ],
          "load": 0.3652627731696851,
          "angle_deg": -73.68660616957818,
          "torque": 40.89518364687262,
          "mean_shear": 5.379066633099686,
          "a1": 7.304124650812522,
          "b1": 0.8635772605911441,
          "shear_force_bin_approx": [
            -0.0029843087754483706,
            0.025241242778286405
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.14912161491324688,
            0.32430529146241743
          ],
          "load": 0.35694702422748703,
          "angle_deg": 114.69385278063632,
          "torque": -57.856235830121335,
          "mean_shear": -9.208105921054239,
          "a1": 1.1892837876126476,
          "b1": 2.0698799173772513,
          "shear_force_bin_approx": [
            -0.006502719542245421,
            0.003736245210197338
          ]
        },
        "stator": {
          "F": [
            0.1490523318487794,
            -0.3245601868167064
          ],
          "load": 0.3571497060002346,
          "angle_deg": -65.33332882678255,
          "torque": 42.35598603636052,
          "mean_shear": 5.571210369601713,
          "a1": 7.048229748157643,
          "b1": 1.4395295095609064,
          "shear_force_bin_approx": [
            -0.004974656865048488,
            0.024356933477387595
          ]
        }
      },
      "911917": {
        "rotor": {
          "F": [
            -0.11966804768839431,
            0.3298326609126155
          ],
          "load": 0.350870383250351,
          "angle_deg": 109.94150198838486,
          "torque": -59.49600822579363,
          "mean_shear": -9.469083803371122,
          "a1": 1.3828341107263962,
          "b1": 1.6811744736155152,
          "shear_force_bin_approx": [
            -0.00528156537571319,
            0.004344301483391421
          ]
        },
        "stator": {
          "F": [
            0.11950499434381107,
            -0.3295578761522511
          ],
          "load": 0.3505564682146042,
          "angle_deg": -70.0682324167945,
          "torque": 42.58480186670972,
          "mean_shear": 5.601307204690763,
          "a1": 7.35627661714467,
          "b1": 1.1870282137124275,
          "shear_force_bin_approx": [
            -0.004102075027383055,
            0.025421467036015676
          ]
        }
      },
      "911918": {
        "rotor": {
          "F": [
            -0.10408875964499537,
            0.34191064880197947
          ],
          "load": 0.3574036396689661,
          "angle_deg": 106.93196019737259,
          "torque": -58.94731472442689,
          "mean_shear": -9.381756520386206,
          "a1": 1.5030796811285179,
          "b1": 1.754293695721677,
          "shear_force_bin_approx": [
            -0.005511276186718109,
            0.0047220640839934405
          ]
        },
        "stator": {
          "F": [
            0.10431177633756296,
            -0.34212005981289656
          ],
          "load": 0.35766895589228553,
          "angle_deg": -73.0436327239551,
          "torque": 42.24752924508033,
          "mean_shear": 5.55694472130078,
          "a1": 7.13722858303615,
          "b1": 0.8762723757664205,
          "shear_force_bin_approx": [
            -0.0030281799440766075,
            0.024664491371803206
          ]
        }
      },
      "911919": {
        "rotor": {
          "F": [
            -0.11201447541657944,
            0.32754425940248366
          ],
          "load": 0.34616828937725214,
          "angle_deg": 108.8798013569129,
          "torque": -56.47217737526291,
          "mean_shear": -8.987826176435389,
          "a1": 1.622702113625911,
          "b1": 1.598727274498576,
          "shear_force_bin_approx": [
            -0.00502254986065836,
            0.005097869039131792
          ]
        },
        "stator": {
          "F": [
            0.11214026575639723,
            -0.3280797711876789
          ],
          "load": 0.3467156983271382,
          "angle_deg": -71.12916530281987,
          "torque": 40.09965040828132,
          "mean_shear": 5.274427751020588,
          "a1": 6.732588353090158,
          "b1": 1.0150247034385158,
          "shear_force_bin_approx": [
            -0.0035076735666880595,
            0.02326615512068347
          ]
        }
      },
      "911920": {
        "rotor": {
          "F": [
            -0.1297301495247795,
            0.3009977825836561
          ],
          "load": 0.3277645142720602,
          "angle_deg": 113.31605909932458,
          "torque": -57.96141019566577,
          "mean_shear": -9.224844941217189,
          "a1": 0.8942263179777065,
          "b1": 2.064229541919696,
          "shear_force_bin_approx": [
            -0.006484968364217941,
            0.002809294831205413
          ]
        },
        "stator": {
          "F": [
            0.1298543139256727,
            -0.30101154605050456
          ],
          "load": 0.32782631636405,
          "angle_deg": -66.66496438462143,
          "torque": 42.763165505360156,
          "mean_shear": 5.624767911103221,
          "a1": 6.996343378622299,
          "b1": 1.1557504697728953,
          "shear_force_bin_approx": [
            -0.003993986903743628,
            0.02417762705629855
          ]
        }
      },
      "911921": {
        "rotor": {
          "F": [
            -0.11291404645688147,
            0.318216373249377
          ],
          "load": 0.3376555080126098,
          "angle_deg": 109.53642452451238,
          "torque": -57.91651045513907,
          "mean_shear": -9.21769892556882,
          "a1": 1.187849179527477,
          "b1": 1.8331619101849324,
          "shear_force_bin_approx": [
            -0.005759047989877616,
            0.003731738255976185
          ]
        },
        "stator": {
          "F": [
            0.11287921742036029,
            -0.3184630972758397
          ],
          "load": 0.3378764005549277,
          "angle_deg": -70.48313267735551,
          "torque": 42.370464872954486,
          "mean_shear": 5.573114814572084,
          "a1": 6.848228670682637,
          "b1": 0.6886159842109637,
          "shear_force_bin_approx": [
            -0.0023796860088558356,
            0.023665779370111526
          ]
        }
      },
      "911922": {
        "rotor": {
          "F": [
            -0.13923992087393902,
            0.3132900462886771
          ],
          "load": 0.3428387502435252,
          "angle_deg": 113.9624737488059,
          "torque": -56.28689472665035,
          "mean_shear": -8.958337527039541,
          "a1": 1.5456773023120753,
          "b1": 2.3595243014346963,
          "shear_force_bin_approx": [
            -0.0074126642113538305,
            0.004855888457764106
          ]
        },
        "stator": {
          "F": [
            0.13894383010398387,
            -0.3132915159134604
          ],
          "load": 0.34271994670184974,
          "angle_deg": -66.08286002179337,
          "torque": 40.81035001764669,
          "mean_shear": 5.367908210428834,
          "a1": 6.497551324076471,
          "b1": 1.302044028508848,
          "shear_force_bin_approx": [
            -0.004499541150075241,
            0.0224539254566454
          ]
        }
      },
      "911923": {
        "rotor": {
          "F": [
            -0.12068607653683437,
            0.3209833176056298
          ],
          "load": 0.3429218850568906,
          "angle_deg": 110.60568964689597,
          "torque": -58.791258015724864,
          "mean_shear": -9.356919323793626,
          "a1": 1.2123048386901047,
          "b1": 2.066337350724432,
          "shear_force_bin_approx": [
            -0.006491590240874072,
            0.0038085679751401927
          ]
        },
        "stator": {
          "F": [
            0.12048956741743062,
            -0.32132458894664334
          ],
          "load": 0.34317229975359154,
          "angle_deg": -69.44507306864914,
          "torque": 42.94317674915568,
          "mean_shear": 5.648445331981054,
          "a1": 6.804663628622541,
          "b1": 1.010032950204213,
          "shear_force_bin_approx": [
            -0.003490423305869699,
            0.023515229392413264
          ]
        }
      },
      "911924": {
        "rotor": {
          "F": [
            -0.13258243429102506,
            0.34257425844967815
          ],
          "load": 0.3673353024620434,
          "angle_deg": 111.15733881358621,
          "torque": -57.80583902433368,
          "mean_shear": -9.20008502029709,
          "a1": 1.5756048513894363,
          "b1": 2.1549517252657444,
          "shear_force_bin_approx": [
            -0.006769980508935514,
            0.004949908626085491
          ]
        },
        "stator": {
          "F": [
            0.13274890514527693,
            -0.3428567859397446
          ],
          "load": 0.36765887379771156,
          "angle_deg": -68.83435855687624,
          "torque": 41.174367300960704,
          "mean_shear": 5.415788499693551,
          "a1": 7.01734939947833,
          "b1": 1.03610807356402,
          "shear_force_bin_approx": [
            -0.003580532463457178,
            0.024250218653181256
          ]
        }
      },
      "911925": {
        "rotor": {
          "F": [
            -0.13068106119265618,
            0.3180159312659421
          ],
          "load": 0.34381924363447597,
          "angle_deg": 112.33904225449493,
          "torque": -58.71543226163878,
          "mean_shear": -9.344851280217156,
          "a1": 0.9427770414873496,
          "b1": 1.9725903032860528,
          "shear_force_bin_approx": [
            -0.006197075205345926,
            0.0029618214275097775
          ]
        },
        "stator": {
          "F": [
            0.13058416776458237,
            -0.3181942215527499
          ],
          "load": 0.34394736152546523,
          "angle_deg": -67.6871758103259,
          "torque": 43.09176665501064,
          "mean_shear": 5.667989809675579,
          "a1": 7.024618495652992,
          "b1": 1.1556569796004994,
          "shear_force_bin_approx": [
            -0.0039936638249009684,
            0.024275338846235867
          ]
        }
      },
      "911926": {
        "rotor": {
          "F": [
            -0.12119448357589542,
            0.3216998192121791
          ],
          "load": 0.3437715470052411,
          "angle_deg": 110.64297661984426,
          "torque": -57.745233783845265,
          "mean_shear": -9.190439396696087,
          "a1": 1.2337829286004915,
          "b1": 1.7602631888403775,
          "shear_force_bin_approx": [
            -0.005530029902445473,
            0.003876043384615805
          ]
        },
        "stator": {
          "F": [
            0.12126597659753519,
            -0.3217794062145092
          ],
          "load": 0.3438712307593005,
          "angle_deg": -69.35055104065232,
          "torque": 41.525095624709955,
          "mean_shear": 5.461920852096053,
          "a1": 7.040410512580833,
          "b1": 1.0317932707841935,
          "shear_force_bin_approx": [
            -0.003565621575470907,
            0.024329912139038325
          ]
        }
      },
      "911927": {
        "rotor": {
          "F": [
            -0.14434866561562204,
            0.31569931862887984
          ],
          "load": 0.34713483986449656,
          "angle_deg": 114.57152112629579,
          "torque": -57.36880827695186,
          "mean_shear": -9.130529416568129,
          "a1": 0.9019117791054002,
          "b1": 2.084573770300036,
          "shear_force_bin_approx": [
            -0.00654888164264057,
            0.0028334394194236257
          ]
        },
        "stator": {
          "F": [
            0.14457702173314718,
            -0.3157869381762566
          ],
          "load": 0.34730952410776444,
          "angle_deg": -65.40022899721984,
          "torque": 41.7606072240186,
          "mean_shear": 5.492898401836094,
          "a1": 6.894927174975867,
          "b1": 1.3482567258855866,
          "shear_force_bin_approx": [
            -0.004659240767714705,
            0.02382715781593489
          ]
        }
      },
      "911928": {
        "rotor": {
          "F": [
            -0.13827738953027197,
            0.321232828343521
          ],
          "load": 0.34973013376156853,
          "angle_deg": 113.28987007277959,
          "torque": -58.179019727164125,
          "mean_shear": -9.259478573819063,
          "a1": 1.3646308708690504,
          "b1": 1.914510026127809,
          "shear_force_bin_approx": [
            -0.006014610633307128,
            0.004287114318784051
          ]
        },
        "stator": {
          "F": [
            0.1381752997727382,
            -0.32170302033454384
          ],
          "load": 0.3501217599059704,
          "angle_deg": -66.75589777103598,
          "torque": 42.716285010247425,
          "mean_shear": 5.618601578432323,
          "a1": 6.746081109393361,
          "b1": 1.3636012409215368,
          "shear_force_bin_approx": [
            -0.0047122676049955285,
            0.023312782739170174
          ]
        }
      },
      "911929": {
        "rotor": {
          "F": [
            -0.1289060321607373,
            0.3080603822699644
          ],
          "load": 0.3339430554027762,
          "angle_deg": 112.70658185298527,
          "torque": -57.665845507898226,
          "mean_shear": -9.177804360155571,
          "a1": 1.0956655527174075,
          "b1": 2.0469969378267217,
          "shear_force_bin_approx": [
            -0.0064308305417972314,
            0.003442134851208408
          ]
        },
        "stator": {
          "F": [
            0.12875532096462886,
            -0.3080672929987682
          ],
          "load": 0.3338912842412834,
          "angle_deg": -67.31773349847619,
          "torque": 42.384089612346386,
          "mean_shear": 5.574906917565936,
          "a1": 6.5806829737859625,
          "b1": 1.0629143510254615,
          "shear_force_bin_approx": [
            -0.0036731683082344277,
            0.022741207814654354
          ]
        }
      },
      "911930": {
        "rotor": {
          "F": [
            -0.12608236552611063,
            0.2899527351389862
          ],
          "load": 0.3161793027875779,
          "angle_deg": 113.50121781236105,
          "torque": -57.63669179235804,
          "mean_shear": -9.173164402217855,
          "a1": 0.5826424115260141,
          "b1": 2.044421942257347,
          "shear_force_bin_approx": [
            -0.006422740954633458,
            0.0018304251197199671
          ]
        },
        "stator": {
          "F": [
            0.12615045204097208,
            -0.2899995473851216
          ],
          "load": 0.3162493858234621,
          "angle_deg": -66.49085196613244,
          "torque": 43.39688317732018,
          "mean_shear": 5.708122704505804,
          "a1": 6.812948576469254,
          "b1": 1.0258258043768507,
          "shear_force_bin_approx": [
            -0.00354499949198247,
            0.023543860116832932
          ]
        }
      },
      "911931": {
        "rotor": {
          "F": [
            -0.1364530884488482,
            0.31382381805676574
          ],
          "load": 0.34220583590429193,
          "angle_deg": 113.49978638955282,
          "torque": -57.59113273487277,
          "mean_shear": -9.165913453016469,
          "a1": 0.7690951635215368,
          "b1": 1.993696222375996,
          "shear_force_bin_approx": [
            -0.006263381405706152,
            0.002416183715630701
          ]
        },
        "stator": {
          "F": [
            0.1365169430221179,
            -0.3137032818344305
          ],
          "load": 0.34212077511574235,
          "angle_deg": -66.48235739229804,
          "torque": 42.072603815490375,
          "mean_shear": 5.533936252877875,
          "a1": 7.10479843054046,
          "b1": 1.1099251351864863,
          "shear_force_bin_approx": [
            -0.0038356259158101756,
            0.02455242081008442
          ]
        }
      },
      "911932": {
        "rotor": {
          "F": [
            -0.1426310473978322,
            0.30030868284095164
          ],
          "load": 0.33245890072529255,
          "angle_deg": 115.40529323965774,
          "torque": -56.95439874669475,
          "mean_shear": -9.064574091363319,
          "a1": 1.1441068727265975,
          "b1": 2.2277115603332245,
          "shear_force_bin_approx": [
            -0.006998562272259913,
            0.0035943177462794715
          ]
        },
        "stator": {
          "F": [
            0.14271822083799401,
            -0.30042599788237906
          ],
          "load": 0.3326022711329339,
          "angle_deg": -64.5898121808301,
          "torque": 42.152902257746014,
          "mean_shear": 5.544498148751895,
          "a1": 6.609227638673097,
          "b1": 1.217933468214483,
          "shear_force_bin_approx": [
            -0.004208875919934133,
            0.02283985109511382
          ]
        }
      },
      "911933": {
        "rotor": {
          "F": [
            -0.11975211630348732,
            0.31404510099126287
          ],
          "load": 0.33610250641103,
          "angle_deg": 110.87291926575361,
          "torque": -57.546082687159384,
          "mean_shear": -9.158743515236356,
          "a1": 0.9370027998966252,
          "b1": 1.8090957955333469,
          "shear_force_bin_approx": [
            -0.005683442060887746,
            0.002943681112548305
          ]
        },
        "stator": {
          "F": [
            0.11988124982790477,
            -0.31402322106124136
          ],
          "load": 0.3361280967517857,
          "angle_deg": -69.1051845951029,
          "torque": 42.2832184983989,
          "mean_shear": 5.5616390362436805,
          "a1": 6.896206584601937,
          "b1": 1.0679788833610042,
          "shear_force_bin_approx": [
            -0.0036906700755715578,
            0.023831579138205303
          ]
        }
      },
      "911934": {
        "rotor": {
          "F": [
            -0.13369492409573214,
            0.3284276409839775
          ],
          "load": 0.35459702211279776,
          "angle_deg": 112.15004581032169,
          "torque": -58.40806063341478,
          "mean_shear": -9.295931566219103,
          "a1": 1.046356881751688,
          "b1": 2.1664744866806926,
          "shear_force_bin_approx": [
            -0.006806180331545782,
            0.003287227092744227
          ]
        },
        "stator": {
          "F": [
            0.13389822298356147,
            -0.32837875243057224
          ],
          "load": 0.354628452279304,
          "angle_deg": -67.81655404574492,
          "torque": 42.41022558662701,
          "mean_shear": 5.578344660953772,
          "a1": 7.103297328479795,
          "b1": 0.9839580571001543,
          "shear_force_bin_approx": [
            -0.003400314943988964,
            0.02454723337375774
          ]
        }
      },
      "911935": {
        "rotor": {
          "F": [
            -0.12746125561729546,
            0.33184529100429805
          ],
          "load": 0.35548230454590113,
          "angle_deg": 111.01170421307346,
          "torque": -56.97715669893153,
          "mean_shear": -9.068196131956451,
          "a1": 1.4692370973753945,
          "b1": 2.3138279255955214,
          "shear_force_bin_approx": [
            -0.007269104812721801,
            0.004615744471496131
          ]
        },
        "stator": {
          "F": [
            0.12741329354483977,
            -0.332074771990061
          ],
          "load": 0.3556793521757969,
          "angle_deg": -69.00876291395893,
          "torque": 40.51143260655697,
          "mean_shear": 5.328590703361759,
          "a1": 6.829057715302727,
          "b1": 0.9086973035982108,
          "shear_force_bin_approx": [
            -0.0031402324506530923,
            0.02359952930426932
          ]
        }
      },
      "911936": {
        "rotor": {
          "F": [
            -0.11273782444775758,
            0.3256850622001709
          ],
          "load": 0.34464558143336554,
          "angle_deg": 109.09360001159838,
          "torque": -59.432069309676216,
          "mean_shear": -9.458907608815098,
          "a1": 1.1257984033685973,
          "b1": 1.9129458122619696,
          "shear_force_bin_approx": [
            -0.006009696510517563,
            0.003536799993445904
          ]
        },
        "stator": {
          "F": [
            0.11199093723005159,
            -0.3259994238115078
          ],
          "load": 0.34469928103652964,
          "angle_deg": -71.04081012778362,
          "torque": 43.472753921269955,
          "mean_shear": 5.7181022118906535,
          "a1": 7.20723083215064,
          "b1": 1.0882478358174417,
          "shear_force_bin_approx": [
            -0.003760714546917973,
            0.024906401778511333
          ]
        }
      },
      "911937": {
        "rotor": {
          "F": [
            -0.12343859575394829,
            0.32601964602890554
          ],
          "load": 0.3486056461368914,
          "angle_deg": 110.73782744482328,
          "torque": -57.22860621415338,
          "mean_shear": -9.10821556524207,
          "a1": 1.411413315143026,
          "b1": 2.1211400392919435,
          "shear_force_bin_approx": [
            -0.006663757964674735,
            0.004434085702032146
          ]
        },
        "stator": {
          "F": [
            0.12370635878363637,
            -0.32593252991458005
          ],
          "load": 0.34861910053814377,
          "angle_deg": -69.21594696512354,
          "torque": 41.11507983471044,
          "mean_shear": 5.40799024075378,
          "a1": 6.974895679446441,
          "b1": 0.8521942996507262,
          "shear_force_bin_approx": [
            -0.0029449720863352026,
            0.02410350912871454
          ]
        }
      },
      "911938": {
        "rotor": {
          "F": [
            -0.1409661935792471,
            0.33632305284736097
          ],
          "load": 0.3646706234518905,
          "angle_deg": 112.74047080508986,
          "torque": -58.69787046983693,
          "mean_shear": -9.34205623424234,
          "a1": 1.323939171772567,
          "b1": 2.0635277041138997,
          "shear_force_bin_approx": [
            -0.00648276347572324,
            0.004159277575840452
          ]
        },
        "stator": {
          "F": [
            0.14119807935535533,
            -0.3367277040205487
          ],
          "load": 0.3651334608996982,
          "angle_deg": -67.25051598383537,
          "torque": 42.608902310898614,
          "mean_shear": 5.604477208677022,
          "a1": 7.07153848314474,
          "b1": 1.3849766524465046,
          "shear_force_bin_approx": [
            -0.004786135724391256,
            0.024437482683047525
          ]
        }
      },
      "911939": {
        "rotor": {
          "F": [
            -0.15689440626315038,
            0.3132640368288839
          ],
          "load": 0.3503572626434263,
          "angle_deg": 116.60343076015938,
          "torque": -57.661606885948274,
          "mean_shear": -9.17712976252034,
          "a1": 0.8692898048391978,
          "b1": 2.236570708517737,
          "shear_force_bin_approx": [
            -0.007026394107113441,
            0.002730954464723329
          ]
        },
        "stator": {
          "F": [
            0.15682218157400968,
            -0.31339753001142584
          ],
          "load": 0.35044430149582145,
          "angle_deg": -63.41690111320824,
          "torque": 42.43053269426344,
          "mean_shear": 5.581015715962233,
          "a1": 6.756920551150395,
          "b1": 1.561968633820598,
          "shear_force_bin_approx": [
            -0.005397776103663324,
            0.023350241160822374
          ]
        }
      },
      "911940": {
        "rotor": {
          "F": [
            -0.1353344290691622,
            0.32036227568080494
          ],
          "load": 0.34777492056049725,
          "angle_deg": 112.90123014248128,
          "torque": -58.54145497245373,
          "mean_shear": -9.317161934657626,
          "a1": 1.2126891700988036,
          "b1": 2.10567236036735,
          "shear_force_bin_approx": [
            -0.006615164818197146,
            0.0038097753878703045
          ]
        },
        "stator": {
          "F": [
            0.13529447653575097,
            -0.3207350931950985
          ],
          "load": 0.34810285173774635,
          "angle_deg": -67.12870677434151,
          "torque": 42.76168792472484,
          "mean_shear": 5.624573560473529,
          "a1": 6.947477720225426,
          "b1": 1.00629649188284,
          "shear_force_bin_approx": [
            -0.0034775110328555425,
            0.02400875946352286
          ]
        }
      },
      "911941": {
        "rotor": {
          "F": [
            -0.14718930310899872,
            0.3338576903246236
          ],
          "load": 0.36486387645066337,
          "angle_deg": 113.79145350991203,
          "torque": -57.945028250061014,
          "mean_shear": -9.22223767359673,
          "a1": 1.3809694814848446,
          "b1": 2.1624813629382156,
          "shear_force_bin_approx": [
            -0.006793635563331541,
            0.004338443577864494
          ]
        },
        "stator": {
          "F": [
            0.14743526054165396,
            -0.33372404229422953
          ],
          "load": 0.36484091390109485,
          "angle_deg": -66.16473603405439,
          "torque": 41.65869736141413,
          "mean_shear": 5.4794938907755,
          "a1": 7.01166700365481,
          "b1": 1.2565384967951276,
          "shear_force_bin_approx": [
            -0.004342285321532769,
            0.024230581702909898
          ]
        }
      },
      "911942": {
        "rotor": {
          "F": [
            -0.15258504958008132,
            0.3162515511949515
          ],
          "load": 0.3511370686620382,
          "angle_deg": 115.75637985694685,
          "torque": -58.05599014409219,
          "mean_shear": -9.23989780752663,
          "a1": 0.9052619546940126,
          "b1": 2.2105994237267814,
          "shear_force_bin_approx": [
            -0.006944802909609887,
            0.002843964306441046
          ]
        },
        "stator": {
          "F": [
            0.15335673660198673,
            -0.31668348014434533
          ],
          "load": 0.3518617843096137,
          "angle_deg": -64.16100899397563,
          "torque": 42.59704682125528,
          "mean_shear": 5.602917820429493,
          "a1": 7.039653555953431,
          "b1": 1.2246818353038116,
          "shear_force_bin_approx": [
            -0.004232196602452851,
            0.02432729628472062
          ]
        }
      },
      "911943": {
        "rotor": {
          "F": [
            -0.13309231104972075,
            0.3099970002819687
          ],
          "load": 0.33735990195097953,
          "angle_deg": 113.23550182851791,
          "torque": -58.76118909732813,
          "mean_shear": -9.35213370679736,
          "a1": 0.7598895295860335,
          "b1": 1.6951279118993146,
          "shear_force_bin_approx": [
            -0.005325401394917893,
            0.0023872633636872866
          ]
        },
        "stator": {
          "F": [
            0.1333288894885524,
            -0.3101414306041408
          ],
          "load": 0.3375859886746393,
          "angle_deg": -66.73727298952618,
          "torque": 43.097796540284776,
          "mean_shear": 5.668782938640585,
          "a1": 7.098435890155815,
          "b1": 1.4376580476985172,
          "shear_force_bin_approx": [
            -0.004968189557126297,
            0.024530433448940795
          ]
        }
      },
      "911944": {
        "rotor": {
          "F": [
            -0.12421465437941588,
            0.3151885927357103
          ],
          "load": 0.3387818314982597,
          "angle_deg": 111.5092156356162,
          "torque": -58.49638354245586,
          "mean_shear": -9.309988593781247,
          "a1": 1.1481563195406421,
          "b1": 1.8961356162305198,
          "shear_force_bin_approx": [
            -0.005956885722159757,
            0.0036070394586415764
          ]
        },
        "stator": {
          "F": [
            0.12464735278022339,
            -0.3152760032885267
          ],
          "load": 0.33902200637230695,
          "angle_deg": -68.42816606911595,
          "torque": 42.79046136731419,
          "mean_shear": 5.628358218008954,
          "a1": 6.844866068636391,
          "b1": 1.1423659252300236,
          "shear_force_bin_approx": [
            -0.0039477332382553436,
            0.02365415905163755
          ]
        }
      },
      "911945": {
        "rotor": {
          "F": [
            -0.12630367275772358,
            0.3501517135916523
          ],
          "load": 0.37223492620018966,
          "angle_deg": 109.83494584208024,
          "torque": -58.7852633033828,
          "mean_shear": -9.355965235691974,
          "a1": 1.8010124312699112,
          "b1": 2.2781103900514554,
          "shear_force_bin_approx": [
            -0.007156894865452231,
            0.005658047423101446
          ]
        },
        "stator": {
          "F": [
            0.1259342280992024,
            -0.35031442893685044
          ],
          "load": 0.37226284924538683,
          "angle_deg": -70.22704047736134,
          "torque": 41.2388650144263,
          "mean_shear": 5.42427207813667,
          "a1": 6.999655552610181,
          "b1": 0.7502057644488048,
          "shear_force_bin_approx": [
            -0.002592525010100388,
            0.024189073107913066
          ]
        }
      },
      "911946": {
        "rotor": {
          "F": [
            -0.13043378224657595,
            0.3225954867618164
          ],
          "load": 0.347966693277159,
          "angle_deg": 112.01477000057037,
          "torque": -58.17680155594376,
          "mean_shear": -9.25912554090472,
          "a1": 1.4328540753425714,
          "b1": 1.8457456333577895,
          "shear_force_bin_approx": [
            -0.0057985809221522714,
            0.004501443836762418
          ]
        },
        "stator": {
          "F": [
            0.13023649681170077,
            -0.3226458449852604
          ],
          "load": 0.3479394866755379,
          "angle_deg": -68.01845701973238,
          "torque": 42.24086051240659,
          "mean_shear": 5.556067562813851,
          "a1": 6.837959849507864,
          "b1": 1.2141141534448718,
          "shear_force_bin_approx": [
            -0.0041956773155899805,
            0.02363029287163146
          ]
        }
      },
      "911947": {
        "rotor": {
          "F": [
            -0.11758534007554981,
            0.3348927439279836
          ],
          "load": 0.354935856368861,
          "angle_deg": 109.34685930716329,
          "torque": -58.77370150159522,
          "mean_shear": -9.354125117786431,
          "a1": 1.1087633805186623,
          "b1": 1.856378004714408,
          "shear_force_bin_approx": [
            -0.005831983501896463,
            0.003483282890806814
          ]
        },
        "stator": {
          "F": [
            0.11747119549486154,
            -0.3350617106268824
          ],
          "load": 0.35505750477803544,
          "angle_deg": -70.67955303052132,
          "torque": 42.546302360891836,
          "mean_shear": 5.5962432487754645,
          "a1": 7.28124690181469,
          "b1": 0.814487703221482,
          "shear_force_bin_approx": [
            -0.0028146674433678145,
            0.02516218295328592
          ]
        }
      },
      "911948": {
        "rotor": {
          "F": [
            -0.11549357090028407,
            0.3333309636722858
          ],
          "load": 0.35277230087124706,
          "angle_deg": 109.11034045665748,
          "torque": -57.57858948757332,
          "mean_shear": -9.163917133206334,
          "a1": 1.2884517775269864,
          "b1": 1.659828127552677,
          "shear_force_bin_approx": [
            -0.005214503851741192,
            0.004047790638783491
          ]
        },
        "stator": {
          "F": [
            0.11552240023460207,
            -0.3332601256750544
          ],
          "load": 0.35271480876327926,
          "angle_deg": -70.88146724286985,
          "torque": 41.04703832867758,
          "mean_shear": 5.399040536604567,
          "a1": 7.084987214575686,
          "b1": 1.1113935888418673,
          "shear_force_bin_approx": [
            -0.0038407005273476463,
            0.024483958162497446
          ]
        }
      },
      "911949": {
        "rotor": {
          "F": [
            -0.13321983449153016,
            0.31710048928282675
          ],
          "load": 0.3439480260233496,
          "angle_deg": 112.78818502593245,
          "torque": -58.865326280085796,
          "mean_shear": -9.368707654192907,
          "a1": 0.829868579371007,
          "b1": 2.4304756609631273,
          "shear_force_bin_approx": [
            -0.007635564481210558,
            0.002607109032396954
          ]
        },
        "stator": {
          "F": [
            0.13309798162206063,
            -0.31716305027576963
          ],
          "load": 0.3439585340881903,
          "angle_deg": -67.23456495285483,
          "torque": 43.57995240697443,
          "mean_shear": 5.73220235147068,
          "a1": 7.166585757948707,
          "b1": 1.0597977135991543,
          "shear_force_bin_approx": [
            -0.003662397982467799,
            0.024765942485342186
          ]
        }
      },
      "911950": {
        "rotor": {
          "F": [
            -0.1396995275730534,
            0.3392113808333018
          ],
          "load": 0.3668519032129582,
          "angle_deg": 112.38363764680959,
          "torque": -58.9339023853762,
          "mean_shear": -9.379621880327864,
          "a1": 1.2967439167142014,
          "b1": 2.321155036798937,
          "shear_force_bin_approx": [
            -0.007292123611450487,
            0.00407384116233659
          ]
        },
        "stator": {
          "F": [
            0.1398865665323398,
            -0.33953704160630255
          ],
          "load": 0.36722425589681135,
          "angle_deg": -67.60872766575352,
          "torque": 42.08138083686423,
          "mean_shear": 5.535090720925207,
          "a1": 7.0414858774356714,
          "b1": 1.1063106612900744,
          "shear_force_bin_approx": [
            -0.00382313519070666,
            0.024333628333199003
          ]
        }
      },
      "911951": {
        "rotor": {
          "F": [
            -0.11491510490494894,
            0.33073036961404584
          ],
          "load": 0.35012577557266306,
          "angle_deg": 109.1602218856976,
          "torque": -58.67118670674724,
          "mean_shear": -9.337809381446325,
          "a1": 1.153587348729536,
          "b1": 2.0642599215080573,
          "shear_force_bin_approx": [
            -0.006485063804509556,
            0.0036241015400428375
          ]
        },
        "stator": {
          "F": [
            0.11526616923785737,
            -0.3309649877604656
          ],
          "load": 0.3504627125587764,
          "angle_deg": -70.79815247581294,
          "torque": 42.326906982570954,
          "mean_shear": 5.567385514104981,
          "a1": 7.004027814946625,
          "b1": 0.8158875072100442,
          "shear_force_bin_approx": [
            -0.0028195048186874408,
            0.024204182561872376
          ]
        }
      },
      "911952": {
        "rotor": {
          "F": [
            -0.12856468574044042,
            0.31396196087454187
          ],
          "load": 0.339265370021353,
          "angle_deg": 112.26867186204512,
          "torque": -58.88593174116129,
          "mean_shear": -9.37198711517776,
          "a1": 1.1718693948383707,
          "b1": 2.1443281139837858,
          "shear_force_bin_approx": [
            -0.006736605449777518,
            0.003681536281790942
          ]
        },
        "stator": {
          "F": [
            0.12850460569293276,
            -0.3144232101434614
          ],
          "load": 0.33966952874995343,
          "angle_deg": -67.7701904799777,
          "torque": 43.2800506881702,
          "mean_shear": 5.692755375446342,
          "a1": 6.8527548245894545,
          "b1": 0.884795060189314,
          "shear_force_bin_approx": [
            -0.0030576322271256163,
            0.023681420635160468
          ]
        }
      },
      "911953": {
        "rotor": {
          "F": [
            -0.15255164711934613,
            0.3314314426485575
          ],
          "load": 0.3648545000612293,
          "angle_deg": 114.71572443120294,
          "torque": -59.118774430406525,
          "mean_shear": -9.40904518013395,
          "a1": 0.9806509235341968,
          "b1": 2.322889893434948,
          "shear_force_bin_approx": [
            -0.00729757382431321,
            0.003080805737111079
          ]
        },
        "stator": {
          "F": [
            0.15252951715104487,
            -0.3316468720429627
          ],
          "load": 0.36504095843920337,
          "angle_deg": -65.30156867816036,
          "torque": 43.12633810753087,
          "mean_shear": 5.672537096913978,
          "a1": 7.375535708580436,
          "b1": 1.4078434547112275,
          "shear_force_bin_approx": [
            -0.004865157720197794,
            0.025488021678202036
          ]
        }
      },
      "911954": {
        "rotor": {
          "F": [
            -0.13926766696933354,
            0.3077383568958342
          ],
          "load": 0.33778451617566635,
          "angle_deg": 114.34923379687696,
          "torque": -58.502878387466566,
          "mean_shear": -9.311022280469315,
          "a1": 0.5979253812949624,
          "b1": 2.0554913814373994,
          "shear_force_bin_approx": [
            -0.006457516623440869,
            0.00187843798527113
          ]
        },
        "stator": {
          "F": [
            0.13946546255061734,
            -0.307628682876621
          ],
          "load": 0.3377662235524184,
          "angle_deg": -65.61252790227249,
          "torque": 43.01840492809682,
          "mean_shear": 5.658340320855669,
          "a1": 7.179879041585031,
          "b1": 1.2042314831940182,
          "shear_force_bin_approx": [
            -0.004161525258906255,
            0.024811880775777544
          ]
        }
      },
      "911955": {
        "rotor": {
          "F": [
            -0.13151146541834557,
            0.3191481257236434
          ],
          "load": 0.3451822586538816,
          "angle_deg": 112.39510460182731,
          "torque": -57.828297088579056,
          "mean_shear": -9.203659332234016,
          "a1": 1.2066848151559924,
          "b1": 2.17197521745128,
          "shear_force_bin_approx": [
            -0.006823461386924035,
            0.0037909121504924232
          ]
        },
        "stator": {
          "F": [
            0.13143083258930352,
            -0.3194505675616033
          ],
          "load": 0.34543122162095885,
          "angle_deg": -67.63637356959975,
          "torque": 42.22679636604272,
          "mean_shear": 5.554217663298002,
          "a1": 6.922016852757367,
          "b1": 1.133459172189094,
          "shear_force_bin_approx": [
            -0.003916953709342549,
            0.023920773021912013
          ]
        }
      },
      "911956": {
        "rotor": {
          "F": [
            -0.1371697434995143,
            0.30850494235773324
          ],
          "load": 0.3376252922855023,
          "angle_deg": 113.97124080458127,
          "torque": -58.07852503269045,
          "mean_shear": -9.243484346439068,
          "a1": 1.0389366825609467,
          "b1": 1.95840118420214,
          "shear_force_bin_approx": [
            -0.0061524987730709945,
            0.0032639158494784212
          ]
        },
        "stator": {
          "F": [
            0.13725787160065198,
            -0.3086115585082365
          ],
          "load": 0.33775851930221357,
          "angle_deg": -66.02244685979466,
          "torque": 42.651929600356645,
          "mean_shear": 5.61013671760685,
          "a1": 6.687948508095087,
          "b1": 1.3147221242899283,
          "shear_force_bin_approx": [
            -0.004543353503899326,
            0.02311189089068018
          ]
        }
      },
      "911957": {
        "rotor": {
          "F": [
            -0.13799598003965674,
            0.3207458389868588
          ],
          "load": 0.3491715677635986,
          "angle_deg": 113.27905127687232,
          "torque": -58.23844730035484,
          "mean_shear": -9.268936765848322,
          "a1": 1.4480990156418645,
          "b1": 1.9755616986708981,
          "shear_force_bin_approx": [
            -0.0062064101192578665,
            0.0045493372292110925
          ]
        },
        "stator": {
          "F": [
            0.13797567070981367,
            -0.320590888794963
          ],
          "load": 0.3490212080750499,
          "angle_deg": -66.71395843110137,
          "torque": 42.35903598514968,
          "mean_shear": 5.571611538548797,
          "a1": 6.867181127729068,
          "b1": 1.1350861062149888,
          "shear_force_bin_approx": [
            -0.003922575989724538,
            0.023731274359918522
          ]
        }
      },
      "911958": {
        "rotor": {
          "F": [
            -0.1466491749900963,
            0.31629733312867586
          ],
          "load": 0.34864019198822793,
          "angle_deg": 114.87448634190908,
          "torque": -58.45014122213998,
          "mean_shear": -9.302628899922937,
          "a1": 0.7822629149566179,
          "b1": 2.3660394342148714,
          "shear_force_bin_approx": [
            -0.007433132104633191,
            0.002457551426803448
          ]
        },
        "stator": {
          "F": [
            0.146740683970482,
            -0.3164174472868541
          ],
          "load": 0.3487876564324689,
          "angle_deg": -65.12017550348928,
          "torque": 42.79987096464068,
          "mean_shear": 5.629595890675911,
          "a1": 7.137220819305097,
          "b1": 1.1223586919955215,
          "shear_force_bin_approx": [
            -0.003878593203612358,
            0.02466446454227472
          ]
        }
      },
      "911959": {
        "rotor": {
          "F": [
            -0.1282745960439915,
            0.33408508155367167
          ],
          "load": 0.3578647980829809,
          "angle_deg": 111.00468568892076,
          "torque": -58.06817432691969,
          "mean_shear": -9.241836980451161,
          "a1": 1.1988926820466614,
          "b1": 2.3396765251849305,
          "shear_force_bin_approx": [
            -0.0073503105832974725,
            0.0037664324423603555
          ]
        },
        "stator": {
          "F": [
            0.12809014800616778,
            -0.3348525815151521
          ],
          "load": 0.3585154632140761,
          "angle_deg": -69.06679874381031,
          "torque": 41.75062747797651,
          "mean_shear": 5.49158573579196,
          "a1": 7.078026926014101,
          "b1": 0.8478706135582974,
          "shear_force_bin_approx": [
            -0.0029300304998243596,
            0.024459905131944314
          ]
        }
      },
      "911960": {
        "rotor": {
          "F": [
            -0.11959171085578824,
            0.334717724319656
          ],
          "load": 0.3554407577630113,
          "angle_deg": 109.66136369575072,
          "torque": -58.805717529246806,
          "mean_shear": -9.359220626845348,
          "a1": 1.1350607548663825,
          "b1": 1.8105836805865,
          "shear_force_bin_approx": [
            -0.005688116389640118,
            0.0035658985288663124
          ]
        },
        "stator": {
          "F": [
            0.11982470228229462,
            -0.3349744236663987
          ],
          "load": 0.35576090817805783,
          "angle_deg": -70.31721029870388,
          "torque": 42.043721000082684,
          "mean_shear": 5.530137209206351,
          "a1": 7.121734964538721,
          "b1": 1.1055272052414973,
          "shear_force_bin_approx": [
            -0.0038204277609633778,
            0.024610949269949254
          ]
        }
      },
      "911961": {
        "rotor": {
          "F": [
            -0.1102654468602101,
            0.33589848020392105
          ],
          "load": 0.3535339556175414,
          "angle_deg": 108.17346468637757,
          "torque": -59.90526657034417,
          "mean_shear": -9.534219291907947,
          "a1": 1.0977519604743382,
          "b1": 1.641056021965151,
          "shear_force_bin_approx": [
            -0.0051555295427350096,
            0.003448689494489974
          ]
        },
        "stator": {
          "F": [
            0.11047461641334336,
            -0.33584584601313394
          ],
          "load": 0.3535492513864978,
          "angle_deg": -71.7916680612843,
          "torque": 43.56926534069187,
          "mean_shear": 5.730796649465705,
          "a1": 7.063038015972066,
          "b1": 0.7712912519956925,
          "shear_force_bin_approx": [
            -0.0026653912241525156,
            0.024408107177303597
          ]
        }
      },
      "911962": {
        "rotor": {
          "F": [
            -0.1271913354269334,
            0.3316687283514034
          ],
          "load": 0.35522074992027663,
          "angle_deg": 110.98127335304504,
          "torque": -56.98385008993089,
          "mean_shear": -9.069261418220046,
          "a1": 1.4997723123573259,
          "b1": 1.6448932387413098,
          "shear_force_bin_approx": [
            -0.0051675845147692205,
            0.004711673678559152
          ]
        },
        "stator": {
          "F": [
            0.1271218539696263,
            -0.332006874951084
          ],
          "load": 0.3555116464638813,
          "angle_deg": -69.04869553040646,
          "torque": 41.03019592502146,
          "mean_shear": 5.396825204542236,
          "a1": 7.037615002540112,
          "b1": 1.3776188303159893,
          "shear_force_bin_approx": [
            -0.0047607089164444436,
            0.024320251549850663
          ]
        }
      },
      "911963": {
        "rotor": {
          "F": [
            -0.15313463849978562,
            0.31040579322311634
          ],
          "load": 0.3461242175504801,
          "angle_deg": 116.25882490819363,
          "torque": -56.65072263088115,
          "mean_shear": -9.016242536432637,
          "a1": 1.0020352005501063,
          "b1": 2.213099384169604,
          "shear_force_bin_approx": [
            -0.006952656766971323,
            0.003147986424686589
          ]
        },
        "stator": {
          "F": [
            0.15309090955367347,
            -0.31078493743648805
          ],
          "load": 0.3464449507863736,
          "angle_deg": -63.775402546841406,
          "torque": 41.742067386374465,
          "mean_shear": 5.490459801170651,
          "a1": 6.796124609829982,
          "b1": 1.4289198977547197,
          "shear_force_bin_approx": [
            -0.004937992678689956,
            0.02348572066183494
          ]
        }
      },
      "911964": {
        "rotor": {
          "F": [
            -0.13980306033523882,
            0.3382172468893192
          ],
          "load": 0.36597240575279594,
          "angle_deg": 112.45789367579198,
          "torque": -58.68379645136756,
          "mean_shear": -9.339816284633775,
          "a1": 1.1798862623180268,
          "b1": 1.9477716099007871,
          "shear_force_bin_approx": [
            -0.006119104980535078,
            0.003706722013769833
          ]
        },
        "stator": {
          "F": [
            0.13978520448828627,
            -0.3381240094269527
          ],
          "load": 0.36587941885926023,
          "angle_deg": -67.53911289373434,
          "torque": 41.802737973660214,
          "mean_shear": 5.498439986184548,
          "a1": 7.25160530419772,
          "b1": 1.434733311197957,
          "shear_force_bin_approx": [
            -0.004958082393352066,
            0.025059748945440368
          ]
        }
      },
      "911965": {
        "rotor": {
          "F": [
            -0.13595099538152441,
            0.31914376665268923
          ],
          "load": 0.3468939563303077,
          "angle_deg": 113.07335888752651,
          "torque": -58.41120217101066,
          "mean_shear": -9.296431557456396,
          "a1": 1.0418320129479017,
          "b1": 1.9645097173622954,
          "shear_force_bin_approx": [
            -0.006171689295971149,
            0.0032730117981517944
          ]
        },
        "stator": {
          "F": [
            0.13564108850256512,
            -0.3194689090696006
          ],
          "load": 0.3470718783656801,
          "angle_deg": -66.99474491306002,
          "torque": 42.5413628246924,
          "mean_shear": 5.5955935367071,
          "a1": 7.087105713304742,
          "b1": 1.3044307803318234,
          "shear_force_bin_approx": [
            -0.004507789172267543,
            0.02449127916854567
          ]
        }
      },
      "911966": {
        "rotor": {
          "F": [
            -0.14424627465364448,
            0.3079535586513802
          ],
          "load": 0.3400623208141468,
          "angle_deg": 115.0985179771934,
          "torque": -57.37118462403728,
          "mean_shear": -9.130907623953274,
          "a1": 0.9603572629729857,
          "b1": 2.344141431063303,
          "shear_force_bin_approx": [
            -0.007364337498803937,
            0.003017051322177533
          ]
        },
        "stator": {
          "F": [
            0.14456117467330093,
            -0.30827054521715486
          ],
          "load": 0.3404829838206405,
          "angle_deg": -64.87612102089756,
          "torque": 42.086332487145235,
          "mean_shear": 5.535742026395195,
          "a1": 6.719062412702151,
          "b1": 1.2200664053396986,
          "shear_force_bin_approx": [
            -0.004216246821497595,
            0.023219412826232026
          ]
        }
      },
      "911967": {
        "rotor": {
          "F": [
            -0.13976079077385412,
            0.32924050769798885
          ],
          "load": 0.35767637683660697,
          "angle_deg": 113.0009565058403,
          "torque": -58.62748491863068,
          "mean_shear": -9.33085402584562,
          "a1": 1.3736108258880788,
          "b1": 2.0307317233863382,
          "shear_force_bin_approx": [
            -0.0063797318636022605,
            0.004315325679501397
          ]
        },
        "stator": {
          "F": [
            0.13978344323934366,
            -0.3295481121589706
          ],
          "load": 0.3579683913858713,
          "angle_deg": -67.01494428639725,
          "torque": 42.35601167085465,
          "mean_shear": 5.5712137413839065,
          "a1": 7.052182797550313,
          "b1": 1.2695655294054784,
          "shear_force_bin_approx": [
            -0.004387303514474196,
            0.02437059423541202
          ]
        }
      },
      "911968": {
        "rotor": {
          "F": [
            -0.13761597455635546,
            0.31535411656725715
          ],
          "load": 0.34407321210610203,
          "angle_deg": 113.57576014845645,
          "torque": -58.40364696581961,
          "mean_shear": -9.295229109204167,
          "a1": 1.0294768941821433,
          "b1": 1.9207064379318455,
          "shear_force_bin_approx": [
            -0.006034077235109306,
            0.0032341970478030582
          ]
        },
        "stator": {
          "F": [
            0.13786007696804903,
            -0.3154069308785378
          ],
          "load": 0.3442193092606153,
          "angle_deg": -66.39051613469961,
          "torque": 42.67702417436731,
          "mean_shear": 5.613437482481712,
          "a1": 6.993438781950926,
          "b1": 1.2802279015669515,
          "shear_force_bin_approx": [
            -0.004424150027531753,
            0.02416758949077768
          ]
        }
      },
      "911969": {
        "rotor": {
          "F": [
            -0.13788994421744374,
            0.34487622209180413
          ],
          "load": 0.37142057735215095,
          "angle_deg": 111.79273780659133,
          "torque": -58.6101665271677,
          "mean_shear": -9.328097718237885,
          "a1": 1.270479628315266,
          "b1": 2.474992997560929,
          "shear_force_bin_approx": [
            -0.007775419818823595,
            0.003991329466850731
          ]
        },
        "stator": {
          "F": [
            0.1381877169716886,
            -0.344961738212116
          ],
          "load": 0.3716106106560629,
          "angle_deg": -68.16952700903946,
          "torque": 41.796269713460354,
          "mean_shear": 5.497589196445695,
          "a1": 7.365973581971136,
          "b1": 0.755661585915426,
          "shear_force_bin_approx": [
            -0.0026113789756031063,
            0.025454977340822714
          ]
        }
      },
      "911970": {
        "rotor": {
          "F": [
            -0.11729594758542615,
            0.32686812266741444
          ],
          "load": 0.34727670370481656,
          "angle_deg": 109.74041915361784,
          "torque": -58.35967730838158,
          "mean_shear": -9.288231120876846,
          "a1": 1.177425254543804,
          "b1": 2.0300169403567065,
          "shear_force_bin_approx": [
            -0.006377486306487459,
            0.003698990529825907
          ]
        },
        "stator": {
          "F": [
            0.11738917680901728,
            -0.3267214328547377
          ],
          "load": 0.3471701506733429,
          "angle_deg": -70.23692194365066,
          "torque": 42.02912717224723,
          "mean_shear": 5.5282176390917686,
          "a1": 7.365773848396856,
          "b1": 0.7409305880622054,
          "shear_force_bin_approx": [
            -0.0025604723015038087,
            0.02545428711114012
          ]
        }
      },
      "911971": {
        "rotor": {
          "F": [
            -0.1348372842548636,
            0.314533420854402
          ],
          "load": 0.3422168407013297,
          "angle_deg": 113.20432234804218,
          "torque": -58.26460093495777,
          "mean_shear": -9.273099246075196,
          "a1": 0.8325221931229833,
          "b1": 1.867860507376477,
          "shear_force_bin_approx": [
            -0.005868056847904444,
            0.0026154456058656273
          ]
        },
        "stator": {
          "F": [
            0.13443435824639074,
            -0.3145937377568662
          ],
          "load": 0.3421137479157405,
          "angle_deg": -66.86167939976842,
          "torque": 42.61068696666769,
          "mean_shear": 5.6047119498236055,
          "a1": 7.006759757689481,
          "b1": 1.1903358722044233,
          "shear_force_bin_approx": [
            -0.0041135054745639965,
            0.02421362347824846
          ]
        }
      },
      "911972": {
        "rotor": {
          "F": [
            -0.1625540993174698,
            0.3344872854279473
          ],
          "load": 0.3718945809202803,
          "angle_deg": 115.91882054094188,
          "torque": -58.550658933587066,
          "mean_shear": -9.318626790568024,
          "a1": 1.3988234160674373,
          "b1": 2.301145408255553,
          "shear_force_bin_approx": [
            -0.007229261509417531,
            0.00439453336758684
          ]
        },
        "stator": {
          "F": [
            0.16232188949972268,
            -0.3347808590806868
          ],
          "load": 0.3720572797534848,
          "angle_deg": -64.13310317285081,
          "torque": 41.67840870512302,
          "mean_shear": 5.482086583160833,
          "a1": 7.168415135104577,
          "b1": 1.4433779141653609,
          "shear_force_bin_approx": [
            -0.004987955996645223,
            0.024772264358959066
          ]
        }
      },
      "911973": {
        "rotor": {
          "F": [
            -0.13296613164687396,
            0.3097321679488907
          ],
          "load": 0.3370667708740416,
          "angle_deg": 113.23355283810463,
          "torque": -57.647912692053055,
          "mean_shear": -9.174950263870256,
          "a1": 0.8773039642489359,
          "b1": 2.056386676053279,
          "shear_force_bin_approx": [
            -0.006460329274428915,
            0.0027561316890496595
          ]
        },
        "stator": {
          "F": [
            0.1331486623534967,
            -0.31005375804696805
          ],
          "load": 0.33743428866310143,
          "angle_deg": -66.75950794671233,
          "torque": 42.675619249700716,
          "mean_shear": 5.61325268851034,
          "a1": 7.120536781587465,
          "b1": 1.1353801242405506,
          "shear_force_bin_approx": [
            -0.003923592043080578,
            0.0246068086469162
          ]
        }
      },
      "911974": {
        "rotor": {
          "F": [
            -0.13994031860668824,
            0.3290397740115178
          ],
          "load": 0.3575618347269352,
          "angle_deg": 113.04000561196895,
          "torque": -57.58200555912949,
          "mean_shear": -9.164460817880455,
          "a1": 1.0793415643899722,
          "b1": 2.1448220284412476,
          "shear_force_bin_approx": [
            -0.006738157127808582,
            0.0033908515294016517
          ]
        },
        "stator": {
          "F": [
            0.14003258942720528,
            -0.3290677394380824
          ],
          "load": 0.35762368942867573,
          "angle_deg": -66.94814417385606,
          "torque": 41.39224824998843,
          "mean_shear": 5.444447036919432,
          "a1": 7.3203042758516474,
          "b1": 0.9267579476514504,
          "shear_force_bin_approx": [
            -0.003202645555997526,
            0.025297155548563235
          ]
        }
      },
      "911975": {
        "rotor": {
          "F": [
            -0.12146403629200439,
            0.3094449336748987
          ],
          "load": 0.33242996117890433,
          "angle_deg": 111.43111430026158,
          "torque": -58.18650018556539,
          "mean_shear": -9.260669125750217,
          "a1": 0.9528856734150243,
          "b1": 1.807038035219658,
          "shear_force_bin_approx": [
            -0.005676977416203412,
            0.0029935786313116035
          ]
        },
        "stator": {
          "F": [
            0.1213557379738602,
            -0.30968490975233226
          ],
          "load": 0.33261382783566046,
          "angle_deg": -68.60135540390446,
          "torque": 43.20934355125435,
          "mean_shear": 5.683455052841356,
          "a1": 6.666423160876761,
          "b1": 1.2428979538805558,
          "shear_force_bin_approx": [
            -0.004295146989180234,
            0.023037504630724407
          ]
        }
      },
      "911976": {
        "rotor": {
          "F": [
            -0.11447413658540817,
            0.30923373102990603
          ],
          "load": 0.3297420633671885,
          "angle_deg": 110.31386948142759,
          "torque": -58.99519010903829,
          "mean_shear": -9.389376124499536,
          "a1": 1.0931793729091546,
          "b1": 2.0030754493825147,
          "shear_force_bin_approx": [
            -0.006292847116366182,
            0.003434324286987297
          ]
        },
        "stator": {
          "F": [
            0.11442897409396577,
            -0.3094560070344007
          ],
          "load": 0.32993485781570964,
          "angle_deg": -69.7068860257469,
          "torque": 44.02856578379074,
          "mean_shear": 5.791209819617343,
          "a1": 6.726681713359369,
          "b1": 0.8825447641010772,
          "shear_force_bin_approx": [
            -0.0030498557621004892,
            0.023245743239099257
          ]
        }
      },
      "911977": {
        "rotor": {
          "F": [
            -0.11678530201993303,
            0.31226897078719423
          ],
          "load": 0.3333927367000975,
          "angle_deg": 110.50526672201708,
          "torque": -58.02294432313253,
          "mean_shear": -9.23463840177237,
          "a1": 0.9637741221250241,
          "b1": 1.453523225475769,
          "shear_force_bin_approx": [
            -0.004566377886976817,
            0.003027785701787928
          ]
        },
        "stator": {
          "F": [
            0.11696355158459058,
            -0.312452488873083
          ],
          "load": 0.3336270825371724,
          "angle_deg": -69.4771010601361,
          "torque": 42.39237672793976,
          "mean_shear": 5.575996946830943,
          "a1": 7.050236512193603,
          "b1": 1.0792638033341793,
          "shear_force_bin_approx": [
            -0.0037296679594240405,
            0.024363868356055744
          ]
        }
      },
      "911978": {
        "rotor": {
          "F": [
            -0.12521875123725892,
            0.3288625587324962
          ],
          "load": 0.35189532278435165,
          "angle_deg": 110.84499049612448,
          "torque": -58.160113084899905,
          "mean_shear": -9.256469488245441,
          "a1": 1.2230093861826574,
          "b1": 1.5939489612767825,
          "shear_force_bin_approx": [
            -0.005007538346944222,
            0.003842197302902799
          ]
        },
        "stator": {
          "F": [
            0.1253479068445819,
            -0.32920589304304254
          ],
          "load": 0.3522621435303333,
          "angle_deg": -69.15524867660531,
          "torque": 42.17550620323695,
          "mean_shear": 5.547471313758723,
          "a1": 6.99363660363031,
          "b1": 1.2805140374912674,
          "shear_force_bin_approx": [
            -0.004425138842301287,
            0.024168273113425818
          ]
        }
      },
      "911979": {
        "rotor": {
          "F": [
            -0.14546963644521685,
            0.32024601681316056
          ],
          "load": 0.3517370131393605,
          "angle_deg": 114.42960967608136,
          "torque": -57.559222133321576,
          "mean_shear": -9.160834723042559,
          "a1": 1.0101485189162982,
          "b1": 2.090975986466455,
          "shear_force_bin_approx": [
            -0.006568994797915686,
            0.003173475166062053
          ]
        },
        "stator": {
          "F": [
            0.1453321338695936,
            -0.3204596375486687
          ],
          "load": 0.35187470558838635,
          "angle_deg": -65.6051610854005,
          "torque": 41.67908830525318,
          "mean_shear": 5.482175973012109,
          "a1": 7.146333320331871,
          "b1": 1.282290139858029,
          "shear_force_bin_approx": [
            -0.004431276611463474,
            0.024695955085184414
          ]
        }
      },
      "911980": {
        "rotor": {
          "F": [
            -0.14104329224196704,
            0.3317889947287577
          ],
          "load": 0.3605234351738768,
          "angle_deg": 113.03031420911746,
          "torque": -59.2428809214474,
          "mean_shear": -9.428797341652894,
          "a1": 0.9741265604143394,
          "b1": 1.9680963753744998,
          "shear_force_bin_approx": [
            -0.006182957114433229,
            0.0030603088458643827
          ]
        },
        "stator": {
          "F": [
            0.14097038294006595,
            -0.331864372614739
          ],
          "load": 0.36056429478976865,
          "angle_deg": -66.9850341072884,
          "torque": 42.54508735216052,
          "mean_shear": 5.596083435018862,
          "a1": 7.281795043728955,
          "b1": 1.4519700827282567,
          "shear_force_bin_approx": [
            -0.005017648399644381,
            0.025164077195757997
          ]
        }
      }
    },
    "EA2_fine": {
      "911901": {
        "rotor": {
          "F": [
            -0.11392552217527002,
            0.3335072006283034
          ],
          "load": 0.3524288261107984,
          "angle_deg": 108.86008435393526,
          "torque": -58.38644224723126,
          "mean_shear": -9.292490893196327,
          "a1": 1.1758575458247535,
          "b1": 1.946941927251024,
          "shear_force_bin_approx": [
            -0.006116498455617771,
            0.0036940654276311695
          ]
        },
        "stator": {
          "F": [
            0.11401475577072094,
            -0.33410755305805917
          ],
          "load": 0.3530258086088055,
          "angle_deg": -71.15770787542594,
          "torque": 41.93527795382148,
          "mean_shear": 5.51587336882915,
          "a1": 7.173439996620968,
          "b1": 0.8621575145377539,
          "shear_force_bin_approx": [
            -0.0029794024852999473,
            0.024789629033786786
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.11649758628834779,
            0.3253825721687543
          ],
          "load": 0.34560889149755053,
          "angle_deg": 109.69902582780628,
          "torque": -57.040726642624975,
          "mean_shear": -9.078313602727336,
          "a1": 1.31467438374341,
          "b1": 1.6823815349598636,
          "shear_force_bin_approx": [
            -0.005285357470765028,
            0.004130171385830985
          ]
        },
        "stator": {
          "F": [
            0.11654442629194971,
            -0.3258603656097138
          ],
          "load": 0.34607453124293336,
          "angle_deg": -70.3203372175444,
          "torque": 41.06050670405353,
          "mean_shear": 5.400812072568617,
          "a1": 6.7725914357786285,
          "b1": 1.0064955278709522,
          "shear_force_bin_approx": [
            -0.003478198851853401,
            0.02340439585044802
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.15234078746969604,
            0.33288289413022704
          ],
          "load": 0.36608569588472456,
          "angle_deg": 114.59076438416812,
          "torque": -58.319140020238905,
          "mean_shear": -9.2817794110894,
          "a1": 1.0212288995075376,
          "b1": 2.1992922496925122,
          "shear_force_bin_approx": [
            -0.006909280374730966,
            0.0032082852083264693
          ]
        },
        "stator": {
          "F": [
            0.15264670586653936,
            -0.33304820754338227
          ],
          "load": 0.3663633788464202,
          "angle_deg": -65.37649055425379,
          "torque": 41.57331247154282,
          "mean_shear": 5.468262959132215,
          "a1": 7.420185309050097,
          "b1": 1.2208478386179547,
          "shear_force_bin_approx": [
            -0.004218947261048458,
            0.025642319620705362
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.1566974288896558,
            0.34563985601480235
          ],
          "load": 0.3795009806134393,
          "angle_deg": 114.38738326580022,
          "torque": -58.705502944918024,
          "mean_shear": -9.343270980379524,
          "a1": 1.4951114949129796,
          "b1": 2.222240442350097,
          "shear_force_bin_approx": [
            -0.006981374248197198,
            0.0046970312887162705
          ]
        },
        "stator": {
          "F": [
            0.15679488051814808,
            -0.34580269304162176
          ],
          "load": 0.37968952720813676,
          "angle_deg": -65.60936926596062,
          "torque": 41.73099556191189,
          "mean_shear": 5.489003490763821,
          "a1": 7.130187891303858,
          "b1": 1.5205903022303084,
          "shear_force_bin_approx": [
            -0.005254782854867282,
            0.024640160487838608
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.1255406977245908,
            0.31149875008268385
          ],
          "load": 0.3358451102640195,
          "angle_deg": 111.9504951735835,
          "torque": -57.36224913284399,
          "mean_shear": -9.129485496360909,
          "a1": 1.1584115341625532,
          "b1": 2.0041717408254445,
          "shear_force_bin_approx": [
            -0.006296291217509483,
            0.003639257165558759
          ]
        },
        "stator": {
          "F": [
            0.12525887916263745,
            -0.31144371022781164
          ],
          "load": 0.33568880149558955,
          "angle_deg": -68.09060735440553,
          "torque": 42.14568761418853,
          "mean_shear": 5.543549184962789,
          "a1": 6.9230195360501865,
          "b1": 0.931168230442001,
          "shear_force_bin_approx": [
            -0.0032178863992140777,
            0.023924238046625274
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.1386178935815493,
            0.34055063594775026
          ],
          "load": 0.3676814600512281,
          "angle_deg": 112.14831275387243,
          "torque": -58.06520027101224,
          "mean_shear": -9.24136364475246,
          "a1": 1.3398868288744625,
          "b1": 2.1904087459334094,
          "shear_force_bin_approx": [
            -0.006881372024583231,
            0.004209378618233736
          ]
        },
        "stator": {
          "F": [
            0.13870633524042966,
            -0.3404541433142763
          ],
          "load": 0.3676254495212325,
          "angle_deg": -67.83325070822109,
          "torque": 41.16957407995008,
          "mean_shear": 5.415158032902499,
          "a1": 7.137007426205116,
          "b1": 1.178623199046331,
          "shear_force_bin_approx": [
            -0.004073029381821899,
            0.02466372710865997
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.1140645776238337,
            0.34411495536161935
          ],
          "load": 0.3625270064037062,
          "angle_deg": 108.33892916978498,
          "torque": -57.31543379238252,
          "mean_shear": -9.122034603513937,
          "a1": 1.5410755614785192,
          "b1": 1.8708219245761784,
          "shear_force_bin_approx": [
            -0.00587736041442324,
            0.0048414316625676815
          ]
        },
        "stator": {
          "F": [
            0.11378964397661935,
            -0.3445223359387142
          ],
          "load": 0.3628274011661661,
          "angle_deg": -71.72252294978105,
          "torque": 40.59147040453048,
          "mean_shear": 5.339118315908597,
          "a1": 7.230152559238891,
          "b1": 0.925135337660069,
          "shear_force_bin_approx": [
            -0.0031970382184061037,
            0.024985613580882176
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.11445960508167088,
            0.3156893448386996
          ],
          "load": 0.33579869511381283,
          "angle_deg": 109.92914460363629,
          "torque": -57.35961052534254,
          "mean_shear": -9.129065548934173,
          "a1": 0.7957657104663202,
          "b1": 1.8542569407769312,
          "shear_force_bin_approx": [
            -0.005825319983012691,
            0.0024999717099796538
          ]
        },
        "stator": {
          "F": [
            0.11449251401970695,
            -0.31593445615999344
          ],
          "load": 0.3360403492970206,
          "angle_deg": -70.0798255293988,
          "torque": 41.539785838798416,
          "mean_shear": 5.4638531001846955,
          "a1": 7.227015363452772,
          "b1": 0.835041627529639,
          "shear_force_bin_approx": [
            -0.002885696706737656,
            0.024974772210524177
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.131172981625507,
            0.3248331399557388
          ],
          "load": 0.35031831228474225,
          "angle_deg": 111.9896691003295,
          "torque": -59.18633381501845,
          "mean_shear": -9.419797590147184,
          "a1": 1.2197352256263694,
          "b1": 1.621788099252586,
          "shear_force_bin_approx": [
            -0.005094997578291278,
            0.003831911224152491
          ]
        },
        "stator": {
          "F": [
            0.13106999303919795,
            -0.3248634112408567
          ],
          "load": 0.35030783468021576,
          "angle_deg": -68.02780401615603,
          "torque": 43.08389765967437,
          "mean_shear": 5.666954777026874,
          "a1": 7.284062906336065,
          "b1": 1.3731752788139886,
          "shear_force_bin_approx": [
            -0.0047453531048144565,
            0.02517191436631443
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.11273291624936309,
            0.3325947381928491
          ],
          "load": 0.35118082276749646,
          "angle_deg": 108.7240784714263,
          "torque": -58.049023392591636,
          "mean_shear": -9.238789014588024,
          "a1": 1.2526944414429433,
          "b1": 1.9757995383616571,
          "shear_force_bin_approx": [
            -0.006207157314683087,
            0.00393545565442992
          ]
        },
        "stator": {
          "F": [
            0.11300946890635392,
            -0.33301143950716056
          ],
          "load": 0.3516642701571023,
          "angle_deg": -71.25504228498265,
          "torque": 42.119633929563754,
          "mean_shear": 5.540122265381142,
          "a1": 6.995987452627541,
          "b1": 0.7206386030483931,
          "shear_force_bin_approx": [
            -0.0024903482353530472,
            0.02417639706435916
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.12940265419618463,
            0.3099344664688064
          ],
          "load": 0.3358636932124713,
          "angle_deg": 112.66132569232363,
          "torque": -58.87515272770414,
          "mean_shear": -9.370271581904401,
          "a1": 0.9053230936158695,
          "b1": 1.6255568835521839,
          "shear_force_bin_approx": [
            -0.00510683756335986,
            0.0028441563800288
          ]
        },
        "stator": {
          "F": [
            0.129011549353433,
            -0.30976865687355526
          ],
          "load": 0.33556012970527305,
          "angle_deg": -67.38939073230979,
          "torque": 43.473731458762366,
          "mean_shear": 5.718230790340217,
          "a1": 7.206664509110458,
          "b1": 1.424862059469328,
          "shear_force_bin_approx": [
            -0.00492396979624843,
            0.024904444706578478
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.15231904815890082,
            0.3092275644474468
          ],
          "load": 0.3447068015663941,
          "angle_deg": 116.22389542190585,
          "torque": -57.97641448191749,
          "mean_shear": -9.227232947541715,
          "a1": 0.9035269051886408,
          "b1": 2.2175904949568417,
          "shear_force_bin_approx": [
            -0.006966766007626968,
            0.0028385134876613557
          ]
        },
        "stator": {
          "F": [
            0.15282208641500378,
            -0.3095463335238062
          ],
          "load": 0.34521518317459093,
          "angle_deg": -63.724586290369324,
          "torque": 43.072703815427666,
          "mean_shear": 5.665482416990457,
          "a1": 6.81583319199611,
          "b1": 1.3655054688746724,
          "shear_force_bin_approx": [
            -0.004718848144398692,
            0.023553828632475297
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.11174793912808673,
            0.3316149408101455
          ],
          "load": 0.34993723846983027,
          "angle_deg": 108.62283959356417,
          "torque": -57.765531918142706,
          "mean_shear": -9.193669945105066,
          "a1": 1.3180849369124348,
          "b1": 1.8829666984353786,
          "shear_force_bin_approx": [
            -0.005915514346758813,
            0.004140885954611471
          ]
        },
        "stator": {
          "F": [
            0.11178577128360016,
            -0.33151621111240726
          ],
          "load": 0.34985576584043254,
          "angle_deg": -71.36612570718387,
          "torque": 41.43760758448482,
          "mean_shear": 5.4504132867545225,
          "a1": 7.131344319152915,
          "b1": 0.7965028146903897,
          "shear_force_bin_approx": [
            -0.002752516130314413,
            0.024644156815597115
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.1386900627138981,
            0.3143952866747996
          ],
          "load": 0.34362673030326735,
          "angle_deg": 113.80384741941107,
          "torque": -57.64325056356346,
          "mean_shear": -9.174208263075808,
          "a1": 0.850431715162811,
          "b1": 2.1897362824723783,
          "shear_force_bin_approx": [
            -0.006879259418314248,
            0.002671710028735255
          ]
        },
        "stator": {
          "F": [
            0.13854230839271484,
            -0.3143474713439998
          ],
          "load": 0.3435233674077338,
          "angle_deg": -66.21548115254367,
          "torque": 41.74278502408613,
          "mean_shear": 5.490554194219544,
          "a1": 7.013982542211455,
          "b1": 1.0765140367665575,
          "shear_force_bin_approx": [
            -0.0037201654483313205,
            0.024238583629720426
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.14374505965728204,
            0.3286745712254642
          ],
          "load": 0.3587333493642852,
          "angle_deg": 113.62205189170986,
          "torque": -58.491812440737775,
          "mean_shear": -9.309261080347436,
          "a1": 1.350131901791525,
          "b1": 2.00262677171927,
          "shear_force_bin_approx": [
            -0.006291437553915503,
            0.004241564464045471
          ]
        },
        "stator": {
          "F": [
            0.1437499079984246,
            -0.32899372369517077
          ],
          "load": 0.3590277235540034,
          "angle_deg": -66.39764785168802,
          "torque": 42.063295373255606,
          "mean_shear": 5.5327118854446935,
          "a1": 7.041990344879477,
          "b1": 1.3447561181506795,
          "shear_force_bin_approx": [
            -0.004647143535817313,
            0.02433537164753598
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.11201773956704897,
            0.32189806111513963
          ],
          "load": 0.34083182909962706,
          "angle_deg": 109.18745432794918,
          "torque": -56.5517495282507,
          "mean_shear": -9.00049047791586,
          "a1": 1.2185858980855944,
          "b1": 1.4218952491507644,
          "shear_force_bin_approx": [
            -0.00446701566890627,
            0.003828300505193824
          ]
        },
        "stator": {
          "F": [
            0.11197566185702996,
            -0.3218588251208475
          ],
          "load": 0.3407809445325431,
          "angle_deg": -70.81705913178719,
          "torque": 40.531864919590745,
          "mean_shear": 5.331278227013102,
          "a1": 6.694528107979802,
          "b1": 1.0187179168562235,
          "shear_force_bin_approx": [
            -0.0035204363960433904,
            0.023134628355607697
          ]
        }
      },
      "911917": {
        "rotor": {
          "F": [
            -0.13042814012171972,
            0.34748269490629485
          ],
          "load": 0.37115458099685655,
          "angle_deg": 110.57369816032603,
          "torque": -58.899168919269044,
          "mean_shear": -9.374093877506196,
          "a1": 1.2965115754189764,
          "b1": 2.014262009821489,
          "shear_force_bin_approx": [
            -0.006327990732460202,
            0.004073111240630385
          ]
        },
        "stator": {
          "F": [
            0.13059617469139315,
            -0.3475436167562921
          ],
          "load": 0.37127069153391207,
          "angle_deg": -69.4053279190426,
          "torque": 42.09595988882552,
          "mean_shear": 5.537008347524574,
          "a1": 7.433687393114682,
          "b1": 1.1134131698257408,
          "shear_force_bin_approx": [
            -0.0038476796982081394,
            0.02568897947362136
          ]
        }
      },
      "911918": {
        "rotor": {
          "F": [
            -0.11642536420270509,
            0.3150787760402994
          ],
          "load": 0.33590102789480364,
          "angle_deg": 110.27987239522811,
          "torque": -59.34549001283338,
          "mean_shear": -9.44512808575314,
          "a1": 0.8678268532848105,
          "b1": 1.9182331568493682,
          "shear_force_bin_approx": [
            -0.006026307193430333,
            0.002726358466867508
          ]
        },
        "stator": {
          "F": [
            0.11624576028877347,
            -0.3152576530303568
          ],
          "load": 0.33600664365355015,
          "angle_deg": -69.75942734771799,
          "torque": 43.916334383568184,
          "mean_shear": 5.776447685637554,
          "a1": 7.091876821477439,
          "b1": 0.847138847010929,
          "shear_force_bin_approx": [
            -0.0029275016961740684,
            0.02450776693476898
          ]
        }
      },
      "911919": {
        "rotor": {
          "F": [
            -0.10981132183359664,
            0.316866747629559
          ],
          "load": 0.33535512841788534,
          "angle_deg": 109.11394446967999,
          "torque": -56.630040603553965,
          "mean_shear": -9.012950889550353,
          "a1": 0.9745947765416701,
          "b1": 1.498186953680478,
          "shear_force_bin_approx": [
            -0.004706693127386662,
            0.003061779790210297
          ]
        },
        "stator": {
          "F": [
            0.10966748763078094,
            -0.31741621124055486
          ],
          "load": 0.33582734999037234,
          "angle_deg": -70.93993873505704,
          "torque": 41.25875674631221,
          "mean_shear": 5.426888497522043,
          "a1": 6.94218940532821,
          "b1": 1.1530598059706059,
          "shear_force_bin_approx": [
            -0.00398468863714562,
            0.0239904843591688
          ]
        }
      },
      "911920": {
        "rotor": {
          "F": [
            -0.14690630148480882,
            0.3265712978657135
          ],
          "load": 0.35809254949753155,
          "angle_deg": 114.22033563967979,
          "torque": -58.106348597422624,
          "mean_shear": -9.247912604300632,
          "a1": 1.265173646818029,
          "b1": 2.2456680532237177,
          "shear_force_bin_approx": [
            -0.007054974258408924,
            0.003974660234358928
          ]
        },
        "stator": {
          "F": [
            0.14686825687600963,
            -0.32678336206799063
          ],
          "load": 0.35827035964792986,
          "angle_deg": -65.79912612534976,
          "torque": 42.072715507045075,
          "mean_shear": 5.533950944004348,
          "a1": 6.766171897241921,
          "b1": 1.198337623682429,
          "shear_force_bin_approx": [
            -0.004141157542589066,
            0.023382211517831025
          ]
        }
      },
      "911921": {
        "rotor": {
          "F": [
            -0.11909041061061992,
            0.3177947541477927
          ],
          "load": 0.3393759444381143,
          "angle_deg": 110.54298450721888,
          "torque": -58.39186265577082,
          "mean_shear": -9.293353578008974,
          "a1": 0.860403768402194,
          "b1": 2.0059156977321386,
          "shear_force_bin_approx": [
            -0.006301770019715731,
            0.0027030381579333067
          ]
        },
        "stator": {
          "F": [
            0.11904816241766963,
            -0.31888111765013805
          ],
          "load": 0.3403786599785965,
          "angle_deg": -69.52784477343289,
          "torque": 43.19218639283278,
          "mean_shear": 5.681198320137056,
          "a1": 6.833888425225974,
          "b1": 0.8069308293422273,
          "shear_force_bin_approx": [
            -0.0027885527619583264,
            0.023616223039356465
          ]
        }
      },
      "911922": {
        "rotor": {
          "F": [
            -0.14129822009750256,
            0.33915837748456107
          ],
          "load": 0.36741474115865613,
          "angle_deg": 112.6173069270031,
          "torque": -58.97536411890729,
          "mean_shear": -9.386220720168495,
          "a1": 1.496272528790276,
          "b1": 2.0002668409807423,
          "shear_force_bin_approx": [
            -0.0062840236128443635,
            0.004700678784215754
          ]
        },
        "stator": {
          "F": [
            0.14144501808891813,
            -0.33909894814393204
          ],
          "load": 0.3674163711302144,
          "angle_deg": -67.35799751644778,
          "torque": 42.16031662147738,
          "mean_shear": 5.545473382336794,
          "a1": 7.216036482330797,
          "b1": 1.166013086368525,
          "shear_force_bin_approx": [
            -0.004029451960737411,
            0.024936831921019004
          ]
        }
      },
      "911923": {
        "rotor": {
          "F": [
            -0.12478145477349968,
            0.3213217344046401
          ],
          "load": 0.34469996874992176,
          "angle_deg": 111.22308555994252,
          "torque": -56.27690256317757,
          "mean_shear": -8.956747224830666,
          "a1": 1.4620179155885316,
          "b1": 1.967065591257095,
          "shear_force_bin_approx": [
            -0.006179718810622552,
            0.004593064743029594
          ]
        },
        "stator": {
          "F": [
            0.12492870542985636,
            -0.3216211632507931
          ],
          "load": 0.3450323957125956,
          "angle_deg": -68.77212022568484,
          "torque": 40.09865408146187,
          "mean_shear": 5.274296701154266,
          "a1": 6.828166552019831,
          "b1": 1.0430050642375481,
          "shear_force_bin_approx": [
            -0.0036043667522121948,
            0.023596449665044355
          ]
        }
      },
      "911924": {
        "rotor": {
          "F": [
            -0.14792062432170078,
            0.3291018054514201
          ],
          "load": 0.3608164484209473,
          "angle_deg": 114.20237660367368,
          "torque": -57.20616991663248,
          "mean_shear": -9.104644717586938,
          "a1": 1.3421347654831202,
          "b1": 2.285644214436093,
          "shear_force_bin_approx": [
            -0.007180563072792444,
            0.00421644071936923
          ]
        },
        "stator": {
          "F": [
            0.14795629499216228,
            -0.3291474991420328
          ],
          "load": 0.3608727496213343,
          "angle_deg": -65.79543194043681,
          "torque": 41.32461120579464,
          "mean_shear": 5.435550532853675,
          "a1": 6.831804384522008,
          "b1": 1.334617783006298,
          "shear_force_bin_approx": [
            -0.00461210796468717,
            0.023609021111694568
          ]
        }
      },
      "911925": {
        "rotor": {
          "F": [
            -0.14885897849871513,
            0.32741697222242694
          ],
          "load": 0.35966772051295126,
          "angle_deg": 114.44875244222665,
          "torque": -58.585872233555186,
          "mean_shear": -9.324231161320528,
          "a1": 1.0727845192818566,
          "b1": 2.454665310550483,
          "shear_force_bin_approx": [
            -0.007711558506647106,
            0.0033702519646607388
          ]
        },
        "stator": {
          "F": [
            0.14910887447543084,
            -0.3275437970104533
          ],
          "load": 0.35988664244085916,
          "angle_deg": -65.52338696770903,
          "torque": 42.350906033326034,
          "mean_shear": 5.570542181507612,
          "a1": 6.98884702787192,
          "b1": 1.0994724414790065,
          "shear_force_bin_approx": [
            -0.0037995039994723687,
            0.024151721527807812
          ]
        }
      },
      "911926": {
        "rotor": {
          "F": [
            -0.1199977315879671,
            0.3375053671870664
          ],
          "load": 0.35820291521194286,
          "angle_deg": 109.57249635122936,
          "torque": -59.74050670256534,
          "mean_shear": -9.50799694452778,
          "a1": 1.2517327646085186,
          "b1": 1.7782264568327433,
          "shear_force_bin_approx": [
            -0.005586463173204754,
            0.003932434457551764
          ]
        },
        "stator": {
          "F": [
            0.11996389740319759,
            -0.33771404395313054
          ],
          "load": 0.3583882143198098,
          "angle_deg": -70.4437762117543,
          "torque": 43.17413772257419,
          "mean_shear": 5.6788243241966505,
          "a1": 7.29572534014567,
          "b1": 1.196418362428455,
          "shear_force_bin_approx": [
            -0.004134525051827681,
            0.025212216844331586
          ]
        }
      },
      "911927": {
        "rotor": {
          "F": [
            -0.1160887392932703,
            0.32041323769609964
          ],
          "load": 0.34079500917941585,
          "angle_deg": 109.91592965515797,
          "torque": -58.94537098504721,
          "mean_shear": -9.381447164655848,
          "a1": 0.9570345228288007,
          "b1": 1.9921806837647855,
          "shear_force_bin_approx": [
            -0.006258620200738941,
            0.0030066126261507737
          ]
        },
        "stator": {
          "F": [
            0.11593723977615887,
            -0.3209602453836561
          ],
          "load": 0.34125785365856603,
          "angle_deg": -70.13926982303765,
          "torque": 43.364568499070685,
          "mean_shear": 5.703872257581978,
          "a1": 6.934180215696533,
          "b1": 0.8437295740794893,
          "shear_force_bin_approx": [
            -0.0029157200946990256,
            0.023962806586729907
          ]
        }
      },
      "911928": {
        "rotor": {
          "F": [
            -0.1400292850867929,
            0.3164217254212455
          ],
          "load": 0.34602154412764013,
          "angle_deg": 113.87130882237798,
          "torque": -56.20335758236617,
          "mean_shear": -8.945042177594933,
          "a1": 1.0009139745305455,
          "b1": 2.1498345089458364,
          "shear_force_bin_approx": [
            -0.006753904299738061,
            0.0031444639892605234
          ]
        },
        "stator": {
          "F": [
            0.14028259919650723,
            -0.3167867451176535
          ],
          "load": 0.34645786110227755,
          "angle_deg": -66.11481163138068,
          "torque": 40.782721399128825,
          "mean_shear": 5.3642741350503895,
          "a1": 6.813795625925003,
          "b1": 1.101645295587191,
          "shear_force_bin_approx": [
            -0.0038070128442263228,
            0.023546787309615083
          ]
        }
      },
      "911929": {
        "rotor": {
          "F": [
            -0.1082036014893085,
            0.31375526352007455
          ],
          "load": 0.33188911516018194,
          "angle_deg": 109.02758592504777,
          "torque": -58.83501072412714,
          "mean_shear": -9.363882783609506,
          "a1": 0.9331290958511426,
          "b1": 1.6578791795518282,
          "shear_force_bin_approx": [
            -0.005208381051019497,
            0.0029315115123768358
          ]
        },
        "stator": {
          "F": [
            0.10845783525949385,
            -0.31410451899619973
          ],
          "load": 0.33230219813147416,
          "angle_deg": -70.95060674623426,
          "torque": 43.39166033991853,
          "mean_shear": 5.7074357289773445,
          "a1": 7.00103628930048,
          "b1": 0.863682950978404,
          "shear_force_bin_approx": [
            -0.002984674015206958,
            0.024193844591380124
          ]
        }
      },
      "911930": {
        "rotor": {
          "F": [
            -0.10421237249591367,
            0.34988913820512496
          ],
          "load": 0.3650789334036574,
          "angle_deg": 106.58584589131961,
          "torque": -58.19012172262967,
          "mean_shear": -9.261245511275588,
          "a1": 1.6219625981899384,
          "b1": 1.5882777664339889,
          "shear_force_bin_approx": [
            -0.004989721762889025,
            0.005095545782870924
          ]
        },
        "stator": {
          "F": [
            0.10414025486429151,
            -0.3505964949505594
          ],
          "load": 0.3657363735736674,
          "angle_deg": -73.45661381269791,
          "torque": 41.00785280204253,
          "mean_shear": 5.393886346305702,
          "a1": 7.233425614375133,
          "b1": 0.900878664984364,
          "shear_force_bin_approx": [
            -0.0031132131752597244,
            0.02499692444745007
          ]
        }
      },
      "911931": {
        "rotor": {
          "F": [
            -0.12501294303712823,
            0.32655051135350804
          ],
          "load": 0.3496619401536888,
          "angle_deg": 110.948285538252,
          "torque": -56.75494438344245,
          "mean_shear": -9.03282994353047,
          "a1": 1.2895295365017831,
          "b1": 1.7407554858562788,
          "shear_force_bin_approx": [
            -0.005468744646062217,
            0.004051176518461053
          ]
        },
        "stator": {
          "F": [
            0.12517251707342597,
            -0.3270338743098558
          ],
          "load": 0.3501704070543536,
          "angle_deg": -69.05560666116064,
          "torque": 40.626747167800524,
          "mean_shear": 5.343758374793481,
          "a1": 7.0428336680678525,
          "b1": 1.0549718442682532,
          "shear_force_bin_approx": [
            -0.0036457209752669417,
            0.024338285963262502
          ]
        }
      },
      "911932": {
        "rotor": {
          "F": [
            -0.13261058078839302,
            0.3341704529279883
          ],
          "load": 0.35952115062556717,
          "angle_deg": 111.64491777781504,
          "torque": -58.47798663962685,
          "mean_shear": -9.307060635758427,
          "a1": 1.112114308487807,
          "b1": 2.131946789461446,
          "shear_force_bin_approx": [
            -0.006697708371616425,
            0.003493810141497387
          ]
        },
        "stator": {
          "F": [
            0.1324528843511452,
            -0.3346016851662134
          ],
          "load": 0.3598639385781905,
          "angle_deg": -68.40374447235281,
          "torque": 42.22473575498346,
          "mean_shear": 5.55394662492125,
          "a1": 7.261350123030444,
          "b1": 1.0365042166284513,
          "shear_force_bin_approx": [
            -0.0035819014356122648,
            0.02509342462182136
          ]
        }
      },
      "911933": {
        "rotor": {
          "F": [
            -0.13753426184052714,
            0.3247501301164983
          ],
          "load": 0.35267310670180285,
          "angle_deg": 112.95304388318411,
          "torque": -57.75330087302482,
          "mean_shear": -9.191723313815375,
          "a1": 1.3113220854636045,
          "b1": 1.9995839343457096,
          "shear_force_bin_approx": [
            -0.0062818781983766565,
            0.004119639830182507
          ]
        },
        "stator": {
          "F": [
            0.1374806760800219,
            -0.3248968007423835
          ],
          "load": 0.35278728354074207,
          "angle_deg": -67.06425935296878,
          "torque": 41.858116335032335,
          "mean_shear": 5.505724068790087,
          "a1": 7.015598296056076,
          "b1": 1.1454942406603532,
          "shear_force_bin_approx": [
            -0.003958543920306782,
            0.024244167274169524
          ]
        }
      },
      "911934": {
        "rotor": {
          "F": [
            -0.14188531866295517,
            0.2998370796959489
          ],
          "load": 0.33171330695750384,
          "angle_deg": 115.32388931183249,
          "torque": -58.95439470361609,
          "mean_shear": -9.382883334071154,
          "a1": 0.6800422650777751,
          "b1": 1.9483484089053207,
          "shear_force_bin_approx": [
            -0.006120917048050318,
            0.0021364157840989013
          ]
        },
        "stator": {
          "F": [
            0.14174055174447928,
            -0.29972855833349743
          ],
          "load": 0.3315533029386168,
          "angle_deg": -64.69070227312591,
          "torque": 43.96324811930903,
          "mean_shear": 5.7826183905483495,
          "a1": 6.927199371371093,
          "b1": 1.3609115562348715,
          "shear_force_bin_approx": [
            -0.004702972721978217,
            0.023938682520556386
          ]
        }
      },
      "911935": {
        "rotor": {
          "F": [
            -0.143214186562874,
            0.31296556509992846
          ],
          "load": 0.34417691405901013,
          "angle_deg": 114.58900559084128,
          "torque": -57.33879546887698,
          "mean_shear": -9.125752729806942,
          "a1": 1.1747415266736263,
          "b1": 2.190443579182814,
          "shear_force_bin_approx": [
            -0.00688148145646366,
            0.003690559350064723
          ]
        },
        "stator": {
          "F": [
            0.14298010948598536,
            -0.31336836002286345
          ],
          "load": 0.3444459910813934,
          "angle_deg": -65.4742800952463,
          "torque": 41.69583253152526,
          "mean_shear": 5.484378391507522,
          "a1": 6.715011998319224,
          "b1": 1.3608213512010454,
          "shear_force_bin_approx": [
            -0.004702660995759474,
            0.02320541559895569
          ]
        }
      },
      "911936": {
        "rotor": {
          "F": [
            -0.14235882989305904,
            0.3389135978563673
          ],
          "load": 0.36759823620424026,
          "angle_deg": 112.78457837581792,
          "torque": -57.97220382651413,
          "mean_shear": -9.226562800920615,
          "a1": 1.167011746840023,
          "b1": 2.1221063624805563,
          "shear_force_bin_approx": [
            -0.006666793758505075,
            0.003666275530525608
          ]
        },
        "stator": {
          "F": [
            0.14246631162748147,
            -0.3386665620206555
          ],
          "load": 0.36741215301025243,
          "angle_deg": -67.18504937764297,
          "torque": 41.14654718847014,
          "mean_shear": 5.412129236536323,
          "a1": 7.366083594796565,
          "b1": 1.1944538607226665,
          "shear_force_bin_approx": [
            -0.004127736221288125,
            0.0254553575178553
          ]
        }
      },
      "911937": {
        "rotor": {
          "F": [
            -0.14170790289556406,
            0.34425360124346166
          ],
          "load": 0.37227902400236157,
          "angle_deg": 112.37393305486125,
          "torque": -58.09852796364643,
          "mean_shear": -9.246667911777038,
          "a1": 1.3388601931939774,
          "b1": 2.074406841891974,
          "shear_force_bin_approx": [
            -0.0065169412950442296,
            0.004206153347122011
          ]
        },
        "stator": {
          "F": [
            0.14150738826374354,
            -0.34429879875421604
          ],
          "load": 0.3722445483238432,
          "angle_deg": -67.65725480388339,
          "torque": 40.531108920595344,
          "mean_shear": 5.33117878818906,
          "a1": 7.31721324829482,
          "b1": 1.0845098748856437,
          "shear_force_bin_approx": [
            -0.003747797081254956,
            0.025286473724152204
          ]
        }
      },
      "911938": {
        "rotor": {
          "F": [
            -0.12706639010636095,
            0.3264676365998505
          ],
          "load": 0.35032411455929485,
          "angle_deg": 111.26677797530712,
          "torque": -56.930299013652096,
          "mean_shear": -9.060738499722385,
          "a1": 1.5128094477021978,
          "b1": 1.7973394298618766,
          "shear_force_bin_approx": [
            -0.005646508348861339,
            0.004752631047182457
          ]
        },
        "stator": {
          "F": [
            0.12702030560029703,
            -0.3265375725567959
          ],
          "load": 0.35037257930106,
          "angle_deg": -68.74439308502048,
          "torque": 40.666176194244166,
          "mean_shear": 5.348944593355306,
          "a1": 6.787667585225434,
          "b1": 1.2204015751891304,
          "shear_force_bin_approx": [
            -0.004217405085347942,
            0.023456495282829174
          ]
        }
      },
      "911939": {
        "rotor": {
          "F": [
            -0.12259529370790047,
            0.32138679606713355
          ],
          "load": 0.34397540424516354,
          "angle_deg": 110.87971005935076,
          "torque": -58.86595630557407,
          "mean_shear": -9.36880792586364,
          "a1": 1.0123536020928838,
          "b1": 1.8971670218493344,
          "shear_force_bin_approx": [
            -0.0059601259784746955,
            0.0031804026391701688
          ]
        },
        "stator": {
          "F": [
            0.12231177223441339,
            -0.3212816784183698
          ],
          "load": 0.3437762157486288,
          "angle_deg": -69.15819613178127,
          "torque": 43.14938612416648,
          "mean_shear": 5.675568671935483,
          "a1": 7.189571762632055,
          "b1": 1.0502684658056014,
          "shear_force_bin_approx": [
            -0.0036294672661190902,
            0.024845376415135633
          ]
        }
      },
      "911940": {
        "rotor": {
          "F": [
            -0.1296392715284072,
            0.31717193885863176
          ],
          "load": 0.3426432248297925,
          "angle_deg": 112.23155271803617,
          "torque": -57.57856968762136,
          "mean_shear": -9.163913981946108,
          "a1": 1.1062703344178197,
          "b1": 1.9270863596663166,
          "shear_force_bin_approx": [
            -0.006054120350360798,
            0.0034754507554913463
          ]
        },
        "stator": {
          "F": [
            0.12963331065449535,
            -0.3174323030311224
          ],
          "load": 0.34288199462626673,
          "angle_deg": -67.78583020375676,
          "torque": 41.97716132157194,
          "mean_shear": 5.5213824142926375,
          "a1": 6.923123865752598,
          "b1": 1.070726058481063,
          "shear_force_bin_approx": [
            -0.003700163631264389,
            0.023924598584194583
          ]
        }
      },
      "911941": {
        "rotor": {
          "F": [
            -0.13508250913171563,
            0.3309663531410839
          ],
          "load": 0.35747169284410296,
          "angle_deg": 112.20261809492125,
          "torque": -57.44433106250661,
          "mean_shear": -9.142549241205236,
          "a1": 0.9710082066866956,
          "b1": 2.008697020427418,
          "shear_force_bin_approx": [
            -0.006310507802662484,
            0.0030505122487023226
          ]
        },
        "stator": {
          "F": [
            0.13510764210542528,
            -0.3311800809328622
          ],
          "load": 0.35767907537621607,
          "angle_deg": -67.80659184295752,
          "torque": 41.37983658806178,
          "mean_shear": 5.442814493656943,
          "a1": 7.154438925286819,
          "b1": 1.191624451215736,
          "shear_force_bin_approx": [
            -0.004117958483955057,
            0.024723966045061718
          ]
        }
      },
      "911942": {
        "rotor": {
          "F": [
            -0.14804416280691093,
            0.31948225849207473
          ],
          "load": 0.35211644044604906,
          "angle_deg": 114.86242821177518,
          "torque": -58.2448872637157,
          "mean_shear": -9.269961717850533,
          "a1": 1.191646472393235,
          "b1": 2.41823347590122,
          "shear_force_bin_approx": [
            -0.007597104522556184,
            0.0037436678033467793
          ]
        },
        "stator": {
          "F": [
            0.1479620325524233,
            -0.3192642394726411
          ],
          "load": 0.35188409694541223,
          "angle_deg": -65.1347800268335,
          "torque": 42.245555949333195,
          "mean_shear": 5.556685167769921,
          "a1": 6.942336679021476,
          "b1": 1.1554301094127666,
          "shear_force_bin_approx": [
            -0.003992879817814358,
            0.023990993300516916
          ]
        }
      },
      "911943": {
        "rotor": {
          "F": [
            -0.11551230010826587,
            0.3334943826756354
          ],
          "load": 0.35293284736973013,
          "angle_deg": 109.10452789466535,
          "torque": -57.46019650275714,
          "mean_shear": -9.145074304445437,
          "a1": 1.4507139664649464,
          "b1": 1.6605395535373955,
          "shear_force_bin_approx": [
            -0.005216738862388357,
            0.004557552339506385
          ]
        },
        "stator": {
          "F": [
            0.11568712271385233,
            -0.33368281287467044
          ],
          "load": 0.3531681327211761,
          "angle_deg": -70.87867732905355,
          "torque": 40.95613904026967,
          "mean_shear": 5.387084279518902,
          "a1": 6.996108894548224,
          "b1": 1.0416717152024522,
          "shear_force_bin_approx": [
            -0.0035997590287255334,
            0.024176816737509602
          ]
        }
      },
      "911944": {
        "rotor": {
          "F": [
            -0.12378895695240444,
            0.3379100083776696
          ],
          "load": 0.3598706429054209,
          "angle_deg": 110.11965436963979,
          "torque": -59.0510942478294,
          "mean_shear": -9.398273544527436,
          "a1": 1.2302039161463052,
          "b1": 2.0282848393211395,
          "shear_force_bin_approx": [
            -0.006372044750598846,
            0.0038647995853826264
          ]
        },
        "stator": {
          "F": [
            0.12364106102333448,
            -0.33775522284502163
          ],
          "load": 0.3596744396396082,
          "angle_deg": -69.8939859843775,
          "torque": 42.63547736198301,
          "mean_shear": 5.607972705158841,
          "a1": 7.322456738223728,
          "b1": 0.8433935471226798,
          "shear_force_bin_approx": [
            -0.0029145588688982127,
            0.025304593924536017
          ]
        }
      },
      "911945": {
        "rotor": {
          "F": [
            -0.1438201198801455,
            0.312352349915781
          ],
          "load": 0.34387238531212405,
          "angle_deg": 114.72332546267252,
          "torque": -58.28650601613628,
          "mean_shear": -9.276585548023585,
          "a1": 0.5916366298345234,
          "b1": 1.8789574544196013,
          "shear_force_bin_approx": [
            -0.005902918935212398,
            0.0018586812898827626
          ]
        },
        "stator": {
          "F": [
            0.14383623412531507,
            -0.3123827589378691
          ],
          "load": 0.3439067465592777,
          "angle_deg": -65.27635482583226,
          "torque": 42.74159917723956,
          "mean_shear": 5.621931227033191,
          "a1": 6.953135734038323,
          "b1": 1.4992856110588573,
          "shear_force_bin_approx": [
            -0.005181159127468929,
            0.024028312155614216
          ]
        }
      },
      "911946": {
        "rotor": {
          "F": [
            -0.14197214553033297,
            0.3407719872006684
          ],
          "load": 0.3691634290760375,
          "angle_deg": 112.61754655713769,
          "torque": -58.48398192455944,
          "mean_shear": -9.308014814990694,
          "a1": 1.3226541994286072,
          "b1": 1.971057011138668,
          "shear_force_bin_approx": [
            -0.006192258225999895,
            0.004155240716164602
          ]
        },
        "stator": {
          "F": [
            0.14244749967600037,
            -0.3409492601886885
          ],
          "load": 0.36951006506881257,
          "angle_deg": -67.32498546442471,
          "torque": 41.968234987918905,
          "mean_shear": 5.520208306751672,
          "a1": 7.34278219848244,
          "b1": 1.3498798327184627,
          "shear_force_bin_approx": [
            -0.004664849822267075,
            0.025374833672828577
          ]
        }
      },
      "911947": {
        "rotor": {
          "F": [
            -0.11667817067431034,
            0.33343197388438767
          ],
          "load": 0.3532572387373576,
          "angle_deg": 109.28652212748023,
          "torque": -56.15462204384656,
          "mean_shear": -8.937285675735291,
          "a1": 1.3400797857849351,
          "b1": 1.7953672767902418,
          "shear_force_bin_approx": [
            -0.005640312647259737,
            0.004209984810246136
          ]
        },
        "stator": {
          "F": [
            0.11667012930541303,
            -0.3336278497296542
          ],
          "load": 0.353439473159655,
          "angle_deg": -70.72519615663573,
          "torque": 39.91960670982327,
          "mean_shear": 5.2507460612832775,
          "a1": 7.2000052543810495,
          "b1": 0.9559634690917642,
          "shear_force_bin_approx": [
            -0.00330357259275879,
            0.024881431974268557
          ]
        }
      },
      "911948": {
        "rotor": {
          "F": [
            -0.1333100365326122,
            0.31767845417698715
          ],
          "load": 0.3445158430153924,
          "angle_deg": 112.76478557594316,
          "torque": -59.074521965578846,
          "mean_shear": -9.402002181612623,
          "a1": 0.9892118883212904,
          "b1": 2.1147868944264565,
          "shear_force_bin_approx": [
            -0.00664379897143813,
            0.0031077008011938527
          ]
        },
        "stator": {
          "F": [
            0.13308491416344903,
            -0.3175412256624867
          ],
          "load": 0.3443022282430465,
          "angle_deg": -67.26092250174565,
          "torque": 43.50030342220787,
          "mean_shear": 5.721725880695598,
          "a1": 7.040418962211146,
          "b1": 1.1005045072037147,
          "shear_force_bin_approx": [
            -0.0038030705625810104,
            0.024329941338864493
          ]
        }
      },
      "911949": {
        "rotor": {
          "F": [
            -0.13453865487985714,
            0.3382122706318543
          ],
          "load": 0.36398927135677495,
          "angle_deg": 111.69234292417985,
          "torque": -58.6287301088251,
          "mean_shear": -9.331052204020152,
          "a1": 1.4574145988326215,
          "b1": 1.819207651513078,
          "shear_force_bin_approx": [
            -0.005715209393347826,
            0.004578602996927079
          ]
        },
        "stator": {
          "F": [
            0.13443820220825775,
            -0.3380318572935534
          ],
          "load": 0.36378450593492523,
          "angle_deg": -68.31185505521469,
          "torque": 41.726321998149515,
          "mean_shear": 5.4883887628508985,
          "a1": 7.189920998670028,
          "b1": 1.231474758062253,
          "shear_force_bin_approx": [
            -0.004255671258310606,
            0.024846583288244024
          ]
        }
      },
      "911950": {
        "rotor": {
          "F": [
            -0.12350152110367671,
            0.3163782369254418
          ],
          "load": 0.3396289365100873,
          "angle_deg": 111.32370249819996,
          "torque": -58.610218926496124,
          "mean_shear": -9.328106057850018,
          "a1": 1.4483351646624747,
          "b1": 1.9756453207423963,
          "shear_force_bin_approx": [
            -0.006206672825743363,
            0.004550079113239394
          ]
        },
        "stator": {
          "F": [
            0.12337914504263754,
            -0.31638730653850666
          ],
          "load": 0.3395929050644951,
          "angle_deg": -68.69608762592891,
          "torque": 42.993420415106314,
          "mean_shear": 5.655054032638163,
          "a1": 6.6493510266100975,
          "b1": 1.008674591631028,
          "shear_force_bin_approx": [
            -0.0034857291556237946,
            0.022978507569971836
          ]
        }
      },
      "911951": {
        "rotor": {
          "F": [
            -0.11889942079772664,
            0.33142574564729443
          ],
          "load": 0.3521080759424583,
          "angle_deg": 109.7355149390159,
          "torque": -57.340521592005544,
          "mean_shear": -9.12602745083524,
          "a1": 1.1838317259236906,
          "b1": 1.7151528614418536,
          "shear_force_bin_approx": [
            -0.00538831162928924,
            0.003719117053248392
          ]
        },
        "stator": {
          "F": [
            0.11914089269172036,
            -0.3315918950464752
          ],
          "load": 0.3523460474759049,
          "angle_deg": -70.23664860055264,
          "torque": 40.71056534096605,
          "mean_shear": 5.354783231471354,
          "a1": 6.967399823240672,
          "b1": 1.011728603065949,
          "shear_force_bin_approx": [
            -0.003496283061500514,
            0.024077605309247293
          ]
        }
      },
      "911952": {
        "rotor": {
          "F": [
            -0.12274879482500856,
            0.3259681864478741
          ],
          "load": 0.3483138314898047,
          "angle_deg": 110.6347077012019,
          "torque": -57.57291377908017,
          "mean_shear": -9.163013816144101,
          "a1": 1.6248151792319323,
          "b1": 1.8776840997080704,
          "shear_force_bin_approx": [
            -0.005898918573405239,
            0.005104507430516222
          ]
        },
        "stator": {
          "F": [
            0.12272607330413934,
            -0.3259654776092004
          ],
          "load": 0.3483032897657545,
          "angle_deg": -69.36863316088557,
          "torque": 41.8488290982937,
          "mean_shear": 5.504502490579658,
          "a1": 6.648000124537808,
          "b1": 0.9376756508028389,
          "shear_force_bin_approx": [
            -0.0032403744296134497,
            0.02297383918754321
          ]
        }
      },
      "911953": {
        "rotor": {
          "F": [
            -0.14877189250111605,
            0.33381946958160974
          ],
          "load": 0.36547026454981385,
          "angle_deg": 114.02089407227986,
          "torque": -58.00378699664429,
          "mean_shear": -9.23158941856534,
          "a1": 1.3114657831001535,
          "b1": 2.408171530428888,
          "shear_force_bin_approx": [
            -0.007565493988579484,
            0.004120091269621828
          ]
        },
        "stator": {
          "F": [
            0.1488918207940763,
            -0.3338429582787111
          ],
          "load": 0.365540551911353,
          "angle_deg": -65.96343470541234,
          "torque": 41.71196167669059,
          "mean_shear": 5.486499906533067,
          "a1": 6.935244253590329,
          "b1": 1.2053852518421555,
          "shear_force_bin_approx": [
            -0.004165512397126078,
            0.02396648363772323
          ]
        }
      },
      "911954": {
        "rotor": {
          "F": [
            -0.13987684610356854,
            0.3161123023155224
          ],
          "load": 0.34567690080637675,
          "angle_deg": 113.86895843467124,
          "torque": -56.889902599140555,
          "mean_shear": -9.054309210669684,
          "a1": 1.427072815526891,
          "b1": 1.9060765973507425,
          "shear_force_bin_approx": [
            -0.005988116235416523,
            0.0044832814733969835
          ]
        },
        "stator": {
          "F": [
            0.14050873551971851,
            -0.31606118430257274
          ],
          "load": 0.34588636425868985,
          "angle_deg": -66.03189541542311,
          "torque": 41.340507132956766,
          "mean_shear": 5.43764137201308,
          "a1": 6.489814226246319,
          "b1": 1.145212992317366,
          "shear_force_bin_approx": [
            -0.003957571995805803,
            0.022427187965971762
          ]
        }
      },
      "911955": {
        "rotor": {
          "F": [
            -0.13666324295879767,
            0.321845792099272
          ],
          "load": 0.34965919960444797,
          "angle_deg": 113.0072113744422,
          "torque": -58.2311813090293,
          "mean_shear": -9.2677803474124,
          "a1": 0.9794214409000538,
          "b1": 1.9093537317970715,
          "shear_force_bin_approx": [
            -0.005998411656917936,
            0.003076943203499939
          ]
        },
        "stator": {
          "F": [
            0.13664458512215746,
            -0.32203259809481805
          ],
          "load": 0.34982386550792266,
          "angle_deg": -67.00755975260408,
          "torque": 42.342438819304284,
          "mean_shear": 5.569428463354078,
          "a1": 7.187785349662691,
          "b1": 1.2797573025278763,
          "shear_force_bin_approx": [
            -0.0044225237539994135,
            0.024839203015088716
          ]
        }
      },
      "911956": {
        "rotor": {
          "F": [
            -0.10799265515082497,
            0.3285335986693256
          ],
          "load": 0.3458276146017586,
          "angle_deg": 108.19627050401178,
          "torque": -57.98985642971512,
          "mean_shear": -9.229372299978492,
          "a1": 1.3303398497282648,
          "b1": 1.7881420976745452,
          "shear_force_bin_approx": [
            -0.005617614077628994,
            0.004179385898684066
          ]
        },
        "stator": {
          "F": [
            0.10790660926002701,
            -0.32895257566972835
          ],
          "load": 0.3461988350092249,
          "angle_deg": -71.83891110857384,
          "torque": 41.666340706947864,
          "mean_shear": 5.480499243026288,
          "a1": 6.871445544733883,
          "b1": 0.8075639778277909,
          "shear_force_bin_approx": [
            -0.0027907407660522922,
            0.023746011127166112
          ]
        }
      },
      "911957": {
        "rotor": {
          "F": [
            -0.11065022505749664,
            0.32565088360842415
          ],
          "load": 0.343935997389372,
          "angle_deg": 108.76682311242577,
          "torque": -58.38936987997117,
          "mean_shear": -9.292956840418439,
          "a1": 1.2468791490897198,
          "b1": 1.6076344626900883,
          "shear_force_bin_approx": [
            -0.005050532617644956,
            0.003917186374694556
          ]
        },
        "stator": {
          "F": [
            0.11070328294566409,
            -0.3259799079865116
          ],
          "load": 0.34426460356220523,
          "angle_deg": -71.24243299525465,
          "torque": 42.26205659231814,
          "mean_shear": 5.558855547022193,
          "a1": 7.021185302925486,
          "b1": 0.9356511702299946,
          "shear_force_bin_approx": [
            -0.0032333783269889683,
            0.024263474583879667
          ]
        }
      },
      "911958": {
        "rotor": {
          "F": [
            -0.1378392496752757,
            0.32212297686419433
          ],
          "load": 0.3503753287189229,
          "angle_deg": 113.16650722400948,
          "torque": -58.87647225058863,
          "mean_shear": -9.370481590493988,
          "a1": 0.9685677419369441,
          "b1": 2.1019478442418875,
          "shear_force_bin_approx": [
            -0.0066034639056992165,
            0.003042845302573158
          ]
        },
        "stator": {
          "F": [
            0.13802049670509126,
            -0.32205870957430655
          ],
          "load": 0.3503875995571014,
          "angle_deg": -66.802110565203,
          "torque": 43.077794260755134,
          "mean_shear": 5.666151978590793,
          "a1": 7.247006102982801,
          "b1": 1.1857398689002276,
          "shear_force_bin_approx": [
            -0.0040976228273260275,
            0.02504385524701628
          ]
        }
      },
      "911959": {
        "rotor": {
          "F": [
            -0.12854925637064762,
            0.3389992651359708
          ],
          "load": 0.36255401401194653,
          "angle_deg": 110.76683601558311,
          "torque": -58.42061694103436,
          "mean_shear": -9.29792996464374,
          "a1": 1.1472967404830865,
          "b1": 2.0222664071016543,
          "shear_force_bin_approx": [
            -0.006353137288151983,
            0.00360433901138918
          ]
        },
        "stator": {
          "F": [
            0.1285882994388292,
            -0.33928502153253987
          ],
          "load": 0.36283505424490897,
          "angle_deg": -69.24339868849611,
          "torque": 41.35718408515163,
          "mean_shear": 5.439834941746568,
          "a1": 7.542277396023631,
          "b1": 1.0504974012415567,
          "shear_force_bin_approx": [
            -0.003630258410191208,
            0.026064239584552614
          ]
        }
      },
      "911960": {
        "rotor": {
          "F": [
            -0.12200551818823185,
            0.33308805194500835
          ],
          "load": 0.35472946990192333,
          "angle_deg": 110.11707951644142,
          "torque": -58.43159534985568,
          "mean_shear": -9.299677232674936,
          "a1": 1.5442873091905354,
          "b1": 1.7677904912248896,
          "shear_force_bin_approx": [
            -0.005553677620318005,
            0.004851521665584935
          ]
        },
        "stator": {
          "F": [
            0.12228937928443279,
            -0.33314890843249756
          ],
          "load": 0.35488432971256495,
          "angle_deg": -69.84326658305056,
          "torque": 41.86568849174722,
          "mean_shear": 5.506720057361195,
          "a1": 7.133178200062242,
          "b1": 1.1392213636017425,
          "shear_force_bin_approx": [
            -0.003936866413374159,
            0.024650494253068644
          ]
        }
      },
      "911961": {
        "rotor": {
          "F": [
            -0.12235123199265946,
            0.3409008688472247
          ],
          "load": 0.362192250539564,
          "angle_deg": 109.74334681206764,
          "torque": -58.279759875901455,
          "mean_shear": -9.275511866458421,
          "a1": 1.6330215928880147,
          "b1": 1.6950631927292725,
          "shear_force_bin_approx": [
            -0.005325198073648742,
            0.005130288639370489
          ]
        },
        "stator": {
          "F": [
            0.12224513122361724,
            -0.3414495826705826
          ],
          "load": 0.3626729788856546,
          "angle_deg": -70.30171331648305,
          "torque": 41.67831560593755,
          "mean_shear": 5.482074337544663,
          "a1": 7.01338898551264,
          "b1": 1.2776194470905777,
          "shear_force_bin_approx": [
            -0.004415135855969534,
            0.02423653244501949
          ]
        }
      },
      "911962": {
        "rotor": {
          "F": [
            -0.12017776739550314,
            0.32366641521371775
          ],
          "load": 0.3452573592459202,
          "angle_deg": 110.37002791943877,
          "torque": -57.37134681467693,
          "mean_shear": -9.1309334373953,
          "a1": 0.7960875859736906,
          "b1": 1.8776840710299585,
          "shear_force_bin_approx": [
            -0.005898918483310293,
            0.0025009829117089793
          ]
        },
        "stator": {
          "F": [
            0.11975195898495547,
            -0.323705956360186
          ],
          "load": 0.34514645857055687,
          "angle_deg": -69.69852250536769,
          "torque": 41.258072014688544,
          "mean_shear": 5.426798432709979,
          "a1": 7.234695272663199,
          "b1": 0.9160413218895586,
          "shear_force_bin_approx": [
            -0.003165611555956212,
            0.02500131207151546
          ]
        }
      },
      "911963": {
        "rotor": {
          "F": [
            -0.13554578711902668,
            0.31981816925145135
          ],
          "load": 0.34735618864368384,
          "angle_deg": 112.96827068143452,
          "torque": -56.319501799052354,
          "mean_shear": -8.963527103792076,
          "a1": 1.1343929399973176,
          "b1": 1.9488021610899946,
          "shear_force_bin_approx": [
            -0.00612234255258024,
            0.0035638005265797
          ]
        },
        "stator": {
          "F": [
            0.13538831876931606,
            -0.3199602727369236
          ],
          "load": 0.347425636631882,
          "angle_deg": -67.06478430931199,
          "torque": 40.69632311399961,
          "mean_shear": 5.35290990847768,
          "a1": 6.958009553338509,
          "b1": 1.4640181284626719,
          "shear_force_bin_approx": [
            -0.005059283456810669,
            0.024045154866013444
          ]
        }
      },
      "911964": {
        "rotor": {
          "F": [
            -0.14072915994540985,
            0.29587883390559344
          ],
          "load": 0.3276415431722212,
          "angle_deg": 115.43721127491611,
          "torque": -57.34150270094562,
          "mean_shear": -9.126183599172764,
          "a1": 0.8859054831895422,
          "b1": 2.077015622695941,
          "shear_force_bin_approx": [
            -0.006525137021652798,
            0.0027831541577631818
          ]
        },
        "stator": {
          "F": [
            0.14052206624199182,
            -0.2961012769866867
          ],
          "load": 0.3277535924045155,
          "angle_deg": -64.61218431143355,
          "torque": 42.74053630210346,
          "mean_shear": 5.621791423866415,
          "a1": 6.621315077931032,
          "b1": 1.249317569819118,
          "shear_force_bin_approx": [
            -0.004317331589278834,
            0.022881622286524607
          ]
        }
      },
      "911965": {
        "rotor": {
          "F": [
            -0.14134261036438664,
            0.3155823448252206
          ],
          "load": 0.34578888048924195,
          "angle_deg": 114.1265910832082,
          "torque": -59.15850461988632,
          "mean_shear": -9.415368436179635,
          "a1": 1.0644156609218294,
          "b1": 1.8957218751738585,
          "shear_force_bin_approx": [
            -0.005955585916295661,
            0.0033439604207179435
          ]
        },
        "stator": {
          "F": [
            0.14120112113638003,
            -0.31563638272532296
          ],
          "load": 0.3457803966538549,
          "angle_deg": -65.8984656577084,
          "torque": 43.62847506607543,
          "mean_shear": 5.7385846829152145,
          "a1": 6.983638296743031,
          "b1": 1.221143771120773,
          "shear_force_bin_approx": [
            -0.004219969930362952,
            0.024133721445213866
          ]
        }
      },
      "911966": {
        "rotor": {
          "F": [
            -0.1326682244246643,
            0.33028081731785863
          ],
          "load": 0.3559301561544706,
          "angle_deg": 111.88449469672742,
          "torque": -59.46039423795429,
          "mean_shear": -9.463415661163276,
          "a1": 1.4418914283422923,
          "b1": 2.072336879992302,
          "shear_force_bin_approx": [
            -0.006510438317947009,
            0.00452983551855424
          ]
        },
        "stator": {
          "F": [
            0.13295763484375955,
            -0.3307177489483306
          ],
          "load": 0.35644349079860826,
          "angle_deg": -68.09851569924558,
          "torque": 43.089989976568404,
          "mean_shear": 5.667756117810813,
          "a1": 6.957557167164304,
          "b1": 1.0130218177854398,
          "shear_force_bin_approx": [
            -0.003500752090749007,
            0.02404359153162383
          ]
        }
      },
      "911967": {
        "rotor": {
          "F": [
            -0.16113406909042016,
            0.3091917977906391
          ],
          "load": 0.34865994327230043,
          "angle_deg": 117.52609271016482,
          "torque": -59.45581257901623,
          "mean_shear": -9.462686467495724,
          "a1": 0.7640156561689376,
          "b1": 2.1430449528313407,
          "shear_force_bin_approx": [
            -0.006732574280127625,
            0.00240022597264792
          ]
        },
        "stator": {
          "F": [
            0.16104664210188846,
            -0.30939316273589584
          ],
          "load": 0.3487981509125504,
          "angle_deg": -62.50192974232645,
          "torque": 44.03517432009848,
          "mean_shear": 5.792079060295012,
          "a1": 7.087233276918144,
          "b1": 1.5377179794390166,
          "shear_force_bin_approx": [
            -0.0053139718582484105,
            0.02449171999674747
          ]
        }
      },
      "911968": {
        "rotor": {
          "F": [
            -0.1096183801609891,
            0.31937886774732616
          ],
          "load": 0.33766707040024374,
          "angle_deg": 108.94343268603859,
          "torque": -56.69527298499761,
          "mean_shear": -9.023332945506766,
          "a1": 1.3702524439532147,
          "b1": 1.4619788412931587,
          "shear_force_bin_approx": [
            -0.004592941987510306,
            0.004304775011486879
          ]
        },
        "stator": {
          "F": [
            0.10976675045390481,
            -0.31962069548616934
          ],
          "load": 0.3379439724100319,
          "angle_deg": -71.04608470965357,
          "torque": 40.89664522431637,
          "mean_shear": 5.3792588787814095,
          "a1": 6.712861471344627,
          "b1": 1.1115753275953209,
          "shear_force_bin_approx": [
            -0.0038413285713936405,
            0.023197983911236474
          ]
        }
      },
      "911969": {
        "rotor": {
          "F": [
            -0.13219109132347182,
            0.31104521903644583
          ],
          "load": 0.3379698402383281,
          "angle_deg": 113.02500416087437,
          "torque": -59.26510143477745,
          "mean_shear": -9.432333846187412,
          "a1": 1.3340820931381219,
          "b1": 1.8260805198267935,
          "shear_force_bin_approx": [
            -0.0057368011459512855,
            0.004191142503088418
          ]
        },
        "stator": {
          "F": [
            0.1320792761221582,
            -0.31126159786189833
          ],
          "load": 0.3381252984981979,
          "angle_deg": -67.00677477867221,
          "torque": 43.99271272880821,
          "mean_shear": 5.786493959348405,
          "a1": 6.38031481825879,
          "b1": 1.3060143493740728,
          "shear_force_bin_approx": [
            -0.0045132615940240844,
            0.0220487851766951
          ]
        }
      },
      "911970": {
        "rotor": {
          "F": [
            -0.1299877760845527,
            0.32170894909137704
          ],
          "load": 0.34697762155056344,
          "angle_deg": 112.0013662351549,
          "torque": -58.156097270124036,
          "mean_shear": -9.255830351473321,
          "a1": 1.022886982195755,
          "b1": 1.945270113753014,
          "shear_force_bin_approx": [
            -0.00611124629861425,
            0.0032134942287188172
          ]
        },
        "stator": {
          "F": [
            0.13028543740883747,
            -0.32183804085333534
          ],
          "load": 0.34720889928273047,
          "angle_deg": -67.9610718898102,
          "torque": 42.048661103653,
          "mean_shear": 5.530786995902715,
          "a1": 7.10135307079504,
          "b1": 1.1022901585364995,
          "shear_force_bin_approx": [
            -0.0038092413306008545,
            0.024540514501532718
          ]
        }
      },
      "911971": {
        "rotor": {
          "F": [
            -0.10969020820166712,
            0.3545361255466141
          ],
          "load": 0.37111697090395857,
          "angle_deg": 107.19158528157574,
          "torque": -57.8316510835965,
          "mean_shear": -9.204193137120148,
          "a1": 1.6819793674033436,
          "b1": 2.13777738163513,
          "shear_force_bin_approx": [
            -0.006716025717155349,
            0.005284094024123952
          ]
        },
        "stator": {
          "F": [
            0.10965617933217092,
            -0.3549391482861098
          ],
          "load": 0.3714919604134096,
          "angle_deg": -72.83180070110302,
          "torque": 40.58499082075334,
          "mean_shear": 5.33826603674553,
          "a1": 7.249597801376417,
          "b1": 0.5298100520585384,
          "shear_force_bin_approx": [
            -0.001830892104079643,
            0.025052811513713358
          ]
        }
      },
      "911972": {
        "rotor": {
          "F": [
            -0.12909927391425624,
            0.3264639939002259
          ],
          "load": 0.3510631878144943,
          "angle_deg": 111.57618124217257,
          "torque": -57.66018986414355,
          "mean_shear": -9.176904236495647,
          "a1": 1.1044788085358535,
          "b1": 2.085936776279047,
          "shear_force_bin_approx": [
            -0.006553163652211031,
            0.0034698225109418453
          ]
        },
        "stator": {
          "F": [
            0.1288664581074574,
            -0.3268460212605545
          ],
          "load": 0.3513330124525959,
          "angle_deg": -68.48203680976181,
          "torque": 41.538924081596655,
          "mean_shear": 5.463739750665353,
          "a1": 7.026392686660285,
          "b1": 1.19754882828951,
          "shear_force_bin_approx": [
            -0.004138431661396328,
            0.0242814700102139
          ]
        }
      },
      "911973": {
        "rotor": {
          "F": [
            -0.15131356806543927,
            0.33385034640736333
          ],
          "load": 0.3665403793267678,
          "angle_deg": 114.38182635749686,
          "torque": -58.03342912545275,
          "mean_shear": -9.236307109888974,
          "a1": 1.5972187959344157,
          "b1": 2.227040792473664,
          "shear_force_bin_approx": [
            -0.006996454992880055,
            0.005017810835483096
          ]
        },
        "stator": {
          "F": [
            0.15121191346576307,
            -0.3339453430120136
          ],
          "load": 0.3665849627213163,
          "angle_deg": -65.63877417644883,
          "torque": 41.39081106368218,
          "mean_shear": 5.444257999477462,
          "a1": 6.9376957472954,
          "b1": 1.3116712454677868,
          "shear_force_bin_approx": [
            -0.004532810423555231,
            0.02397495539179882
          ]
        }
      },
      "911974": {
        "rotor": {
          "F": [
            -0.11983836546512475,
            0.32791132734076084
          ],
          "load": 0.349123291167651,
          "angle_deg": 110.0753195864088,
          "torque": -57.42811042703447,
          "mean_shear": -9.139967646889753,
          "a1": 1.345168380743348,
          "b1": 1.832149375041559,
          "shear_force_bin_approx": [
            -0.005755867016909693,
            0.004225971102784581
          ]
        },
        "stator": {
          "F": [
            0.11981922432320571,
            -0.3280996695395503
          ],
          "load": 0.3492936295860215,
          "angle_deg": -69.93823408936976,
          "torque": 41.60597970920402,
          "mean_shear": 5.472559779256957,
          "a1": 6.995109466432855,
          "b1": 1.123035426441257,
          "shear_force_bin_approx": [
            -0.0038809318299718267,
            0.024173362961882064
          ]
        }
      },
      "911975": {
        "rotor": {
          "F": [
            -0.12085596054415627,
            0.3429328343790779
          ],
          "load": 0.3636056821535092,
          "angle_deg": 109.41341322820848,
          "torque": -58.98007295092752,
          "mean_shear": -9.386970154060705,
          "a1": 1.3393213287207437,
          "b1": 1.8242810801722245,
          "shear_force_bin_approx": [
            -0.005731148039551913,
            0.004207602047105209
          ]
        },
        "stator": {
          "F": [
            0.1212725192982902,
            -0.342826200976246
          ],
          "load": 0.3636438202592746,
          "angle_deg": -70.51910085992188,
          "torque": 41.68498929112959,
          "mean_shear": 5.482952147451236,
          "a1": 7.340296962911644,
          "b1": 1.0637687323548075,
          "shear_force_bin_approx": [
            -0.0036761208381528294,
            0.02536624531523576
          ]
        }
      },
      "911976": {
        "rotor": {
          "F": [
            -0.11573150132314634,
            0.3322246412447266
          ],
          "load": 0.35180533345686604,
          "angle_deg": 109.20594307043801,
          "torque": -58.3204394998443,
          "mean_shear": -9.281986229692045,
          "a1": 1.0055710151530868,
          "b1": 1.891756183902667,
          "shear_force_bin_approx": [
            -0.005943127329731681,
            0.003159094513867768
          ]
        },
        "stator": {
          "F": [
            0.11554041375464334,
            -0.33226724232285687
          ],
          "load": 0.3517827561598639,
          "angle_deg": -70.82573016904972,
          "torque": 41.586879052964946,
          "mean_shear": 5.470047412433199,
          "a1": 7.277521684813229,
          "b1": 0.8998330233195558,
          "shear_force_bin_approx": [
            -0.003109599697070031,
            0.02514930952748462
          ]
        }
      },
      "911977": {
        "rotor": {
          "F": [
            -0.1318894450313994,
            0.3142970851607279
          ],
          "load": 0.340848182408562,
          "angle_deg": 112.76453142347503,
          "torque": -58.087717620914155,
          "mean_shear": -9.24494739229468,
          "a1": 1.267858958347007,
          "b1": 1.810395612404161,
          "shear_force_bin_approx": [
            -0.005687525556020106,
            0.003983096389330965
          ]
        },
        "stator": {
          "F": [
            0.13190289660624313,
            -0.314493349858
          ],
          "load": 0.3410343695846852,
          "angle_deg": -67.24614364939208,
          "torque": 42.37035583183529,
          "mean_shear": 5.573100472065374,
          "a1": 6.598077898089447,
          "b1": 1.4641504288771972,
          "shear_force_bin_approx": [
            -0.005059740654222042,
            0.02280132035769609
          ]
        }
      },
      "911978": {
        "rotor": {
          "F": [
            -0.1442504753045115,
            0.3309655556870868
          ],
          "load": 0.36103517650893746,
          "angle_deg": 113.54985429066035,
          "torque": -58.326668845953826,
          "mean_shear": -9.282977660917606,
          "a1": 1.0007948132345958,
          "b1": 2.296181374072487,
          "shear_force_bin_approx": [
            -0.007213666536095843,
            0.0031440896330085758
          ]
        },
        "stator": {
          "F": [
            0.14452636039243552,
            -0.33097292967457964
          ],
          "load": 0.36115225186292055,
          "angle_deg": -66.41049008269505,
          "torque": 41.96953237702861,
          "mean_shear": 5.520378956247477,
          "a1": 7.326375711888947,
          "b1": 0.989409451109931,
          "shear_force_bin_approx": [
            -0.0034191536092991956,
            0.025318136925299908
          ]
        }
      },
      "911979": {
        "rotor": {
          "F": [
            -0.10971668705963775,
            0.3292616578706621
          ],
          "load": 0.3470605001481434,
          "angle_deg": 108.42912284593089,
          "torque": -57.99952681089042,
          "mean_shear": -9.230911388944124,
          "a1": 1.6274139623590493,
          "b1": 1.4888571294140907,
          "shear_force_bin_approx": [
            -0.004677382620012095,
            0.005112671748496646
          ]
        },
        "stator": {
          "F": [
            0.10963957058118858,
            -0.3295725336239557
          ],
          "load": 0.34733109615544194,
          "angle_deg": -71.59915777814412,
          "torque": 41.82276410485507,
          "mean_shear": 5.501074083515678,
          "a1": 6.89248371565558,
          "b1": 0.9812589792431616,
          "shear_force_bin_approx": [
            -0.0033909876005052695,
            0.023818713826699936
          ]
        }
      },
      "911980": {
        "rotor": {
          "F": [
            -0.11681831045362033,
            0.32670847730890273
          ],
          "load": 0.3469653394832692,
          "angle_deg": 109.67508454592182,
          "torque": -58.18954290906559,
          "mean_shear": -9.261153390235735,
          "a1": 1.2707730021277743,
          "b1": 1.7877007228282231,
          "shear_force_bin_approx": [
            -0.005616227457654309,
            0.003992251127864862
          ]
        },
        "stator": {
          "F": [
            0.11666811586902373,
            -0.32694376964784555
          ],
          "load": 0.3471363964956303,
          "angle_deg": -70.36133355874885,
          "torque": 41.81104009127808,
          "mean_shear": 5.499531988711006,
          "a1": 6.948844973259431,
          "b1": 0.8793245499207872,
          "shear_force_bin_approx": [
            -0.003038727500767526,
            0.02401348435081881
          ]
        }
      }
    },
    "Poisson2_fine": {
      "911901": {
        "rotor": {
          "F": [
            -0.13903479984150804,
            0.34164002355141154
          ],
          "load": 0.36884763962804107,
          "angle_deg": 112.14449738941461,
          "torque": -58.121100701371326,
          "mean_shear": -9.250260474565072,
          "a1": 1.0168619843881297,
          "b1": 1.9153702585276775,
          "shear_force_bin_approx": [
            -0.006017313133094935,
            0.0031945661398684873
          ]
        },
        "stator": {
          "F": [
            0.139273639915386,
            -0.3421210442764516
          ],
          "load": 0.3693832098405264,
          "angle_deg": -67.84931293096545,
          "torque": 41.53656783614343,
          "mean_shear": 5.463429826606659,
          "a1": 7.305146240418485,
          "b1": 1.2239922548753954,
          "shear_force_bin_approx": [
            -0.004229813583564083,
            0.02524477313852759
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.11234102709029521,
            0.3107934919417309
          ],
          "load": 0.33047405495898946,
          "angle_deg": 109.87315901506999,
          "torque": -57.14343653402528,
          "mean_shear": -9.094660389648126,
          "a1": 1.3458941915264961,
          "b1": 1.865111791211137,
          "shear_force_bin_approx": [
            -0.005859421501392608,
            0.0042282513046088144
          ]
        },
        "stator": {
          "F": [
            0.11218503216578493,
            -0.3111602940054837
          ],
          "load": 0.33076609561382986,
          "angle_deg": -70.17385248683449,
          "torque": 41.79762266845345,
          "mean_shear": 5.497767154689441,
          "a1": 6.556557061619077,
          "b1": 1.0641227740047055,
          "shear_force_bin_approx": [
            -0.003677344318263852,
            0.02265783464738725
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.13477617325457886,
            0.34868992438570384
          ],
          "load": 0.37383055017648853,
          "angle_deg": 111.1325917767034,
          "torque": -57.75158948415511,
          "mean_shear": -9.191450937817208,
          "a1": 1.1926375170927095,
          "b1": 1.8143817460673102,
          "shear_force_bin_approx": [
            -0.005700048364252483,
            0.0037467812620940277
          ]
        },
        "stator": {
          "F": [
            0.13535464742840425,
            -0.3490223249077249
          ],
          "load": 0.3743493874236488,
          "angle_deg": -68.80316650823501,
          "torque": 41.0437899153701,
          "mean_shear": 5.398613263021848,
          "a1": 7.476511165850931,
          "b1": 1.5109001215566626,
          "shear_force_bin_approx": [
            -0.005221295994409371,
            0.02583696780843128
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.10246166124794041,
            0.3212090841104685
          ],
          "load": 0.33715525761994836,
          "angle_deg": 107.69202934700022,
          "torque": -57.48235907502848,
          "mean_shear": -9.148601587374051,
          "a1": 1.2085047007077423,
          "b1": 1.7358868942419914,
          "shear_force_bin_approx": [
            -0.005453449514413442,
            0.003796629489572175
          ]
        },
        "stator": {
          "F": [
            0.10206991209352435,
            -0.3213431308811445
          ],
          "load": 0.33716416582916425,
          "angle_deg": -72.37831632446465,
          "torque": 41.3603653023653,
          "mean_shear": 5.440253376824753,
          "a1": 7.17458683125583,
          "b1": 0.8940860801940854,
          "shear_force_bin_approx": [
            -0.0030897396873360967,
            0.024793592209776928
          ]
        }
      },
      "911905": {
        "rotor": {
          "F": [
            -0.10820064975792226,
            0.31894489771554374
          ],
          "load": 0.3367984981956054,
          "angle_deg": 108.73927875223657,
          "torque": -56.62669324116135,
          "mean_shear": -9.01241814027925,
          "a1": 1.0721013276836275,
          "b1": 1.5219727337285587,
          "shear_force_bin_approx": [
            -0.004781418359245615,
            0.003368105654954748
          ]
        },
        "stator": {
          "F": [
            0.10821767489545195,
            -0.3190464716042179
          ],
          "load": 0.3369001576177707,
          "angle_deg": -71.2635289298717,
          "torque": 40.6145539942189,
          "mean_shear": 5.342154569960843,
          "a1": 7.014508154918057,
          "b1": 0.9849988186548959,
          "shear_force_bin_approx": [
            -0.0034039115577289307,
            0.02424040001683989
          ]
        }
      },
      "911906": {
        "rotor": {
          "F": [
            -0.10676355937785725,
            0.3146428614963865
          ],
          "load": 0.332262829551642,
          "angle_deg": 108.74292955927534,
          "torque": -58.08827907171442,
          "mean_shear": -9.245036749964843,
          "a1": 0.8796499397826616,
          "b1": 1.9275476485259044,
          "shear_force_bin_approx": [
            -0.006055569532053262,
            0.0027635017885519137
          ]
        },
        "stator": {
          "F": [
            0.10699292607492197,
            -0.3146428505320115
          ],
          "load": 0.33233659085478906,
          "angle_deg": -71.2196233544131,
          "torque": 42.81192599956427,
          "mean_shear": 5.631181525714946,
          "a1": 7.12601567080106,
          "b1": 0.6280686513327315,
          "shear_force_bin_approx": [
            -0.0021704494470746543,
            0.024625742328829785
          ]
        }
      },
      "911907": {
        "rotor": {
          "F": [
            -0.13949900771272875,
            0.3148337216301959
          ],
          "load": 0.3443548248948396,
          "angle_deg": 113.89755179813137,
          "torque": -58.03865652724001,
          "mean_shear": -9.237139076722944,
          "a1": 0.9946711512577991,
          "b1": 1.7501102968734923,
          "shear_force_bin_approx": [
            -0.005498133651629615,
            0.003124851581529204
          ]
        },
        "stator": {
          "F": [
            0.1398414821320564,
            -0.3153077062560063
          ],
          "load": 0.34492693392849766,
          "angle_deg": -66.0823319344129,
          "torque": 42.36596525648227,
          "mean_shear": 5.5725229664699585,
          "a1": 6.921333667494165,
          "b1": 1.6067772271528167,
          "shear_force_bin_approx": [
            -0.005552623486056534,
            0.023918412103127704
          ]
        }
      },
      "911908": {
        "rotor": {
          "F": [
            -0.13924377702281038,
            0.31445083230971005
          ],
          "load": 0.34390137449543223,
          "angle_deg": 113.88451649266774,
          "torque": -58.47768739565613,
          "mean_shear": -9.307013009601297,
          "a1": 0.9371667027320915,
          "b1": 2.2466815367535173,
          "shear_force_bin_approx": [
            -0.007058158210820677,
            0.002944196028492108
          ]
        },
        "stator": {
          "F": [
            0.13938077040787958,
            -0.3139899542867381
          ],
          "load": 0.34353557392573175,
          "angle_deg": -66.06346920346576,
          "torque": 42.955430394727365,
          "mean_shear": 5.650057090876615,
          "a1": 7.01602503830199,
          "b1": 0.996649105871288,
          "shear_force_bin_approx": [
            -0.0034441720601332817,
            0.024245641989504737
          ]
        }
      },
      "911909": {
        "rotor": {
          "F": [
            -0.14404794987659267,
            0.32126017575452975
          ],
          "load": 0.35207657177023394,
          "angle_deg": 114.15070491199899,
          "torque": -57.262439960581055,
          "mean_shear": -9.113600373229353,
          "a1": 1.151281286284054,
          "b1": 2.057703091584306,
          "shear_force_bin_approx": [
            -0.006464464915790261,
            0.0036168568312053917
          ]
        },
        "stator": {
          "F": [
            0.1441958224421616,
            -0.32159492991606803
          ],
          "load": 0.3524425260343764,
          "angle_deg": -65.84962527078895,
          "torque": 41.42368462180175,
          "mean_shear": 5.448581957553287,
          "a1": 7.005206698667564,
          "b1": 1.2761629156207235,
          "shear_force_bin_approx": [
            -0.004410102444547576,
            0.02420825649155323
          ]
        }
      },
      "911910": {
        "rotor": {
          "F": [
            -0.14071741826935935,
            0.30692299430190695
          ],
          "load": 0.33764347503786035,
          "angle_deg": 114.63041081515597,
          "torque": -58.43645210353443,
          "mean_shear": -9.30045020903029,
          "a1": 1.074526983525379,
          "b1": 2.1097113262895157,
          "shear_force_bin_approx": [
            -0.006627853603866322,
            0.0033757260775273317
          ]
        },
        "stator": {
          "F": [
            0.1410242523167134,
            -0.3069446779167623
          ],
          "load": 0.3377911707592621,
          "angle_deg": -65.323812450623,
          "torque": 43.165726144007415,
          "mean_shear": 5.677717923942016,
          "a1": 6.805351371770726,
          "b1": 1.1252733169382858,
          "shear_force_bin_approx": [
            -0.0038886654243513313,
            0.02351760606211735
          ]
        }
      },
      "911911": {
        "rotor": {
          "F": [
            -0.14204857754434896,
            0.32037493150090574
          ],
          "load": 0.3504538416347907,
          "angle_deg": 113.9116512527909,
          "torque": -56.93083911517617,
          "mean_shear": -9.060824459549714,
          "a1": 1.201567822631677,
          "b1": 1.988497169258034,
          "shear_force_bin_approx": [
            -0.006247048098625139,
            0.0037748366443695605
          ]
        },
        "stator": {
          "F": [
            0.14239532183641931,
            -0.3204916554845215
          ],
          "load": 0.35070119605742245,
          "angle_deg": -66.04429104827513,
          "torque": 41.350406869510785,
          "mean_shear": 5.438943514168353,
          "a1": 6.779519917505254,
          "b1": 1.2511370300320594,
          "shear_force_bin_approx": [
            -0.004323619192401157,
            0.023428338964470205
          ]
        }
      },
      "911912": {
        "rotor": {
          "F": [
            -0.1416054042912525,
            0.31939571117473914
          ],
          "load": 0.3493790360644245,
          "angle_deg": 113.91030134976619,
          "torque": -58.121428419199475,
          "mean_shear": -9.250312632477362,
          "a1": 1.0295990380526925,
          "b1": 2.059583542457563,
          "shear_force_bin_approx": [
            -0.006470372526439122,
            0.003234580774089457
          ]
        },
        "stator": {
          "F": [
            0.1415374877343711,
            -0.31939045348039646
          ],
          "load": 0.34934670773970455,
          "angle_deg": -66.09953210881123,
          "torque": 42.508036684366296,
          "mean_shear": 5.591210049131004,
          "a1": 7.080587056510921,
          "b1": 1.4131395665282334,
          "shear_force_bin_approx": [
            -0.004883459768772379,
            0.024468752307821456
          ]
        }
      },
      "911913": {
        "rotor": {
          "F": [
            -0.12575721424321415,
            0.31928504573468275
          ],
          "load": 0.34315858923245984,
          "angle_deg": 111.49805659982675,
          "torque": -57.90908575308343,
          "mean_shear": -9.21651724753568,
          "a1": 0.7632187537635934,
          "b1": 1.7651442831221849,
          "shear_force_bin_approx": [
            -0.005545364312382678,
            0.0023977224299056624
          ]
        },
        "stator": {
          "F": [
            0.12588831360650038,
            -0.3192690019563389
          ],
          "load": 0.34319172937715925,
          "angle_deg": -68.48059747975628,
          "torque": 42.236443992163004,
          "mean_shear": 5.555486644608865,
          "a1": 7.044995225920192,
          "b1": 0.780040585626292,
          "shear_force_bin_approx": [
            -0.0026956267506359826,
            0.024345755770958644
          ]
        }
      },
      "911914": {
        "rotor": {
          "F": [
            -0.14492000702537242,
            0.3357801301948499
          ],
          "load": 0.3657186135130455,
          "angle_deg": 113.3446398225536,
          "torque": -60.00497382730571,
          "mean_shear": -9.55008819471551,
          "a1": 1.2326512987886549,
          "b1": 2.5892344376871024,
          "shear_force_bin_approx": [
            -0.0081343198878595,
            0.0038724882647123552
          ]
        },
        "stator": {
          "F": [
            0.14488287897286764,
            -0.33582197869974934
          ],
          "load": 0.365742327325238,
          "angle_deg": -66.66329819476758,
          "torque": 43.176696828062944,
          "mean_shear": 5.679160931046592,
          "a1": 7.192107920426267,
          "b1": 0.9027978398077768,
          "shear_force_bin_approx": [
            -0.003119845367338531,
            0.024854140747299736
          ]
        }
      },
      "911915": {
        "rotor": {
          "F": [
            -0.12693565961557865,
            0.32793975436040584
          ],
          "load": 0.35164917769277576,
          "angle_deg": 111.15992853980732,
          "torque": -58.09144482427733,
          "mean_shear": -9.245540595133837,
          "a1": 1.6070245794173328,
          "b1": 2.0385791740239454,
          "shear_force_bin_approx": [
            -0.006404385356874776,
            0.00504861661283572
          ]
        },
        "stator": {
          "F": [
            0.12713756024808592,
            -0.32780890159211973
          ],
          "load": 0.35160010692385707,
          "angle_deg": -68.801691440573,
          "torque": 41.650841925024494,
          "mean_shear": 5.478460641575869,
          "a1": 6.951374257900974,
          "b1": 1.075865883260449,
          "shear_force_bin_approx": [
            -0.003717925590608813,
            0.02402222493107239
          ]
        }
      },
      "911916": {
        "rotor": {
          "F": [
            -0.1288957738107645,
            0.30998885369119583
          ],
          "load": 0.3357189448319195,
          "angle_deg": 112.57792074142814,
          "torque": -57.63668008336516,
          "mean_shear": -9.17316253867376,
          "a1": 1.095228571879418,
          "b1": 2.03670230117516,
          "shear_force_bin_approx": [
            -0.006398488986921309,
            0.00344076203541802
          ]
        },
        "stator": {
          "F": [
            0.12878924718039483,
            -0.3097190002726634
          ],
          "load": 0.3354288737112399,
          "angle_deg": -67.42118331567148,
          "torque": 42.268765260041896,
          "mean_shear": 5.559737958286488,
          "a1": 6.905497815262751,
          "b1": 1.0048027615810466,
          "shear_force_bin_approx": [
            -0.003472349071498728,
            0.023863687326390808
          ]
        }
      },
      "911917": {
        "rotor": {
          "F": [
            -0.13198170328798403,
            0.3197677958030232
          ],
          "load": 0.34593440597246383,
          "angle_deg": 112.42801168609007,
          "torque": -58.13100682234292,
          "mean_shear": -9.251837082684567,
          "a1": 0.7385999040278494,
          "b1": 1.5968464574347478,
          "shear_force_bin_approx": [
            -0.0050166410995878905,
            0.0023203800324360178
          ]
        },
        "stator": {
          "F": [
            0.1322143426926181,
            -0.3199395575946429
          ],
          "load": 0.3461819650523361,
          "angle_deg": -67.54724300735882,
          "torque": 42.41189065151433,
          "mean_shear": 5.5785636719516125,
          "a1": 7.135401158424816,
          "b1": 1.342658954555371,
          "shear_force_bin_approx": [
            -0.004639896258698477,
            0.024658176245695853
          ]
        }
      },
      "911918": {
        "rotor": {
          "F": [
            -0.1286816478136163,
            0.3286442553736704
          ],
          "load": 0.3529391067509265,
          "angle_deg": 111.38297672697524,
          "torque": -57.74739285204797,
          "mean_shear": -9.190783023073019,
          "a1": 1.0477862927392527,
          "b1": 1.7915916633345503,
          "shear_force_bin_approx": [
            -0.005628451207764541,
            0.003291717719801721
          ]
        },
        "stator": {
          "F": [
            0.12903111836062206,
            -0.32892787290792214
          ],
          "load": 0.35333068799797596,
          "angle_deg": -68.58102274440618,
          "torque": 41.67607277641285,
          "mean_shear": 5.481779331424526,
          "a1": 7.280977605937281,
          "b1": 1.202557299346424,
          "shear_force_bin_approx": [
            -0.004155739694862258,
            0.025161252333540798
          ]
        }
      },
      "911919": {
        "rotor": {
          "F": [
            -0.10961988041301202,
            0.3228988143725251
          ],
          "load": 0.3409987719991752,
          "angle_deg": 108.75167104596339,
          "torque": -56.996316233308335,
          "mean_shear": -9.071245466559859,
          "a1": 1.2774592380938203,
          "b1": 1.8360030719688172,
          "shear_force_bin_approx": [
            -0.005767973762865529,
            0.00401325655765596
          ]
        },
        "stator": {
          "F": [
            0.1095237028353776,
            -0.32290153396128163
          ],
          "load": 0.3409704417061995,
          "angle_deg": -71.26377945398951,
          "torque": 41.26650343817937,
          "mean_shear": 5.427907443227224,
          "a1": 6.857332062765408,
          "b1": 0.8042664863702935,
          "shear_force_bin_approx": [
            -0.0027793454536203287,
            0.023697238434770503
          ]
        }
      },
      "911920": {
        "rotor": {
          "F": [
            -0.14681576108577496,
            0.3229325319111991
          ],
          "load": 0.3547397466732097,
          "angle_deg": 114.4481080959033,
          "torque": -58.39910809236538,
          "mean_shear": -9.294506725057857,
          "a1": 1.3280823602053708,
          "b1": 1.9656670892793946,
          "shear_force_bin_approx": [
            -0.0061753252870833785,
            0.004172293786183387
          ]
        },
        "stator": {
          "F": [
            0.14708765888660366,
            -0.3229926591165225
          ],
          "load": 0.35490708254401454,
          "angle_deg": -65.51595017993172,
          "torque": 42.655160179316916,
          "mean_shear": 5.610561645384185,
          "a1": 6.883832342632228,
          "b1": 1.5554942906036902,
          "shear_force_bin_approx": [
            -0.005375402379667562,
            0.023788816827772948
          ]
        }
      },
      "911921": {
        "rotor": {
          "F": [
            -0.12810241101260472,
            0.32110345696189024
          ],
          "load": 0.34571325947975845,
          "angle_deg": 111.7492490525211,
          "torque": -58.74589272529359,
          "mean_shear": -9.34969921357669,
          "a1": 0.9039360139861304,
          "b1": 2.284342091485706,
          "shear_force_bin_approx": [
            -0.0071764723328974385,
            0.002839798740854068
          ]
        },
        "stator": {
          "F": [
            0.12797004619609528,
            -0.3214324184778494
          ],
          "load": 0.345969843153923,
          "angle_deg": -68.29129828348998,
          "torque": 42.95583350592457,
          "mean_shear": 5.650110113306081,
          "a1": 7.0017525944708225,
          "b1": 0.8004065053360332,
          "shear_force_bin_approx": [
            -0.0027660063167540775,
            0.024196319964347093
          ]
        }
      },
      "911922": {
        "rotor": {
          "F": [
            -0.1352870107619222,
            0.30719569123947305
          ],
          "load": 0.3356661555727567,
          "angle_deg": 113.76838465775077,
          "torque": -57.66136066869799,
          "mean_shear": -9.177090575827881,
          "a1": 1.1422448497229076,
          "b1": 1.8845002029192572,
          "shear_force_bin_approx": [
            -0.005920331993179613,
            0.003588468028490264
          ]
        },
        "stator": {
          "F": [
            0.13512872351949842,
            -0.3075025357843443
          ],
          "load": 0.3358832854338111,
          "angle_deg": -66.27742225133291,
          "torque": 42.55957717338446,
          "mean_shear": 5.597989324830688,
          "a1": 6.804985215055403,
          "b1": 1.1187964757914042,
          "shear_force_bin_approx": [
            -0.003866283068129269,
            0.023516340715345734
          ]
        }
      },
      "911923": {
        "rotor": {
          "F": [
            -0.10240479961469852,
            0.31945050430558625
          ],
          "load": 0.3354629155140996,
          "angle_deg": 107.77405611913886,
          "torque": -58.15687083492259,
          "mean_shear": -9.255953468134814,
          "a1": 0.9241287282076797,
          "b1": 1.510877262821339,
          "shear_force_bin_approx": [
            -0.0047465609093553735,
            0.0029032360235085254
          ]
        },
        "stator": {
          "F": [
            0.10289909741923355,
            -0.31951576208214744
          ],
          "load": 0.33567625246452626,
          "angle_deg": -72.14900078489292,
          "torque": 42.030303157173236,
          "mean_shear": 5.528372319929765,
          "a1": 7.201637061116109,
          "b1": 0.7545173272033519,
          "shear_force_bin_approx": [
            -0.002607424701363082,
            0.024887071093524595
          ]
        }
      },
      "911924": {
        "rotor": {
          "F": [
            -0.130571957914104,
            0.312062816705367
          ],
          "load": 0.3382783436219499,
          "angle_deg": 112.70519608248856,
          "torque": -58.98170869765301,
          "mean_shear": -9.387230491237714,
          "a1": 1.1388309856320802,
          "b1": 2.160734414533368,
          "shear_force_bin_approx": [
            -0.006788147363056671,
            0.0035777430581421664
          ]
        },
        "stator": {
          "F": [
            0.13074940072293528,
            -0.3119064294380123
          ],
          "load": 0.3382026411992911,
          "angle_deg": -67.25684611059327,
          "torque": 43.35380913764587,
          "mean_shear": 5.702457046379272,
          "a1": 6.820059852685158,
          "b1": 0.8701843633255154,
          "shear_force_bin_approx": [
            -0.003007141283401366,
            0.023568434923262216
          ]
        }
      },
      "911925": {
        "rotor": {
          "F": [
            -0.13590102899792653,
            0.3187991647697774
          ],
          "load": 0.346557350435109,
          "angle_deg": 113.08808691319476,
          "torque": -59.84345056748493,
          "mean_shear": -9.524380969490716,
          "a1": 1.016632133812735,
          "b1": 2.1393134297415397,
          "shear_force_bin_approx": [
            -0.006720851354602006,
            0.003193844042989404
          ]
        },
        "stator": {
          "F": [
            0.13583241230029539,
            -0.31872000415599766
          ],
          "load": 0.34645762407618713,
          "angle_deg": -66.91721805202755,
          "torque": 44.2905498672028,
          "mean_shear": 5.825669374895384,
          "a1": 7.078762503761623,
          "b1": 1.0467277329493445,
          "shear_force_bin_approx": [
            -0.0036172313717565954,
            0.024462447106156845
          ]
        }
      },
      "911926": {
        "rotor": {
          "F": [
            -0.12625899388567904,
            0.3250490380062802
          ],
          "load": 0.348709349811318,
          "angle_deg": 111.22769355927674,
          "torque": -58.60498896384825,
          "mean_shear": -9.327273683442423,
          "a1": 1.325958789299088,
          "b1": 2.003534721001014,
          "shear_force_bin_approx": [
            -0.006294289960708862,
            0.004165622391424832
          ]
        },
        "stator": {
          "F": [
            0.12629437703151816,
            -0.3251942542369343
          ],
          "load": 0.34885752487010385,
          "angle_deg": -68.77552499139456,
          "torque": 42.696119558518085,
          "mean_shear": 5.6159491558518235,
          "a1": 7.095830752505232,
          "b1": 1.0708629793315103,
          "shear_force_bin_approx": [
            -0.0037006367957560663,
            0.02452143073950567
          ]
        }
      },
      "911927": {
        "rotor": {
          "F": [
            -0.11131935700806504,
            0.3279679442471941
          ],
          "load": 0.34634516266063203,
          "angle_deg": 108.74831468675112,
          "torque": -56.776343939016904,
          "mean_shear": -9.036235788580113,
          "a1": 1.2210502485324495,
          "b1": 1.6770309185699734,
          "shear_force_bin_approx": [
            -0.005268548013622371,
            0.0038360424904535346
          ]
        },
        "stator": {
          "F": [
            0.1114459750471243,
            -0.32800457942262384
          ],
          "load": 0.3464205673403596,
          "angle_deg": -71.2338021749366,
          "torque": 40.4464923654742,
          "mean_shear": 5.320048917928782,
          "a1": 6.897453857636141,
          "b1": 0.9437183446146546,
          "shear_force_bin_approx": [
            -0.003261256480349252,
            0.023835889404386707
          ]
        }
      },
      "911928": {
        "rotor": {
          "F": [
            -0.13069630719676226,
            0.3061952947146525
          ],
          "load": 0.3329220377509776,
          "angle_deg": 113.11471347974405,
          "torque": -57.53107798413447,
          "mean_shear": -9.156355442580315,
          "a1": 0.9566033378662202,
          "b1": 1.9088359093865837,
          "shear_force_bin_approx": [
            -0.005996784869837284,
            0.003005258018639992
          ]
        },
        "stator": {
          "F": [
            0.1308502167346612,
            -0.30667793293576007
          ],
          "load": 0.3334263543411924,
          "angle_deg": -66.89352056438884,
          "torque": 42.51212911191733,
          "mean_shear": 5.591748338448355,
          "a1": 6.619482575301625,
          "b1": 1.0143645520151747,
          "shear_force_bin_approx": [
            -0.003505392247140052,
            0.022875289612046552
          ]
        }
      },
      "911929": {
        "rotor": {
          "F": [
            -0.11643841307711979,
            0.29988259335145784
          ],
          "load": 0.3216946904055362,
          "angle_deg": 111.22019544709295,
          "torque": -55.809448310253586,
          "mean_shear": -8.882349569808484,
          "a1": 0.9239968573090103,
          "b1": 1.9760113726302382,
          "shear_force_bin_approx": [
            -0.00620782281166504,
            0.002902821738862043
          ]
        },
        "stator": {
          "F": [
            0.11641765216845233,
            -0.3000868540407331
          ],
          "load": 0.32187760050130704,
          "angle_deg": -68.79640992334049,
          "torque": 41.168037901719245,
          "mean_shear": 5.414955974754641,
          "a1": 6.7566615346596315,
          "b1": 0.9226121077701398,
          "shear_force_bin_approx": [
            -0.0031883185618720323,
            0.02334934606408738
          ]
        }
      },
      "911930": {
        "rotor": {
          "F": [
            -0.1530924227963841,
            0.3340597161447088
          ],
          "load": 0.36746861616789844,
          "angle_deg": 114.62097368842376,
          "torque": -57.24322689795282,
          "mean_shear": -9.110542519340134,
          "a1": 1.2894941970034834,
          "b1": 2.239378755799528,
          "shear_force_bin_approx": [
            -0.007035215847824849,
            0.004051065496152814
          ]
        },
        "stator": {
          "F": [
            0.1536105085137344,
            -0.33382853377839833
          ],
          "load": 0.36747473149930093,
          "angle_deg": -65.29057469078113,
          "torque": 40.64829404205748,
          "mean_shear": 5.346592500038253,
          "a1": 7.121939917979934,
          "b1": 1.4997984157123814,
          "shear_force_bin_approx": [
            -0.005182931253134391,
            0.02461165753819702
          ]
        }
      },
      "911931": {
        "rotor": {
          "F": [
            -0.12046532088538495,
            0.3294764032686319
          ],
          "load": 0.3508084859960673,
          "angle_deg": 110.08375411565584,
          "torque": -58.00571558548826,
          "mean_shear": -9.231896363013051,
          "a1": 1.3178885476166895,
          "b1": 1.9689240384306028,
          "shear_force_bin_approx": [
            -0.00618555729460993,
            0.004140268979442714
          ]
        },
        "stator": {
          "F": [
            0.12042535550968791,
            -0.3296291157398687
          ],
          "load": 0.350938199962732,
          "angle_deg": -69.93093571398444,
          "torque": 41.99007172805961,
          "mean_shear": 5.523080558928868,
          "a1": 7.02604745403418,
          "b1": 0.9429460091351491,
          "shear_force_bin_approx": [
            -0.0032585874805338786,
            0.024280276971903755
          ]
        }
      },
      "911932": {
        "rotor": {
          "F": [
            -0.11601927476815681,
            0.3290593365082488
          ],
          "load": 0.34891334033105986,
          "angle_deg": 109.42155891762056,
          "torque": -58.255966628512176,
          "mean_shear": -9.271725053524209,
          "a1": 1.2971123636939863,
          "b1": 1.8314420143273358,
          "shear_force_bin_approx": [
            -0.005753644777686451,
            0.004074998672661519
          ]
        },
        "stator": {
          "F": [
            0.11574336196481275,
            -0.32962108671688434
          ],
          "load": 0.34935166615795243,
          "angle_deg": -70.65175239559589,
          "torque": 42.21839548991883,
          "mean_shear": 5.553112670767902,
          "a1": 6.9648390661339095,
          "b1": 0.9237421884132466,
          "shear_force_bin_approx": [
            -0.0031922238402230154,
            0.024068755967961635
          ]
        }
      },
      "911933": {
        "rotor": {
          "F": [
            -0.13556910996686597,
            0.31512344150691957
          ],
          "load": 0.34304776192882114,
          "angle_deg": 113.27783620566443,
          "torque": -57.21838964938521,
          "mean_shear": -9.106589548457796,
          "a1": 1.033322318135994,
          "b1": 1.6018323262828755,
          "shear_force_bin_approx": [
            -0.005032304668532931,
            0.003246277803446414
          ]
        },
        "stator": {
          "F": [
            0.13570533151675607,
            -0.31525793747025316
          ],
          "load": 0.34322515079765165,
          "angle_deg": -66.71014766334984,
          "torque": 41.683640506612434,
          "mean_shear": 5.482774737762749,
          "a1": 6.99891741890431,
          "b1": 1.5195855525823674,
          "shear_force_bin_approx": [
            -0.005251310689343347,
            0.024186522300942558
          ]
        }
      },
      "911934": {
        "rotor": {
          "F": [
            -0.1382373145880825,
            0.32087410082989437
          ],
          "load": 0.34938480752304857,
          "angle_deg": 113.30709322385826,
          "torque": -57.592522854204006,
          "mean_shear": -9.16613469737952,
          "a1": 0.9430525615346887,
          "b1": 2.152619902223615,
          "shear_force_bin_approx": [
            -0.006762654870796888,
            0.002962686999266415
          ]
        },
        "stator": {
          "F": [
            0.13804596546190687,
            -0.3212630241909992
          ],
          "load": 0.3496664400434456,
          "angle_deg": -66.74691707321719,
          "torque": 41.709474700414354,
          "mean_shear": 5.486172787055615,
          "a1": 7.171048469398005,
          "b1": 1.1689346945729866,
          "shear_force_bin_approx": [
            -0.004039548313896395,
            0.024781364508996814
          ]
        }
      },
      "911935": {
        "rotor": {
          "F": [
            -0.15628534054507207,
            0.33740200722570207
          ],
          "load": 0.3718403180791747,
          "angle_deg": 114.8536743565469,
          "torque": -57.50198667281723,
          "mean_shear": -9.151725416583151,
          "a1": 1.3669192046140797,
          "b1": 2.3332564332902126,
          "shear_force_bin_approx": [
            -0.007330141269765655,
            0.0042943033312663964
          ]
        },
        "stator": {
          "F": [
            0.1565677336777692,
            -0.3373950783168396
          ],
          "load": 0.37195281165951577,
          "angle_deg": -65.10640585876867,
          "torque": 40.54932577085783,
          "mean_shear": 5.333574905351738,
          "a1": 7.049844961330263,
          "b1": 1.3631687512155664,
          "shear_force_bin_approx": [
            -0.004710773027864195,
            0.02436251525340839
          ]
        }
      },
      "911936": {
        "rotor": {
          "F": [
            -0.1397088831589842,
            0.3227780972840862
          ],
          "load": 0.3517161812027785,
          "angle_deg": 113.40453413879179,
          "torque": -58.645300766132,
          "mean_shear": -9.333689506040825,
          "a1": 1.2473341185984086,
          "b1": 2.0290086641499063,
          "shear_force_bin_approx": [
            -0.006374318713363386,
            0.0039186157035606605
          ]
        },
        "stator": {
          "F": [
            0.1396826573579503,
            -0.3227912753334151
          ],
          "load": 0.35171785879871265,
          "angle_deg": -66.60023933593787,
          "torque": 42.434802676464486,
          "mean_shear": 5.581577359577284,
          "a1": 6.915103909756977,
          "b1": 1.0862699095135302,
          "shear_force_bin_approx": [
            -0.0037538793242976915,
            0.023896883605872832
          ]
        }
      },
      "911937": {
        "rotor": {
          "F": [
            -0.11927597536006887,
            0.3499853827527124
          ],
          "load": 0.3697519796277748,
          "angle_deg": 108.81925052470024,
          "torque": -58.10717730159534,
          "mean_shear": -9.248044496666079,
          "a1": 1.5977974610666112,
          "b1": 1.9261052963171406,
          "shear_force_bin_approx": [
            -0.00605103824895032,
            0.00501962876561129
          ]
        },
        "stator": {
          "F": [
            0.11935859018058545,
            -0.3503530021243571
          ],
          "load": 0.3701265988110645,
          "angle_deg": -71.18700182408519,
          "torque": 40.91783963427398,
          "mean_shear": 5.3820466433356815,
          "a1": 7.246900677665123,
          "b1": 0.9103417510729613,
          "shear_force_bin_approx": [
            -0.003145915253169572,
            0.025043490923272408
          ]
        }
      },
      "911938": {
        "rotor": {
          "F": [
            -0.11615829599793077,
            0.3114900190196121
          ],
          "load": 0.3324436518840166,
          "angle_deg": 110.4510777470519,
          "torque": -58.3789898534459,
          "mean_shear": -9.291304807887519,
          "a1": 0.7525964295915722,
          "b1": 1.7964635079286448,
          "shear_force_bin_approx": [
            -0.00564375655895078,
            0.0023643514143227916
          ]
        },
        "stator": {
          "F": [
            0.11624169615062276,
            -0.31185664656806716
          ],
          "load": 0.3328163156046501,
          "angle_deg": -69.55752289383082,
          "torque": 43.03720422786478,
          "mean_shear": 5.660813049355451,
          "a1": 7.005908711644565,
          "b1": 0.6757594837160253,
          "shear_force_bin_approx": [
            -0.0023352571325994864,
            0.02421068247424563
          ]
        }
      },
      "911939": {
        "rotor": {
          "F": [
            -0.10480486035567216,
            0.30696123073145254
          ],
          "load": 0.32435976311241194,
          "angle_deg": 108.85129158113612,
          "torque": -58.03382945965683,
          "mean_shear": -9.236370825056442,
          "a1": 1.0020280024473966,
          "b1": 1.559891615733183,
          "shear_force_bin_approx": [
            -0.0049005440403836805,
            0.0031479638111799966
          ]
        },
        "stator": {
          "F": [
            0.10514059307614816,
            -0.30738951228211325
          ],
          "load": 0.324873600918018,
          "angle_deg": -71.11707928155357,
          "torque": 42.97483996518298,
          "mean_shear": 5.65261009011736,
          "a1": 6.682236473706426,
          "b1": 0.9084740533273229,
          "shear_force_bin_approx": [
            -0.0031394609531010657,
            0.02309215151688046
          ]
        }
      },
      "911940": {
        "rotor": {
          "F": [
            -0.1230328914709243,
            0.31759398855853244
          ],
          "load": 0.3405921812846171,
          "angle_deg": 111.17589408492789,
          "torque": -58.94051060810733,
          "mean_shear": -9.380673611640576,
          "a1": 0.8992360814680658,
          "b1": 2.0971377513475624,
          "shear_force_bin_approx": [
            -0.006588352553199321,
            0.002825033467382948
          ]
        },
        "stator": {
          "F": [
            0.12334998736871836,
            -0.3178559082813967
          ],
          "load": 0.3409510196688883,
          "angle_deg": -68.79031664336975,
          "torque": 43.093211560224795,
          "mean_shear": 5.6681798624087465,
          "a1": 7.179849617740852,
          "b1": 0.857988416798963,
          "shear_force_bin_approx": [
            -0.0029649951177888358,
            0.024811779094271562
          ]
        }
      },
      "911941": {
        "rotor": {
          "F": [
            -0.14530592818981064,
            0.3248152818945278
          ],
          "load": 0.3558353272502942,
          "angle_deg": 114.10132739938966,
          "torque": -58.60529731976336,
          "mean_shear": -9.327322759810544,
          "a1": 1.301740758829327,
          "b1": 1.9654589025337657,
          "shear_force_bin_approx": [
            -0.006174671249132736,
            0.0040895392048166165
          ]
        },
        "stator": {
          "F": [
            0.1456475399495787,
            -0.3248397018703318
          ],
          "load": 0.3559972440968752,
          "angle_deg": -65.85008994889498,
          "torque": 42.60136641376383,
          "mean_shear": 5.603485989437655,
          "a1": 7.072879906560459,
          "b1": 1.3814760917052602,
          "shear_force_bin_approx": [
            -0.004774038654892303,
            0.024442118309590522
          ]
        }
      },
      "911942": {
        "rotor": {
          "F": [
            -0.14301785770608386,
            0.3157446449122427
          ],
          "load": 0.3466248525619533,
          "angle_deg": 114.36834820283737,
          "torque": -58.161838582780234,
          "mean_shear": -9.256744109762392,
          "a1": 1.0795589671009322,
          "b1": 2.1075960394538353,
          "shear_force_bin_approx": [
            -0.006621208234283113,
            0.003391534520161274
          ]
        },
        "stator": {
          "F": [
            0.14292515784799306,
            -0.31541580817680864
          ],
          "load": 0.3462870670321129,
          "angle_deg": -65.62317424161098,
          "torque": 42.598246767079054,
          "mean_shear": 5.603075652916513,
          "a1": 6.89810465277765,
          "b1": 1.2917729781415672,
          "shear_force_bin_approx": [
            -0.004464046948058892,
            0.02383813839094582
          ]
        }
      },
      "911943": {
        "rotor": {
          "F": [
            -0.13554264195815405,
            0.3155117299226523
          ],
          "load": 0.3433940295167944,
          "angle_deg": 113.24817648545904,
          "torque": -57.16872576853541,
          "mean_shear": -9.098685296327425,
          "a1": 0.9848036436695485,
          "b1": 2.0722344395198493,
          "shear_force_bin_approx": [
            -0.006510116491711322,
            0.003093851892180714
          ]
        },
        "stator": {
          "F": [
            0.1356336757069854,
            -0.3154316318776829
          ],
          "load": 0.34335638682687375,
          "angle_deg": -66.7325904420664,
          "torque": 41.53591360598248,
          "mean_shear": 5.46334377374382,
          "a1": 7.00732780449636,
          "b1": 1.0246317479296623,
          "shear_force_bin_approx": [
            -0.0035408731291237654,
            0.024215586507091387
          ]
        }
      },
      "911944": {
        "rotor": {
          "F": [
            -0.13978471382578633,
            0.3349756153039166
          ],
          "load": 0.3629716642764205,
          "angle_deg": 112.65068844659366,
          "torque": -58.277591824494785,
          "mean_shear": -9.275166810360172,
          "a1": 1.453289485174415,
          "b1": 2.1190665901324355,
          "shear_force_bin_approx": [
            -0.006657244032027633,
            0.004565643570163235
          ]
        },
        "stator": {
          "F": [
            0.13994896991524558,
            -0.3352406862414381
          ],
          "load": 0.36327955061077777,
          "angle_deg": -67.34150371309967,
          "torque": 42.09508015315487,
          "mean_shear": 5.536892633243087,
          "a1": 7.15813519648349,
          "b1": 1.2660508860029234,
          "shear_force_bin_approx": [
            -0.004375157778791396,
            0.024736739441342567
          ]
        }
      },
      "911945": {
        "rotor": {
          "F": [
            -0.12192914513230169,
            0.33750572036153753
          ],
          "load": 0.35885488391472986,
          "angle_deg": 109.86303521683335,
          "torque": -58.527635216059174,
          "mean_shear": -9.314962452115108,
          "a1": 1.326334178107423,
          "b1": 2.3848511468917906,
          "shear_force_bin_approx": [
            -0.007492230842980442,
            0.004166801710147336
          ]
        },
        "stator": {
          "F": [
            0.1225905209470159,
            -0.3376076911575124
          ],
          "load": 0.35917598604968987,
          "angle_deg": -70.04326551772013,
          "torque": 42.02176260053793,
          "mean_shear": 5.527248954801446,
          "a1": 7.080395822470515,
          "b1": 0.567507260085573,
          "shear_force_bin_approx": [
            -0.0019611643030580787,
            0.024468091450419355
          ]
        }
      },
      "911946": {
        "rotor": {
          "F": [
            -0.11039770116241378,
            0.30277337849422525
          ],
          "load": 0.32227220039394183,
          "angle_deg": 110.03294584148023,
          "torque": -58.026379535148834,
          "mean_shear": -9.235185132745334,
          "a1": 0.9293818855163053,
          "b1": 1.8300678321380186,
          "shear_force_bin_approx": [
            -0.005749327657015798,
            0.002919739303917455
          ]
        },
        "stator": {
          "F": [
            0.11016831072706817,
            -0.3031115202871464
          ],
          "load": 0.32251147331411484,
          "angle_deg": -70.0259193301224,
          "torque": 43.11855574659055,
          "mean_shear": 5.671513459548212,
          "a1": 6.6983085558932975,
          "b1": 0.9682241626726916,
          "shear_force_bin_approx": [
            -0.0033459425081287224,
            0.023147692645739244
          ]
        }
      },
      "911947": {
        "rotor": {
          "F": [
            -0.13719111493877353,
            0.3178940870181673
          ],
          "load": 0.346234100832454,
          "angle_deg": 113.34320865797106,
          "torque": -57.325765858674856,
          "mean_shear": -9.123679002936713,
          "a1": 0.9552152478752897,
          "b1": 2.0685131929999634,
          "shear_force_bin_approx": [
            -0.006498425850982251,
            0.0030008972053219636
          ]
        },
        "stator": {
          "F": [
            0.1375374167312295,
            -0.31807304845670836
          ],
          "load": 0.34653571988417503,
          "angle_deg": -66.61594524398981,
          "torque": 41.564482669625235,
          "mean_shear": 5.467101548701052,
          "a1": 6.839636999177167,
          "b1": 1.1294499566356624,
          "shear_force_bin_approx": [
            -0.0039030988550002982,
            0.02363608868481952
          ]
        }
      },
      "911948": {
        "rotor": {
          "F": [
            -0.14145168213094778,
            0.3176001856274591
          ],
          "load": 0.34767579192154174,
          "angle_deg": 114.00707114816693,
          "torque": -58.49143472333494,
          "mean_shear": -9.309200964755684,
          "a1": 1.17005143483921,
          "b1": 2.290228360846175,
          "shear_force_bin_approx": [
            -0.007194964593477338,
            0.0036758249920130588
          ]
        },
        "stator": {
          "F": [
            0.14153366322145405,
            -0.31765132746241637
          ],
          "load": 0.34775586790666707,
          "angle_deg": -65.98401832414312,
          "torque": 42.465177871354435,
          "mean_shear": 5.585572700415395,
          "a1": 7.093438614645639,
          "b1": 1.149776140190146,
          "shear_force_bin_approx": [
            -0.00397334110282361,
            0.02451316410450699
          ]
        }
      },
      "911949": {
        "rotor": {
          "F": [
            -0.10982794572604775,
            0.32501943086573876
          ],
          "load": 0.34307405629498194,
          "angle_deg": 108.67072487653438,
          "torque": -59.14150875058384,
          "mean_shear": -9.412663459568002,
          "a1": 1.1074859320580268,
          "b1": 1.8014546833920901,
          "shear_force_bin_approx": [
            -0.005659436799119517,
            0.003479269668107542
          ]
        },
        "stator": {
          "F": [
            0.10979916122404533,
            -0.3252377631606769
          ],
          "load": 0.3432716976263328,
          "angle_deg": -71.34549288227461,
          "torque": 43.390203193766816,
          "mean_shear": 5.707244066156804,
          "a1": 7.149651697121107,
          "b1": 0.7824226921740248,
          "shear_force_bin_approx": [
            -0.002703858719909451,
            0.024707422572141615
          ]
        }
      },
      "911950": {
        "rotor": {
          "F": [
            -0.09758954624399035,
            0.33368741772131094
          ],
          "load": 0.3476650863713879,
          "angle_deg": 106.30197985883606,
          "torque": -59.88431843067996,
          "mean_shear": -9.530885291931808,
          "a1": 1.3345556140763544,
          "b1": 1.4721291602159823,
          "shear_force_bin_approx": [
            -0.004624830154869842,
            0.00419263011298929
          ]
        },
        "stator": {
          "F": [
            0.09770159170009951,
            -0.33374752581233746
          ],
          "load": 0.3477542408175489,
          "angle_deg": -73.68308166973257,
          "torque": 43.48595631470051,
          "mean_shear": 5.7198387624486005,
          "a1": 7.083671924166855,
          "b1": 0.9875519826180534,
          "shear_force_bin_approx": [
            -0.003412734658994003,
            0.024479412845143152
          ]
        }
      },
      "911951": {
        "rotor": {
          "F": [
            -0.1274330840685267,
            0.32888778323555085
          ],
          "load": 0.3527128646318573,
          "angle_deg": 111.17969365419825,
          "torque": -57.038493883447906,
          "mean_shear": -9.077958248067572,
          "a1": 1.361940251869478,
          "b1": 1.6987142016496193,
          "shear_force_bin_approx": [
            -0.005336668056451095,
            0.0042786614899013855
          ]
        },
        "stator": {
          "F": [
            0.12713606903946117,
            -0.3292491905938424
          ],
          "load": 0.35294278510476307,
          "angle_deg": -68.88646312662352,
          "torque": 40.54056635165841,
          "mean_shear": 5.332422752571406,
          "a1": 6.696024807047944,
          "b1": 1.3836874649716016,
          "shear_force_bin_approx": [
            -0.004781680612300975,
            0.023139800576284515
          ]
        }
      },
      "911952": {
        "rotor": {
          "F": [
            -0.10958530076505928,
            0.3198278791961626
          ],
          "load": 0.33808107083195843,
          "angle_deg": 108.91342699499172,
          "torque": -58.24085792462604,
          "mean_shear": -9.26932042861702,
          "a1": 0.9717400881015689,
          "b1": 1.6232814291596538,
          "shear_force_bin_approx": [
            -0.005099689012556708,
            0.0030528115219785874
          ]
        },
        "stator": {
          "F": [
            0.1094883934467735,
            -0.3198806801758973
          ],
          "load": 0.33809962710619806,
          "angle_deg": -71.10500903143748,
          "torque": 42.3414757550791,
          "mean_shear": 5.569301788616927,
          "a1": 7.061890827717,
          "b1": 0.8889697545013545,
          "shear_force_bin_approx": [
            -0.003072058935005475,
            0.024404142779289758
          ]
        }
      },
      "911953": {
        "rotor": {
          "F": [
            -0.12304035178597857,
            0.31613096524735296
          ],
          "load": 0.3392310648449526,
          "angle_deg": 111.26633071028839,
          "torque": -56.678438481610286,
          "mean_shear": -9.020653651078176,
          "a1": 1.304536734607509,
          "b1": 2.0706512076976806,
          "shear_force_bin_approx": [
            -0.006505142622249866,
            0.004098323021780968
          ]
        },
        "stator": {
          "F": [
            0.12302829275500124,
            -0.3163653035582149
          ],
          "load": 0.33944508556420694,
          "angle_deg": -68.74991273607077,
          "torque": 41.34425284167538,
          "mean_shear": 5.438134056358493,
          "a1": 6.722494335178624,
          "b1": 0.8539879757624668,
          "shear_force_bin_approx": [
            -0.0029511705860003224,
            0.02323127269891578
          ]
        }
      },
      "911954": {
        "rotor": {
          "F": [
            -0.1240087867456715,
            0.34290617968650616
          ],
          "load": 0.364640682394776,
          "angle_deg": 109.88204617436372,
          "torque": -57.93387278358415,
          "mean_shear": -9.22046222596444,
          "a1": 1.2293236731911719,
          "b1": 1.856362765846457,
          "shear_force_bin_approx": [
            -0.005831935627580859,
            0.0038620342205814054
          ]
        },
        "stator": {
          "F": [
            0.12383466002876964,
            -0.343165206644399
          ],
          "load": 0.3648251390402449,
          "angle_deg": -70.15750513834482,
          "torque": 40.9143668227422,
          "mean_shear": 5.381589853978897,
          "a1": 7.30216484606272,
          "b1": 1.1258139270483138,
          "shear_force_bin_approx": [
            -0.003890533638776464,
            0.02523447017926151
          ]
        }
      },
      "911955": {
        "rotor": {
          "F": [
            -0.1462961663531742,
            0.33305366289774835
          ],
          "load": 0.3637682100723517,
          "angle_deg": 113.71382082539266,
          "torque": -59.57599419268991,
          "mean_shear": -9.48181396538065,
          "a1": 1.325418976801395,
          "b1": 2.2113977798522857,
          "shear_force_bin_approx": [
            -0.00694731101934872,
            0.004163926520447763
          ]
        },
        "stator": {
          "F": [
            0.1462681481223571,
            -0.33322741768349035
          ],
          "load": 0.36391603846375215,
          "angle_deg": -66.30121983557453,
          "torque": 42.52723751334553,
          "mean_shear": 5.5937355919768805,
          "a1": 7.170173342512622,
          "b1": 1.4662526496760677,
          "shear_force_bin_approx": [
            -0.005067005407781793,
            0.024778340287583328
          ]
        }
      },
      "911956": {
        "rotor": {
          "F": [
            -0.15469339895923861,
            0.33294024390539195
          ],
          "load": 0.36712294084317865,
          "angle_deg": 114.92090598496034,
          "torque": -58.26318863501847,
          "mean_shear": -9.27287447155873,
          "a1": 0.8518087463850256,
          "b1": 2.1105344556877466,
          "shear_force_bin_approx": [
            -0.006630439541136758,
            0.0026760360999067275
          ]
        },
        "stator": {
          "F": [
            0.15466252867375369,
            -0.3331655811628771
          ],
          "load": 0.3673143098864477,
          "angle_deg": -65.09827176927419,
          "torque": 42.17351682421958,
          "mean_shear": 5.547209644746907,
          "a1": 7.360774748286974,
          "b1": 1.5910825353129814,
          "shear_force_bin_approx": [
            -0.005498386524613714,
            0.025437011461342376
          ]
        }
      },
      "911957": {
        "rotor": {
          "F": [
            -0.11845128078102654,
            0.32618353866222205
          ],
          "load": 0.34702508095651374,
          "angle_deg": 109.9581381069881,
          "torque": -58.6748733149219,
          "mean_shear": -9.338396123360566,
          "a1": 1.3157450587412913,
          "b1": 1.8602186060587458,
          "shear_force_bin_approx": [
            -0.005844049106865201,
            0.004133535010538712
          ]
        },
        "stator": {
          "F": [
            0.11839881068940301,
            -0.32611507054546923
          ],
          "load": 0.3469428160512067,
          "angle_deg": -70.0461471339162,
          "torque": 42.32977343499495,
          "mean_shear": 5.567762547222681,
          "a1": 7.207181095431616,
          "b1": 0.7901574675253853,
          "shear_force_bin_approx": [
            -0.002730588184672553,
            0.024906229900749123
          ]
        }
      },
      "911958": {
        "rotor": {
          "F": [
            -0.13477848352642063,
            0.347392513407693
          ],
          "load": 0.37262152110874625,
          "angle_deg": 111.20484660665636,
          "torque": -59.75725485431202,
          "mean_shear": -9.510662495665917,
          "a1": 1.6682738615117942,
          "b1": 1.8794542423886877,
          "shear_force_bin_approx": [
            -0.005904479640646472,
            0.005241036907501329
          ]
        },
        "stator": {
          "F": [
            0.13496031208748652,
            -0.3475576269928835
          ],
          "load": 0.37284123956407517,
          "angle_deg": -68.77828076387944,
          "torque": 42.617178356224386,
          "mean_shear": 5.605565781836401,
          "a1": 7.122235507185038,
          "b1": 1.1390284223341205,
          "shear_force_bin_approx": [
            -0.00393619965621833,
            0.024612679021159777
          ]
        }
      },
      "911959": {
        "rotor": {
          "F": [
            -0.11231651717781804,
            0.3091239370328412
          ],
          "load": 0.32889604509272996,
          "angle_deg": 109.96801381974474,
          "torque": -56.456239811054395,
          "mean_shear": -8.985289634310758,
          "a1": 1.1150771852499564,
          "b1": 1.7492817283322184,
          "shear_force_bin_approx": [
            -0.005495530626787354,
            0.003503118293366848
          ]
        },
        "stator": {
          "F": [
            0.11177499100920248,
            -0.30951783411501144
          ],
          "load": 0.3290819628152765,
          "angle_deg": -70.14402218757826,
          "torque": 41.01924637099873,
          "mean_shear": 5.395384976734493,
          "a1": 6.738506424547887,
          "b1": 0.9596097146091754,
          "shear_force_bin_approx": [
            -0.003316173112702542,
            0.02328660650747999
          ]
        }
      },
      "911960": {
        "rotor": {
          "F": [
            -0.1138279552448916,
            0.3271824580551447
          ],
          "load": 0.3464176153925195,
          "angle_deg": 109.1829698199425,
          "torque": -58.5733766407348,
          "mean_shear": -9.322242425956299,
          "a1": 0.8928503498820395,
          "b1": 1.9591099381029533,
          "shear_force_bin_approx": [
            -0.006154725389118993,
            0.0028049720999444917
          ]
        },
        "stator": {
          "F": [
            0.11353836588417203,
            -0.3278176748167256
          ],
          "load": 0.34692274132707496,
          "angle_deg": -70.89667304464376,
          "torque": 42.21370787522767,
          "mean_shear": 5.552496094694011,
          "a1": 7.290275866145985,
          "b1": 0.7924200202476038,
          "shear_force_bin_approx": [
            -0.0027384070055840822,
            0.025193384814099915
          ]
        }
      },
      "911961": {
        "rotor": {
          "F": [
            -0.1347607676549393,
            0.3224166879542521
          ],
          "load": 0.3494466843029679,
          "angle_deg": 112.68350434788596,
          "torque": -58.43026405871649,
          "mean_shear": -9.299465351109442,
          "a1": 1.001314580345987,
          "b1": 2.0810806731607157,
          "shear_force_bin_approx": [
            -0.006537907754329406,
            0.0031457225295472998
          ]
        },
        "stator": {
          "F": [
            0.1346577302567603,
            -0.3226602098092898
          ],
          "load": 0.3496316852232894,
          "angle_deg": -67.347464565534,
          "torque": 42.52802116943087,
          "mean_shear": 5.593838668621232,
          "a1": 7.180466305781039,
          "b1": 0.9957828845364327,
          "shear_force_bin_approx": [
            -0.0034411786140931214,
            0.024813910215149827
          ]
        }
      },
      "911962": {
        "rotor": {
          "F": [
            -0.1417645945506311,
            0.3272651680378817
          ],
          "load": 0.3566506560753362,
          "angle_deg": 113.42127663100601,
          "torque": -59.02235293590311,
          "mean_shear": -9.393699222663422,
          "a1": 0.8443635419794017,
          "b1": 2.1345396380049366,
          "shear_force_bin_approx": [
            -0.006705854045552526,
            0.002652646300441545
          ]
        },
        "stator": {
          "F": [
            0.14209234021814907,
            -0.32789626706929104
          ],
          "load": 0.3573600356876046,
          "angle_deg": -66.57072494694833,
          "torque": 42.65628285675159,
          "mean_shear": 5.610709314527347,
          "a1": 7.218718032614185,
          "b1": 1.257747828874398,
          "shear_force_bin_approx": [
            -0.004346464473186353,
            0.024946098693556577
          ]
        }
      },
      "911963": {
        "rotor": {
          "F": [
            -0.14128310788995582,
            0.3166768746441812
          ],
          "load": 0.346763838237858,
          "angle_deg": 114.04369548721479,
          "torque": -56.3342047010713,
          "mean_shear": -8.965867143326186,
          "a1": 1.0660341450680286,
          "b1": 2.1651917339667084,
          "shear_force_bin_approx": [
            -0.006802150445043158,
            0.003349045038621595
          ]
        },
        "stator": {
          "F": [
            0.14155362659850768,
            -0.3167538314403436
          ],
          "load": 0.34694440323390047,
          "angle_deg": -65.92068420947021,
          "torque": 40.83591231962395,
          "mean_shear": 5.371270496971387,
          "a1": 6.981653875900954,
          "b1": 1.3188842425736649,
          "shear_force_bin_approx": [
            -0.004557736752145241,
            0.024126863779080857
          ]
        }
      },
      "911964": {
        "rotor": {
          "F": [
            -0.1458458048821069,
            0.3228147137271861
          ],
          "load": 0.3542320400535145,
          "angle_deg": 114.31317499118103,
          "torque": -58.74263032396902,
          "mean_shear": -9.349179986279536,
          "a1": 1.115906152683002,
          "b1": 2.0244955115172125,
          "shear_force_bin_approx": [
            -0.006360140226207986,
            0.0035057225713645696
          ]
        },
        "stator": {
          "F": [
            0.14601858493100126,
            -0.3229251579522769
          ],
          "load": 0.3544038442000242,
          "angle_deg": -65.66872086711497,
          "torque": 42.86960899339876,
          "mean_shear": 5.638768743567094,
          "a1": 7.071687717447815,
          "b1": 1.6467787115485144,
          "shear_force_bin_approx": [
            -0.005690858692517765,
            0.024437998399776752
          ]
        }
      },
      "911965": {
        "rotor": {
          "F": [
            -0.12092236082328331,
            0.32857616068320655
          ],
          "load": 0.35012070877969026,
          "angle_deg": 110.20458787686655,
          "torque": -58.11415705344693,
          "mean_shear": -9.249155358674814,
          "a1": 1.362007310158969,
          "b1": 1.7004261305752006,
          "shear_force_bin_approx": [
            -0.005342046239787169,
            0.004278872159731012
          ]
        },
        "stator": {
          "F": [
            0.12101782570506825,
            -0.32859334713375815
          ],
          "load": 0.3501698186865178,
          "angle_deg": -69.78172429642508,
          "torque": 41.79401227967953,
          "mean_shear": 5.4972922693837765,
          "a1": 6.817278606294013,
          "b1": 1.186335967393491,
          "shear_force_bin_approx": [
            -0.004099682795838005,
            0.02355882362570895
          ]
        }
      },
      "911966": {
        "rotor": {
          "F": [
            -0.11502883472518328,
            0.33537059906056693
          ],
          "load": 0.3545491101842974,
          "angle_deg": 108.93146674962372,
          "torque": -57.54630712719349,
          "mean_shear": -9.15877923597721,
          "a1": 1.4642870122578568,
          "b1": 2.0117550012129692,
          "shear_force_bin_approx": [
            -0.00632011473263319,
            0.004600193320456231
          ]
        },
        "stator": {
          "F": [
            0.11529462681574854,
            -0.3352118563746587
          ],
          "load": 0.3544853165178038,
          "angle_deg": -71.01957255010103,
          "torque": 40.85073859151862,
          "mean_shear": 5.3732206411529235,
          "a1": 7.0531266149577005,
          "b1": 0.6107582043849931,
          "shear_force_bin_approx": [
            -0.002110628836817146,
            0.024373855834228735
          ]
        }
      },
      "911967": {
        "rotor": {
          "F": [
            -0.1517651725882063,
            0.33165827690321276
          ],
          "load": 0.3647326147318556,
          "angle_deg": 114.5885960244773,
          "torque": -57.37261673357001,
          "mean_shear": -9.131135551264459,
          "a1": 1.3772326637806591,
          "b1": 2.5350890258173306,
          "shear_force_bin_approx": [
            -0.007964217059703831,
            0.00432670401881722
          ]
        },
        "stator": {
          "F": [
            0.15174961796589384,
            -0.3318198892264641
          ],
          "load": 0.3648731086817137,
          "angle_deg": -65.42418474508004,
          "torque": 41.299558813408666,
          "mean_shear": 5.432255316254909,
          "a1": 7.176620112695372,
          "b1": 1.225990031741442,
          "shear_force_bin_approx": [
            -0.004236717404802555,
            0.02480061872601339
          ]
        }
      },
      "911968": {
        "rotor": {
          "F": [
            -0.1287025583066314,
            0.3134751517384595
          ],
          "load": 0.33886725907369997,
          "angle_deg": 112.32143609286251,
          "torque": -57.64312383150217,
          "mean_shear": -9.174188093041804,
          "a1": 1.0181724844509183,
          "b1": 2.243813037577087,
          "shear_force_bin_approx": [
            -0.007049146554881176,
            0.003198683197238273
          ]
        },
        "stator": {
          "F": [
            0.12871490473063177,
            -0.3135052561097613
          ],
          "load": 0.338899796854856,
          "angle_deg": -67.67856600877641,
          "torque": 41.81016034576946,
          "mean_shear": 5.499416273135502,
          "a1": 7.031101513763477,
          "b1": 1.0151299443603512,
          "shear_force_bin_approx": [
            -0.0035080372532056443,
            0.024297742548511754
          ]
        }
      },
      "911969": {
        "rotor": {
          "F": [
            -0.1285307329216438,
            0.339115042454532
          ],
          "load": 0.36265570631704386,
          "angle_deg": 110.75761406351147,
          "torque": -58.08072971535514,
          "mean_shear": -9.243835232583102,
          "a1": 1.6236325508012408,
          "b1": 1.9827291891323997,
          "shear_force_bin_approx": [
            -0.006228927454636395,
            0.005100792093726435
          ]
        },
        "stator": {
          "F": [
            0.1283885815519109,
            -0.33904003315707254
          ],
          "load": 0.3625352009888978,
          "angle_deg": -69.25919205943788,
          "torque": 41.25260797388963,
          "mean_shear": 5.426079730972456,
          "a1": 7.130004512232882,
          "b1": 0.8679256483611605,
          "shear_force_bin_approx": [
            -0.002999335724828938,
            0.02463952677526219
          ]
        }
      },
      "911970": {
        "rotor": {
          "F": [
            -0.1320951843465292,
            0.3302454998911177
          ],
          "load": 0.3556841687872511,
          "angle_deg": 111.80095845756112,
          "torque": -58.65170678613477,
          "mean_shear": -9.33470905578981,
          "a1": 1.2265291962680005,
          "b1": 2.165454003167672,
          "shear_force_bin_approx": [
            -0.006802974388038167,
            0.003853255112408944
          ]
        },
        "stator": {
          "F": [
            0.13227410068539827,
            -0.3302236517037498
          ],
          "load": 0.3557303724124359,
          "angle_deg": -68.17097847273405,
          "torque": 42.34752418488739,
          "mean_shear": 5.570097356800342,
          "a1": 7.324579617053992,
          "b1": 1.0928398082282165,
          "shear_force_bin_approx": [
            -0.003776583264388268,
            0.025311930067127397
          ]
        }
      },
      "911971": {
        "rotor": {
          "F": [
            -0.12307128293165011,
            0.32070698836284217
          ],
          "load": 0.34351057198753937,
          "angle_deg": 110.99430145281976,
          "torque": -58.101990771714604,
          "mean_shear": -9.247219034798066,
          "a1": 1.1893187361974544,
          "b1": 2.0484341739621548,
          "shear_force_bin_approx": [
            -0.006435345752281782,
            0.0037363550044146204
          ]
        },
        "stator": {
          "F": [
            0.12315854558129471,
            -0.3211534540944596
          ],
          "load": 0.34395867255602386,
          "angle_deg": -69.01877283982552,
          "torque": 42.12894899779255,
          "mean_shear": 5.541347504351267,
          "a1": 6.9253929789868165,
          "b1": 1.0295251471130247,
          "shear_force_bin_approx": [
            -0.003557783502741852,
            0.023932440076608046
          ]
        }
      },
      "911972": {
        "rotor": {
          "F": [
            -0.14256652686527632,
            0.3098874303673066
          ],
          "load": 0.3411091234225198,
          "angle_deg": 114.70522413402736,
          "torque": -56.32469487678802,
          "mean_shear": -8.964353607783568,
          "a1": 1.0406108114979145,
          "b1": 2.136819392870505,
          "shear_force_bin_approx": [
            -0.006713016106690181,
            0.003269175280647961
          ]
        },
        "stator": {
          "F": [
            0.14280436258931786,
            -0.3098253877544575
          ],
          "load": 0.34115224881530726,
          "angle_deg": -65.25413293437353,
          "torque": 40.5267223465589,
          "mean_shear": 5.330601808898862,
          "a1": 6.9774096941266635,
          "b1": 1.2806595724009504,
          "shear_force_bin_approx": [
            -0.004425641774844699,
            0.024112196939769986
          ]
        }
      },
      "911973": {
        "rotor": {
          "F": [
            -0.13176415913240677,
            0.313329160461925
          ],
          "load": 0.3399072762205083,
          "angle_deg": 112.80819041318853,
          "torque": -57.84619243593212,
          "mean_shear": -9.206507465223604,
          "a1": 1.0443510730901082,
          "b1": 2.048722795029108,
          "shear_force_bin_approx": [
            -0.006436252482105394,
            0.0032809256589885014
          ]
        },
        "stator": {
          "F": [
            0.1322587850499822,
            -0.3134905864146196
          ],
          "load": 0.340248047743818,
          "angle_deg": -67.12556775078299,
          "torque": 42.43340821412256,
          "mean_shear": 5.581393941746975,
          "a1": 6.951713204443519,
          "b1": 0.9738022190784594,
          "shear_force_bin_approx": [
            -0.003365218887256959,
            0.02402339624623721
          ]
        }
      },
      "911974": {
        "rotor": {
          "F": [
            -0.11310622448586401,
            0.314698692987583
          ],
          "load": 0.3344073644307788,
          "angle_deg": 109.76900385308006,
          "torque": -56.34283378162157,
          "mean_shear": -8.9672405041501,
          "a1": 1.370110517163292,
          "b1": 1.5864655734989703,
          "shear_force_bin_approx": [
            -0.004984028590877484,
            0.00430432913532631
          ]
        },
        "stator": {
          "F": [
            0.11327796868047486,
            -0.3147243115812706
          ],
          "load": 0.33448959698125047,
          "angle_deg": -70.204795605148,
          "torque": 40.689830655864824,
          "mean_shear": 5.35205593591159,
          "a1": 6.654783371846165,
          "b1": 0.9375325213935416,
          "shear_force_bin_approx": [
            -0.0032398798098826126,
            0.022997280407445767
          ]
        }
      },
      "911975": {
        "rotor": {
          "F": [
            -0.12015642887865327,
            0.32257558693555505
          ],
          "load": 0.34422750716305156,
          "angle_deg": 110.42989794481949,
          "torque": -57.53998055099287,
          "mean_shear": -9.157772330102036,
          "a1": 1.2996763488382728,
          "b1": 1.7714414395629705,
          "shear_force_bin_approx": [
            -0.005565147412795556,
            0.004083053669554723
          ]
        },
        "stator": {
          "F": [
            0.12020781992243527,
            -0.322967364315517
          ],
          "load": 0.3446125917365999,
          "angle_deg": -69.58483210134966,
          "torque": 41.82472352566904,
          "mean_shear": 5.501331812034803,
          "a1": 6.920205700045947,
          "b1": 1.139576373113208,
          "shear_force_bin_approx": [
            -0.003938093238174651,
            0.023914514127454014
          ]
        }
      },
      "911976": {
        "rotor": {
          "F": [
            -0.11108786043131767,
            0.32813120102374277
          ],
          "load": 0.3464254578123435,
          "angle_deg": 108.70338018085252,
          "torque": -57.79791325502383,
          "mean_shear": -9.198823594933621,
          "a1": 1.367069344445374,
          "b1": 1.8670944404324266,
          "shear_force_bin_approx": [
            -0.005865650177620857,
            0.004294775009457402
          ]
        },
        "stator": {
          "F": [
            0.11091770811742414,
            -0.3285612629472609
          ],
          "load": 0.3467783751670816,
          "angle_deg": -71.34603378775964,
          "torque": 41.128853357167884,
          "mean_shear": 5.409801913632201,
          "a1": 6.897500128391495,
          "b1": 0.7934701158720371,
          "shear_force_bin_approx": [
            -0.002742035875553297,
            0.023836049304638313
          ]
        }
      },
      "911977": {
        "rotor": {
          "F": [
            -0.13609937008570266,
            0.2967733876720155
          ],
          "load": 0.32649269849117524,
          "angle_deg": 114.63604551466426,
          "torque": -56.31941594002748,
          "mean_shear": -8.963513438903858,
          "a1": 0.9307199252110192,
          "b1": 2.3703644274781666,
          "shear_force_bin_approx": [
            -0.0074467194716959844,
            0.00292394287959258
          ]
        },
        "stator": {
          "F": [
            0.13599843421115018,
            -0.29679351076962884
          ],
          "load": 0.32646892982770404,
          "angle_deg": -65.38152858190502,
          "torque": 41.550763405816475,
          "mean_shear": 5.465297012626057,
          "a1": 6.618610994944189,
          "b1": 0.915196452140158,
          "shear_force_bin_approx": [
            -0.0031626918956984594,
            0.022872277646553824
          ]
        }
      },
      "911978": {
        "rotor": {
          "F": [
            -0.12341120375571395,
            0.3142648778982815
          ],
          "load": 0.33762810708360186,
          "angle_deg": 111.43983913306508,
          "torque": -58.2323155686524,
          "mean_shear": -9.267960870438165,
          "a1": 0.81608771735799,
          "b1": 1.8138875815256803,
          "shear_force_bin_approx": [
            -0.005698495900558835,
            0.002563815177536725
          ]
        },
        "stator": {
          "F": [
            0.12329081617788164,
            -0.31447999761306455
          ],
          "load": 0.33778439018480605,
          "angle_deg": -68.59250588519238,
          "torque": 42.735277265610705,
          "mean_shear": 5.621099686962512,
          "a1": 7.117653489401094,
          "b1": 1.2524245720374958,
          "shear_force_bin_approx": [
            -0.004328068618157171,
            0.024596844704410255
          ]
        }
      },
      "911979": {
        "rotor": {
          "F": [
            -0.1146792056407955,
            0.3369588157110753
          ],
          "load": 0.35593898872112095,
          "angle_deg": 108.79528647934924,
          "torque": -57.351604833252715,
          "mean_shear": -9.127791403465206,
          "a1": 1.7195499220396353,
          "b1": 2.0601724632860314,
          "shear_force_bin_approx": [
            -0.006472222675787384,
            0.00540212540256062
          ]
        },
        "stator": {
          "F": [
            0.11422988189067952,
            -0.3372532323902039
          ],
          "load": 0.3560733192397311,
          "angle_deg": -71.28842240336688,
          "torque": 40.72533884984296,
          "mean_shear": 5.356726435574306,
          "a1": 7.08509018819955,
          "b1": 0.7543547167262016,
          "shear_force_bin_approx": [
            -0.0026068627598946287,
            0.024484314013795715
          ]
        }
      },
      "911980": {
        "rotor": {
          "F": [
            -0.12161863272736222,
            0.3086745566275228
          ],
          "load": 0.33176960942146405,
          "angle_deg": 111.50457800689816,
          "torque": -56.50578791837249,
          "mean_shear": -8.993175460511281,
          "a1": 1.1740964817392958,
          "b1": 1.8610052705149513,
          "shear_force_bin_approx": [
            -0.005846520486141657,
            0.0036885328816377945
          ]
        },
        "stator": {
          "F": [
            0.12158417709803622,
            -0.3088668184888755
          ],
          "load": 0.33193587284902876,
          "angle_deg": -68.51312076729452,
          "torque": 41.399289854910506,
          "mean_shear": 5.445373240415836,
          "a1": 6.691540010182858,
          "b1": 1.0236817874913549,
          "shear_force_bin_approx": [
            -0.003537590301516159,
            0.0231243022309119
          ]
        }
      }
    },
    "Poisson40_fine": {
      "911901": {
        "rotor": {
          "F": [
            -0.12209245542487526,
            0.31635475662188894
          ],
          "load": 0.33909718328079597,
          "angle_deg": 111.10335992384032,
          "torque": -53.59866241245956,
          "mean_shear": -8.530492066056711,
          "a1": 1.4291509804033418,
          "b1": 1.7957427642932664,
          "shear_force_bin_approx": [
            -0.005641492276040753,
            0.004489810220905789
          ]
        },
        "stator": {
          "F": [
            0.12216502358600434,
            -0.3165263894574331
          ],
          "load": 0.33928343344573664,
          "angle_deg": -68.89564296144677,
          "torque": 38.009450853692556,
          "mean_shear": 4.999497510391431,
          "a1": 6.555349491448431,
          "b1": 1.0774514444440115,
          "shear_force_bin_approx": [
            -0.0037234048967115197,
            0.022653661584452776
          ]
        }
      },
      "911902": {
        "rotor": {
          "F": [
            -0.1199972672999247,
            0.3205247034259117
          ],
          "load": 0.3422505363994602,
          "angle_deg": 110.52477417987097,
          "torque": -53.24618013747281,
          "mean_shear": -8.474392769640295,
          "a1": 1.4710203996702145,
          "b1": 1.7835153014358862,
          "shear_force_bin_approx": [
            -0.005603078568555966,
            0.004621346880884667
          ]
        },
        "stator": {
          "F": [
            0.1200916183239353,
            -0.320636212407051
          ],
          "load": 0.3423880510450113,
          "angle_deg": -69.46698169081273,
          "torque": 37.462517474283395,
          "mean_shear": 4.9275577162799244,
          "a1": 6.586462611627347,
          "b1": 1.098950603299153,
          "shear_force_bin_approx": [
            -0.003797700656180959,
            0.022761180809215548
          ]
        }
      },
      "911903": {
        "rotor": {
          "F": [
            -0.12518534866262757,
            0.317541246541565
          ],
          "load": 0.34132655152354413,
          "angle_deg": 111.51601257345317,
          "torque": -53.369925191404654,
          "mean_shear": -8.49408740665672,
          "a1": 1.4732629300740774,
          "b1": 1.7942436387059806,
          "shear_force_bin_approx": [
            -0.005636782634108928,
            0.004628391997926895
          ]
        },
        "stator": {
          "F": [
            0.12531712782072515,
            -0.3176655603399128
          ],
          "load": 0.34149054269672935,
          "angle_deg": -68.47106780846482,
          "torque": 37.71687931377252,
          "mean_shear": 4.961014694865579,
          "a1": 6.533042537535594,
          "b1": 1.1518531908546057,
          "shear_force_bin_approx": [
            -0.00398051887464307,
            0.022576574285662586
          ]
        }
      },
      "911904": {
        "rotor": {
          "F": [
            -0.11871631511936505,
            0.31773377967961974
          ],
          "load": 0.33918773301081734,
          "angle_deg": 110.48742485510591,
          "torque": -53.383356354651404,
          "mean_shear": -8.496225042678914,
          "a1": 1.4560426021117745,
          "b1": 1.7515508571048886,
          "shear_force_bin_approx": [
            -0.005502659305069624,
            0.004574292742108117
          ]
        },
        "stator": {
          "F": [
            0.11880381547173678,
            -0.31787015451882156
          ],
          "load": 0.3393461090162402,
          "angle_deg": -69.50679494466574,
          "torque": 37.73564282761008,
          "mean_shear": 4.963482716334191,
          "a1": 6.520626961796121,
          "b1": 1.0180370496012106,
          "shear_force_bin_approx": [
            -0.0035180834877203302,
            0.02253366913597605
          ]
        }
      }
    }
  },
  "coarse_controls": {
    "SBT2_base": {
      "rotor": {
        "F": [
          [
            -0.13360666540451588,
            0.331549263736518
          ],
          [
            0.028877326821400963,
            0.010389157090800455
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.3576789350083436,
          0.020162350386564068
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.008212435358216957,
            0.012036017545548852
          ],
          [
            0.03217865507330872,
            0.009202196399454382
          ]
        ],
        "delta_load_pct": [
          4.18909836425912,
          5.149293710813682
        ],
        "vector_relative_error_pct": 4.245115213494372,
        "angle_deg": [
          111.88800199622742,
          3.70688286863529
        ],
        "delta_angle_deg": [
          0.453815135033544,
          4.515906997804785
        ],
        "torque": [
          -58.352854964763765,
          2.9458533239190015
        ],
        "delta_torque_pct": [
          7.376883116521382,
          5.367969684272927
        ],
        "mean_shear_delta": [
          -0.6380938373557354,
          0.46434335897342105
        ],
        "h1_components": [
          [
            -0.12156072438137533,
            0.28057216628626286
          ],
          [
            0.29907288596008247,
            0.35729438119693646
          ]
        ],
        "h1_difference_amplitude": 0.30577401820084554,
        "shear_force_vector_relative_error_pct": 12.487614879944715,
        "shear_force_magnitude_relative_change_pct": 6.146346670023095
      },
      "stator": {
        "F": [
          [
            0.1339147911223233,
            -0.33167677645714855
          ],
          [
            0.02893309038792904,
            0.010379700701905496
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3579130766237768,
          0.020191367679521045
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.008478221279552039,
            -0.012128880432592165
          ],
          [
            0.032203804762633556,
            0.00939693216841529
          ]
        ],
        "delta_load_pct": [
          4.2431302918478195,
          5.185440144671707
        ],
        "vector_relative_error_pct": 4.310783247694792,
        "angle_deg": [
          -68.07401206448411,
          3.7108105106321934
        ],
        "delta_angle_deg": [
          0.4873471983954616,
          4.515787733281685
        ],
        "torque": [
          42.05398248340018,
          2.441623897055125
        ],
        "delta_torque_pct": [
          8.863969740496634,
          6.4593314178733205
        ],
        "mean_shear_delta": [
          0.4502116070848623,
          0.32813067637164534
        ],
        "h1_components": [
          [
            0.27205656357118,
            0.020809734114022788
          ],
          [
            0.20051907437493144,
            0.5021003910004949
          ]
        ],
        "h1_difference_amplitude": 0.2728512760022497,
        "shear_force_vector_relative_error_pct": 4.123331403548189,
        "shear_force_magnitude_relative_change_pct": 4.107394781099183
      }
    },
    "weightedPSBT2_base": {
      "rotor": {
        "F": [
          [
            -0.1346099093806962,
            0.33435336049342546
          ],
          [
            0.032337023104366605,
            0.006055273440246488
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.3608138753279751,
          0.01245458536546052
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.009215679334397275,
            0.014840114302456298
          ],
          [
            0.031244359280496938,
            0.010006496822491037
          ]
        ],
        "delta_load_pct": [
          5.1217604129001675,
          4.391289175144089
        ],
        "vector_relative_error_pct": 5.089400655516172,
        "angle_deg": [
          111.88717231279706,
          4.805504816155103
        ],
        "delta_angle_deg": [
          0.45298545160319037,
          4.6391757062468555
        ],
        "torque": [
          -61.35988392356748,
          1.6159646644473398
        ],
        "delta_torque_pct": [
          12.90954436132542,
          2.7693872004661766
        ],
        "mean_shear_delta": [
          -1.1166773601698203,
          0.2415608103936003
        ],
        "h1_components": [
          [
            -0.27803756300240845,
            0.25922279066927756
          ],
          [
            0.5322528849676267,
            0.492117147657107
          ]
        ],
        "h1_difference_amplitude": 0.38013332087924934,
        "shear_force_vector_relative_error_pct": 15.524401131611206,
        "shear_force_magnitude_relative_change_pct": 1.9538812886450652
      },
      "stator": {
        "F": [
          [
            0.13451113483451105,
            -0.3347116205619695
          ],
          [
            0.03230884414014792,
            0.006174898580698336
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.36110729531165087,
          0.012614119171708741
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.009074564991739791,
            -0.015163724537413131
          ],
          [
            0.031185687183560823,
            0.0100724145247998
          ]
        ],
        "delta_load_pct": [
          5.192449833055428,
          4.423007311946978
        ],
        "vector_relative_error_pct": 5.147786352893596,
        "angle_deg": [
          -68.14886614188002,
          4.7915005335406216
        ],
        "delta_angle_deg": [
          0.4124931209995566,
          4.620499270944014
        ],
        "torque": [
          44.837046765645674,
          1.7872853764191026
        ],
        "delta_torque_pct": [
          16.0749400139179,
          5.366866200785117
        ],
        "mean_shear_delta": [
          0.8162764314335131,
          0.2670719395476485
        ],
        "h1_components": [
          [
            0.695136318073518,
            -0.010216896160150618
          ],
          [
            0.26392793216164817,
            0.3327097005725806
          ]
        ],
        "h1_difference_amplitude": 0.6952113963910218,
        "shear_force_vector_relative_error_pct": 10.506042063809344,
        "shear_force_magnitude_relative_change_pct": 10.351001933096594
      }
    },
    "weightedPSBT2_double": {
      "rotor": {
        "F": [
          [
            -0.11826072308856761,
            0.34233481902292817
          ],
          [
            0.00851279476708595,
            0.03158428896126012
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.36221404547978014,
          0.031647173932359884
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            0.005157155176156579,
            0.016132277688963664
          ],
          [
            0.01166171717203239,
            0.0302194250057196
          ]
        ],
        "delta_load_pct": [
          3.839993852655953,
          8.531138448541373
        ],
        "vector_relative_error_pct": 4.856087978936219,
        "angle_deg": [
          109.07709988019005,
          1.3086695822078982
        ],
        "delta_angle_deg": [
          -1.644766176383385,
          1.9995397649221291
        ],
        "torque": [
          -61.5516152951881,
          2.3460258542838246
        ],
        "delta_torque_pct": [
          12.156675163888512,
          4.41439921360313
        ],
        "mean_shear_delta": [
          -1.061686167283466,
          0.38411394606683447
        ],
        "h1_components": [
          [
            -0.25924097218143627,
            -0.01192901371332794
          ],
          [
            0.6357804221154331,
            0.45597737374455083
          ]
        ],
        "h1_difference_amplitude": 0.2595152847632466,
        "shear_force_vector_relative_error_pct": 10.27406557714107,
        "shear_force_magnitude_relative_change_pct": -6.682032624664003
      },
      "stator": {
        "F": [
          [
            0.11839441441136934,
            -0.3427517128747506
          ],
          [
            0.008589393040663236,
            0.031526538708148866
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.36265163621389773,
          0.031613075018721126
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            -0.005099979419897371,
            -0.016462758399375277
          ],
          [
            0.011652505269276227,
            0.03012027264912438
          ]
        ],
        "delta_load_pct": [
          3.933671902006863,
          8.522599901067952
        ],
        "vector_relative_error_pct": 4.940024445548168,
        "angle_deg": [
          -70.92486158067469,
          1.3056774173263481
        ],
        "delta_angle_deg": [
          -1.6534492845315043,
          1.9679437838336014
        ],
        "torque": [
          44.8748966521641,
          2.274123141174152
        ],
        "delta_torque_pct": [
          15.427366633653481,
          6.3351154297037455
        ],
        "mean_shear_delta": [
          0.7885487375628895,
          0.3206050555615289
        ],
        "h1_components": [
          [
            0.6930102346613884,
            -0.24581140633375642
          ],
          [
            0.41708265253488075,
            0.39501742202578405
          ]
        ],
        "h1_difference_amplitude": 0.7353138328830838,
        "shear_force_vector_relative_error_pct": 10.973229332695691,
        "shear_force_magnitude_relative_change_pct": 9.783315412332815
      }
    },
    "EA2_base": {
      "rotor": {
        "F": [
          [
            -0.12893536907337289,
            0.32900175758551986
          ],
          [
            0.032090468253676584,
            0.05102702337098015
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.353580476890888,
          0.05584040528786564
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.0035411390270739668,
            0.00948851139455073
          ],
          [
            0.032859394343439104,
            0.05665253767748458
          ]
        ],
        "delta_load_pct": [
          3.0459437672631506,
          17.15356160562633
        ],
        "vector_relative_error_pct": 2.9506509074118052,
        "angle_deg": [
          111.36366863167439,
          3.8020237673858275
        ],
        "delta_angle_deg": [
          -0.07051822951949305,
          4.92813050541705
        ],
        "torque": [
          -60.42228247411927,
          1.6593407218249787
        ],
        "delta_torque_pct": [
          11.183905301085085,
          2.813276880749191
        ],
        "mean_shear_delta": [
          -0.9674534548400131,
          0.24567147977343282
        ],
        "h1_components": [
          [
            -0.47859648932737625,
            0.20208085857841934
          ],
          [
            0.7361965448973877,
            0.5282718102200622
          ]
        ],
        "h1_difference_amplitude": 0.5195106091315946,
        "shear_force_vector_relative_error_pct": 21.21648023286141,
        "shear_force_magnitude_relative_change_pct": -4.132529658798589
      },
      "stator": {
        "F": [
          [
            0.1287849764774607,
            -0.32952441929478804
          ],
          [
            0.03225939862777375,
            0.05117252806702089
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3540153090073103,
          0.05600239647434794
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.003348406634689452,
            -0.009976523270231671
          ],
          [
            0.03314009500952567,
            0.056728792543913796
          ]
        ],
        "delta_load_pct": [
          3.1575498369672954,
          17.18461781572626
        ],
        "vector_relative_error_pct": 3.0655041134433745,
        "angle_deg": [
          -68.69086611929022,
          3.8260739301974342
        ],
        "delta_angle_deg": [
          -0.12950685641065007,
          4.963619121903172
        ],
        "torque": [
          44.23966663082869,
          3.8002680169094263
        ],
        "delta_torque_pct": [
          14.538815827036364,
          10.604867441256532
        ],
        "mean_shear_delta": [
          0.7377012236971277,
          0.532687246073773
        ],
        "h1_components": [
          [
            0.6597529215733302,
            0.007133537717634142
          ],
          [
            0.732545213785945,
            0.5796940139612698
          ]
        ],
        "h1_difference_amplitude": 0.6597914859142346,
        "shear_force_vector_relative_error_pct": 9.970775997549136,
        "shear_force_magnitude_relative_change_pct": 9.861645652133832
      }
    },
    "EA2_double": {
      "rotor": {
        "F": [
          [
            -0.11898876654457584,
            0.320843397395142
          ],
          [
            0.03458939921692737,
            0.029888652919822317
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.3424126248144145,
          0.03989341525180861
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            0.00442911172014834,
            -0.005359143938822503
          ],
          [
            0.03404751415382857,
            0.027942938599248283
          ]
        ],
        "delta_load_pct": [
          -1.8401390745830568,
          10.939491682300023
        ],
        "vector_relative_error_pct": 1.9934417776906121,
        "angle_deg": [
          110.23116758842406,
          3.6775446890352956
        ],
        "delta_angle_deg": [
          -0.49069846814939666,
          3.5776750708223743
        ],
        "torque": [
          -60.98074638691027,
          2.5875717367876816
        ],
        "delta_torque_pct": [
          11.116748658034687,
          4.864069518928794
        ],
        "mean_shear_delta": [
          -0.9708295586735738,
          0.4232379832070491
        ],
        "h1_components": [
          [
            -0.6294171938439201,
            0.31361370958247187
          ],
          [
            0.6595099944352746,
            0.5469778663785831
          ]
        ],
        "h1_difference_amplitude": 0.7032208491963488,
        "shear_force_vector_relative_error_pct": 27.840121734823295,
        "shear_force_magnitude_relative_change_pct": -2.768509243571593
      },
      "stator": {
        "F": [
          [
            0.11905813405095811,
            -0.3210788450579603
          ],
          [
            0.03517216731178881,
            0.029311994397772233
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.34267004094621334,
          0.039605951233351165
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            -0.00443625978030859,
            0.0052101094174150375
          ],
          [
            0.034491247248642554,
            0.027329543467892903
          ]
        ],
        "delta_load_pct": [
          -1.7972684008924666,
          10.824676110425768
        ],
        "vector_relative_error_pct": 1.9614136552234296,
        "angle_deg": [
          -69.77490223564504,
          3.7773538439450673
        ],
        "delta_angle_deg": [
          -0.5034899395018755,
          3.6683576878811137
        ],
        "torque": [
          45.09099389772319,
          3.6993210336679705
        ],
        "delta_torque_pct": [
          15.972082016460162,
          9.390462094110891
        ],
        "mean_shear_delta": [
          0.8169726589011319,
          0.48009328490276565
        ],
        "h1_components": [
          [
            0.44278552072834665,
            -0.32719711957784137
          ],
          [
            0.1898113361625652,
            0.3485815774309663
          ]
        ],
        "h1_difference_amplitude": 0.5505605983238442,
        "shear_force_vector_relative_error_pct": 8.216121384886685,
        "shear_force_magnitude_relative_change_pct": 5.94474618772014
      }
    },
    "NTC20_base": {
      "rotor": {
        "F": [
          [
            -0.12792007233115138,
            0.3286706680067198
          ],
          [
            0.010810322674869246,
            0.0044425599241798485
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.35273118830092864,
          0.0055499323780239486
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.002525842284852472,
            0.009157421815750633
          ],
          [
            0.011668643281873113,
            0.004427100407373262
          ]
        ],
        "delta_load_pct": [
          2.7581480458749326,
          1.5196026115246304
        ],
        "vector_relative_error_pct": 2.767577483457528,
        "angle_deg": [
          111.2620995955995,
          1.6646606582561072
        ],
        "delta_angle_deg": [
          -0.17208726559436371,
          1.8631727080878904
        ],
        "torque": [
          -54.68572893405454,
          0.4723533579675642
        ],
        "delta_torque_pct": [
          0.6291632077079041,
          0.6444027181661861
        ],
        "mean_shear_delta": [
          -0.05445260262740037,
          0.05588046712336929
        ],
        "h1_components": [
          [
            0.12117094361479558,
            0.06256154971260558
          ],
          [
            0.10672603648873202,
            0.2484141648640202
          ]
        ],
        "h1_difference_amplitude": 0.13636841672081843,
        "shear_force_vector_relative_error_pct": 5.569198716808063,
        "shear_force_magnitude_relative_change_pct": 5.165685331825021
      },
      "stator": {
        "F": [
          [
            0.12796365355166606,
            -0.3288095560769712
          ],
          [
            0.01074826968117219,
            0.004439152054131262
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3528759252967504,
          0.00553018955883931
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.0025270837088947964,
            -0.009261660052414827
          ],
          [
            0.01168894388320408,
            0.0043894093425847856
          ]
        ],
        "delta_load_pct": [
          2.7858660436941594,
          1.4957177984844416
        ],
        "vector_relative_error_pct": 2.7965713309417755,
        "angle_deg": [
          -68.73942093366004,
          1.6549440585055224
        ],
        "delta_angle_deg": [
          -0.17806167078047963,
          1.8700362365860133
        ],
        "torque": [
          38.50854266733387,
          0.40149998929110037
        ],
        "delta_torque_pct": [
          -0.3153597039684465,
          1.3509633865214445
        ],
        "mean_shear_delta": [
          -0.01613076660255497,
          0.06874032849972629
        ],
        "h1_components": [
          [
            0.0993468718139292,
            0.03551974301213842
          ],
          [
            0.09259082755049709,
            0.18902336662494382
          ]
        ],
        "h1_difference_amplitude": 0.10550570166043936,
        "shear_force_vector_relative_error_pct": 1.5944032928264145,
        "shear_force_magnitude_relative_change_pct": 1.5698016392492686
      }
    },
    "NTC20_double": {
      "rotor": {
        "F": [
          [
            -0.12389714709225172,
            0.3200775049083358
          ],
          [
            0.010687613606423191,
            0.009645706594662844
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.343272627304857,
          0.009261840183473508
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            -0.000479268827527541,
            -0.006125036425628741
          ],
          [
            0.01140812957124303,
            0.00915266541385685
          ]
        ],
        "delta_load_pct": [
          -1.5786670579287998,
          2.4667639627700604
        ],
        "vector_relative_error_pct": 1.7615533950205158,
        "angle_deg": [
          111.16099851561597,
          1.8478153133219524
        ],
        "delta_angle_deg": [
          0.4391324590425256,
          1.9735682833223303
        ],
        "torque": [
          -54.57933577043085,
          0.5277991728929625
        ],
        "delta_torque_pct": [
          -0.5489471788173969,
          1.083146580897746
        ],
        "mean_shear_delta": [
          0.04798658370006237,
          0.09465756195746189
        ],
        "h1_components": [
          [
            -0.08883246049347865,
            0.012557691357918066
          ],
          [
            0.17815932159783845,
            0.24819476931913872
          ]
        ],
        "h1_difference_amplitude": 0.08971567114816772,
        "shear_force_vector_relative_error_pct": 3.551793450294836,
        "shear_force_magnitude_relative_change_pct": -1.8447342597339822
      },
      "stator": {
        "F": [
          [
            0.12396224113436544,
            -0.32024395316548127
          ],
          [
            0.01065360315420183,
            0.009586952514957274
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.3434508101839442,
          0.009225773026063464
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            0.00046784730309874095,
            0.006045001309894049
          ],
          [
            0.011369231413216177,
            0.009136905300712003
          ]
        ],
        "delta_load_pct": [
          -1.557902884474378,
          2.4408430929809417
        ],
        "vector_relative_error_pct": 1.7378829653969876,
        "angle_deg": [
          -68.83897420642008,
          1.8377960541176175
        ],
        "delta_angle_deg": [
          0.4324380897230924,
          1.9750410451086533
        ],
        "torque": [
          38.88683873877302,
          0.5111575351037694
        ],
        "delta_torque_pct": [
          0.019454014874277115,
          1.5847132483068336
        ],
        "mean_shear_delta": [
          0.0009214512515431927,
          0.08107124435607928
        ],
        "h1_components": [
          [
            -0.07439533814008215,
            -0.037434441885345615
          ],
          [
            0.12210455990570576,
            0.08531307828303054
          ]
        ],
        "h1_difference_amplitude": 0.08328267392588017,
        "shear_force_vector_relative_error_pct": 1.2428433133721648,
        "shear_force_magnitude_relative_change_pct": -1.1818097605577504
      }
    },
    "Poisson40_base": {
      "rotor": {
        "F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          111.43418686119387,
          1.4963786884928696
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          -54.34359314128838,
          0.1290985865021778
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      },
      "stator": {
        "F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          -68.56135926287958,
          1.500041767510535
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          38.631179308143835,
          0.3149124819702374
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      }
    },
    "Poisson40_double": {
      "rotor": {
        "F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          110.72186605657345,
          0.8997798800358062
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          -54.88084436807683,
          0.12090197430673143
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      },
      "stator": {
        "F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          -69.27141229614317,
          0.8825738677817149
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          38.8798332635254,
          0.16753552137694178
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      }
    },
    "Poisson40_half": {
      "rotor": {
        "F": [
          [
            -0.1234616322460548,
            0.3254903761928183
          ],
          [
            0.010067368584356867,
            0.003509636776286582
          ]
        ],
        "ref_F": [
          [
            -0.1234616322460548,
            0.3254903761928183
          ],
          [
            0.010067368584356867,
            0.003509636776286582
          ]
        ],
        "load": [
          0.3481553365914371,
          0.005290658092477117
        ],
        "ref_load": [
          0.3481553365914371,
          0.005290658092477117
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          110.76739920350545,
          1.523885167403411
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          -54.933383151490844,
          0.6421276798089536
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      },
      "stator": {
        "F": [
          [
            0.12360163635624415,
            -0.3256225622670669
          ],
          [
            0.010167881933606446,
            0.003575235351572763
          ]
        ],
        "ref_F": [
          [
            0.12360163635624415,
            -0.3256225622670669
          ],
          [
            0.010167881933606446,
            0.003575235351572763
          ]
        ],
        "load": [
          0.34832922975483077,
          0.0053805567055253125
        ],
        "ref_load": [
          0.34832922975483077,
          0.0053805567055253125
        ],
        "delta_F": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "delta_load_pct": [
          0.0,
          0.0
        ],
        "vector_relative_error_pct": 0.0,
        "angle_deg": [
          -69.21888689083166,
          1.5366080026200353
        ],
        "delta_angle_deg": [
          0.0,
          0.0
        ],
        "torque": [
          39.07714274821016,
          0.7472403562575946
        ],
        "delta_torque_pct": [
          0.0,
          0.0
        ],
        "mean_shear_delta": [
          0.0,
          0.0
        ],
        "h1_components": [
          [
            0.0,
            0.0
          ],
          [
            0.0,
            0.0
          ]
        ],
        "h1_difference_amplitude": 0.0,
        "shear_force_vector_relative_error_pct": 0.0,
        "shear_force_magnitude_relative_change_pct": 0.0
      }
    },
    "Poisson40_fine_half": {
      "rotor": {
        "F": [
          [
            -0.12116126891736803,
            0.31625505522422237
          ],
          [
            0.0024119139295675687,
            0.0028649649584292915
          ]
        ],
        "ref_F": [
          [
            -0.1234616322460548,
            0.3254903761928183
          ],
          [
            0.010067368584356867,
            0.003509636776286582
          ]
        ],
        "load": [
          0.3386725374957986,
          0.002834480670562031
        ],
        "ref_load": [
          0.3481553365914371,
          0.005290658092477117
        ],
        "delta_F": [
          [
            0.002300363328686751,
            -0.009235320968595903
          ],
          [
            0.010072925345174384,
            0.0030639932594235643
          ]
        ],
        "delta_load_pct": [
          -2.7174438330898294,
          1.6157123003883123
        ],
        "vector_relative_error_pct": 2.733980064337233,
        "angle_deg": [
          110.9625589826863,
          0.41340639960252795
        ],
        "delta_angle_deg": [
          0.19515977918084104,
          1.447002353526628
        ],
        "torque": [
          -53.173505354062954,
          0.11084577276134375
        ],
        "delta_torque_pct": [
          -3.1992057951990516,
          1.29248030753626
        ],
        "mean_shear_delta": [
          0.28009325069832647,
          0.1162386709545248
        ],
        "h1_components": [
          [
            -0.0913557951718047,
            -0.15694259936087085
          ],
          [
            0.08937695175847968,
            0.06518202959764181
          ]
        ],
        "h1_difference_amplitude": 0.18159532154111116,
        "shear_force_vector_relative_error_pct": 7.270238483452112,
        "shear_force_magnitude_relative_change_pct": -7.169423915734063
      },
      "stator": {
        "F": [
          [
            0.1211965560492986,
            -0.31640975019536655
          ],
          [
            0.002381273403817494,
            0.002902640101830896
          ]
        ],
        "ref_F": [
          [
            0.12360163635624415,
            -0.3256225622670669
          ],
          [
            0.010167881933606446,
            0.003575235351572763
          ]
        ],
        "load": [
          0.33882954239610186,
          0.002876975215138521
        ],
        "ref_load": [
          0.34832922975483077,
          0.0053805567055253125
        ],
        "delta_F": [
          [
            -0.0024050803069455284,
            0.009212812071700271
          ],
          [
            0.010098964465483461,
            0.003068564317926961
          ]
        ],
        "delta_load_pct": [
          -2.7207271111230193,
          1.6404901876391815
        ],
        "vector_relative_error_pct": 2.73378866980731,
        "angle_deg": [
          -69.04122110650633,
          0.4071755483607003
        ],
        "delta_angle_deg": [
          0.17766578432530622,
          1.4406616443331153
        ],
        "torque": [
          37.625201795166106,
          0.13147457748799207
        ],
        "delta_torque_pct": [
          -3.7042300368022536,
          2.0259504868588674
        ],
        "mean_shear_delta": [
          -0.19097816508637777,
          0.10776887717410871
        ],
        "h1_components": [
          [
            -0.16298597433150963,
            0.07851032251871934
          ],
          [
            0.07039943154918563,
            0.25123176830325067
          ]
        ],
        "h1_difference_amplitude": 0.1809096420061265,
        "shear_force_vector_relative_error_pct": 2.6923096766312664,
        "shear_force_magnitude_relative_change_pct": -2.2091091568236076
      }
    },
    "weightedPSBT10_base": {
      "rotor": {
        "F": [
          [
            -0.13019022330186822,
            0.32602865999511865
          ],
          [
            0.011238405155750971,
            0.0045021768622073135
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.35111581082452475,
          0.004223836255978949
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.004795993255569314,
            0.006515413804149467
          ],
          [
            0.01439856062806364,
            0.012133280398565297
          ]
        ],
        "delta_load_pct": [
          2.2953231633853153,
          2.5559501309547086
        ],
        "vector_relative_error_pct": 2.357037364794342,
        "angle_deg": [
          111.76544226722275,
          1.850655600831192
        ],
        "delta_angle_deg": [
          0.33125540602887327,
          2.757212728904592
        ],
        "torque": [
          -55.24549585417723,
          0.43717017126100777
        ],
        "delta_torque_pct": [
          1.659627811674166,
          0.7667364207934692
        ],
        "mean_shear_delta": [
          -0.14354227494425276,
          0.06628198251804178
        ],
        "h1_components": [
          [
            -0.01475256609113268,
            0.10603212694816172
          ],
          [
            0.09970182969217124,
            0.2202112044859612
          ]
        ],
        "h1_difference_amplitude": 0.10705349200948244,
        "shear_force_vector_relative_error_pct": 4.371995984595262,
        "shear_force_magnitude_relative_change_pct": 2.972304419822236
      },
      "stator": {
        "F": [
          [
            0.13024765829980078,
            -0.326142935975882
          ],
          [
            0.011457368854414457,
            0.0045511809108824556
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3512459488892276,
          0.004096116197352399
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.0048110884570295095,
            -0.006595039951325654
          ],
          [
            0.014664375306377568,
            0.012126897414253277
          ]
        ],
        "delta_load_pct": [
          2.318756595042192,
          2.515235519921109
        ],
        "vector_relative_error_pct": 2.378018478057183,
        "angle_deg": [
          -68.23266833278655,
          1.896048558530674
        ],
        "delta_angle_deg": [
          0.32869093009301764,
          2.804839315878917
        ],
        "torque": [
          39.17610307270579,
          0.5489535642238972
        ],
        "delta_torque_pct": [
          1.4124126716180225,
          1.6136562748085277
        ],
        "mean_shear_delta": [
          0.07167546342006581,
          0.08137187683769596
        ],
        "h1_components": [
          [
            0.23716715008106926,
            0.028431624101872915
          ],
          [
            0.31092930036184196,
            0.2243135052923614
          ]
        ],
        "h1_difference_amplitude": 0.23886526395992913,
        "shear_force_vector_relative_error_pct": 3.6097344257781008,
        "shear_force_magnitude_relative_change_pct": 3.6059241914899953
      }
    },
    "weightedPSBT20_base": {
      "rotor": {
        "F": [
          [
            -0.1232252115344033,
            0.32691463134445975
          ],
          [
            0.010096203352378146,
            0.0013536681738253312
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.3494045042943595,
          0.004049648284577137
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            0.002169018511895618,
            0.007401385153490633
          ],
          [
            0.014504284722492876,
            0.006886345882339348
          ]
        ],
        "delta_load_pct": [
          1.7895713694032565,
          1.2122983171955648
        ],
        "vector_relative_error_pct": 2.2470291406607377,
        "angle_deg": [
          110.64821466849716,
          1.5297965880032682
        ],
        "delta_angle_deg": [
          -0.7859721926966969,
          2.573556304658097
        ],
        "torque": [
          -55.06282173628841,
          0.36272351858942836
        ],
        "delta_torque_pct": [
          1.3233089622329468,
          0.5174932303149091
        ],
        "mean_shear_delta": [
          -0.11446878610729527,
          0.044888368049564836
        ],
        "h1_components": [
          [
            -0.000848432487166928,
            0.005354876376632567
          ],
          [
            0.060917237189501566,
            0.29157371902729723
          ]
        ],
        "h1_difference_amplitude": 0.005421673053061922,
        "shear_force_vector_relative_error_pct": 0.22141765180042222,
        "shear_force_magnitude_relative_change_pct": 0.1449297113168102
      },
      "stator": {
        "F": [
          [
            0.1233829928341426,
            -0.3269912308714837
          ],
          [
            0.010147385690476974,
            0.0012694018275334082
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3495321130266028,
          0.004070461456833227
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            -0.0020535770086286646,
            -0.007443334846927288
          ],
          [
            0.014626067068554948,
            0.006874749131468189
          ]
        ],
        "delta_load_pct": [
          1.8124361604127854,
          1.1964842370602715
        ],
        "vector_relative_error_pct": 2.249269814047947,
        "angle_deg": [
          -69.3320981070919,
          1.5348167522273592
        ],
        "delta_angle_deg": [
          -0.7707388442123175,
          2.593012224584945
        ],
        "torque": [
          39.042428635433104,
          0.2959283390137939
        ],
        "delta_torque_pct": [
          1.0678544029897392,
          1.469127850805483
        ],
        "mean_shear_delta": [
          0.05409286221595466,
          0.07424538408326067
        ],
        "h1_components": [
          [
            0.193669952010465,
            -0.0784123951251593
          ],
          [
            0.1763898163549102,
            0.28319384571504386
          ]
        ],
        "h1_difference_amplitude": 0.2089415086118599,
        "shear_force_vector_relative_error_pct": 3.157526314653969,
        "shear_force_magnitude_relative_change_pct": 2.7038656941855255
      }
    },
    "weightedPSBT10_double": {
      "rotor": {
        "F": [
          [
            -0.13150717894283995,
            0.32873659489256246
          ],
          [
            0.014957244816744599,
            0.008088909286074608
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.3541774920058261,
          0.004440241817803672
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            -0.008089300678115759,
            0.00253405355859794
          ],
          [
            0.014902684070368377,
            0.007306716266497866
          ]
        ],
        "delta_load_pct": [
          1.554169219427861,
          2.210130725803673
        ],
        "vector_relative_error_pct": 2.4305237783675397,
        "angle_deg": [
          111.80568753166179,
          2.6483536260008878
        ],
        "delta_angle_deg": [
          1.0838214750883424,
          2.3765383792532275
        ],
        "torque": [
          -56.305319795266435,
          0.6811273111426234
        ],
        "delta_torque_pct": [
          2.5959819250975005,
          1.3310963068740567
        ],
        "mean_shear_delta": [
          -0.2267123055501652,
          0.11592425910267413
        ],
        "h1_components": [
          [
            -0.11338386574450049,
            0.09748581458152206
          ],
          [
            0.13886222714910385,
            0.1480824500993667
          ]
        ],
        "h1_difference_amplitude": 0.1495305489048636,
        "shear_force_vector_relative_error_pct": 5.919831144574044,
        "shear_force_magnitude_relative_change_pct": 0.22434689828010335
      },
      "stator": {
        "F": [
          [
            0.1316836024227654,
            -0.3289086852892007
          ],
          [
            0.015113085680162489,
            0.007905327325026744
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.35440372133003234,
          0.004372810030794707
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            0.008189208591498708,
            -0.002619730813825355
          ],
          [
            0.01517181111807662,
            0.0072268580467236745
          ]
        ],
        "delta_load_pct": [
          1.588104350751566,
          2.2393408001738253
        ],
        "vector_relative_error_pct": 2.4644857180185764,
        "angle_deg": [
          -68.17870561828227,
          2.6582331748485446
        ],
        "delta_angle_deg": [
          1.0927066778609102,
          2.4049827030818403
        ],
        "torque": [
          40.260054986315666,
          0.7775787484832597
        ],
        "delta_torque_pct": [
          3.5513054274052815,
          2.1781638826512393
        ],
        "mean_shear_delta": [
          0.1815447187974235,
          0.11092937038047464
        ],
        "h1_components": [
          [
            0.21030429839872844,
            0.10988050445790576
          ],
          [
            0.12820795588576228,
            0.14016604084698087
          ]
        ],
        "h1_difference_amplitude": 0.23727963078381856,
        "shear_force_vector_relative_error_pct": 3.5409694311873516,
        "shear_force_magnitude_relative_change_pct": 3.358441961410241
      }
    },
    "weightedPSBT20_double": {
      "rotor": {
        "F": [
          [
            -0.12767050280047065,
            0.3293354367876983
          ],
          [
            0.006453544311301218,
            0.006548248285584294
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.3532453913388964,
          0.003818339472011532
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            -0.004252624535746499,
            0.003132895453733728
          ],
          [
            0.00487962253179512,
            0.008664806984358226
          ]
        ],
        "delta_load_pct": [
          1.2871391709060402,
          2.14916405067189
        ],
        "vector_relative_error_pct": 1.514476704264997,
        "angle_deg": [
          111.19355689528906,
          1.3595436386879873
        ],
        "delta_angle_deg": [
          0.4716908387156167,
          1.0589362109154945
        ],
        "torque": [
          -55.56493867581585,
          0.5692677355637367
        ],
        "delta_torque_pct": [
          1.247146542444223,
          1.209384139362401
        ],
        "mean_shear_delta": [
          -0.10887699061769363,
          0.10544339533336347
        ],
        "h1_components": [
          [
            -0.013667924849829205,
            0.09287385452551877
          ],
          [
            0.16230773456270967,
            0.20935045330644161
          ]
        ],
        "h1_difference_amplitude": 0.09387419786143475,
        "shear_force_vector_relative_error_pct": 3.716427206627825,
        "shear_force_magnitude_relative_change_pct": 2.496466479016135
      },
      "stator": {
        "F": [
          [
            0.12764324103480645,
            -0.32950827300093277
          ],
          [
            0.006320593117314484,
            0.006678785437368091
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.3533960618100629,
          0.004012397506769973
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            0.004148847203539738,
            -0.0032193185255574575
          ],
          [
            0.004936687751477595,
            0.008870831527621515
          ]
        ],
        "delta_load_pct": [
          1.2994472935239374,
          2.2101628763030177
        ],
        "vector_relative_error_pct": 1.5052214709143876,
        "angle_deg": [
          -68.82057023013232,
          1.3444751634019785
        ],
        "delta_angle_deg": [
          0.45084206601084986,
          1.0705974846938633
        ],
        "torque": [
          39.41959051177207,
          0.6940847374601311
        ],
        "delta_torque_pct": [
          1.3908225560405307,
          2.177596771425571
        ],
        "mean_shear_delta": [
          0.07099589597366673,
          0.11110431566023798
        ],
        "h1_components": [
          [
            0.05358221352827708,
            0.05770653631394698
          ],
          [
            0.1851495367741169,
            0.22569230957583614
          ]
        ],
        "h1_difference_amplitude": 0.0787470503570944,
        "shear_force_vector_relative_error_pct": 1.1751573330990617,
        "shear_force_magnitude_relative_change_pct": 0.9244657803588074
      }
    },
    "EA10_base": {
      "rotor": {
        "F": [
          [
            -0.1279187183218356,
            0.3307598772129547
          ],
          [
            0.02363357121122665,
            0.007962298419922525
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.35479661815606456,
          0.015249239596619632
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.0025244882755366856,
            0.011246631021985531
          ],
          [
            0.026847658057754666,
            0.011267104249791774
          ]
        ],
        "delta_load_pct": [
          3.359104354012468,
          4.352287612874624
        ],
        "vector_relative_error_pct": 3.358158295909607,
        "angle_deg": [
          111.10515293759018,
          3.1942776684162806
        ],
        "delta_angle_deg": [
          -0.32903392360369565,
          4.056474939523834
        ],
        "torque": [
          -55.94567867435526,
          0.6168326812386306
        ],
        "delta_torque_pct": [
          2.948126202995896,
          1.127741688552294
        ],
        "mean_shear_delta": [
          -0.2549798318436092,
          0.09741697134239787
        ],
        "h1_components": [
          [
            0.007904854066033473,
            0.04856956377270649
          ],
          [
            0.3015045859807267,
            0.27199655986922266
          ]
        ],
        "h1_difference_amplitude": 0.04920862976019845,
        "shear_force_vector_relative_error_pct": 2.0096488930969776,
        "shear_force_magnitude_relative_change_pct": 1.7293796595302613
      },
      "stator": {
        "F": [
          [
            0.12789396158178368,
            -0.33098125856624433
          ],
          [
            0.023717371340250384,
            0.008211313995009574
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3549946133958468,
          0.015468728260891509
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.0024573917390124066,
            -0.01143336254168792
          ],
          [
            0.02693403645538931,
            0.011593403869213929
          ]
        ],
        "delta_load_pct": [
          3.402563492266421,
          4.435779283061454
        ],
        "vector_relative_error_pct": 3.4066262786563812,
        "angle_deg": [
          -68.91185292689096,
          3.1971651176158025
        ],
        "delta_angle_deg": [
          -0.35049366401138826,
          4.06559944294632
        ],
        "torque": [
          39.73427686152407,
          0.4126010120108419
        ],
        "delta_torque_pct": [
          2.856477021157655,
          1.071452897992884
        ],
        "mean_shear_delta": [
          0.14509374242400153,
          0.053774617835374065
        ],
        "h1_components": [
          [
            0.2395623219028662,
            -0.023439608380740995
          ],
          [
            0.12917359393623634,
            0.4113140330537753
          ]
        ],
        "h1_difference_amplitude": 0.24070629679452715,
        "shear_force_vector_relative_error_pct": 3.6375561336809743,
        "shear_force_magnitude_relative_change_pct": 3.5162328495929707
      }
    },
    "EA20_base": {
      "rotor": {
        "F": [
          [
            -0.12374431822903004,
            0.3198556314455893
          ],
          [
            0.009171295469766999,
            0.006236342324092981
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.34297607784286227,
          0.009024997028160226
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            0.0016499118172688884,
            0.00034238525462011726
          ],
          [
            0.0150713489681988,
            0.00616917241891498
          ]
        ],
        "delta_load_pct": [
          -0.08789359744865927,
          1.9556662968287428
        ],
        "vector_relative_error_pct": 0.49093109537074486,
        "angle_deg": [
          111.1422275264643,
          1.0775939669426704
        ],
        "delta_angle_deg": [
          -0.2919593347295759,
          2.4823356796149567
        ],
        "torque": [
          -54.679705072787726,
          0.9313272488622081
        ],
        "delta_torque_pct": [
          0.6191623913203109,
          1.825998015883735
        ],
        "mean_shear_delta": [
          -0.05349387533028649,
          0.1578774473145133
        ],
        "h1_components": [
          [
            -0.04096918136066524,
            -0.019308522764488967
          ],
          [
            0.22087885843501906,
            0.08050660877857456
          ]
        ],
        "h1_difference_amplitude": 0.04529120083095467,
        "shear_force_vector_relative_error_pct": 1.8496636069834362,
        "shear_force_magnitude_relative_change_pct": -1.6786726731913615
      },
      "stator": {
        "F": [
          [
            0.1237766729242309,
            -0.32002425825317005
          ],
          [
            0.009134573643865064,
            0.006215106953699585
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.34314497272983857,
          0.008978039589986529
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            -0.001659896918540349,
            -0.0004763622286136776
          ],
          [
            0.015118533404908164,
            0.006020785424221739
          ]
        ],
        "delta_load_pct": [
          -0.052827172786538645,
          1.9079067102992695
        ],
        "vector_relative_error_pct": 0.5030497108416717,
        "angle_deg": [
          -68.86278697505105,
          1.075994421974397
        ],
        "delta_angle_deg": [
          -0.30142771217148123,
          2.4915938421735597
        ],
        "torque": [
          39.03238494947958,
          0.7445002029450554
        ],
        "delta_torque_pct": [
          1.0378583025037451,
          1.6042203288792278
        ],
        "mean_shear_delta": [
          0.052771785962759,
          0.0814780347844314
        ],
        "h1_components": [
          [
            0.030320496461065938,
            0.006183878034801277
          ],
          [
            0.144768335164703,
            0.2689937609852291
          ]
        ],
        "h1_difference_amplitude": 0.030944674068324095,
        "shear_force_vector_relative_error_pct": 0.4676362457525466,
        "shear_force_magnitude_relative_change_pct": 0.4673494175949644
      }
    },
    "EA10_double": {
      "rotor": {
        "F": [
          [
            -0.1252129830422153,
            0.32840985076204754
          ],
          [
            0.014493688341085277,
            0.014023462680672996
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.35152709439017493,
          0.016485236547698165
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            -0.0017951047774911223,
            0.002207309428083032
          ],
          [
            0.0176156082666354,
            0.017014172375718544
          ]
        ],
        "delta_load_pct": [
          0.8091950559213659,
          5.976413167128551
        ],
        "vector_relative_error_pct": 0.8157550963316786,
        "angle_deg": [
          110.85857251862191,
          1.898905851663898
        ],
        "delta_angle_deg": [
          0.13670646204845127,
          2.10083578922381
        ],
        "torque": [
          -55.96688662732332,
          0.7063201268583224
        ],
        "delta_torque_pct": [
          1.9795213153921463,
          1.4240472434904987
        ],
        "mean_shear_delta": [
          -0.17284899396576936,
          0.12411583124409331
        ],
        "h1_components": [
          [
            -0.030286354891738698,
            -0.05559812581177492
          ],
          [
            0.19646331509419565,
            0.31359768814355016
          ]
        ],
        "h1_difference_amplitude": 0.06331204377059943,
        "shear_force_vector_relative_error_pct": 2.5064885488936963,
        "shear_force_magnitude_relative_change_pct": -2.453704932680667
      },
      "stator": {
        "F": [
          [
            0.12527805712844223,
            -0.32869191894157296
          ],
          [
            0.014657448630131195,
            0.014078719961194936
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.351814759885892,
          0.016607127271056014
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            0.0017836632971755285,
            -0.002402964466197602
          ],
          [
            0.017857106011936914,
            0.017160663131132185
          ]
        ],
        "delta_load_pct": [
          0.8612782176956391,
          6.035361214624524
        ],
        "vector_relative_error_pct": 0.8577819976238544,
        "angle_deg": [
          -69.14834171972545,
          1.9134179616487152
        ],
        "delta_angle_deg": [
          0.12307057641772445,
          2.1297293266255024
        ],
        "torque": [
          39.86875874587674,
          1.21904868304571
        ],
        "delta_torque_pct": [
          2.5478406813510306,
          3.5490807232197468
        ],
        "mean_shear_delta": [
          0.13007634617004338,
          0.1810859128426814
        ],
        "h1_components": [
          [
            0.08756425972782611,
            0.06419250749429681
          ],
          [
            0.28305887969742577,
            0.15982104352582682
          ]
        ],
        "h1_difference_amplitude": 0.10857337426868312,
        "shear_force_vector_relative_error_pct": 1.620261284360058,
        "shear_force_magnitude_relative_change_pct": 1.440540209754393
      }
    },
    "EA20_double": {
      "rotor": {
        "F": [
          [
            -0.12720515750217665,
            0.3311217532940878
          ],
          [
            0.013450944045481403,
            0.009985460106317581
          ]
        ],
        "ref_F": [
          [
            -0.12341787826472417,
            0.32620254133396454
          ],
          [
            0.006245785950818029,
            0.0032917504156041158
          ]
        ],
        "load": [
          0.3547894419096377,
          0.010121809677535759
        ],
        "ref_load": [
          0.34878212983962675,
          0.004448318312559933
        ],
        "delta_F": [
          [
            -0.003787279237452486,
            0.0049192119601232515
          ],
          [
            0.015864356127504482,
            0.011836418771558742
          ]
        ],
        "delta_load_pct": [
          1.7309766483116886,
          3.5701313014331184
        ],
        "vector_relative_error_pct": 1.7800390341225572,
        "angle_deg": [
          111.01213960663137,
          2.1677730735497502
        ],
        "delta_angle_deg": [
          0.29027355005791833,
          2.515047728518602
        ],
        "torque": [
          -55.094463602134226,
          0.882331963973796
        ],
        "delta_torque_pct": [
          0.3900685826053521,
          1.7583116165108312
        ],
        "mean_shear_delta": [
          -0.0339985570397392,
          0.15366238434086618
        ],
        "h1_components": [
          [
            0.051955705320886725,
            0.03256682365211727
          ],
          [
            0.27174377372037634,
            0.11888936109842076
          ]
        ],
        "h1_difference_amplitude": 0.06131878438275601,
        "shear_force_vector_relative_error_pct": 2.4275765199485106,
        "shear_force_magnitude_relative_change_pct": 2.315205302395884
      },
      "stator": {
        "F": [
          [
            0.12729829161410933,
            -0.3312648906531651
          ],
          [
            0.013658372397900138,
            0.010055277522211976
          ]
        ],
        "ref_F": [
          [
            0.1234943938312667,
            -0.3262889544753753
          ],
          [
            0.006177588930368475,
            0.003367974356566804
          ]
        ],
        "load": [
          0.35495787607725,
          0.010295368227456237
        ],
        "ref_load": [
          0.34888954597361554,
          0.0045364990593466
        ],
        "delta_F": [
          [
            0.003803897782842614,
            -0.004975936177789769
          ],
          [
            0.015961901217940132,
            0.011947799033008787
          ]
        ],
        "delta_load_pct": [
          1.7482009640986564,
          3.6272321276564
        ],
        "vector_relative_error_pct": 1.795288106502751,
        "angle_deg": [
          -68.98255727406739,
          2.188216037539461
        ],
        "delta_angle_deg": [
          0.2888550220757864,
          2.5184029250274107
        ],
        "torque": [
          38.83016813713326,
          1.048903609602723
        ],
        "delta_torque_pct": [
          -0.12535636932746602,
          2.9491275266517065
        ],
        "mean_shear_delta": [
          -0.006532603607101173,
          0.15084805986990996
        ],
        "h1_components": [
          [
            0.07606559731709805,
            0.028813239636384352
          ],
          [
            0.1278133723689739,
            0.3093092780622148
          ]
        ],
        "h1_difference_amplitude": 0.08133989103478456,
        "shear_force_vector_relative_error_pct": 1.213850791738184,
        "shear_force_magnitude_relative_change_pct": 1.1878328083625656
      }
    },
    "Poisson2_base": {
      "rotor": {
        "F": [
          [
            -0.14050994298697211,
            0.3360974486125685
          ],
          [
            0.015644100635820113,
            0.017228219154825978
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.36433408220412045,
          0.02059411747295087
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.015115712940673192,
            0.016584202421599414
          ],
          [
            0.016289996119980554,
            0.024132423288644806
          ]
        ],
        "delta_load_pct": [
          6.160897343909182,
          7.185249438430828
        ],
        "vector_relative_error_pct": 6.537520245424276,
        "angle_deg": [
          112.6740307503996,
          1.699258634779424
        ],
        "delta_angle_deg": [
          1.2398438892057229,
          2.5921911854076036
        ],
        "torque": [
          -60.58261772707892,
          2.9843603332588837
        ],
        "delta_torque_pct": [
          11.480405842015495,
          5.470403471468508
        ],
        "mean_shear_delta": [
          -0.9929716029004303,
          0.4728668305881228
        ],
        "h1_components": [
          [
            -0.07345423539660995,
            0.39079562795517997
          ],
          [
            0.3908382013015845,
            0.468799642242701
          ]
        ],
        "h1_difference_amplitude": 0.39763896630811224,
        "shear_force_vector_relative_error_pct": 16.23932046853446,
        "shear_force_magnitude_relative_change_pct": 10.978736015008984
      },
      "stator": {
        "F": [
          [
            0.14081723115234823,
            -0.33633006876535043
          ],
          [
            0.015714961461577436,
            0.017721810420987572
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.36466272096086955,
          0.021323811134018985
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.015380661309576951,
            -0.016782172740794035
          ],
          [
            0.01606554312296672,
            0.024519530722119137
          ]
        ],
        "delta_load_pct": [
          6.242169847699687,
          7.382348009493105
        ],
        "vector_relative_error_pct": 6.6312486575381,
        "angle_deg": [
          -67.29677610555058,
          1.614839626220495
        ],
        "delta_angle_deg": [
          1.2645831573289925,
          2.480549958218052
        ],
        "torque": [
          44.24377371751644,
          2.824121776724079
        ],
        "delta_torque_pct": [
          14.541251433570384,
          7.888770876876146
        ],
        "mean_shear_delta": [
          0.7382414411748659,
          0.3971288028020932
        ],
        "h1_components": [
          [
            0.5325015765000294,
            0.03611278123419687
          ],
          [
            0.34300873433309986,
            0.2890581472437296
          ]
        ],
        "h1_difference_amplitude": 0.5337247061393032,
        "shear_force_vector_relative_error_pct": 8.06565347217058,
        "shear_force_magnitude_relative_change_pct": 8.029565261794147
      }
    },
    "weightedPSBT2_fine": {
      "rotor": {
        "F": [
          [
            -0.1225652767265139,
            0.3265204629377061
          ],
          [
            0.026622640179735504,
            0.027290004291147866
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.3492267332780524,
          0.019190966340271905
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            0.002828953319785006,
            0.007007216746736988
          ],
          [
            0.025119233419542347,
            0.026624188939412374
          ]
        ],
        "delta_load_pct": [
          1.7386294049945612,
          5.6872339960749825
        ],
        "vector_relative_error_pct": 2.2015976566987265,
        "angle_deg": [
          110.63596341442813,
          5.405214826425751
        ],
        "delta_angle_deg": [
          -0.7982234467657392,
          5.069427650553822
        ],
        "torque": [
          -58.02089725172796,
          0.9145572973203295
        ],
        "delta_torque_pct": [
          6.767464328590587,
          1.809078981321305
        ],
        "mean_shear_delta": [
          -0.5852611264286045,
          0.1556786387894222
        ],
        "h1_components": [
          [
            -0.3420587677204662,
            -0.09650403915250194
          ],
          [
            0.35849260255008414,
            0.549693605136616
          ]
        ],
        "h1_difference_amplitude": 0.3554113534303476,
        "shear_force_vector_relative_error_pct": 14.514771829576677,
        "shear_force_magnitude_relative_change_pct": -11.645854200750671
      },
      "stator": {
        "F": [
          [
            0.12254767768574856,
            -0.32673781240799904
          ],
          [
            0.02664071600276002,
            0.02697112954314217
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.34942144016948684,
          0.018907405735865267
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            -0.0028888921570227044,
            -0.007189916383442699
          ],
          [
            0.025290653079994115,
            0.02642265507729248
          ]
        ],
        "delta_load_pct": [
          1.7813001350649929,
          5.61525591119696
        ],
        "vector_relative_error_pct": 2.2571819223223,
        "angle_deg": [
          -69.38077926303194,
          5.387201080170431
        ],
        "delta_angle_deg": [
          -0.8194200001523555,
          5.085742139354458
        ],
        "torque": [
          41.935170255124845,
          1.8543703990074822
        ],
        "delta_torque_pct": [
          8.554944241233448,
          4.8843192302920695
        ],
        "mean_shear_delta": [
          0.43458387697760426,
          0.24805074403855767
        ],
        "h1_components": [
          [
            0.49900212814788114,
            0.07322171379646789
          ],
          [
            0.358632032792647,
            0.1989698421324515
          ]
        ],
        "h1_difference_amplitude": 0.5043456585194387,
        "shear_force_vector_relative_error_pct": 7.621676990065624,
        "shear_force_magnitude_relative_change_pct": 7.62020536799537
      }
    },
    "EA2_fine": {
      "rotor": {
        "F": [
          [
            -0.1348653312057424,
            0.3343531307355218
          ],
          [
            0.036260823293385376,
            0.01333650824480277
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.3609060985266282,
          0.02392955616206082
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            -0.009471101159443489,
            0.014839884544552623
          ],
          [
            0.03061902310259513,
            0.020325960728744392
          ]
        ],
        "delta_load_pct": [
          5.170266470264208,
          8.358447959045986
        ],
        "vector_relative_error_pct": 5.128991784318684,
        "angle_deg": [
          111.88431445792747,
          4.818689761116642
        ],
        "delta_angle_deg": [
          0.45012759673360847,
          3.6613289246790317
        ],
        "torque": [
          -58.11295296375329,
          1.1686173453717539
        ],
        "delta_torque_pct": [
          6.937839315949416,
          2.399540805112808
        ],
        "mean_shear_delta": [
          -0.5999122480372812,
          0.20638051670054014
        ],
        "h1_components": [
          [
            -0.3274215081867931,
            0.1413376623232589
          ],
          [
            0.2761176993417827,
            0.3394343827378264
          ]
        ],
        "h1_difference_amplitude": 0.3566247030343212,
        "shear_force_vector_relative_error_pct": 14.564324249557643,
        "shear_force_magnitude_relative_change_pct": -3.2028278859011383
      },
      "stator": {
        "F": [
          [
            0.13500019211183953,
            -0.33470470481319425
          ],
          [
            0.036371563065672824,
            0.01313725414490714
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.3612883114765739,
          0.023674651792455925
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            0.009563622269068262,
            -0.015156808788637871
          ],
          [
            0.03066728945601642,
            0.020057590026802612
          ]
        ],
        "delta_load_pct": [
          5.266534727479971,
          8.281304551301082
        ],
        "vector_relative_error_pct": 5.220669983126375,
        "angle_deg": [
          -68.11597622829619,
          4.852508307651761
        ],
        "delta_angle_deg": [
          0.44538303458338646,
          3.6790989698161067
        ],
        "torque": [
          41.57502317283243,
          0.5945590892133376
        ],
        "delta_torque_pct": [
          7.620380145135564,
          1.2683269505379036
        ],
        "mean_shear_delta": [
          0.38721264690573487,
          0.06441859064609169
        ],
        "h1_components": [
          [
            0.5979022394602589,
            0.058554540169543534
          ],
          [
            0.5165911807624006,
            0.39153804841445217
          ]
        ],
        "h1_difference_amplitude": 0.6007626171176594,
        "shear_force_vector_relative_error_pct": 9.078731100449819,
        "shear_force_magnitude_relative_change_pct": 9.059232129234962
      }
    },
    "Poisson2_fine": {
      "rotor": {
        "F": [
          [
            -0.12215341535858064,
            0.33058313099732867
          ],
          [
            0.02799170822666298,
            0.028010548285734793
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.35257687559586687,
          0.03489603708584826
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            0.00324081468771829,
            0.011069884806359537
          ],
          [
            0.028993316672463743,
            0.0331368208673108
          ]
        ],
        "delta_load_pct": [
          2.738310600484522,
          10.957000974114
        ],
        "vector_relative_error_pct": 3.360501559510189,
        "angle_deg": [
          110.21056938204705,
          3.053475329111427
        ],
        "delta_angle_deg": [
          -1.2236174791468173,
          3.7723940705494425
        ],
        "torque": [
          -57.62462144864505,
          0.6588957309595469
        ],
        "delta_torque_pct": [
          6.03834145800278,
          1.4007824104921172
        ],
        "mean_shear_delta": [
          -0.5221918735402493,
          0.12027094594666628
        ],
        "h1_components": [
          [
            -0.3881649907551939,
            -0.03868870372808636
          ],
          [
            0.207607682701242,
            0.1594992296776573
          ]
        ],
        "h1_difference_amplitude": 0.3900882923699959,
        "shear_force_vector_relative_error_pct": 15.930955785432769,
        "shear_force_magnitude_relative_change_pct": -10.738533268343353
      },
      "stator": {
        "F": [
          [
            0.12222080790077487,
            -0.3309116985177012
          ],
          [
            0.02861359682130062,
            0.02809638582870789
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.35291571467679234,
          0.03521480685679366
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            -0.0032157619419963777,
            -0.011363802493144795
          ],
          [
            0.02957395418527504,
            0.03316728024954004
          ]
        ],
        "delta_load_pct": [
          2.8223789023874906,
          11.035066090370037
        ],
        "vector_relative_error_pct": 3.440294111701703,
        "angle_deg": [
          -69.8011620626249,
          3.1271118273186858
        ],
        "delta_angle_deg": [
          -1.239802799745334,
          3.825887567732168
        ],
        "torque": [
          41.43458643058307,
          0.5035462072750179
        ],
        "delta_torque_pct": [
          7.26200929296157,
          2.1619077907290105
        ],
        "mean_shear_delta": [
          0.36874057936795945,
          0.10678328754635087
        ],
        "h1_components": [
          [
            0.6020014060579517,
            0.07930705201301347
          ],
          [
            0.7330806721320766,
            0.44192227541676654
          ]
        ],
        "h1_difference_amplitude": 0.6072028502854262,
        "shear_force_vector_relative_error_pct": 9.17605597301742,
        "shear_force_magnitude_relative_change_pct": 9.170879448005142
      }
    },
    "Poisson40_fine": {
      "rotor": {
        "F": [
          [
            -0.12149784662669814,
            0.3180386215672464
          ],
          [
            0.004495018317388525,
            0.0028101068242398133
          ]
        ],
        "ref_F": [
          [
            -0.12539423004629893,
            0.31951324619096916
          ],
          [
            0.006561427448529842,
            0.007950407996224833
          ]
        ],
        "load": [
          0.3404655010536544,
          0.0025046382100666156
        ],
        "ref_load": [
          0.3432729764241037,
          0.005054215375334693
        ],
        "delta_F": [
          [
            0.0038963834196007775,
            -0.0014746246237228033
          ],
          [
            0.00726051104842161,
            0.006357605212461067
          ]
        ],
        "delta_load_pct": [
          -0.8132485859111281,
          1.2221311912295398
        ],
        "vector_relative_error_pct": 1.2137613144539074,
        "angle_deg": [
          110.9078928830676,
          0.7857861454716738
        ],
        "delta_angle_deg": [
          -0.526293978126283,
          1.450875169915558
        ],
        "torque": [
          -53.399531023997106,
          0.23297143984442262
        ],
        "delta_torque_pct": [
          -1.736829923854229,
          0.6171783076268732
        ],
        "mean_shear_delta": [
          0.15025215255270563,
          0.05373491290480667
        ],
        "h1_components": [
          [
            -0.12177036111911127,
            -0.09011323585510994
          ],
          [
            0.11141874733759512,
            0.07678423476915502
          ]
        ],
        "h1_difference_amplitude": 0.15148734641334713,
        "shear_force_vector_relative_error_pct": 6.18664611311774,
        "shear_force_magnitude_relative_change_pct": -6.008914640614938
      },
      "stator": {
        "F": [
          [
            0.1215943963006004,
            -0.3181745791808046
          ],
          [
            0.0045221751850614885,
            0.0027755998642564586
          ]
        ],
        "ref_F": [
          [
            0.12543656984277124,
            -0.31954789602455635
          ],
          [
            0.006588465761042748,
            0.007939074546239398
          ]
        ],
        "load": [
          0.34062703405092937,
          0.002480957619397966
        ],
        "ref_load": [
          0.3433208708433719,
          0.005031268816248984
        ],
        "delta_F": [
          [
            -0.0038421735421708646,
            0.0013733168437517762
          ],
          [
            0.007253381360216593,
            0.0063676199938520915
          ]
        ],
        "delta_load_pct": [
          -0.7800351502604064,
          1.2257505272336178
        ],
        "vector_relative_error_pct": 1.1885815133833095,
        "angle_deg": [
          -69.08512185134752,
          0.7884665188927176
        ],
        "delta_angle_deg": [
          -0.5237625884679389,
          1.4498693746053164
        ],
        "torque": [
          37.731122617339636,
          0.3556168435370133
        ],
        "delta_torque_pct": [
          -2.3287747611679714,
          0.9687173099354549
        ],
        "mean_shear_delta": [
          -0.11838716644993452,
          0.049704623938832876
        ],
        "h1_components": [
          [
            0.022671481873744348,
            -0.007395183594953586
          ],
          [
            0.06297489743930113,
            0.1914942445671359
          ]
        ],
        "h1_difference_amplitude": 0.023847113677646383,
        "shear_force_vector_relative_error_pct": 0.36037783715628063,
        "shear_force_magnitude_relative_change_pct": 0.31956048066013043
      }
    }
  }
}

==> anc/results/bearing/controls/equalN276480_20261119.json <==
{"pins":"3349ff43713b9914c489db4d52b6539b9621e8a8ef14275b6a53a6b9fa6e33a9","results":{"Poisson40_base":{"nseed":4,"torque_uNm_per_m":-54.34359314128838,"shear_Pa":[-5.801951097871778,-5.170433377532834,-5.153029984348456,-4.7706791483459,-4.96786266609361,-5.171207837482496,-5.486377090078543,-6.093260871489473,-6.084439822569339,-6.579658128842672,-7.077172889347785,-7.305044336110197,-7.930806653682895,-8.209535020667209,-8.823060366696978,-8.39440385996837,-8.593732470622827,-9.046823692018556,-9.433029973916753,-9.571787813850186,-9.525946230569472,-9.299752097693037,-9.321469663909344,-9.373485111816521,-9.458323879399845,-9.98849170472659,-10.180366001739483,-9.832286531951304,-10.066189974355968,-10.261548088669297,-10.38312812673147,-10.594693922077001,-10.41069303601898,-11.086035414846512,-11.066965310139775,-10.38335812431415,-11.08705036146114,-10.500738135009513,-11.068975270729066,-10.442089306806809,-10.894033634246249,-10.153059075799774,-10.14949159481636,-9.514219775613281,-8.817229022293663,-7.583042216958718,-7.4593908883804705,-6.5881211403109186],"hits":60483121,"within_step_repeat_fraction":0.0018973227208510955,"torque_difference":0.0,"torque_difference_95_halfwidth":0.0,"shear_difference_95_halfwidth":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]},"Poisson2_equalN":{"nseed":4,"torque_uNm_per_m":-54.79740712982049,"shear_Pa":[-6.348560654883222,-5.395827050813381,-5.463250116217823,-5.423227093320311,-5.482862909853298,-5.4478763341517755,-5.859005745315858,-6.494006248005053,-6.357476026788042,-7.177533099970102,-7.232612598939164,-8.022847295246018,-8.279162955038625,-8.427312313741005,-8.348729825962787,-8.422444568354898,-9.12436206028835,-8.826819146169226,-8.793498647103812,-9.320106413728649,-9.341055801502856,-9.216299422292341,-9.208813755096966,-8.90218833627376,-9.12977532798537,-9.079519260933434,-9.83162846656279,-9.791893967198575,-9.573799375904779,-10.3781209334091,-9.861174547145984,-9.993594793079582,-10.330176217065722,-10.41782685163962,-10.210729543851128,-11.268994102491856,-11.23468379144025,-10.695396506391585,-11.32224705141399,-11.360013103726532,-10.508352576506553,-10.434059378975386,-9.811771221411709,-9.981818833573826,-9.181862826120275,-8.618594074309492,-7.775847301135517,-6.913595768509654],"hits":60426403,"within_step_repeat_fraction":0.03672126623386844,"torque_difference":-0.45381398853210975,"torque_difference_95_halfwidth":0.39867953860783784,"shear_difference_95_halfwidth":[2.0799290436452185,1.21331508054913,0.5589435470976029,0.9280497505163047,0.45366103859357143,0.6641849137311301,0.8827046329040614,0.8333619252319389,1.4169266400651996,1.4014584391110017,0.5495075429473634,0.8734721238872302,0.8865012349237906,0.616340035527213,0.8110899794105692,1.0857457488018243,0.9095436280569316,1.0863416221119366,0.739635593548521,0.6808052683236183,0.6845806629406122,0.7558843078105394,0.24114611507843842,0.5919216944862117,0.7934555846233753,0.5519631834561062,1.15809201492407,0.7965417549893283,1.2830422496066263,0.9372300469701265,0.3345863998897877,0.8271446605580663,1.2357813505807977,0.6636637668597921,0.4200692679576778,1.2445074484572374,0.5559759415461237,0.9790217064419197,0.5830727520392711,0.5442210188909213,0.9704207367298635,1.3681072621392716,0.8375888879373266,0.5722006669291521,1.1115700558435093,1.2434655367421787,0.7299710812425997,1.1497766359585382]},"weightedPSBT2_equalN":{"nseed":4,"torque_uNm_per_m":-54.85615327525152,"shear_Pa":[-6.626812098051009,-6.2642890843695,-5.190680974091042,-5.181309897559521,-5.392105566485658,-5.750448685916331,-6.163788075840835,-6.0402035305308,-6.332402681965755,-7.043906777339014,-7.7618863695782325,-8.043448432382378,-7.912916520242048,-8.19734291799334,-8.506222279505241,-8.614119616562641,-8.681961391421552,-8.869302425051945,-8.549653665635503,-9.015528553533755,-9.223961879806863,-9.70876787202516,-9.153027010215045,-9.398162406383243,-9.363515604505885,-9.452641600413047,-9.634839305909153,-9.5635944298798,-9.805898187877665,-10.139759468607064,-9.732476610088627,-10.021394494388659,-9.752262005438666,-10.348115631638525,-10.576939181274643,-10.569651429199983,-11.045410608035532,-10.966902092643286,-10.994464317779878,-10.456766466655868,-10.987646721656958,-10.655819085029588,-10.120272668501531,-9.899414978986018,-9.678206844527821,-8.378062083587103,-7.923847604375839,-7.379991599133776],"hits":60420438,"within_step_repeat_fraction":0.036914328661812164,"torque_difference":-0.5125601339631398,"torque_difference_95_halfwidth":0.1736217528714644,"shear_difference_95_halfwidth":[1.2853024873792183,1.2333480823354208,1.0986168129695775,1.7344744383033603,0.9251521533752896,0.33693160564162883,0.658918109117527,0.6226245185655261,1.1672219691332484,0.9373641755489629,1.361719661920614,0.5083593958931432,1.667073374408852,1.035462883247406,0.8802638804207862,0.901076327416534,1.004990115725974,0.6395349496408116,1.0644369589441687,0.6206623206087147,0.8076342973110671,0.9070383184275534,0.6154257920512564,0.5082558380704878,1.4415421731371998,0.9344932446603924,1.1123165445031147,0.6309866635849648,1.4719745929131767,0.2920730674215896,0.6301216559645096,0.952206732998073,1.2156163545020346,1.3862446807548223,0.6589093257040061,1.4109588314799484,0.9315266994120412,1.0308363830233078,0.5870693460858091,0.6946454055690069,0.5930296703741718,1.8141036124926821,0.864436641802954,0.3400505390000955,0.8124773073627475,0.435889247853301,1.2090851743816713,1.155009080596217],"torque_difference_same_grid_Poisson2":-0.05874614543103007,"torque_difference_same_grid_Poisson2_95_halfwidth":0.39567908149469544,"shear_difference_same_grid_Poisson2":[-0.2782514431677867,-0.8684620335561182,0.2725691421267813,0.24191719576079063,0.09075734336764008,-0.3025723517645562,-0.30478233052497705,0.4538027174742527,0.025073344822286403,0.13362632263108742,-0.5292737706390693,-0.020601137136359915,0.3662464347965775,0.22996939574766384,-0.15749245354245645,-0.1916750482077445,0.44240066886679674,-0.04248327888271852,0.24384498146830724,0.30457786019489275,0.11709392169599386,-0.49246844973281956,0.05578674488192048,-0.49597407010948213,-0.23374027652051232,-0.3731223394796115,0.19678916065363738,0.22829953731877595,-0.23209881197288462,0.2383614648020349,0.12869793705735777,-0.02779970130907561,0.5779142116270557,0.06971122000109364,-0.366209637423514,0.6993426732918744,0.18927318340472032,-0.27150558625169996,0.3277827336341126,0.9032466370706627,-0.4792941451504067,-0.22175970605420225,-0.3085014470898244,0.08240385458780652,-0.4963440184075463,0.24053199072238884,-0.14800030324032143,-0.46639583062412227]},"EA2_equalN":{"nseed":4,"torque_uNm_per_m":-54.63483626026394,"shear_Pa":[-6.338191337577475,-5.5352047622278615,-5.255622257217358,-5.4259909684493195,-5.1946484892825495,-5.4242177602529615,-5.930312043564672,-6.691108602910437,-5.9282473996277405,-7.0632003029209125,-7.575117208290888,-7.685893063400652,-8.138901949360292,-8.361705510311658,-8.66346937565819,-8.614628732365293,-8.480093860747509,-8.912958425051471,-9.059354798478076,-9.149830963488672,-9.122871575017543,-9.479793041015622,-9.046120840427216,-9.164457854866345,-9.367785061008535,-9.389171831311963,-9.408172612043671,-9.728327765465504,-9.359883952510724,-9.716184846309126,-9.856793682827465,-10.047266121545599,-10.63541748778777,-10.627648124938226,-10.333004987770265,-10.461748375536466,-10.890515123405953,-11.087977234962686,-11.135651245871692,-10.989161084588623,-11.371591358943036,-10.480066260398596,-10.182499596644021,-9.846835094000673,-9.15544178939875,-8.438145289546839,-7.647490981420531,-6.980683249444264],"hits":60424312,"within_step_repeat_fraction":0.03684409384470109,"torque_difference":-0.291243118975558,"torque_difference_95_halfwidth":0.22092373106355942,"shear_difference_95_halfwidth":[1.4189684956239808,1.0796716184403448,0.676327902162574,1.395647075480024,1.0837584013285941,0.9842880367908112,0.8496064110351561,1.2021888040903135,0.8518673062899746,0.5027514704523558,1.4070395913052924,0.937165176823534,1.0557168210330272,0.694241480405697,1.0118574139502603,0.6184684670707903,0.5438225780917116,0.5780809506238451,0.6190007073410893,0.7791421467714525,0.9380806884778359,0.9034669572112514,0.7001086789221859,0.5980219332488199,1.3853158193979702,1.449292105607747,0.8638328328121981,1.0462761436279397,1.4987469355853826,1.3266026124999606,0.3265475590710519,0.8059665615098695,0.6645864892260207,0.48431227690486,0.6287133264337563,0.6492481499036078,1.3743664534942739,1.0484250834509834,1.0692598044595312,0.7123220832965512,1.2715639234664236,0.2155054496446646,0.649654800803179,0.6151522759901058,1.0237481320689517,1.182252804826715,0.8626047959035331,0.5454819766257704],"torque_difference_same_grid_Poisson2":0.16257086955655176,"torque_difference_same_grid_Poisson2_95_halfwidth":0.35648181014636066,"shear_difference_same_grid_Poisson2":[0.010369317305746417,-0.13937771141447985,0.207627859000465,-0.0027638751290077757,0.28821442057074886,0.023658573898813984,-0.07130629824881463,-0.19710235490538497,0.42922862716030163,0.11433279704918875,-0.342504609351725,0.33695423184536644,0.1402610056783331,0.06560680342934644,-0.31473954969540374,-0.19218416401039562,0.6442681995408401,-0.08613927888224504,-0.265856151374265,0.1702754502399766,0.21818422648531444,-0.2634936187232819,0.16269291466974822,-0.26226951859258385,-0.2380097330231643,-0.30965257037852734,0.42345585451912005,0.06356620173307004,0.2139154233940559,0.6619360870999742,0.004380864318518807,-0.053671328466015744,-0.3052412707220453,-0.20982127329860667,-0.12227544391913625,0.8072457269553892,0.34416866803430013,-0.39258072857110093,0.18659580554229827,0.3708520191379079,-0.8632387824364827,-0.04600688142321019,-0.3707283752323147,0.13498373957315257,0.02642103672152407,0.18044878476265458,0.12835631971498507,-0.06708748093460981]}}}

==> anc/results/bearing/controls/equalN_overnight_20261119.json <==
{"source_pin":"1417297605803627d5cc79cc389f33b79e7b815ab2774af9d21042b128f75f5f","seeds":[911901,911902,911903,911904],"windows":"16 consecutive 100-block windows after initial 50; final 800 reported separately","block_seconds":5.929656260927637e-07,"torque_unit":"uN m/m","results":{"Poisson40_base":{"torque_by_100_blocks":{"mean":[-54.343593141288395,-55.12524691534826,-55.281471956673755,-55.13058581501397,-55.09408744327269,-55.12086563627585,-55.45519855399522,-55.35887238878589,-55.094650494639424,-55.31302226430737,-55.32441990797442,-55.204994008248235,-55.19457807221107,-54.965066399572144,-55.21751692771933,-55.163246656444144],"halfwidth95":[0.1290985865021861,0.43175503846319196,0.18666744233770804,0.19373584650794012,0.2887028314524612,0.2493392043732451,0.28071126436972615,0.8025288509330712,0.3879554251225821,0.2674893180701722,0.3445130808219116,0.2703495183539829,0.7831671940420011,0.32538425405450144,0.40977385806361294,0.480757029238884]},"last_800_shear_Pa":{"mean":[-5.641876977187421,-4.995210013437108,-4.393480051436111,-4.063583091401686,-4.2028666855353585,-4.222403210296978,-4.530896645207516,-4.969799201941067,-5.3955867798212305,-5.867671160324084,-6.413849016338819,-6.849161226048829,-7.349781812872628,-7.580008359157709,-8.078725956536921,-8.33003464028319,-8.536074149913428,-8.847888508528175,-9.113257114708064,-9.134266764475797,-9.442535065509908,-9.568773987707225,-9.653755534726177,-9.885538032045758,-10.07361981024026,-10.129962211166838,-10.417713798663002,-10.362877416869672,-10.536196677766227,-10.760928862880183,-10.81897473215319,-11.213324875928965,-11.410833675050444,-11.515109165254007,-11.4515526894781,-11.827756907829505,-11.694053044188342,-11.88089684442008,-11.959403101168384,-11.918800614396524,-11.685102833506471,-11.223449540443093,-10.909517735887778,-10.263043042920781,-9.418398681758632,-8.59563428529739,-7.779049778891541,-6.666728990099301],"halfwidth95":[0.22246624151815547,0.20286545409634968,0.28104245078647677,0.13026239126059685,0.19181908343525367,0.45383466915215,0.1250209865517375,0.2805861181200767,0.11628425070030925,0.3306640362827444,0.15288254419937355,0.23965051864671674,0.14674036295934767,0.27141332972394416,0.11507108127183707,0.07900763103886488,0.14156458365799868,0.22555642855688557,0.30006861233581045,0.24966827620899584,0.23521208746406436,0.3405061036695676,0.09399245640164397,0.21231925709056695,0.19934237460398627,0.23484376008034882,0.3028622267096122,0.2460049884760932,0.2570102438150995,0.22916872817608272,0.2862275730912204,0.18465427896727618,0.08582931647864443,0.24548575568420575,0.33711794720651295,0.18388095835336493,0.22828368889175654,0.2372570328605654,0.10954219863080832,0.2317319947073416,0.20263704546026143,0.22500705631806198,0.2892608087616818,0.1482383519316569,0.25259632246497327,0.49960104131919775,0.2613665333228757,0.4150983642810119]},"last_800_torque":{"mean":-55.184686841389514,"halfwidth95":0.0798035122834448},"last_800_torque_difference":{"mean":0.0,"halfwidth95":0.0},"last_800_profile_L2_percent":0.0,"last_two_400_block_windows_torque_change":{"mean":0.09916965480569312,"halfwidth95":0.26725366477972706}},"Poisson2_equalN":{"torque_by_100_blocks":{"mean":[-54.7974071298205,-55.336928694267485,-55.50208481358482,-55.181853322271806,-55.27741227947966,-55.12100221557715,-55.09612643897562,-55.17878616032713,-55.369179959509395,-55.481899498418834,-55.387618698420376,-54.93412191944546,-55.523348805193905,-55.19863831887336,-55.214592199423336,-55.17726250548708],"halfwidth95":[0.42459295059382496,0.7855227509139594,0.5795432620818709,0.14776720939753502,0.5912651845783782,0.6250092485582992,0.42925507521329664,0.4094099944252719,0.5863775242842529,0.470871700359789,0.2892791043402352,0.6680544476556584,0.027595115175914613,0.45403706231903607,0.794331883996962,0.3852949658637566]},"last_800_shear_Pa":{"mean":[-6.338332113852012,-5.51577639875261,-5.034827745367363,-4.61202425601657,-4.441870264975976,-4.515180241247684,-4.836242394419686,-5.252895988769039,-5.676118603394913,-6.139688772429099,-6.616319780945091,-6.951631854892636,-7.577333885865773,-7.850747732449269,-8.068702949463951,-8.45098523049325,-8.630102224567972,-8.612763261348041,-8.86042895847985,-8.919593273795854,-9.0915847155384,-9.371687110232182,-9.284856492505813,-9.524278594232458,-9.453137141872228,-9.651077897592138,-9.713105030015392,-10.01378676435619,-10.124053297339707,-10.204244007894346,-10.58606630131887,-10.709646534954599,-10.872159153278545,-11.119455794041913,-11.330049562805801,-11.542456048026883,-11.485458512803408,-11.876358714244695,-11.832978693300936,-11.699090182034443,-11.741760165499722,-11.39803999966179,-11.242959250495932,-10.69642002242281,-10.066213817732375,-9.260475238871777,-8.259666767628811,-7.300019292321023],"halfwidth95":[0.2853617918071285,0.4407490999844112,0.11998514548369389,0.3923976182708387,0.2975046530871665,0.2480856259442919,0.4155186881225605,0.18113410225702617,0.33150201168688986,0.15349292809363035,0.12741185577017622,0.281064748684226,0.256933957570772,0.19445320425188287,0.26749232661967864,0.28492411805810747,0.15517610876456164,0.049604059507191364,0.1165812157136337,0.28207850890068187,0.38403850479930973,0.134005640388726,0.19687323313420815,0.20375516409625322,0.06676478895993693,0.3573056538131111,0.22886412195868588,0.2121410741038048,0.1771340326139262,0.1190269951802675,0.3742179352689465,0.2683801935768669,0.29732745597519794,0.06672925122924601,0.12266511178079338,0.2843154586264409,0.26371694694725334,0.199691322815235,0.0932617712136221,0.1503740120552909,0.0776903139322437,0.13297651668595076,0.21761171567902707,0.08794451770762944,0.21129388684100653,0.23846295552863386,0.29198638056105075,0.07767474703557714]},"last_800_torque":{"mean":-55.28583273809647,"halfwidth95":0.11394327730203835},"last_800_torque_difference":{"mean":-0.10114589670695068,"halfwidth95":0.17295039337800722},"last_800_profile_L2_percent":4.250425487162837,"last_two_400_block_windows_torque_change":{"mean":0.01474456170409645,"halfwidth95":0.2771348542580485}},"weightedPSBT2_equalN":{"torque_by_100_blocks":{"mean":[-54.85615327525153,-55.52946317119687,-55.32881258054641,-55.427332678773666,-55.32029477263477,-55.424979394824575,-55.57513825935492,-55.340772867661954,-55.570364210033595,-55.28702327041618,-55.53198985482957,-55.647830737647695,-55.46413151090101,-55.46338198324153,-55.386801263631284,-55.44529705054295],"halfwidth95":[0.09480636371351896,0.5364272082508823,0.29359123344024124,0.22989400814872693,0.45609617385780293,0.18769399607625706,0.39046555995824883,0.4249610878116777,0.34642627894855055,0.2998038685949224,0.15536977415887707,0.3392572235583978,0.5444836939522354,0.5451709661090877,0.6770624635871174,0.31532355153357877]},"last_800_shear_Pa":{"mean":[-6.341275137802495,-5.556042251188346,-5.017197879455413,-4.7889864381725875,-4.4091095515858445,-4.638988323175241,-4.775299494023984,-5.414143674950343,-5.873007501749338,-6.327896408650502,-6.624470371945042,-6.990802713863437,-7.437722988563569,-7.886123346097273,-8.079218777457259,-8.465774332355167,-8.57566582849662,-8.711381184093307,-8.847333548514786,-8.969902156210495,-9.186906811998142,-9.176784596713526,-9.386582547518667,-9.403297974576018,-9.578087845524166,-9.592542027346951,-9.76437181703972,-9.96544372593694,-10.132847191653658,-10.293930449161461,-10.358684958868446,-10.694075195712708,-10.944524815109219,-11.25098512801937,-11.257544935847124,-11.565590467972495,-11.697798152240898,-11.82040765810074,-11.86542960123942,-11.871769030664677,-11.916622315460234,-11.485979067970732,-11.090231902308805,-10.76874766733245,-10.020294154077515,-9.29027376666646,-8.242424346092449,-7.442225615876894],"halfwidth95":[0.23457678239305157,0.25447535515143876,0.2496730222679576,0.2836689398099846,0.2136820989162743,0.11895345657588685,0.18491881163275017,0.2039096797168177,0.11098845422045318,0.21785597476408905,0.09824457272203956,0.46714414732532605,0.1650923899895664,0.16687411786268183,0.48001788833576164,0.3566127103382655,0.19728323627354966,0.22421745259390302,0.2057841590718896,0.35609416784274683,0.30263685429997284,0.09053758530966453,0.28110105748188163,0.18864932097748574,0.25326234460198066,0.0716237554883,0.2309226511819362,0.29428112992503197,0.18013601274134683,0.32198355708243886,0.220052854601804,0.28205615667576195,0.08750814957431574,0.19704700373231857,0.4229175864161738,0.2693224159029939,0.24464551230851003,0.04791115506813272,0.31510644545180766,0.13824196964287966,0.363173434762624,0.34071847795801385,0.48883946262086403,0.20469948120421863,0.2819279827273109,0.42591127527169736,0.17803645584140151,0.31814501012430385]},"last_800_torque":{"mean":-55.47460248515547,"halfwidth95":0.165654553950561},"last_800_torque_difference":{"mean":-0.2899156437659587,"halfwidth95":0.19356740614036438},"last_800_profile_L2_percent":4.448691756638334,"last_two_400_block_windows_torque_change":{"mean":0.06939906615256308,"halfwidth95":0.2622455335961982}},"EA2_equalN":{"torque_by_100_blocks":{"mean":[-54.634836260263945,-55.37202199631058,-55.5160427798534,-55.518889814733114,-55.345202357000865,-55.56133304107911,-55.31052765843929,-55.34115439880841,-55.343829057025225,-55.4310524478028,-55.55579931679319,-55.303712116883275,-55.204694457522194,-55.384605318659155,-55.11402437832017,-55.47534866963802],"halfwidth95":[0.3164685909370654,0.8274158126471874,0.2880557554947627,0.09572644331282708,0.4202732815744258,0.10431355231021355,0.6574173224335115,0.4034120543021268,0.3871309992469015,0.577967390578216,0.3918220913727774,0.45371633720105137,0.4064980458306308,0.5058214843432322,0.25311634455128124,0.3923584208798073]},"last_800_shear_Pa":{"mean":[-6.450069233489836,-5.558171466061444,-4.994376792508609,-4.537849705384182,-4.554830686925521,-4.678772290697523,-4.853136479386786,-5.144402929313991,-5.762078776382969,-6.2599364308267385,-6.665391483371481,-7.089482066847383,-7.409221029789554,-7.785460038761318,-8.10323260850025,-8.35088571684215,-8.602932640131215,-8.748815887589128,-8.963075311346573,-9.045292556861952,-9.029060460532609,-9.283266628400312,-9.383924771562642,-9.416175661134282,-9.49464867342317,-9.711771797646293,-9.817056086651942,-9.84524056069094,-10.238019361737244,-10.271678915479557,-10.283044519562516,-10.714547073720814,-10.760012797042869,-11.272624898841729,-11.435339894016906,-11.48634084995819,-11.730688574852834,-11.883932733977515,-11.891509011022272,-11.92281746526991,-11.606246232721325,-11.565779966158313,-11.068858939591804,-10.57119766252874,-9.972356899182135,-9.17870228294586,-8.237502285757762,-7.225570555378846],"halfwidth95":[0.09714618632817046,0.5110152500959679,0.411771174517977,0.0910890048084074,0.255981142821909,0.33619145391112315,0.2597404838911539,0.21375234772307605,0.3272988435458021,0.16985769587198146,0.25093817815383096,0.307813017968103,0.3428077984709308,0.23897776713543764,0.26426877480620437,0.26281836681119675,0.13117749252411545,0.1712694482139804,0.20157324471506868,0.1360516259394187,0.2295496257232002,0.20204359826783896,0.3071571333835458,0.32751699324208766,0.16450511212265434,0.2457445810720299,0.20085334646040398,0.0390915634149226,0.2414698689505299,0.3225959554180303,0.10908487358666046,0.20241318219024132,0.17419101352700792,0.03526345217924069,0.1990646717453373,0.29769447709040037,0.04455369980088745,0.19901698682424127,0.19493443174661268,0.24032719236389824,0.39821521206791094,0.3710297944363302,0.048063568973769184,0.17252541693618,0.3550358468123754,0.39445182595691625,0.31990625220309643,0.38648142898438803]},"last_800_torque":{"mean":-55.3516332203305,"halfwidth95":0.08347972893011499},"last_800_torque_difference":{"mean":-0.1669463789409858,"halfwidth95":0.15507473662734073},"last_800_profile_L2_percent":4.209575527783241,"last_two_400_block_windows_torque_change":{"mean":0.11393002859124174,"halfwidth95":0.18499021804601673}}}}

==> anc/results/bearing/controls/equal_samples_20261119.json <==
{"pins":"55df7615560bd9baa4d1e2d04ac651cf0117dcd16f822d08caa23f21afb2157c","original":"eccentric_bearing_stage1_20261119","results":{"weightedPSBT2_base":{"seeds":80,"rotor_hits":60600274,"hits_by_angle":[1372005,1310889,1246673,1187875,1137733,1093543,1060733,1037874,1021625,1013238,1010450,1016076,1023290,1031318,1043584,1058440,1071866,1087180,1102583,1119450,1136676,1151543,1169887,1188689,1204412,1221769,1239363,1258758,1278608,1299888,1318268,1337656,1360354,1385332,1408215,1433173,1455510,1479999,1502698,1521717,1540437,1553613,1561820,1557417,1545583,1523864,1483976,1434624],"shear_Pa":[-6.908285678488894,-6.833516743423374,-6.478310343819844,-5.580456101892659,-6.261439184729405,-6.107401183710978,-6.562637805371172,-6.304626254910085,-7.104966451420847,-7.659728752596539,-8.161750544590546,-8.5150790347022,-8.644888052141786,-8.776895845374666,-9.539896442131042,-9.116544605793697,-9.334867858823676,-10.023292527620523,-9.96149673953386,-9.943114715567264,-10.244330437309607,-9.767227533343451,-10.807628925302456,-10.389394492610364,-10.114078247525857,-10.319470118449845,-10.475645685346288,-11.041948144245229,-10.89760926929859,-11.026053367552217,-11.043049979524657,-11.037952666070954,-12.061337781104882,-12.430623728922793,-11.780238086078851,-12.428618656273152,-12.212277460993343,-12.510832657466082,-12.513695963040078,-12.13759176199925,-11.995333330504813,-12.01716286281815,-11.271302734522582,-11.000081974188959,-10.745773899728222,-9.207654504774986,-8.868694664232581,-8.22658578153485],"torque_by_time_uNm_per_m":[-59.851377045960135,-60.52233471702169,-61.43414236626482,-61.0864083813174,-61.059727668448986,-60.75347481099021,-62.01207828217828,-60.83050241540613,-61.65976584799052,-61.29508980045537],"torque_diff_uNm_per_m":-6.706896992314974,"torque_diff_95_halfwidth":0.3530247226981203,"shear_diff_95_halfwidth_Pa":[0.30833955643272254,1.3514062937999198,0.9605175406939581,1.0703537123170075,0.6366544544164517,0.4964436222768577,0.8912378127434664,1.3734249199097455,0.7080779075576488,1.3638159595573538,1.2180968341704315,0.9776194044975244,0.6343567305037319,0.8611038546628133,0.5334526681910374,1.0420167158069746,1.3737717212420706,0.45672408587990615,0.49084111287091614,0.8738683267984275,0.8320501463900281,0.938570375718807,0.8223322196019454,0.7160081523158731,1.7350434272730555,1.1302581182868845,0.7618251603129498,0.6263756622527242,0.5592495899968702,1.107525788615745,0.5477748244762813,0.8359184164865215,0.6085277842215805,0.625529571673752,1.578603059453786,0.6541919360831974,0.7295451536821332,1.7998823846291587,0.5676071552859383,1.2041014142007198,1.3167143931870358,1.4632023910737473,1.091251762014044,1.5413322784333794,0.4443526906838459,0.8432241428529432,0.8725194573932333,0.9729285717880758],"rotor_hit_ratio":1.0019369536171918},"weightedPSBT2_double":{"seeds":80,"rotor_hits":60558033,"hits_by_angle":[1371644,1306730,1245213,1185850,1131950,1090293,1055199,1034507,1020651,1012275,1010042,1012162,1018403,1030137,1042008,1055714,1071667,1086088,1100363,1118512,1134823,1150853,1168629,1184955,1203625,1222688,1240755,1259377,1279582,1299375,1321484,1344373,1367406,1389555,1411094,1435163,1460704,1482922,1503972,1523181,1539753,1554307,1559339,1558795,1544714,1515554,1474658,1426989],"shear_Pa":[-7.548172841056493,-7.197359033640329,-6.403471277046753,-6.049138393940715,-6.191544718090438,-6.359727957191346,-6.283296553293134,-6.983705004053727,-7.123765653287173,-7.534409448774758,-8.074593563183319,-8.830959521976583,-8.691004342034809,-8.930826524669135,-9.735679296339494,-9.49320363456167,-9.382921445682003,-9.94140092997271,-9.888826767834546,-10.053082660097928,-9.596216641110349,-10.525653836627551,-10.19932145912991,-10.577081538881753,-10.420733467763416,-10.59908548654791,-10.628346357328635,-10.982343056330198,-11.195114550448633,-11.52093660303932,-11.432575675743415,-12.024416581404001,-11.879245384274764,-11.734345261494614,-12.225803796018912,-12.399650901258505,-12.549023619170336,-12.247211743334276,-12.38405858582689,-11.935374887514115,-12.487263791811355,-12.161715469471648,-12.139005238872665,-11.620450584568262,-10.311663649878401,-9.903087578418972,-9.052637475950657,-8.4971008825534],"torque_by_time_uNm_per_m":[-60.42704612601374,-61.259354791900634,-60.67816542364132,-62.611385676993336,-62.361349964885505,-63.16005339420526,-63.083314905038556,-62.13048542263138,-61.387130220422065,-63.27012213906521],"torque_diff_uNm_per_m":-7.155996438402864,"torque_diff_95_halfwidth":0.34916611616780735,"shear_diff_95_halfwidth_Pa":[0.8844035923793235,1.0121280522007707,1.2435643456254954,0.477899513948129,0.7680487773191695,0.4059635940961023,0.7066331797007801,0.574675280756927,0.47293308218731167,0.9849733634553509,1.3647278564262875,1.5180822161016845,0.7605611390031152,0.6900942716520823,0.8432418087583292,0.3204750052742128,0.7411456738396323,0.28985581671578053,0.5992871930898719,0.5099853745419409,0.6933008341373619,0.5406252651361714,0.9363923100030003,0.803793884585901,1.4526850948064902,1.095618842498541,1.0496835088560879,0.9790247651705138,0.6546535792521226,0.9185279706231739,1.4047772481917724,0.9161435450906643,0.44566500283700144,0.43226066496866566,0.2261348636852409,0.9521280589145762,0.5676795274879228,0.5731503907274291,0.9117239270548182,0.30772347534414213,0.8944638307450269,0.7462770915759961,0.7949565369301596,1.5943139461743407,1.080055933769358,1.2059897208197108,1.0542391322348712,0.47413293802002815],"rotor_hit_ratio":1.0013798523336752},"EA2_base":{"seeds":80,"rotor_hits":60570451,"hits_by_angle":[1369612,1306034,1240072,1181000,1128831,1085937,1052805,1028700,1017252,1009759,1008767,1011954,1019490,1030310,1042982,1057482,1072621,1086953,1104210,1118516,1135082,1153186,1168558,1186253,1205611,1223226,1240962,1261408,1278119,1300419,1320706,1342321,1366751,1391518,1413399,1437134,1459524,1484428,1507514,1528711,1545746,1556756,1562374,1558678,1546438,1515793,1478285,1428264],"shear_Pa":[-7.085029134452292,-6.315619480832527,-6.060923934359224,-5.9123016592195015,-6.091291950162336,-5.99373175361338,-6.474810031810497,-6.687275128542709,-7.130762246940172,-7.756717358477664,-8.04107764879541,-8.495444848124581,-8.621310173093777,-8.938283138153455,-9.228559094818607,-9.900725969379026,-9.636585383385107,-9.765100589119477,-9.492335236110886,-9.835237891288344,-9.962208632202053,-9.803714846748903,-10.56397144313928,-9.921846343630746,-10.670407521666963,-10.960326009836189,-10.593723470914144,-10.782978206273516,-10.797858981788353,-11.190005353781814,-11.114879398534185,-11.732766503390458,-11.876528914343563,-11.950208185388817,-11.872021662912246,-12.064221037217191,-12.295675229216032,-12.862875708635551,-12.292938355491426,-12.405610512650167,-12.56932323401871,-12.249050024621273,-11.536262923696576,-11.247669385039108,-9.925322101115647,-9.17041508777723,-8.999062276032852,-8.062894708822444],"torque_by_time_uNm_per_m":[-59.67460004207931,-59.35572517782302,-60.06496204507034,-61.10333004972037,-60.481278083477456,-61.805902958785374,-61.99127389800469,-61.83178025528592,-62.014068550601685,-62.897345961108435],"torque_diff_uNm_per_m":-6.778433560907277,"torque_diff_95_halfwidth":0.6055906474513165,"shear_diff_95_halfwidth_Pa":[1.0328504460965728,1.3473801833548233,0.8842874334463471,1.245952145126314,0.6752446524977427,0.9886564944054383,0.9028780345710659,0.8482235491686083,0.615311575481626,1.3555170776630499,0.6156863513070214,1.012460396879603,1.2105073186558588,0.9223208994734401,1.1289694968382435,0.7282711033702404,0.8293207304990337,0.6739995183182157,0.681145746573403,0.5278184039161079,0.5411768928789392,0.8546800321482103,0.8156494253022337,1.4695707980903896,1.3748252702121762,0.9939104646579484,0.978646866698937,0.42592582793700823,1.1037133983170426,0.871367363322681,0.16357852569846157,1.0302457022555507,0.7870502487012112,1.4982241017285851,1.0891571124209851,1.1134894168843723,0.8252919234204343,0.8353126163553777,0.8308454368001632,0.1921812523336269,1.0414008502788297,1.0007635225698306,1.2826127638420517,0.7048949692258809,1.2959258850524147,0.9389607483744555,1.0420384945749823,1.3209590795651898],"rotor_hit_ratio":1.0014438739032663},"EA2_double":{"seeds":80,"rotor_hits":60540426,"hits_by_angle":[1361454,1299291,1240135,1182921,1133650,1092228,1059812,1039222,1024812,1013791,1012863,1016065,1022359,1033319,1044472,1056840,1070348,1087865,1102896,1118913,1136484,1153984,1170851,1186765,1207410,1224074,1241108,1260270,1280567,1302514,1322487,1344647,1362908,1387709,1410055,1435389,1458655,1480570,1501205,1520440,1535974,1550579,1555807,1549015,1542425,1514012,1472363,1418903],"shear_Pa":[-7.465514717700077,-7.060567323222065,-6.632447956292088,-6.474220957602817,-6.3099918458696775,-6.632240568646753,-6.611685934973526,-7.619163087821345,-7.125984746377485,-7.75747781333523,-7.839485391286989,-7.955595318510046,-8.731047745946723,-9.23974179784179,-9.0484447887872,-9.41757315975918,-9.64559512247698,-9.60196998582026,-10.145965632022003,-10.159314504697587,-10.217100309007561,-10.615836738844262,-9.930502646578745,-10.607493974439361,-10.500723002193913,-10.6861445108572,-10.62580392101057,-11.183102250877637,-11.22728970107831,-11.237530178750664,-11.575819219571319,-11.30961414415515,-11.570612716602849,-11.481719092983576,-12.094486536622036,-12.20495602198004,-12.184480592502375,-12.291703087741702,-12.433290706738402,-12.537316826717358,-12.467752179767805,-12.375075681668793,-11.61379037127169,-11.622498674788531,-11.040819544611432,-9.498270044198811,-8.840377766960463,-8.334851203895905],"torque_by_time_uNm_per_m":[-60.30098069839815,-60.85206976869707,-60.90231952815205,-62.29503698158942,-63.20989482293304,-61.962292177956414,-62.98384648242767,-62.40665740667966,-62.80068456744059,-62.466701283415276],"torque_diff_uNm_per_m":-7.137204003692094,"torque_diff_95_halfwidth":0.2708195520161925,"shear_diff_95_halfwidth_Pa":[1.0512418241572057,0.6818337805417076,1.322179954576149,1.6797734679232768,0.18393188032349814,0.5381323406684427,0.7231873574041303,0.5331337767911674,0.4923073377445216,0.8688807518629288,1.2611509242624301,0.40506449957626656,1.0770883312132136,0.7353232694656289,0.9869516211376775,0.7484605125732153,0.41919349653990395,0.8475861693487073,0.6273857047019598,1.1828249564368072,0.19544245110845815,0.7718384036519554,0.9017418796047773,1.1558452664845082,0.8966209054696573,1.1566094011263646,0.5976908161369836,0.3167650606611093,0.5374139083936567,1.1366371226383891,1.4148685301618602,0.8022869566010494,0.7530102089528735,0.8151469917696588,1.4431891515170556,0.7598676364870286,1.2054462663389394,1.2967951656025516,1.3174983899005117,0.844240051303524,1.5208719881932118,1.3211201098596888,0.8324738604912617,2.3497359202006938,1.8492935988050359,0.9711305762653759,1.3813668677118105,0.7548182452729747],"rotor_hit_ratio":1.0010887052440722},"NTC20_base":{"seeds":8,"rotor_hits":60489677,"hits_by_angle":[1362042,1300214,1236386,1178547,1128907,1089883,1058727,1038635,1024791,1018487,1015545,1021479,1028313,1036865,1050038,1063851,1076933,1089981,1107271,1121200,1138237,1155277,1171784,1191587,1208818,1226005,1244411,1262241,1279273,1299445,1319604,1343384,1361981,1385567,1407357,1430358,1452532,1477692,1498953,1514816,1528364,1540614,1546226,1542629,1529682,1502823,1466835,1415087],"shear_Pa":[-5.535213591917419,-5.028018447519949,-4.462634679720129,-4.80499423901057,-4.721998492136654,-5.094549709318735,-5.729581346482137,-5.917319139981513,-6.164434470229976,-6.94913240916855,-7.1766852183579495,-7.8061544233778815,-7.850607324034475,-8.541067234197499,-8.15420270393286,-8.3606434218873,-8.778492326557663,-8.754760505808694,-9.28837630100361,-9.314134744291167,-9.363296705346228,-9.720366196799482,-9.73478701404844,-9.745620723168052,-9.623163142170444,-10.061251028893828,-9.987745933903488,-9.909156695842233,-10.58786564644043,-10.35162774636926,-10.555724069958531,-10.332181229425796,-10.78555301814885,-11.002657247067964,-10.766516612911515,-11.13365797277348,-11.049181135977056,-11.135970342064809,-10.71595462892872,-10.554401162607622,-10.559842046334422,-10.292095972089003,-10.208818444162507,-9.497516150449272,-8.853418772872553,-7.62250272947753,-7.167641737736323,-6.52185942880554],"torque_by_time_uNm_per_m":[-52.78490610419976,-53.28274299091266,-54.329850473212936,-54.618686354740284,-54.562292673598115,-54.61493025762743,-55.39258667703651,-54.94477105394198,-55.319094904310774,-55.050711207044415],"torque_diff_uNm_per_m":-0.1464641283741033,"torque_diff_95_halfwidth":0.5028716826749308,"shear_diff_95_halfwidth_Pa":[0.49191750039585436,0.5976745255349224,1.3918934714825324,1.0797633141739604,1.1815168790591823,0.5094416480630711,0.8395571038266776,0.6623239550679844,0.6686192660444547,1.4997895424793097,0.5508400758745601,0.8222290302524659,0.8214888930219866,0.25965227545898095,0.5599218859017749,1.540586091794158,0.6205018269331894,0.32011725393851703,1.013141513237194,0.09417543398779371,0.8232538777382928,0.5990823050467207,0.2093288420352091,0.6440752597091827,1.1928464492344095,0.8648105067013027,1.427897675078847,1.0387712211349043,0.7342069162670679,1.859432278378212,0.7957748863350501,1.1850633046420653,0.8355834249014301,1.2328958745946945,0.4952348414401644,0.9817353128665648,0.892088678826789,1.4738398872499663,1.3510110804811284,0.6897728475515735,0.6713211946939472,1.2937160196201827,0.9274927418174106,0.7145345217661904,0.8132704376891241,1.0394192038888903,1.4919196102987367,0.6157909096697778],"rotor_hit_ratio":1.0001083938773596},"NTC20_double":{"seeds":8,"rotor_hits":60474449,"hits_by_angle":[1355545,1298557,1237122,1180926,1134580,1093507,1060612,1040312,1026882,1018014,1019843,1024797,1031660,1044465,1053564,1067847,1084109,1099278,1112524,1126581,1143954,1160243,1176397,1192483,1208453,1224688,1242850,1259680,1279204,1299403,1319046,1340095,1357357,1379255,1402299,1426274,1448750,1469535,1490771,1511181,1525205,1537974,1542416,1537113,1525776,1495972,1458062,1409288],"shear_Pa":[-6.242207229843872,-5.009368269969409,-4.815435835563745,-4.594121435171569,-5.157524292899455,-5.0629589204049505,-5.191810797501864,-5.903224071075197,-6.6066110486961245,-6.719556265938062,-7.3675788408588785,-7.736152615848636,-8.111819768953627,-7.984669392853821,-8.677081861173118,-8.854708585434821,-9.048625204395517,-8.784311644560889,-8.977002589477216,-9.237546605009328,-9.244745017134088,-9.299174225698463,-9.43202301695119,-9.698793600257755,-9.48459101153151,-9.505900640488665,-9.99617048556933,-9.660434269472814,-10.245639672971985,-10.373048649554828,-10.740978465489329,-10.416885145071042,-10.1577462393753,-10.889219675711157,-11.199996837595979,-10.967634107018856,-11.581858565143534,-10.919308076142872,-11.000289513958178,-10.646465436614786,-10.949345807074707,-10.27149978079565,-10.386373100765642,-9.262590467343713,-9.362165391947402,-7.538316931533792,-6.930113379808661,-6.435021272922627],"torque_by_time_uNm_per_m":[-53.14728465693359,-54.01364292678942,-54.16758314173917,-54.765674860271375,-54.649465989020726,-54.90255488439411,-55.163043503013796,-54.108538601425835,-55.69699895027248,-54.816282105020214],"torque_diff_uNm_per_m":0.3377374061887668,"torque_diff_95_halfwidth":0.35188266415392083,"shear_diff_95_halfwidth_Pa":[1.036382456405667,1.6341564299635087,0.7781352264823336,1.6408239610258328,0.7764207502278895,0.2225010971074946,1.4599103078570135,0.7437612333383187,0.7396116526225195,0.7720708340255831,1.2749781688760213,1.4963760637693302,0.8452965886603316,0.5992562186891163,1.459691708558756,1.0973797262207687,0.8711660775022593,0.32228963911232766,1.2394819351547735,0.4125594310152042,0.7527570240559769,0.5216238278371386,0.7853220290132503,0.7114679792447649,0.9610549596007457,0.4438830417251067,1.5282401283480664,0.6902360975601718,0.9271379782973538,1.2217629811563961,1.7427168435153773,0.47385215014517723,1.33052959858884,1.0107519305117223,0.6394060857974476,1.035732158772938,1.0064606267948686,0.8526638693178221,1.0443761232941593,0.6173560707846594,1.7439674375647447,0.9347632366045691,0.9465763018737438,0.720896328328412,1.4017770321167045,0.8755515203983584,1.103642706712097,0.9108769330227826],"rotor_hit_ratio":0.9999977180497321},"Poisson40_base":{"seeds":4,"rotor_hits":60483121,"hits_by_angle":[1357557,1299659,1239006,1182739,1133667,1094101,1067636,1044278,1031830,1022781,1021698,1023359,1030874,1041685,1052331,1064532,1078772,1093313,1110012,1127302,1143170,1159538,1174749,1191568,1205878,1222670,1243042,1262470,1280319,1298764,1316744,1339214,1359095,1380378,1404787,1425741,1446363,1468701,1489893,1510207,1524328,1536910,1542945,1538944,1526772,1498019,1460471,1414309],"shear_Pa":[-5.80195109787178,-5.170433377532834,-5.153029984348456,-4.770679148345902,-4.967862666093612,-5.171207837482497,-5.486377090078545,-6.093260871489475,-6.08443982256934,-6.57965812884267,-7.077172889347784,-7.3050443361102015,-7.930806653682897,-8.209535020667209,-8.823060366696978,-8.394403859968374,-8.593732470622829,-9.046823692018554,-9.433029973916753,-9.57178781385019,-9.525946230569474,-9.299752097693041,-9.321469663909348,-9.373485111816525,-9.458323879399845,-9.988491704726595,-10.180366001739484,-9.832286531951308,-10.066189974355968,-10.261548088669295,-10.383128126731467,-10.594693922077003,-10.41069303601898,-11.086035414846515,-11.066965310139777,-10.383358124314151,-11.087050361461142,-10.500738135009515,-11.068975270729073,-10.44208930680681,-10.894033634246252,-10.153059075799774,-10.149491594816363,-9.514219775613284,-8.817229022293667,-7.583042216958718,-7.4593908883804705,-6.588121140310919],"torque_by_time_uNm_per_m":[-53.02623573949666,-53.4303322285641,-53.83563540062493,-54.4635725995981,-54.260568528556405,-54.76820859356036,-55.268188214738295,-54.977093669771136,-54.27964570267267,-55.12645073530118],"torque_diff_uNm_per_m":0.0,"torque_diff_95_halfwidth":0.0,"shear_diff_95_halfwidth_Pa":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],"rotor_hit_ratio":1.0},"Poisson40_double":{"seeds":4,"rotor_hits":60474587,"hits_by_angle":[1357132,1294837,1234854,1179105,1128675,1088109,1056633,1037294,1022439,1019076,1019611,1024618,1029467,1039567,1051218,1063713,1078652,1092728,1108871,1124551,1140772,1156606,1173925,1189740,1207623,1226588,1245087,1263562,1281890,1299794,1320783,1341874,1362393,1382939,1407648,1428872,1453391,1474225,1494799,1518670,1532637,1540971,1545553,1542198,1525809,1497123,1456774,1411191],"shear_Pa":[-5.797503725412227,-5.161731759990621,-4.861500215010153,-4.7185587387470695,-4.8257063862672815,-5.0843500828051065,-5.562179501330133,-5.7774643141539865,-6.606794917775423,-6.811368923087516,-7.652589506100613,-7.3429036185589025,-7.77557024550082,-8.238442014783487,-8.250945017738417,-8.523815833128637,-9.062320555818403,-9.023460460907117,-9.475394743332009,-9.733906983346445,-9.1758874845564,-9.531265538792521,-9.517404815813896,-9.675193459486692,-10.170796909742586,-9.606600924409396,-9.999235664940544,-10.234467149796636,-10.214540213698537,-10.331430451402849,-10.541373178083457,-10.77859411108455,-10.642765428419096,-10.766052370081075,-11.30237502181853,-10.980639098797724,-10.928265098208168,-11.022494362526995,-11.135567422634372,-11.104374103465693,-10.535413727091143,-10.380140487050301,-10.081815885943774,-9.438367649108223,-8.766249600178787,-7.877052464685248,-7.637993347873373,-6.595904273863944],"torque_by_time_uNm_per_m":[-52.93280391381881,-53.81411033850227,-54.011888859642085,-55.205878065822155,-55.49226059312163,-55.55827783509537,-55.475136936819624,-55.81280904972055,-54.5984943339963,-55.90678375422961],"torque_diff_uNm_per_m":0.0,"torque_diff_95_halfwidth":0.0,"shear_diff_95_halfwidth_Pa":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],"rotor_hit_ratio":1.0}}}

==> anc/results/bearing/controls/grid_ppc2_20261119.json <==
{"pins":"9b805333f607cf4815bb3cfec1096de004e3192fe44995b476801f63a7bab4db","results":{"weightedPSBT2_base":{"nseed":80,"torque_uNm_per_m":-61.05049013360335,"shear_Pa":[-6.908285678488894,-6.833516743423372,-6.478310343819842,-5.580456101892657,-6.261439184729404,-6.1074011837109765,-6.562637805371172,-6.304626254910085,-7.104966451420847,-7.659728752596538,-8.161750544590545,-8.515079034702199,-8.644888052141784,-8.776895845374666,-9.539896442131042,-9.116544605793695,-9.334867858823674,-10.023292527620523,-9.96149673953386,-9.943114715567262,-10.244330437309605,-9.76722753334345,-10.807628925302454,-10.389394492610364,-10.114078247525855,-10.319470118449843,-10.475645685346286,-11.041948144245229,-10.897609269298588,-11.026053367552217,-11.043049979524657,-11.037952666070954,-12.061337781104879,-12.430623728922791,-11.780238086078851,-12.42861865627315,-12.212277460993342,-12.510832657466079,-12.513695963040078,-12.13759176199925,-11.995333330504812,-12.017162862818145,-11.271302734522578,-11.000081974188959,-10.74577389972822,-9.207654504774982,-8.868694664232578,-8.226585781534848],"hits":60600274,"within_step_repeat_fraction":0.03712686012810562,"torque_difference":-6.706896992314968,"torque_difference_95_halfwidth":0.3530247226981333,"shear_difference_95_halfwidth":[0.3083395564327223,1.351406293799917,0.9605175406939549,1.0703537123170026,0.6366544544164533,0.49644362227685557,0.8912378127434658,1.3734249199097441,0.7080779075576477,1.3638159595573522,1.2180968341704363,0.9776194044975267,0.6343567305037319,0.8611038546628119,0.533452668191029,1.0420167158069737,1.3737717212420748,0.45672408587990737,0.49084111287092086,0.873868326798435,0.8320501463900257,0.9385703757188062,0.8223322196019478,0.7160081523158742,1.7350434272730615,1.1302581182868843,0.761825160312949,0.6263756622527229,0.5592495899968752,1.1075257886157495,0.5477748244762756,0.8359184164865155,0.6085277842215835,0.6255295716737481,1.5786030594537808,0.6541919360832011,0.729545153682132,1.7998823846291594,0.5676071552859405,1.2041014142007211,1.3167143931870373,1.463202391073749,1.0912517620140452,1.541332278433377,0.4443526906838485,0.843224142852944,0.8725194573932306,0.9729285717880755]},"EA2_base":{"nseed":80,"torque_uNm_per_m":-61.122026702195654,"shear_Pa":[-7.085029134452292,-6.3156194808325266,-6.060923934359223,-5.9123016592195,-6.0912919501623355,-5.993731753613378,-6.474810031810495,-6.687275128542708,-7.130762246940172,-7.756717358477662,-8.04107764879541,-8.49544484812458,-8.621310173093775,-8.93828313815345,-9.228559094818605,-9.900725969379025,-9.636585383385105,-9.765100589119475,-9.492335236110884,-9.83523789128834,-9.962208632202053,-9.803714846748901,-10.56397144313928,-9.921846343630744,-10.670407521666963,-10.960326009836187,-10.593723470914139,-10.782978206273516,-10.797858981788352,-11.190005353781812,-11.114879398534184,-11.732766503390458,-11.876528914343558,-11.950208185388817,-11.872021662912243,-12.064221037217186,-12.295675229216027,-12.862875708635551,-12.292938355491426,-12.405610512650167,-12.569323234018707,-12.249050024621273,-11.53626292369657,-11.247669385039107,-9.925322101115643,-9.17041508777723,-8.999062276032852,-8.062894708822444],"hits":60570451,"within_step_repeat_fraction":0.03703422382138268,"torque_difference":-6.778433560907272,"torque_difference_95_halfwidth":0.6055906474513091,"shear_difference_95_halfwidth":[1.0328504460965724,1.3473801833548216,0.8842874334463471,1.245952145126311,0.6752446524977399,0.9886564944054381,0.9028780345710643,0.8482235491686078,0.6153115754816219,1.3555170776630503,0.6156863513070252,1.012460396879602,1.2105073186558597,0.9223208994734403,1.128969496838235,0.7282711033702403,0.8293207304990309,0.6739995183182189,0.6811457465734044,0.5278184039161089,0.541176892878943,0.8546800321482094,0.8156494253022321,1.4695707980903914,1.3748252702121793,0.9939104646579479,0.9786468666989355,0.4259258279370046,1.1037133983170464,0.871367363322688,0.16357852569845566,1.0302457022555571,0.7870502487012057,1.4982241017285791,1.0891571124209833,1.1134894168843756,0.8252919234204342,0.8353126163553821,0.830845436800163,0.19218125233363037,1.0414008502788277,1.0007635225698313,1.2826127638420508,0.7048949692258799,1.2959258850524122,0.9389607483744569,1.0420384945749828,1.3209590795651895]},"Poisson40_base":{"nseed":4,"torque_uNm_per_m":-54.34359314128838,"shear_Pa":[-5.801951097871778,-5.170433377532834,-5.153029984348456,-4.7706791483459,-4.96786266609361,-5.171207837482496,-5.486377090078543,-6.093260871489473,-6.084439822569339,-6.579658128842672,-7.077172889347785,-7.305044336110197,-7.930806653682895,-8.209535020667209,-8.823060366696978,-8.39440385996837,-8.593732470622827,-9.046823692018556,-9.433029973916753,-9.571787813850186,-9.525946230569472,-9.299752097693037,-9.321469663909344,-9.373485111816521,-9.458323879399845,-9.98849170472659,-10.180366001739483,-9.832286531951304,-10.066189974355968,-10.261548088669297,-10.38312812673147,-10.594693922077001,-10.41069303601898,-11.086035414846512,-11.066965310139775,-10.38335812431415,-11.08705036146114,-10.500738135009513,-11.068975270729066,-10.442089306806809,-10.894033634246249,-10.153059075799774,-10.14949159481636,-9.514219775613281,-8.817229022293663,-7.583042216958718,-7.4593908883804705,-6.5881211403109186],"hits":60483121,"within_step_repeat_fraction":0.0018973227208510955,"torque_difference":0.0,"torque_difference_95_halfwidth":0.0,"shear_difference_95_halfwidth":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]},"Poisson2_base":{"nseed":80,"torque_uNm_per_m":-61.00450134232939,"shear_Pa":[-6.847633200184929,-5.947089825926932,-5.92126262288572,-6.056782340883164,-6.33497557570022,-6.609974791863772,-6.38605631451426,-6.761943383733401,-7.009648157386394,-7.785920801946624,-7.900911865595223,-8.6649017382979,-8.890212063074776,-9.081868933277551,-9.418701088692737,-9.66019974872475,-9.659965962597987,-9.596207218958376,-9.96219332171158,-9.930504944757782,-9.824318905250642,-10.325286689340974,-9.873739834351326,-10.549500324476416,-10.326553777634954,-10.759289497418127,-11.016119990777465,-10.817139120449536,-10.857551068998678,-11.102927517970237,-11.493791128564133,-11.027021908537021,-11.489177021194774,-11.686545024636494,-11.509291131101063,-11.87920861497032,-12.546138823554871,-12.1945777747153,-12.27779495988085,-12.385759599546212,-12.208532000993396,-12.18497648307873,-11.993560105517098,-10.688192188274542,-10.28793810568067,-10.039435294659352,-8.403118106519925,-7.865622196611403],"hits":60582517,"within_step_repeat_fraction":0.03690630140598855,"torque_difference":-6.660908201041011,"torque_difference_95_halfwidth":0.49203960025227744,"shear_difference_95_halfwidth":[1.5127454581109445,0.6796103518299907,1.5917209400952268,0.5927886816233064,0.7273751112560289,0.978732119898691,1.330887093156864,1.241153556689849,1.3144936173252275,0.4032782925688856,0.5007271515114455,0.7207775403303042,0.571619782951768,0.6449327337577216,0.9287471383418142,0.5929662084450225,0.7905976450231139,0.32481783289245897,0.6739350670568838,0.3727788913244715,0.8359948139547605,0.787301628424652,0.4683210794739613,0.5422601703670616,1.8098081539498756,0.46271123079985693,0.612609911181125,0.9518940237276136,1.0545915846570773,0.4903948582230245,0.6876771529391835,0.7735860022013127,0.3101806831915471,0.6731384896435043,0.5045952383092502,0.8834607631074928,1.4836051984608307,1.6221730097947762,0.5839575569191526,1.5986311733044336,1.255766856514561,1.6115433686414233,0.7371356791187468,1.0084592534370418,1.5855989513060194,1.4161969970674315,1.258032847447286,1.678160537241097]},"weightedPSBT2_fine":{"nseed":80,"torque_uNm_per_m":-58.165610452718,"shear_Pa":[-6.683645365808724,-6.356446182431254,-5.996446344600505,-5.548053734461472,-5.816946814074372,-5.9804622169555675,-6.334642150006183,-6.189382401327021,-6.8348656162302515,-7.200508153407721,-7.661265002752627,-8.169804727769185,-8.537809325283341,-8.532904105774298,-8.99933385047335,-8.914721759780495,-9.2557538528674,-9.427594641413044,-9.310440483144507,-9.509525481593384,-9.445801230222093,-9.484397442184706,-9.722002672048594,-9.853953912163531,-9.969330022786426,-9.970191200879452,-9.994529830991583,-10.380442779455105,-10.786868390118052,-10.480429633951378,-10.604003258077986,-10.939688087496542,-10.876624790223904,-11.22511246493855,-11.566854149669172,-11.43447070071148,-11.589127126888183,-11.556347178965947,-12.059502338137117,-11.685455479528716,-11.86727030478807,-11.189110459867157,-11.067897705425496,-10.328081716131218,-9.7721784590836,-9.128137103900013,-8.576947462279286,-7.5372241213009445],"hits":136173848,"within_step_repeat_fraction":0.037041201190203925,"torque_difference":-4.7660794287208965,"torque_difference_95_halfwidth":0.3516303157107937,"shear_difference_95_halfwidth":[0.879042356855965,0.26914132418182457,0.5712435797292557,0.6530815016666431,0.46130231973152686,0.8974388466441078,0.18124159467093412,0.16163149023631265,0.15621969306240022,0.25788523958675963,0.7460486528759626,0.14243441598345138,0.6217486224585647,0.8836687656040157,0.3114835226501877,0.29821856945329434,0.25840457482761536,0.2619728599496886,0.3981376607879346,0.6167411785464018,0.6934326869479814,0.4596677086485361,0.8409513500823202,0.7751049403350071,0.24187336420125033,0.733527212829357,0.28670222668198025,0.49389569441418996,0.3661078589418494,0.2848143306424304,0.7116262067044112,0.9058221416082901,0.8299338904659457,0.6573356411190967,1.1007292353247955,0.6302032543110633,0.9026959366802833,1.0912148493920812,1.0398618095858696,0.6487489854725345,0.4738589447781362,0.4845224551041101,0.678866690251806,0.706119126877489,0.8501042277351566,0.8452781835702952,0.3907103146672386,0.7375056831030287]},"EA2_fine":{"nseed":80,"torque_uNm_per_m":-58.051201141155566,"shear_Pa":[-6.689300632676279,-6.113759945203444,-5.8301792721015255,-5.685746185680847,-5.461638251743347,-6.179025950457691,-5.97853740115068,-6.311655706201036,-6.8371332922386685,-7.319786588614631,-7.7487889055649415,-8.087184946033268,-8.528362647590313,-8.671084187638922,-9.15600298661322,-8.982075937568275,-9.271610340517437,-9.250920334778357,-9.473364849045588,-9.607135627167485,-9.428021530015442,-9.958059453717762,-9.944057684814421,-9.72914566269671,-9.997275053571272,-9.958572166161915,-10.051027195023696,-10.298041763809616,-10.369936987630897,-10.437335963527651,-10.642885317014098,-10.761078367440264,-10.955639914510218,-11.096673277943975,-11.420040192258906,-11.525590718283611,-11.545945926395182,-11.509192826128972,-11.802844431556576,-11.491824727804687,-11.606074093245766,-11.528031842261996,-11.222434014612663,-10.364373061104642,-9.786504167735451,-9.14930366800538,-8.350639379924386,-7.364666097983534],"hits":136173426,"within_step_repeat_fraction":0.036965321408644614,"torque_difference":-4.65167011715846,"torque_difference_95_halfwidth":0.42961106707046376,"shear_difference_95_halfwidth":[0.47346735168776644,0.7853878756472807,0.4034146445804653,0.9796563525925291,0.19572692489435703,0.889732306244455,0.717726546096468,0.6169895826654562,0.4763233399781716,0.48052809647132344,0.5364104429331739,0.7086374813126887,0.5723188980008904,0.74076392721245,0.5798932572535545,0.7397512131099486,0.5774295811116891,0.3610684640945017,0.8240461527768858,0.10135896933711895,0.536768844847941,0.8553268522600153,1.0937987220226522,0.41641437145959903,0.6458756245316921,1.1903488565899967,0.5093144849132626,0.2693720823823051,1.07770931911926,0.17636944177700603,0.6282188913884819,0.7882818350738732,0.4656624965410918,0.21403929874297553,0.3445508884942183,0.31553974709825244,0.6960819420794091,0.3317452708405225,1.2055706077752768,0.8972787287286592,0.22851676598815354,0.45198915016917685,0.5404910217134296,0.564886850834482,1.0364344323169592,0.41364250467089003,1.1796854925374405,0.8266754118703215]},"Poisson2_fine":{"nseed":80,"torque_uNm_per_m":-57.93169548521047,"shear_Pa":[-7.129555794539661,-6.397967180410707,-5.763912413076611,-5.627136108386763,-5.51420434748159,-5.789426379367716,-6.07035728637544,-6.529055851477043,-7.089094716630033,-7.228469380629634,-7.61946327537311,-8.352585668016813,-8.22012539833159,-8.569037197136026,-8.849781658739737,-9.113634715184265,-9.055234956583819,-9.168958845324266,-9.464652238003286,-9.437152435116776,-9.430808095994506,-9.799594823018445,-9.611255899133823,-9.78322898777711,-10.071148344953645,-9.752283040213834,-10.139053212732872,-10.283267656316717,-10.212755156069074,-10.52858181127148,-10.826450460211422,-10.56147802422306,-11.239485479798072,-10.895674116878652,-11.441127705435235,-11.302901880254836,-11.630628909436322,-11.739134494477101,-11.641092327111432,-11.875474699327363,-11.567307903353658,-11.248674702305593,-10.948990740554239,-10.587226978669888,-9.779268634402865,-8.799157005290432,-8.541703617041891,-7.337992959514345],"hits":136139697,"within_step_repeat_fraction":0.036817894624378025,"torque_difference":-4.532164461213359,"torque_difference_95_halfwidth":0.5881410883060246,"shear_difference_95_halfwidth":[1.088946382248916,1.1980684899717369,0.7781213888521052,1.2269298124434023,0.7877703577978374,0.4318762541101889,0.8152651841393221,0.45758598061326994,0.45910104124587026,0.8897470539840042,0.8703996818463564,0.2636756253157083,0.8411691354767628,0.7377874434243675,0.6872391649303248,0.5009027477090117,0.3226724785662825,0.6118554137060199,0.3305950798308871,0.3978461597594235,0.8919856663234242,0.3400423008119166,0.6601504759616559,0.43611522387651375,0.720074349897878,0.6047427654726474,0.5301333741713414,0.12665100987761313,0.7377380673486754,0.33592622884323053,0.44255395937984676,0.7747105113676963,0.29871109082861075,0.5119897325350542,0.7657734610220285,0.4381075883672462,0.756285945108355,0.6522088946448101,0.8042012806240586,1.3524485145397673,0.5090936233249728,0.5124175798109066,0.7555979478809312,0.49652146309141326,0.6721152516882621,0.5768720313996188,0.3576034471421267,0.9632466163943827]},"Poisson40_fine":{"nseed":4,"torque_uNm_per_m":-53.399531023997106,"shear_Pa":[-5.781588188653018,-5.182712526185851,-4.924350580342082,-4.7450714266726735,-4.823757251964392,-4.862959857767326,-5.35931954427257,-6.173598613412605,-6.5311058123963885,-6.6703296922690996,-7.2662922735013,-7.655546971078831,-7.919754910025761,-8.086984122838384,-8.362710492043218,-8.546267643638842,-8.670426492094405,-8.865709638925232,-8.898062092412548,-8.916455863761541,-9.08964536148782,-9.053533168149766,-9.168372290055139,-9.311859573316305,-9.491837804017852,-9.603470969187496,-9.565356082440072,-9.62506913384677,-9.89149330537225,-9.926387606215423,-10.05822348461361,-10.029954539653767,-10.304335002960684,-10.56106608630827,-10.620012640965333,-10.648320120714263,-10.7710856898272,-11.114423269172406,-10.439062107527935,-10.335007650343695,-10.611462697806147,-10.176029537494907,-10.002205081018667,-9.161436480037546,-8.866963261309989,-7.760936781575567,-7.229527400638158,-6.282286300078578],"hits":136032293,"within_step_repeat_fraction":0.0018945200493734457,"torque_difference":0.0,"torque_difference_95_halfwidth":0.0,"shear_difference_95_halfwidth":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]}},"paired_grid_effect":{"weightedPSBT2":{"relative_shear_L2_percent":{"base":13.172981407908313,"fine":9.575399176261673},"torque_bias_change":1.9408175635940719,"torque_bias_change_95_halfwidth":0.23369996960201106},"EA2":{"relative_shear_L2_percent":{"base":13.277954713250832,"fine":9.22206806635471},"torque_bias_change":2.1267634437488123,"torque_bias_change_95_halfwidth":0.56847574927647},"Poisson2":{"relative_shear_L2_percent":{"base":12.987504426521228,"fine":9.090010864243695},"torque_bias_change":2.1287437398276516,"torque_bias_change_95_halfwidth":1.0440791550033497}}}

==> anc/results/bearing/controls/ppc10_20_20261119.json <==
{"pins":"9870d0ed16f47ef59971413d8a755a827c4d26d0faae944db414fae405732e10","results":{"weightedPSBT2_base":{"nseed":80,"torque_uNm_per_m":-61.05049013360335,"shear_Pa":[-6.908285678488894,-6.833516743423372,-6.478310343819842,-5.580456101892657,-6.261439184729404,-6.1074011837109765,-6.562637805371172,-6.304626254910085,-7.104966451420847,-7.659728752596538,-8.161750544590545,-8.515079034702199,-8.644888052141784,-8.776895845374666,-9.539896442131042,-9.116544605793695,-9.334867858823674,-10.023292527620523,-9.96149673953386,-9.943114715567262,-10.244330437309605,-9.76722753334345,-10.807628925302454,-10.389394492610364,-10.114078247525855,-10.319470118449843,-10.475645685346286,-11.041948144245229,-10.897609269298588,-11.026053367552217,-11.043049979524657,-11.037952666070954,-12.061337781104879,-12.430623728922791,-11.780238086078851,-12.42861865627315,-12.212277460993342,-12.510832657466079,-12.513695963040078,-12.13759176199925,-11.995333330504812,-12.017162862818145,-11.271302734522578,-11.000081974188959,-10.74577389972822,-9.207654504774982,-8.868694664232578,-8.226585781534848],"hits":60600274,"within_step_repeat_fraction":0.03712686012810562,"torque_difference":-6.706896992314968,"torque_difference_95_halfwidth":0.3530247226981333,"shear_difference_95_halfwidth":[0.3083395564327223,1.351406293799917,0.9605175406939549,1.0703537123170026,0.6366544544164533,0.49644362227685557,0.8912378127434658,1.3734249199097441,0.7080779075576477,1.3638159595573522,1.2180968341704363,0.9776194044975267,0.6343567305037319,0.8611038546628119,0.533452668191029,1.0420167158069737,1.3737717212420748,0.45672408587990737,0.49084111287092086,0.873868326798435,0.8320501463900257,0.9385703757188062,0.8223322196019478,0.7160081523158742,1.7350434272730615,1.1302581182868843,0.761825160312949,0.6263756622527229,0.5592495899968752,1.1075257886157495,0.5477748244762756,0.8359184164865155,0.6085277842215835,0.6255295716737481,1.5786030594537808,0.6541919360832011,0.729545153682132,1.7998823846291594,0.5676071552859405,1.2041014142007211,1.3167143931870373,1.463202391073749,1.0912517620140452,1.541332278433377,0.4443526906838485,0.843224142852944,0.8725194573932306,0.9729285717880755]},"weightedPSBT2_double":{"nseed":80,"torque_uNm_per_m":-62.036840806479695,"shear_Pa":[-7.548172841056492,-7.197359033640328,-6.403471277046753,-6.049138393940713,-6.191544718090437,-6.359727957191346,-6.283296553293134,-6.983705004053725,-7.123765653287171,-7.534409448774757,-8.074593563183319,-8.830959521976581,-8.691004342034805,-8.930826524669133,-9.735679296339494,-9.49320363456167,-9.382921445682001,-9.941400929972708,-9.888826767834544,-10.053082660097926,-9.596216641110347,-10.525653836627553,-10.199321459129909,-10.577081538881751,-10.420733467763416,-10.599085486547908,-10.628346357328635,-10.982343056330194,-11.19511455044863,-11.52093660303932,-11.432575675743413,-12.024416581404001,-11.879245384274764,-11.73434526149461,-12.225803796018909,-12.399650901258505,-12.549023619170335,-12.247211743334276,-12.384058585826887,-11.935374887514113,-12.487263791811351,-12.161715469471645,-12.139005238872663,-11.62045058456826,-10.311663649878398,-9.903087578418969,-9.052637475950654,-8.497100882553399],"hits":60558033,"within_step_repeat_fraction":0.07182875860552829,"torque_difference":-7.155996438402859,"torque_difference_95_halfwidth":0.3491661161678147,"shear_difference_95_halfwidth":[0.8844035923793239,1.0121280522007734,1.2435643456254972,0.47789951394812896,0.7680487773191701,0.40596359409610105,0.7066331797007793,0.5746752807569233,0.4729330821873211,0.9849733634553559,1.3647278564262921,1.5180822161016871,0.7605611390031187,0.6900942716520846,0.8432418087583264,0.3204750052742108,0.7411456738396319,0.2898558167157794,0.5992871930898691,0.5099853745419374,0.6933008341373573,0.5406252651361672,0.9363923100029957,0.8037938845859013,1.452685094806485,1.0956188424985418,1.0496835088560883,0.9790247651705162,0.6546535792521196,0.9185279706231755,1.4047772481917644,0.9161435450906611,0.44566500283700217,0.43226066496866977,0.22613486368524172,0.9521280589145662,0.5676795274879237,0.573150390727433,0.9117239270548186,0.3077234753441404,0.894463830745029,0.7462770915760032,0.7949565369301612,1.5943139461743303,1.0800559337693696,1.2059897208197095,1.0542391322348714,0.47413293802002937]},"EA2_base":{"nseed":80,"torque_uNm_per_m":-61.122026702195654,"shear_Pa":[-7.085029134452292,-6.3156194808325266,-6.060923934359223,-5.9123016592195,-6.0912919501623355,-5.993731753613378,-6.474810031810495,-6.687275128542708,-7.130762246940172,-7.756717358477662,-8.04107764879541,-8.49544484812458,-8.621310173093775,-8.93828313815345,-9.228559094818605,-9.900725969379025,-9.636585383385105,-9.765100589119475,-9.492335236110884,-9.83523789128834,-9.962208632202053,-9.803714846748901,-10.56397144313928,-9.921846343630744,-10.670407521666963,-10.960326009836187,-10.593723470914139,-10.782978206273516,-10.797858981788352,-11.190005353781812,-11.114879398534184,-11.732766503390458,-11.876528914343558,-11.950208185388817,-11.872021662912243,-12.064221037217186,-12.295675229216027,-12.862875708635551,-12.292938355491426,-12.405610512650167,-12.569323234018707,-12.249050024621273,-11.53626292369657,-11.247669385039107,-9.925322101115643,-9.17041508777723,-8.999062276032852,-8.062894708822444],"hits":60570451,"within_step_repeat_fraction":0.03703422382138268,"torque_difference":-6.778433560907272,"torque_difference_95_halfwidth":0.6055906474513091,"shear_difference_95_halfwidth":[1.0328504460965724,1.3473801833548216,0.8842874334463471,1.245952145126311,0.6752446524977399,0.9886564944054381,0.9028780345710643,0.8482235491686078,0.6153115754816219,1.3555170776630503,0.6156863513070252,1.012460396879602,1.2105073186558597,0.9223208994734403,1.128969496838235,0.7282711033702403,0.8293207304990309,0.6739995183182189,0.6811457465734044,0.5278184039161089,0.541176892878943,0.8546800321482094,0.8156494253022321,1.4695707980903914,1.3748252702121793,0.9939104646579479,0.9786468666989355,0.4259258279370046,1.1037133983170464,0.871367363322688,0.16357852569845566,1.0302457022555571,0.7870502487012057,1.4982241017285791,1.0891571124209833,1.1134894168843756,0.8252919234204342,0.8353126163553821,0.830845436800163,0.19218125233363037,1.0414008502788277,1.0007635225698313,1.2826127638420508,0.7048949692258799,1.2959258850524122,0.9389607483744569,1.0420384945749828,1.3209590795651895]},"EA2_double":{"nseed":80,"torque_uNm_per_m":-62.01804837176893,"shear_Pa":[-7.465514717700075,-7.060567323222064,-6.632447956292087,-6.4742209576028165,-6.309991845869676,-6.6322405686467505,-6.611685934973526,-7.619163087821343,-7.125984746377485,-7.757477813335228,-7.839485391286989,-7.9555953185100465,-8.731047745946723,-9.239741797841788,-9.048444788787199,-9.417573159759176,-9.645595122476978,-9.601969985820258,-10.145965632022001,-10.159314504697587,-10.217100309007561,-10.615836738844262,-9.930502646578743,-10.607493974439357,-10.500723002193915,-10.686144510857199,-10.625803921010565,-11.183102250877637,-11.227289701078309,-11.237530178750662,-11.575819219571317,-11.309614144155148,-11.570612716602845,-11.481719092983573,-12.094486536622036,-12.204956021980038,-12.184480592502371,-12.291703087741698,-12.433290706738399,-12.537316826717358,-12.467752179767803,-12.375075681668793,-11.61379037127169,-11.622498674788531,-11.040819544611434,-9.49827004419881,-8.840377766960463,-8.334851203895905],"hits":60540426,"within_step_repeat_fraction":0.07148834372028026,"torque_difference":-7.137204003692096,"torque_difference_95_halfwidth":0.2708195520161993,"shear_difference_95_halfwidth":[1.0512418241572035,0.6818337805417057,1.3221799545761468,1.679773467923276,0.1839318803235002,0.538132340668442,0.7231873574041298,0.5331337767911661,0.49230733774452873,0.868880751862931,1.2611509242624352,0.4050644995762603,1.077088331213215,0.7353232694656314,0.9869516211376762,0.7484605125732128,0.41919349653990184,0.8475861693487111,0.6273857047019572,1.1828249564368074,0.19544245110845937,0.7718384036519498,0.9017418796047767,1.1558452664845054,0.8966209054696543,1.1566094011263626,0.5976908161369868,0.31676506066111315,0.537413908393649,1.1366371226383878,1.4148685301618595,0.802286956601051,0.7530102089528754,0.8151469917696582,1.4431891515170616,0.759867636487034,1.2054462663389434,1.2967951656025571,1.3174983899005108,0.8442400513035286,1.52087198819321,1.3211201098596819,0.8324738604912619,2.3497359202006867,1.8492935988050418,0.9711305762653756,1.3813668677118116,0.7548182452729768]},"NTC20_base":{"nseed":8,"torque_uNm_per_m":-54.49005726966248,"shear_Pa":[-5.535213591917417,-5.028018447519948,-4.462634679720127,-4.804994239010569,-4.721998492136655,-5.094549709318734,-5.729581346482135,-5.917319139981511,-6.164434470229974,-6.949132409168548,-7.176685218357948,-7.8061544233778815,-7.850607324034474,-8.541067234197499,-8.15420270393286,-8.360643421887296,-8.77849232655766,-8.75476050580869,-9.288376301003607,-9.314134744291165,-9.363296705346226,-9.72036619679948,-9.734787014048436,-9.745620723168052,-9.623163142170444,-10.061251028893825,-9.987745933903486,-9.909156695842235,-10.58786564644043,-10.351627746369259,-10.55572406995853,-10.332181229425792,-10.785553018148846,-11.00265724706796,-10.766516612911513,-11.133657972773477,-11.049181135977054,-11.135970342064809,-10.71595462892872,-10.55440116260762,-10.559842046334419,-10.292095972089,-10.208818444162505,-9.497516150449268,-8.853418772872551,-7.622502729477527,-7.167641737736323,-6.521859428805539],"hits":60489677,"within_step_repeat_fraction":0.003057689226592979,"torque_difference":-0.14646412837409883,"torque_difference_95_halfwidth":0.5028716826749335,"shear_difference_95_halfwidth":[0.4919175003958512,0.5976745255349238,1.3918934714825297,1.0797633141739584,1.1815168790591815,0.5094416480630731,0.8395571038266763,0.6623239550679793,0.6686192660444509,1.4997895424793077,0.5508400758745622,0.8222290302524706,0.8214888930219847,0.25965227545898517,0.5599218859017696,1.5405860917941527,0.6205018269331943,0.32011725393851737,1.013141513237196,0.09417543398779138,0.8232538777383008,0.599082305046722,0.20932884203521118,0.6440752597091828,1.1928464492344115,0.8648105067013019,1.4278976750788486,1.0387712211349032,0.7342069162670686,1.859432278378214,0.7957748863350474,1.1850633046420675,0.8355834249014333,1.2328958745946859,0.49523484144015684,0.9817353128665639,0.8920886788267901,1.4738398872499667,1.3510110804811295,0.6897728475515792,0.6713211946939476,1.2937160196201818,0.9274927418174095,0.7145345217661815,0.8132704376891287,1.0394192038888914,1.4919196102987362,0.6157909096697799]},"NTC20_double":{"nseed":8,"torque_uNm_per_m":-54.54310696188806,"shear_Pa":[-6.242207229843871,-5.009368269969409,-4.815435835563744,-4.594121435171568,-5.1575242928994545,-5.0629589204049505,-5.191810797501862,-5.903224071075195,-6.606611048696125,-6.719556265938062,-7.367578840858878,-7.736152615848635,-8.111819768953623,-7.984669392853821,-8.677081861173118,-8.854708585434821,-9.048625204395517,-8.784311644560887,-8.977002589477214,-9.237546605009328,-9.244745017134088,-9.29917422569846,-9.432023016951188,-9.698793600257758,-9.484591011531508,-9.505900640488662,-9.996170485569332,-9.660434269472816,-10.245639672971983,-10.373048649554828,-10.740978465489325,-10.41688514507104,-10.157746239375298,-10.889219675711153,-11.199996837595979,-10.967634107018855,-11.58185856514353,-10.919308076142869,-11.000289513958176,-10.646465436614783,-10.949345807074707,-10.271499780795653,-10.386373100765638,-9.262590467343712,-9.3621653919474,-7.538316931533792,-6.9301133798086605,-6.435021272922625],"hits":60474449,"within_step_repeat_fraction":0.006749609368824128,"torque_difference":0.3377374061887686,"torque_difference_95_halfwidth":0.35188266415392616,"shear_difference_95_halfwidth":[1.0363824564056663,1.6341564299635103,0.77813522648233,1.64082396102583,0.7764207502278888,0.22250109710749072,1.4599103078570081,0.7437612333383183,0.739611652622528,0.7720708340255883,1.274978168876024,1.4963760637693257,0.8452965886603346,0.5992562186891119,1.4596917085587586,1.09737972622077,0.8711660775022553,0.32228963911232683,1.2394819351547721,0.4125594310152051,0.752757024055978,0.5216238278371337,0.7853220290132445,0.7114679792447649,0.9610549596007443,0.4438830417251098,1.5282401283480687,0.6902360975601736,0.9271379782973529,1.2217629811563993,1.7427168435153646,0.47385215014517956,1.3305295985888412,1.010751930511723,0.6394060857974503,1.0357321587729482,1.006460626794866,0.8526638693178219,1.0443761232941604,0.6173560707846668,1.7439674375647511,0.9347632366045661,0.9465763018737429,0.7208963283284034,1.401777032116716,0.875551520398359,1.1036427067120986,0.9108769330227768]},"Poisson40_base":{"nseed":4,"torque_uNm_per_m":-54.34359314128838,"shear_Pa":[-5.801951097871778,-5.170433377532834,-5.153029984348456,-4.7706791483459,-4.96786266609361,-5.171207837482496,-5.486377090078543,-6.093260871489473,-6.084439822569339,-6.579658128842672,-7.077172889347785,-7.305044336110197,-7.930806653682895,-8.209535020667209,-8.823060366696978,-8.39440385996837,-8.593732470622827,-9.046823692018556,-9.433029973916753,-9.571787813850186,-9.525946230569472,-9.299752097693037,-9.321469663909344,-9.373485111816521,-9.458323879399845,-9.98849170472659,-10.180366001739483,-9.832286531951304,-10.066189974355968,-10.261548088669297,-10.38312812673147,-10.594693922077001,-10.41069303601898,-11.086035414846512,-11.066965310139775,-10.38335812431415,-11.08705036146114,-10.500738135009513,-11.068975270729066,-10.442089306806809,-10.894033634246249,-10.153059075799774,-10.14949159481636,-9.514219775613281,-8.817229022293663,-7.583042216958718,-7.4593908883804705,-6.5881211403109186],"hits":60483121,"within_step_repeat_fraction":0.0018973227208510955,"torque_difference":0.0,"torque_difference_95_halfwidth":0.0,"shear_difference_95_halfwidth":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]},"Poisson40_double":{"nseed":4,"torque_uNm_per_m":-54.880844368076836,"shear_Pa":[-5.797503725412226,-5.161731759990619,-4.861500215010153,-4.7185587387470695,-4.8257063862672815,-5.084350082805106,-5.5621795013301325,-5.777464314153988,-6.606794917775422,-6.8113689230875165,-7.652589506100609,-7.342903618558903,-7.775570245500819,-8.23844201478349,-8.250945017738417,-8.523815833128635,-9.062320555818404,-9.023460460907117,-9.475394743332009,-9.733906983346444,-9.1758874845564,-9.531265538792518,-9.517404815813894,-9.675193459486689,-10.170796909742586,-9.606600924409397,-9.999235664940542,-10.234467149796636,-10.214540213698534,-10.331430451402845,-10.541373178083452,-10.778594111084548,-10.642765428419095,-10.766052370081074,-11.302375021818525,-10.980639098797724,-10.928265098208167,-11.022494362526993,-11.135567422634368,-11.104374103465695,-10.535413727091141,-10.380140487050296,-10.081815885943774,-9.438367649108221,-8.766249600178785,-7.877052464685244,-7.637993347873373,-6.595904273863942],"hits":60474587,"within_step_repeat_fraction":0.0037661624898030644,"torque_difference":0.0,"torque_difference_95_halfwidth":0.0,"shear_difference_95_halfwidth":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]},"weightedPSBT10_base":{"nseed":16,"torque_uNm_per_m":-55.53372204077107,"shear_Pa":[-6.37527710840261,-5.3550388151138595,-5.077696140148645,-4.872627647230503,-4.916113091842963,-5.114598955719568,-5.548439608652194,-5.989246294452976,-6.4100737077517955,-7.461433878895111,-7.419336098380107,-7.621007600110965,-8.049685298572733,-8.048775983807102,-8.74494206234499,-8.32594844431242,-8.846979289316456,-8.92057602445119,-9.250194687846701,-9.550197203348763,-9.711864989398284,-9.617272773924158,-9.704587988792923,-9.67245567779503,-9.679758126326368,-10.06451020538461,-9.593115193277688,-10.133778988110748,-10.482486334143037,-10.442499300307272,-11.038719305224015,-11.041620892875727,-10.616504065697963,-10.95519022614389,-10.72072149019792,-11.243215079668111,-11.367712071122616,-10.83369009259101,-11.448771839450773,-11.128436311931488,-11.065266563677866,-10.201561579775086,-10.349110853995219,-9.725336833768356,-9.365295154489758,-8.305566166310959,-7.282170196137117,-6.556979570622956],"hits":60487618,"within_step_repeat_fraction":0.007599350091949275,"torque_difference":-1.1901288994826906,"torque_difference_95_halfwidth":0.6228831836588468,"shear_difference_95_halfwidth":[1.0608521058260647,0.5409494499501886,0.6581779985563744,0.7570415423632039,0.8749393583861313,1.4625433933203702,0.6909689619050984,1.4200265517866444,0.5393261632003588,0.800052386627092,0.9267924207576896,0.9586259685093539,0.8394648916979589,0.3981855576038159,1.3425856517964527,0.9710096523468502,1.3619584863613965,1.014771458454665,0.8363697488000742,0.7556112127580007,1.3757054158691604,1.018734549328652,0.8403508433121956,1.1716851149686818,2.1451189013869234,0.8448518441977451,1.517445189461476,1.0272450369914483,0.688798461895677,0.697681232569309,0.3926860801978568,0.6238419653227572,0.9859356352902697,1.2958419837471573,0.8368900268318318,0.544149429111651,1.5161801211000079,0.7109520697630329,0.35616202988824447,0.2053502627498982,0.7816480877721821,1.2605306248550074,1.3694382796598694,1.4965196079244742,2.472105159502956,0.7720339867556497,0.7781169281709768,0.9636767264722094]},"weightedPSBT20_base":{"nseed":8,"torque_uNm_per_m":-55.027210517978766,"shear_Pa":[-5.9975325462797615,-5.63106522525614,-5.1596384867542335,-5.19922941542699,-4.860685416249268,-5.0764996335958985,-5.325334727673382,-6.176954182319631,-6.409902910276919,-6.430899546474787,-6.934728699081489,-7.910817729221163,-7.686586088339764,-8.361255017932406,-8.386463313364388,-9.251655595687618,-8.92192967649042,-9.240792504447976,-9.213526167658692,-9.008475467789877,-9.026454935455865,-9.621784905271717,-9.622568327418506,-9.591996696920896,-9.68286687280338,-10.203089387666571,-10.194498374753342,-10.04472757282782,-10.285521449697512,-9.986752211199484,-10.531005679795122,-11.175481772283241,-10.530684745491097,-11.004725367983553,-10.792584681625236,-11.393575988305766,-11.11489186569167,-11.264654209404242,-10.796323986400184,-10.851989917921523,-10.622460365869731,-10.619944457644026,-9.74294377423783,-9.810024126424338,-9.037749828269416,-8.264929635340183,-6.846476424720155,-6.532242896000267],"hits":60482332,"within_step_repeat_fraction":0.00381456285583247,"torque_difference":-0.6836173766903855,"torque_difference_95_halfwidth":0.22959766438318902,"shear_difference_95_halfwidth":[0.9109785397238889,0.8282139980453056,1.2903591492270081,0.921903790417798,0.647338803521123,0.8943344473226471,0.40602037881114283,1.548914284002593,1.0656655720911272,1.1518328230480523,0.7388986678291862,0.31615311999076323,1.235884828417605,0.42264129435141945,0.9029264940782445,1.1258370265458522,1.4993331185379382,1.292890390775986,0.8981842909294968,0.9811103233193069,0.7101515885461744,0.4279122604525899,0.4861871077765772,0.7111108446486368,0.4631208160570131,0.7813379298406977,1.053081063952778,0.8420301945555589,0.40179590902965423,0.6192556837662351,0.9862102740777821,1.1695761969477954,1.2800874236557394,1.1387717310113055,1.1048600063617484,0.6531622157537981,1.0045627495227658,1.5778143921203605,0.9320291605342192,0.6932385952677902,0.4940480199978662,1.35000916856685,0.2456287370949936,0.3634171965187331,1.1287528808338942,1.003287521017684,0.8969642328165814,0.8876668617609664]},"weightedPSBT10_double":{"nseed":16,"torque_uNm_per_m":-56.33814512987644,"shear_Pa":[-6.14722513919588,-5.579245143399078,-5.24861611665937,-5.006197769350296,-5.191888979961,-5.239680695552714,-5.870260617133444,-6.106935351513789,-6.488323563614255,-6.760227216375724,-7.536721458467097,-7.960917243716862,-7.892655626751024,-7.965959725198475,-9.115670135483185,-9.162449199031848,-8.908129219909288,-9.047989642040505,-9.460910686339068,-9.652050855379944,-9.386462390216106,-9.676697239955018,-9.689638058797264,-9.847787067517581,-9.825583854792402,-10.138306134898848,-10.272757034985382,-10.191813630945923,-10.303809651508113,-10.740501615994082,-10.739313681956387,-10.713860599845432,-10.625302532850785,-11.1423138927908,-11.273078823472698,-11.535246561790244,-11.094234855495525,-11.690970177966113,-11.329129624215954,-11.191549012996122,-10.90131987555155,-10.829980032250724,-10.424847317137935,-9.958438501555895,-9.199382440626604,-8.922837073394156,-7.723900273664002,-6.68060919607997],"hits":60493688,"within_step_repeat_fraction":0.015104073871189727,"torque_difference":-1.45730076179961,"torque_difference_95_halfwidth":0.298011376828027,"shear_difference_95_halfwidth":[0.8956696475597754,0.854455808600828,1.679764292986468,1.0762213972345298,0.6420341445575767,0.4908016843952073,0.9881018200498105,1.5666660528372711,0.7466390340067061,1.1917641768209344,0.43790822736013396,1.671539074450274,0.6595468384638913,1.3581002306895154,1.3741270642402306,0.18513558992035617,0.5615772212747097,0.9076161994173664,0.5879749991482691,0.10065171079438116,0.36176718921311907,0.12281617112058334,1.0756677699973287,1.4063796587677462,0.8209253791613019,0.9484750306715216,0.6218819356993863,0.8921615492404588,0.9444750904899087,1.4618201172632321,1.666869398424515,1.3465838958875387,0.9927174005003802,1.6673207496862068,1.082733228889368,1.1269231411704401,1.2075767862211513,0.5350036593131864,0.8649457152342849,1.1008151121814695,0.7851913716948581,1.0194148976009767,1.5913105796033418,1.5917072640379746,1.4954130915355544,2.1397957000038357,1.23080377465285,1.1429884628973512]},"weightedPSBT20_double":{"nseed":8,"torque_uNm_per_m":-55.369772398119956,"shear_Pa":[-5.700873204508579,-5.62179535832732,-4.955369947382686,-4.97461595565602,-5.088043174411634,-5.046269704605775,-5.506285103964977,-5.526173380726445,-6.326830219263787,-6.899668802234497,-7.258941322164729,-7.452861818477578,-8.14747374250955,-8.438844747812688,-8.770596300331682,-8.110281812713412,-8.989648423355572,-8.948167281360883,-9.59373251673805,-9.430833466245113,-9.75438263980998,-9.793661166456456,-9.174815480830551,-9.528534774418794,-9.560131292980763,-10.254831739073653,-9.665649152088776,-10.250530271674688,-10.53852980024705,-10.282905155802027,-10.624544975298932,-10.712485670507581,-10.873320748012727,-10.948168715022693,-11.300058397226493,-11.227358690179502,-11.107302227491573,-11.3780570579684,-11.123113680767649,-11.138963435187168,-11.318430959477137,-10.843023064296412,-10.195510170348726,-9.92379368653662,-8.418742447491512,-7.798697631027015,-7.648751562631996,-6.822301925985152],"hits":60482486,"within_step_repeat_fraction":0.007596958403781377,"torque_difference":-0.48892803004312313,"torque_difference_95_halfwidth":0.3566907627080454,"shear_difference_95_halfwidth":[1.0251192323372544,1.4541254978989702,0.7414784655727757,1.3533998924665864,0.5254321423112639,1.0416479869758335,0.9452078762846811,1.0645284384973595,0.8287066738902512,1.025616837482224,0.9776646025347201,1.2579819837820034,0.49807994633008357,0.7031148378602915,1.5159101163359763,0.3029513527703013,1.0934223984888618,0.5236783837100709,0.8715119684673883,0.5589647745864704,0.29630688811661376,0.9276133904899088,0.8219557321095375,0.36042253390682444,1.1178118470974137,0.8804208701031617,0.6551570886372813,0.7492855083163779,1.2920100835590271,0.37001232394668254,1.7679517411810943,0.2513822864364057,0.7049829833041237,1.2143815546585401,1.455202747892184,0.5720392443666966,0.2638460712730484,0.669933428310027,0.7391249733488962,0.7033353628416704,1.2769472279068406,1.1504829014731204,1.2640142888351453,1.0723767116109846,0.8812997515248788,0.5951904707998134,1.2344564062353034,1.186785082942815]},"EA10_base":{"nseed":16,"torque_uNm_per_m":-55.662276896628704,"shear_Pa":[-5.69077507236589,-5.466017261575666,-5.2213153805367885,-4.927305506341596,-4.724060684513737,-5.378568176324904,-5.825115515987386,-5.729251311805587,-6.6388896128551345,-6.810866571626904,-6.988998519643838,-8.004126763225836,-8.030093461681632,-8.203616709013918,-8.804277147453327,-8.86399856220776,-8.66677481592411,-9.025014683479919,-9.345676977738872,-9.325619715827465,-9.801860063226979,-9.766685696023863,-9.993827104979712,-9.792338887979149,-9.66532535107462,-10.16501353954692,-10.043125265275107,-10.00742376818783,-10.537087502729097,-10.278953463540926,-10.911812857356319,-10.455281387510475,-10.973978508093978,-11.090423104097159,-10.846208917231046,-10.803104366124904,-11.30941578438486,-11.34700357635217,-11.269969377854764,-10.699196641569088,-10.99506577301081,-10.871598932385382,-10.222269199412594,-9.8004971131239,-8.944139076226387,-8.727849944290014,-7.445821181697409,-6.792833735300886],"hits":60506579,"within_step_repeat_fraction":0.00758626274244837,"torque_difference":-1.3186837553403237,"torque_difference_95_halfwidth":0.20887521771799625,"shear_difference_95_halfwidth":[1.4914124283130321,0.35151051318234866,1.453317537918988,1.00146487522156,1.0022074983381775,1.2386383999459658,1.5594649527209554,0.9093522354540684,0.6022127197776248,0.8559327254949892,0.48183551138417186,0.39601037808834216,1.0230233450409911,1.1840775076953942,1.9165796594479558,0.8725020648177191,1.501905861218071,0.7077392269703628,1.2351971830388222,0.9444528822436867,0.9008788026740157,0.5991392963461291,0.45837992279508044,1.0587410211979393,1.1415389435281302,1.9067734520492612,0.5151994223270139,0.8258502303229984,0.4699476743134537,0.8599615689914715,0.2520691341117135,1.4595056732594107,1.029194211018933,1.1381646169362116,1.1071979908270309,0.6095249187907046,0.9137951823920687,1.5152335258185128,0.7204249189963313,1.5174820367309578,0.8093198686100261,1.5775549510611204,0.48446763434938345,0.8854971968965023,0.8050572696171956,0.8677019696993297,0.39438987190830627,0.5496666127075052]},"EA20_base":{"nseed":8,"torque_uNm_per_m":-54.71845147267611,"shear_Pa":[-5.837443053555781,-5.5648894699382625,-5.309669390876472,-5.059025910151778,-4.522715724165451,-5.223284170497385,-5.751040759798547,-5.8317491881037915,-6.640306809785878,-6.807057873892623,-6.978605469070448,-7.526991143052937,-8.151014339098811,-8.465862240449813,-8.303548039191938,-8.823999925946342,-8.935705444847551,-8.766104294800012,-9.031735671879941,-9.09872439526348,-9.476222658879433,-9.84363104432779,-9.623977301764059,-9.87567803084807,-9.585272274269837,-10.033070831775273,-9.746145937603128,-10.087718997020975,-10.265590605881258,-10.49339549100414,-9.990949476713226,-10.695179159676922,-10.493886040493638,-10.851143842735858,-11.265014661609344,-10.883036883452057,-10.866587160940266,-10.98372227439408,-11.21613216080322,-11.029144044407188,-10.388259815624572,-9.90752887640566,-10.185664964615487,-9.337850769672382,-8.218940440523909,-8.124794314857203,-7.431043862407591,-6.489122213025508],"hits":60483354,"within_step_repeat_fraction":0.003802436096020921,"torque_difference":-0.3748583313877223,"torque_difference_95_halfwidth":0.6325024401449924,"shear_difference_95_halfwidth":[2.0042345585863885,0.508417299805511,0.8784407716739913,0.6469994140939092,0.723011439449543,0.3806610507605762,0.579823087681009,1.1818409597747974,0.8790051904362548,0.9100187157354049,1.4354786633788348,1.1535139815159343,1.526971223583716,1.2046780627246083,0.9257899075240881,1.5259701180037302,1.017280755557064,0.6481248769231955,1.4159639025311337,1.3624697198045463,0.40764933777164564,0.9767410736057847,0.2199377630143338,1.2671568063125662,1.7475836826530042,1.1741257679662271,1.332770842174101,1.0663065003419459,0.9576414172299014,1.2746775035759388,0.8757050568341875,0.4686097943421078,1.3935496068110131,0.5635129492442755,0.8948210335094064,1.0320590283804514,1.3696576901973923,0.9090461359789419,0.6243139736037265,0.463905927555817,1.3568603111932154,0.6016179461619353,0.9196249741056958,1.518280589027658,1.4250705207872174,0.37459793653241974,1.2892918280308825,0.8829404528407948]},"EA10_double":{"nseed":16,"torque_uNm_per_m":-55.717612799237926,"shear_Pa":[-6.4061272440842485,-5.436273784778286,-4.81801898291791,-4.688601914326019,-4.976214998481098,-5.7461548074399635,-5.529182571632203,-6.154053215833247,-6.573278131663841,-6.48431462309509,-7.472099697973143,-7.79612652892197,-8.296477267135478,-8.393063787836743,-8.590696699318261,-8.93163042051294,-8.910475297086016,-9.085573207954402,-9.148650182355075,-9.126434939478184,-9.581302295598405,-9.59980353452137,-10.005498945890611,-10.079667466314019,-10.001389525245568,-9.986533637455366,-10.058790517614637,-10.57999128707929,-9.76764423941565,-10.378209328832437,-10.519455979789592,-10.515289745008253,-10.593646006650165,-11.25288872391833,-10.853882208825015,-11.186201952797877,-11.606956606364205,-11.13587393951379,-11.34043355068868,-11.266676033417603,-10.757958204630798,-10.617110617086336,-9.990145114085538,-9.558740276703801,-8.792198286259712,-8.535482384460437,-7.709679313339508,-6.8163097010595],"hits":60490686,"within_step_repeat_fraction":0.015036845491550937,"torque_difference":-0.8367684311610866,"torque_difference_95_halfwidth":0.4288864718155941,"shear_difference_95_halfwidth":[1.08453927870583,2.345634881643694,1.2402371734629196,0.9008373804545622,1.0759190637445533,0.6837176567634438,1.5633379416337303,0.9399160318977784,0.8556195579102106,0.4164314571520683,1.4763561344172347,0.8149475636609196,0.5674057543518387,0.27699428698242784,0.8481082969755322,0.4963103747808622,0.9924645603407098,0.9370603112775182,0.601358406912216,1.0695434796085872,0.9803608886311925,0.5100017383649034,0.3406026636649739,0.43351973750071254,1.1543083693127638,1.1431572021365286,0.4952233893055758,0.9645437367573378,1.343995136067593,0.5793169343652742,1.1810200594221583,0.9368704189316649,0.5901129271615264,1.1437687188384127,0.9035846195890616,0.8881576283515362,0.574740618786397,0.9789504639355492,1.142719911122124,1.4128176821436782,1.823388648784429,0.9482058875577636,1.332234968479311,1.3581093042804646,1.6569698931308252,0.5787204290345004,1.2963224193028249,0.786792542254934]},"EA20_double":{"nseed":8,"torque_uNm_per_m":-55.162085294513275,"shear_Pa":[-5.524728031336775,-5.164032177893737,-5.123489619556158,-4.618036398580887,-5.186494056760623,-5.0444598183419,-5.323609951423999,-5.7674160203207965,-6.211088803034606,-6.5625924607233195,-7.406277211170435,-8.117673425330565,-7.793180367324707,-7.984441292932403,-8.652965561694558,-8.625272500543156,-8.860984848433601,-9.276651385797182,-9.389867435602238,-9.415302352718463,-9.364480121296532,-9.33989067691692,-9.947629488362358,-9.657375400503826,-10.288685094068184,-10.026536808478502,-9.974186638494182,-10.104584525733156,-10.256022440457702,-10.49029007409751,-10.741326546961457,-10.615937215347161,-10.780821698303942,-10.864197389516004,-10.675854343941026,-11.18962339497855,-11.38346548150599,-11.04674227624523,-11.21125783264268,-10.935342246782238,-10.47661194021947,-10.999596243548918,-10.264487725418544,-9.439771659275564,-8.98186629560975,-8.126070888785176,-7.421896410362867,-6.754175624796337],"hits":60505536,"within_step_repeat_fraction":0.007571204656859276,"torque_difference":-0.2812409264364497,"torque_difference_95_halfwidth":0.6647706414605689,"shear_difference_95_halfwidth":[0.5941808559767054,0.42922022668973986,0.5942123460746704,1.0554965091926791,0.46523115298231654,0.5297182155358495,0.5872679196331219,0.9401252309255024,0.7369074779988473,0.8211474733558097,1.6902656349071945,1.076217331077855,0.9550284664493931,0.30643441719479647,1.1934154883977388,0.48499120661912354,1.256262502945451,0.3989361918090944,0.24348049970453928,0.9485470260623381,0.8628703467807411,0.4866307778068283,0.6512365994595418,0.9092486272497352,0.5769667632325344,1.1028153221463501,0.7725183565149117,0.5855525969735469,1.0785443713993286,1.2441978115072319,0.922000309357377,1.6600009780853275,1.225476240302031,0.6603365182463621,1.2429126710433396,0.3827964893888852,1.137618914981713,1.0838665986707265,1.0527147238399561,0.45944499353332274,1.0198697364871643,1.5888626411162332,0.8379520866630203,1.8358418207605431,1.5903506430098733,1.6723410795649545,1.2186469611709576,0.29116397979561154]}}}

==> anc/results/bearing/controls/rotor_history_20261120.json <==
{"pin":"319ffa5e77d3ef935acc627932434a7cf1641b7bb52f0e7bc9333ab9b8addad7","first_block":153,"last_block":250,"labels":{"pair":["zero","one","two","unknown"],"layer":["first gas layer","other gas layer","no gas since wall","unknown"],"dist_edges_H":[0,0.015625,0.03125,0.0625,0.125,0.25,0.5,1],"dist_extra":["unknown","no gas since wall"]},"result":{"Poisson2_base":{"boundary_accepted_class_frac":{"mean":[0.643883679220612,0.3195692799035141,0.03654704087587406,0.0],"ci95_half":[0.0008324083308423606,0.0006650277556508876,0.00037202669743036755,0.0]},"boundary_candidate_class_frac":{"mean":[0.6729958466942458,0.2906872625464032,0.03631689075935096,0.0],"ci95_half":[0.0007552965896269827,0.0006778909734049544,0.0004091045506983857,0.0]},"hit_fraction_by_layer":{"mean":[0.6054339392699598,0.3926757989572853,0.0018902617727547901,0.0],"ci95_half":[0.0017927676397435817,0.0018126413017291573,2.977990246413315e-05,0.0]},"torque_by_layer":{"mean":[-32.240256920165145,-29.380723867782876,-0.23091807848507262,0.0],"ci95_half":[2.077866392299871,3.386086269213856,0.13946783496099238,0.0]},"hit_fraction_by_distance":{"mean":[0.2100689950131227,0.14027949797600803,0.19094367085693587,0.21437454573975304,0.16611872461979624,0.06754653260246897,0.008642465191880444,0.000135306227279926,0.0,0.0018902617727547901],"ci95_half":[0.0008173647934302744,0.0004467129051089547,0.0005587039693851794,0.00021132984668517895,0.0003763352868605072,0.0006532905007417828,0.0002681513875424901,1.3525693118537346e-05,0.0,2.977990246413315e-05]},"torque_by_distance":{"mean":[-9.630414478567522,-7.1470008403624234,-9.888781736187603,-13.4518915764675,-13.398580604381602,-6.95468207192393,-1.137860349316683,-0.011769130740749801,0.0,-0.23091807848507262],"ci95_half":[1.6538338467554994,2.1126827957769354,1.6177523367284372,1.680322999041231,1.1738135883354288,1.7463311747188528,0.24167105974037506,0.0415411944893559,0.0,0.13946783496099238]},"torque_by_layer_and_pair":{"mean":[[-26.482419214106663,-5.620555742144449,-0.1372819639140236,0.0],[-28.42073959770459,-0.9509067759342454,-0.009077494144039851,0.0],[0.0,0.0,0.0,-0.23091807848507262],[0.0,0.0,0.0,0.0]],"ci95_half":[[1.5051557209738782,1.1360121132064922,0.25281681915399745,0.0],[3.0613568350866505,0.5270671834675253,0.017458094740629412,0.0],[0.0,0.0,0.0,0.13946783496099238],[0.0,0.0,0.0,0.0]]},"shear_by_layer_angle_Pa":{"mean":[[-2.4657364027518067,-5.838089050435878,-0.3160232483213297,0.0],[-2.7700651691353806,-4.318672329289617,-0.1064785222172766,0.0],[-0.21425461543337335,-5.264214990690521,-0.10640977330332962,0.0],[-0.376662555349302,-3.1276513558331036,-0.030710999967204278,0.0],[-1.417998450055287,-3.322953637180131,-0.10747129084080208,0.0],[-0.9234773207347936,-0.7620877153992845,0.05477424448460502,0.0],[-1.9172456243319664,-2.2809658902239445,-0.12093564887652837,0.0],[-2.374980378587498,-4.445013192246476,-0.10006330078678272,0.0],[-1.6801403928626324,-5.217549529952852,-0.060983380236642126,0.0],[-2.6263888222478435,-2.821396927008376,0.05414031030870466,0.0],[-3.2917166276058305,-3.562914516361683,0.00022160865566602135,0.0],[-2.00413830891572,-5.280833102411056,0.008027074792275248,0.0],[-4.949002406485261,-3.4080984921665243,-0.04366349678071091,0.0],[-4.659918591691556,-4.665664083329284,-0.033422145318675364,0.0],[-4.238482294940882,-3.7317953248474818,-0.01457770042566188,0.0],[-4.808280265021883,-4.168134820491169,0.010366999943391027,0.0],[-5.4387717822396375,-3.0794032887454703,0.0016347858196419586,0.0],[-6.287696430802408,-3.7160166907691625,-0.008692078124077868,0.0],[-6.184348544364283,-4.3416624686814105,-0.0049323168613213154,0.0],[-7.230359673450389,-4.386633540244189,0.0,0.0],[-5.354422146198514,-4.146710365766053,0.0072400316378585195,0.0],[-5.727256372059714,-3.96307636551394,-0.0030895908368915597,0.0],[-5.347103287051704,-4.115441705041263,0.0003673305306080131,0.0],[-6.5758527403953035,-4.038652118717572,0.0,0.0],[-6.659250145012872,-4.156308806701915,0.0,0.0],[-8.568182706786462,-2.541650762570541,0.0,0.0],[-5.963788358812313,-3.6073340268046623,0.0,0.0],[-8.217790092455985,-4.43094381285251,0.0,0.0],[-8.420532826649898,-3.7701465504151868,-0.005332659991617543,0.0],[-7.629538790175867,-4.145368929377759,0.0,0.0],[-9.439112895396505,-3.276382759622848,0.004778262099110866,0.0],[-7.506323420910305,-4.7934857166906495,0.0,0.0],[-7.425582148724132,-4.673525182209623,0.012340743590601909,0.0],[-8.297517094860996,-4.913700238104419,-0.002650526095003059,0.0],[-7.239817911602136,-4.466666620473318,0.005241843261384115,0.0],[-7.478575801337653,-6.741706630628608,0.001179035882394001,0.0],[-6.80421010128844,-5.132893189847648,-0.018723495498529363,0.0],[-6.618263005320321,-6.638120346243559,-0.014114553665976994,0.0],[-6.744233640608687,-6.487466413628957,-0.024627609519840533,0.0],[-6.802108595283296,-7.855520685637796,-0.03286441572702688,0.0],[-5.577791583564949,-7.957303746750544,-0.018542002592178343,0.0],[-7.107125439791886,-7.360568080007646,-0.08554591070000314,0.0],[-3.429525112994517,-7.3836162666437355,-0.06256108544473973,0.0],[-4.276724299083748,-7.444984454575775,0.0059698350810810236,0.0],[-6.486559701797383,-7.154176482601095,-0.08590529111143426,0.0],[-3.437317662926085,-7.272362940008183,-0.22510806480879655,0.0],[-3.4445764497589746,-4.212137255285888,-0.06840503924106234,0.0],[-3.8586732711980787,-4.032195489403082,-0.228532133522594,0.0]],"ci95_half":[[1.97493184684485,2.0156744996321962,0.1617001180834451,0.0],[0.4366554288878438,3.712177521150346,0.27041034454120705,0.0],[4.2095558690989305,2.7274504435959113,0.18989866723275256,0.0],[1.1601967607015093,4.979997428487815,0.4394047184288156,0.0],[1.917617196759052,4.35815317084946,0.4985405678908017,0.0],[4.529989136347392,1.7983478508371067,0.25511434617508333,0.0],[2.9556016084648626,3.083938801504397,0.18973550660664723,0.0],[2.945007956939627,3.065118039644937,0.12062366073684318,0.0],[1.9879928373026072,1.8428980631513878,0.1798985547702761,0.0],[2.712801704344222,1.7899535462707759,0.1035370664137995,0.0],[0.7852246820449255,2.3183169084608837,0.03258974540510307,0.0],[2.9586557589975895,3.89496456615104,0.09867599459873319,0.0],[0.5579605459775501,2.793495267013333,0.12147540727479843,0.0],[1.9818772667816846,1.2033353488015348,0.11361117671303148,0.0],[3.2305499282251326,2.084504453228551,0.06306536789399834,0.0],[4.315821284806678,1.6882547280674582,0.03599365160714754,0.0],[2.2490752727000505,1.9249935859840455,0.022093821509077544,0.0],[2.827399337852444,1.020936354037758,0.017074821105399887,0.0],[3.1056579510787135,1.8350423765066803,0.020955779532660652,0.0],[4.964322771197614,0.8399378054185794,0.0,0.0],[4.639091090397953,2.36093786545592,0.023041009725776294,0.0],[1.290348719763705,1.4736255861896723,0.009832456000502197,0.0],[3.188538482612443,1.7649529251441625,0.0011690095778113488,0.0],[4.477443262595598,2.1750173879072934,0.0,0.0],[3.781756552870972,4.152763697007493,0.0,0.0],[3.303688710548885,1.474278542357195,0.0,0.0],[3.1958718871512435,2.2926234284058387,0.0,0.0],[3.095578117760851,3.3339433705336643,0.0,0.0],[3.6546288286636672,1.1359855803327255,0.02051625646658992,0.0],[4.008801409392701,2.6595891149773365,0.0,0.0],[3.337586088062517,2.259489576057924,0.01520656110426698,0.0],[3.3822561927044474,0.6331179657545852,0.0,0.0],[4.395769235434913,2.6306678262203613,0.02455036287123976,0.0],[3.718377915919153,1.4831298153516983,0.010168740210961728,0.0],[1.4442673418069871,2.395662458845389,0.03866772379659659,0.0],[3.8377201043207037,1.164829036326261,0.02578840005265731,0.0],[2.0870891479332205,2.3327937196953776,0.031244691828239437,0.0],[1.713771318124651,5.637721820308279,0.0440603041718669,0.0],[4.703893384459581,2.18377028744279,0.06935513142668344,0.0],[5.232311972612315,2.520459724993297,0.1081283410235278,0.0],[2.144796424840727,0.7718165861386574,0.017804060503410643,0.0],[2.8992684610713346,1.5514791641689916,0.1314282619183441,0.0],[1.7725533867652015,2.3454569634853764,0.1348226033562177,0.0],[2.609205104968896,1.4736032314972058,0.2115382270917376,0.0],[1.7985218601507966,1.9791711412250692,0.09585830214965341,0.0],[2.2430156822565337,1.9168163769161157,0.2426475772632356,0.0],[2.653362826022193,4.1467606993972055,0.377905540830081,0.0],[3.0204315985006405,3.449939071980744,0.1260087857520315,0.0]]},"total_torque":{"mean":-61.85189886643308,"ci95_half":1.4106800537605428}},"Poisson2_equalN":{"boundary_accepted_class_frac":{"mean":[0.4054266148431962,0.4841123785856736,0.11046100657113024,0.0],"ci95_half":[0.0004998427361850904,0.00044611252968838243,0.0003343630238461468,0.0]},"boundary_candidate_class_frac":{"mean":[0.4331483229250848,0.44807888111409716,0.11877279596081802,0.0],"ci95_half":[0.0002123175300571962,0.00023259070421472868,0.0003321772398091836,0.0]},"hit_fraction_by_layer":{"mean":[0.24170106162747945,0.757140861492897,0.0011580768796235332,0.0],"ci95_half":[0.00013884377729570657,0.00015698062039499837,3.0407710170418e-05,0.0]},"torque_by_layer":{"mean":[-9.82664119569131,-45.39423031854939,-0.15484157215734465,0.0],"ci95_half":[0.4114974744440547,0.7661667462382704,0.030097349881591542,0.0]},"hit_fraction_by_distance":{"mean":[0.2141885056319882,0.15169817089191925,0.20572314985779874,0.21641431394378258,0.15096543623254705,0.05410486075163498,0.0056823051769355915,6.51806337700665e-05,0.0,0.0011580768796235332],"ci95_half":[0.0004020044253698202,0.00022648438471153807,0.0003269081052863059,9.085896976159374e-05,0.00015247789643330797,0.0002496246255937825,4.9075171786769055e-05,5.565979523228985e-06,0.0,3.0407710170418e-05]},"torque_by_distance":{"mean":[-8.140213048100335,-6.407187773068408,-9.864319431528902,-12.965681228001257,-11.652121128326439,-5.386014807137395,-0.7937146415894296,-0.01161945648854244,0.0,-0.15484157215734465],"ci95_half":[0.3098023082073403,0.32874443532656333,0.40680402181959546,0.6919020396058556,0.3339553729391589,0.24114516196881564,0.08675724477542397,0.003902073111602572,0.0,0.030097349881591542]},"torque_by_layer_and_pair":{"mean":[[-6.7226504106307186,-3.0632712307364587,-0.04071955432413249,0.0],[-41.92178824291709,-3.4580394756361037,-0.014402599996197411,0.0],[0.0,0.0,0.0,-0.15484157215734465],[0.0,0.0,0.0,0.0]],"ci95_half":[[0.39272557241514905,0.35531542566366353,0.06605912039138404,0.0],[0.978363409815588,0.2377809320493208,0.039859767871822084,0.0],[0.0,0.0,0.0,0.030097349881591542],[0.0,0.0,0.0,0.0]]},"shear_by_layer_angle_Pa":{"mean":[[-0.30008634291092595,-5.351530230010908,-0.13611634334763617,0.0],[-0.2655910974539024,-5.062720936283299,-0.11664865490826734,0.0],[-0.36488037574897547,-4.819717058275493,-0.12891189537005387,0.0],[-0.36844924572810034,-3.6700785806474996,-0.048733014389603674,0.0],[-0.25269833392240715,-3.62940503612953,-0.07820456443846079,0.0],[-0.4840638768499281,-4.20898510559543,-0.04962166559756319,0.0],[-0.5327531072247585,-4.368109117548857,-0.05455416994079236,0.0],[-0.43202250462276565,-5.029198693425856,-0.0340437366556324,0.0],[-0.5742964433461906,-5.381182286343378,-0.018229346714910624,0.0],[-0.9244431816934139,-5.223852196823213,-0.02149356984676059,0.0],[-0.9725155403953081,-5.575624868921615,0.005559124330092195,0.0],[-1.096187037583287,-6.348581779912546,-0.010931755213225425,0.0],[-1.1030804044507194,-6.26570806462453,0.0009950920556235192,0.0],[-1.4172501293839554,-6.366506759173039,0.0025352333195069253,0.0],[-1.2730927710154274,-6.78016345829719,-0.00013843999886380996,0.0],[-1.489172964508552,-7.059153700608648,-0.00212086029800729,0.0],[-1.7774012203629845,-7.034227765800744,0.00025378451896756565,0.0],[-2.0102934930303373,-6.788934252104365,-0.00013791662751698602,0.0],[-2.012169920599498,-6.841854656749968,-0.0006930407404938783,0.0],[-1.9376392052978948,-7.234822239939306,0.0008686230682396013,0.0],[-2.1919419521956476,-6.997770678514843,3.4548706571342906e-05,0.0],[-2.071655188983016,-6.896304883611625,0.000591129706116258,0.0],[-2.429046105962141,-7.22689204671674,2.680957113388041e-05,0.0],[-2.182944873089003,-7.4253621784417785,-0.0009929355405025669,0.0],[-2.3424595248947986,-7.170838499616907,-0.0008591427499577336,0.0],[-2.302647746413203,-7.78459320522542,-0.000384530883842334,0.0],[-2.3686216449796103,-7.775298325221396,-0.00042455115156041917,0.0],[-2.4104740276677217,-7.43877708483703,0.00030919123520192554,0.0],[-2.3682043960699835,-7.484045374872417,-0.0004452559194781029,0.0],[-2.4477984649965823,-7.744366207152611,8.002604688373737e-05,0.0],[-2.2653893692410856,-7.981559461475007,-0.0002530950620020199,0.0],[-2.3587558604967533,-8.459996283731305,0.00037846652494543596,0.0],[-2.508817682772107,-8.493453563891016,-0.001061929242227731,0.0],[-2.1465058651838427,-9.158717247937552,-0.0016136135710470873,0.0],[-2.46580809729514,-8.624389492376022,-0.00024806792143468813,0.0],[-2.4978503575469633,-8.882387560389336,-0.001880907712607987,0.0],[-2.198464571550935,-9.485418130538571,-0.004400898326300453,0.0],[-2.225051643905507,-10.0225754872181,-0.001553632104331097,0.0],[-2.1553617455817835,-9.88479334746758,-0.00579740809260389,0.0],[-2.151254885798594,-10.029005910748445,-0.010602658926202067,0.0],[-1.717328240516471,-10.097636746749755,-0.01862412652567047,0.0],[-1.4980779378210054,-10.06039727329421,-0.034242232579562895,0.0],[-1.3467389742510059,-9.47860091231936,-0.03506193478258511,0.0],[-1.6045795248272845,-8.880299896915393,-0.04218026502245173,0.0],[-1.169122819304043,-8.67105672742954,-0.051865192244375406,0.0],[-0.6950240990138103,-7.821408431794026,-0.08254014894892016,0.0],[-0.6099861117861314,-7.348993024378776,-0.10578215534718419,0.0],[-0.7520100653933003,-6.421080096277526,-0.09314084937881192,0.0]],"ci95_half":[[0.28417266898092597,1.1224983447226748,0.019666737440329065,0.0],[0.7152101928275044,1.1335110675208346,0.06864852419876785,0.0],[0.09594127348845995,0.7593099338817478,0.05175567255159854,0.0],[0.16977984554940248,0.9002105227296436,0.052508908587230424,0.0],[0.2594895704722764,0.680218349980911,0.06367500094000723,0.0],[0.29908341511675934,0.6740998968098114,0.02179167170185326,0.0],[0.37108619567504236,0.8397370404726499,0.07765591851486513,0.0],[0.3916141049091517,0.4904792960742104,0.03005309674622483,0.0],[0.31566503932819506,0.8059134657713729,0.027296247146824104,0.0],[0.3077595863804381,0.6589118450846331,0.0334567477998719,0.0],[0.32143267645997287,0.7930650696688336,0.009853538118224297,0.0],[0.5542614379960675,0.9334470395931692,0.023769930371193442,0.0],[0.5849461969181675,0.4278632066626891,0.01115250302359194,0.0],[0.31027792796728765,0.7330658844579753,0.01075537105859715,0.0],[0.16697421882516814,0.6481153348029118,0.009819539367319828,0.0],[0.3901348885750613,0.12519939242916084,0.0036263268430710206,0.0],[0.3512623666655796,0.6690684034151789,0.001627963771056392,0.0],[0.4162148148487617,0.35624166533344076,0.002879083960647119,0.0],[0.36130091052997243,0.23317568024882457,0.0034784738654332075,0.0],[0.4735861700026291,0.6373689255294914,0.0037026297909777215,0.0],[0.4215891329877528,0.3909035294047842,0.003978143003683548,0.0],[0.2214256375202627,0.6510047061922692,0.0015843760027668755,0.0],[0.56104560862354,0.18043345112209666,8.532001241673319e-05,0.0],[0.07419035730933105,0.5206886664177472,0.0017252734923066892,0.0],[0.5551165900333652,0.6013012440403955,0.001659570700023859,0.0],[0.20224152384484353,0.6969370449282989,0.0010467868487180562,0.0],[0.5786153693514479,0.19999865526658556,0.0019193601263790261,0.0],[0.16014306910754453,0.9336418502059377,0.0007973968626100174,0.0],[0.6807799089722387,0.7069147409096769,0.0014170029199194105,0.0],[0.6554279476211148,0.739450303633752,0.00046312725691772963,0.0],[0.7839796374986511,0.9472893899458221,0.0013357706211519398,0.0],[0.5676273432820006,0.9183981498797963,0.001191927224913801,0.0],[0.6124832474486303,0.33143842897619225,0.0024553019979935598,0.0],[0.6722049340051628,0.27548714394572216,0.0033212951572104315,0.0],[0.31261122788558,0.7581989468085979,0.005884603821002162,0.0],[0.40291282749965107,0.7169564079249596,0.004206643060116796,0.0],[0.39859389212495583,0.5121809620176515,0.00630209703598085,0.0],[0.565231881625596,0.8190896541884182,0.005779474263530787,0.0],[0.6003019940226397,0.5024808155845514,0.004753467474372296,0.0],[0.4211842599938838,0.5576458403878127,0.009056201472337405,0.0],[0.16551013639208909,0.31505137600594174,0.005088421379132284,0.0],[0.5098164182315209,1.3243079085601823,0.022116969751877224,0.0],[0.2546095793833569,0.5441661765978704,0.009837263969244251,0.0],[0.43383305988025456,1.0081827560119812,0.03547822476095598,0.0],[0.3493617828514554,0.635089110421721,0.024618219835109447,0.0],[0.33769046383369805,1.1755163992492823,0.040386923543660476,0.0],[0.714772178508968,1.1840372454781147,0.07239088659111452,0.0],[0.46120873780537824,0.8503580873209288,0.06573248064455935,0.0]]},"total_torque":{"mean":-55.375713086398044,"ci95_half":0.7225394593275768}},"Poisson40_base":{"boundary_accepted_class_frac":{"mean":[0.6106405939051158,0.35105499062107576,0.03830441547380843,0.0],"ci95_half":[0.0004827565032659564,0.00036782723590702166,0.00011723477607449821,0.0]},"boundary_candidate_class_frac":{"mean":[0.6381991431443024,0.31933397641174954,0.042466880443948044,0.0],"ci95_half":[0.0004309521428990091,0.00032557407434442056,0.00010589772043847908,0.0]},"hit_fraction_by_layer":{"mean":[0.6599036188754436,0.33929876675206516,0.0007976143724913417,0.0],"ci95_half":[0.00034252592232637,0.00036272455706613625,2.315352532766596e-05,0.0]},"torque_by_layer":{"mean":[-31.776076395574844,-23.232762333345068,-0.10715905214899898,0.0],"ci95_half":[0.3331526412146054,0.35931825960071023,0.03518458451966131,0.0]},"hit_fraction_by_distance":{"mean":[0.22376712516614333,0.15650519939131075,0.20817153923268353,0.21372113947149907,0.1435982548148433,0.04858624579593879,0.004802410602058313,5.047115303161381e-05,0.0,0.0007976143724913417],"ci95_half":[0.0002570483426496901,0.00011159326097023654,0.00011228062466095285,0.00018171887865342374,0.0001716607651610768,0.00011001651982680883,4.8582424238471653e-05,4.222123248334367e-06,0.0,2.315352532766596e-05]},"torque_by_distance":{"mean":[-9.243850440627314,-7.100290391059041,-10.158780994969021,-12.353835824911949,-10.686260186087363,-4.812807774823714,-0.6441875543944944,-0.008825562047020643,0.0,-0.10715905214899898],"ci95_half":[0.4393004358317051,0.20489769175038539,0.37800312501713557,0.22375684726224684,0.2157764013796096,0.19149019346455487,0.04244662197735827,0.007872903913735272,0.0,0.03518458451966131]},"torque_by_layer_and_pair":{"mean":[[-25.70612845383357,-6.025608496800124,-0.04433944494115495,0.0],[-22.60591939751936,-0.6265162529271008,-0.0003266828986027659,0.0],[0.0,0.0,0.0,-0.10715905214899898],[0.0,0.0,0.0,0.0]],"ci95_half":[[0.6908110052029589,0.5492123334081499,0.055069313068371054,0.0],[0.3651312442681402,0.029501352410686348,0.003691362410400588,0.0],[0.0,0.0,0.0,0.03518458451966131],[0.0,0.0,0.0,0.0]]},"shear_by_layer_angle_Pa":{"mean":[[-1.7233022432087721,-3.389568625204951,-0.07631155988854608,0.0],[-1.7415054364329863,-3.395302933485591,-0.07233525875368241,0.0],[-1.215335413675278,-2.842092619806636,-0.07367095892373922,0.0],[-1.1939092363613515,-2.5860936682310474,-0.06494544596601377,0.0],[-1.493474213108285,-2.7444334607638483,-0.06222916224443905,0.0],[-1.7089526409026239,-2.757458571449111,-0.04071498947121561,0.0],[-2.0766371678928945,-2.8856819059012615,0.0001985210958452971,0.0],[-2.0264257504769936,-2.8099848434120864,-0.02665822237234687,0.0],[-2.4110007362674564,-3.1361346597872806,-0.021265475840948046,0.0],[-2.7489448312787563,-3.176101496219418,-0.0072727969714160125,0.0],[-3.0667653443136818,-3.084822656474069,-0.00967738305758713,0.0],[-3.671219826212017,-3.266153055204395,0.0030284170719292267,0.0],[-3.9891037978910537,-3.2634589636263893,-0.00837982963938834,0.0],[-4.553732259536497,-3.3587389267711143,0.0015190064011749915,0.0],[-5.040613623346479,-3.314903846504067,0.0029053723148480953,0.0],[-5.151244296101175,-3.30866511161901,0.0006208062196130061,0.0],[-5.985492338637592,-3.034774934261088,-0.000287998509567141,0.0],[-5.672695318715321,-2.8783924192131174,0.0005105553967886239,0.0],[-6.096606815396515,-2.8944760573395207,-0.001376617941212322,0.0],[-6.46498680966657,-3.0556986564357924,6.282089695278711e-05,0.0],[-6.567038328884506,-2.8777968015673627,0.0004737759991680243,0.0],[-6.874988909239239,-2.805262758265951,-0.000601855318168482,0.0],[-6.389423970036267,-3.067281787288128,-0.00018564837546283168,0.0],[-7.13834009917894,-2.8485089284356357,-0.00029624840060834103,0.0],[-7.238764237405686,-2.9141920325997757,-7.605217740496864e-05,0.0],[-6.997939526440074,-2.978766478175653,5.418795921870768e-05,0.0],[-7.336153840559951,-2.9000594614427695,-0.00044594303248948573,0.0],[-7.228730068862741,-3.2281910301308443,8.172324158416084e-05,0.0],[-7.550243117007595,-2.8637665523204707,0.0002056437542213317,0.0],[-7.224002420593907,-3.124405124833339,-1.9946413207707378e-05,0.0],[-7.281606800073529,-3.5735225613887702,-0.0007227767166661014,0.0],[-7.583780493974211,-3.8685124520062533,8.838522637903167e-05,0.0],[-7.417095540976646,-3.867655610730452,-0.0015394793970053555,0.0],[-7.446582092606516,-3.8550711731649767,-0.0011844571040501137,0.0],[-7.124000349541567,-4.4518948385145265,0.000160292809696827,0.0],[-7.144639607741656,-4.484950213281104,-0.0005738195269067305,0.0],[-7.056601773139091,-4.7720458682784805,-7.207503330736311e-05,0.0],[-6.838458793208091,-5.12469127435517,-0.005402180726182822,0.0],[-6.677766780077765,-5.144611679149287,-0.007456432569953425,0.0],[-6.283311929688787,-5.414114933451955,-0.008394844952056255,0.0],[-5.898350280805049,-5.552165221973805,-0.014883749338603593,0.0],[-5.065555525829396,-5.855024804066134,-0.012477854290434093,0.0],[-5.309331417688874,-5.701540427215062,-0.015062626234903297,0.0],[-4.440178990168634,-5.3808322534767505,-0.028844999371745617,0.0],[-4.140268638247375,-5.736472266992637,-0.03893933573883338,0.0],[-3.263638329021217,-5.095291744628995,-0.03951446042365184,0.0],[-2.842546277054179,-4.802932169205656,-0.07847388379522088,0.0],[-2.360056022755032,-4.012732558841316,-0.10824999650511366,0.0]],"ci95_half":[[0.9423686464817284,0.809255787742109,0.024572399223917553,0.0],[0.37377156319381455,0.64741101716179,0.0464737800879445,0.0],[0.48077194434116904,0.776683446106113,0.08567162380319253,0.0],[0.952664399425778,0.5498996253739425,0.04147188344291996,0.0],[0.1685320790610751,0.618124340026035,0.0502183144498046,0.0],[0.4820044663348533,0.654720404806997,0.05797189507267748,0.0],[0.9087429136070122,0.3907468948763519,0.05642659059736381,0.0],[0.8154212117662825,0.7832107768390156,0.028208492237166802,0.0],[0.7768293432189426,0.3454749402297323,0.028500068961878827,0.0],[0.7576352702709599,0.34465812436203425,0.023495781127321622,0.0],[0.3670730353593352,0.4754924606697973,0.01807341946683905,0.0],[0.24288034243816808,0.6371584748817868,0.005524598789075354,0.0],[0.628198359926725,0.4198343549336912,0.009657934830073612,0.0],[0.414865579294065,0.2057500560181213,0.010898050264755313,0.0],[0.7502338960892704,0.5028590240313772,0.01042134543020378,0.0],[0.3215804326352096,0.13416571243447759,0.0036105844861145783,0.0],[0.8087293992118424,0.6265665577488989,0.0007928018330892236,0.0],[0.814818499276932,0.30377458541839514,0.0027674126173493677,0.0],[0.42341418100704864,0.3645074700817946,0.0017353715181031748,0.0],[0.7813974986692374,0.43522644614628436,0.006196248278222882,0.0],[0.7781766714555456,0.5118033084480927,0.004216874917852138,0.0],[0.5753415685902438,0.4707868077066181,0.002964461509002597,0.0],[0.32497876975085993,0.152706280439617,0.0009106897288828648,0.0],[0.46346378087173123,0.466936322665406,0.0020854686992787404,0.0],[0.6588977922601191,0.4772953067407403,0.00024203194777373284,0.0],[0.3986941257522981,0.4504535254376705,0.0007960120226688883,0.0],[0.527665886788946,0.20866703505597783,0.0014191896199740339,0.0],[0.6775056114992845,0.392731301879574,0.00043448771833136683,0.0],[0.3348970653666079,0.18594882261057444,0.0014529984115057514,0.0],[0.6797852025164465,0.2595287407117607,0.000751417312242411,0.0],[0.3841328382751109,0.2044747968824536,0.0016858475704477158,0.0],[0.44341790181783497,0.3845757105538105,0.0013386356728557697,0.0],[0.5991539909365661,0.6426328280391173,0.002237596437397039,0.0],[0.7379163422849477,0.4829782055266177,0.0032261852281478603,0.0],[0.7111780740384653,0.33447388306881576,0.0018318178426420864,0.0],[0.4309083991277193,0.48040496060686527,0.0006526217082968729,0.0],[1.0905675623907807,0.5455514552610753,0.00190084187142964,0.0],[1.1435893871470777,0.7193519953669129,0.006175001462363207,0.0],[0.5823697960760389,0.6975997438679998,0.015323347264702388,0.0],[0.5644429504742531,0.3023030552552329,0.006163827543690145,0.0],[0.6366653392503366,0.7463014956614801,0.004952293573161346,0.0],[0.9298630159942002,0.2816361155795065,0.018240701055929658,0.0],[0.5792888308385463,0.46801048980932325,0.012596572439638085,0.0],[0.6075097724879392,0.7010664273073911,0.0035389803698872434,0.0],[0.637125626001372,0.25091409817966964,0.03404622367522822,0.0],[0.8980553129287494,0.8413438955626816,0.030299208953789316,0.0],[0.22943234090115222,0.5000215926291472,0.022442113870522404,0.0],[0.6445965954762694,0.5209702651011355,0.055294203381712106,0.0]]},"total_torque":{"mean":-55.11599778106891,"ci95_half":0.4385660289860465}}},"paired_difference":{"Poisson2_equalN minus Poisson2_base":{"boundary_accepted_class_frac":{"mean":[-0.2384570643774157,0.16454309868215952,0.07391396569525618,0.0],"ci95_half":[0.0011898226516983865,0.000966744722587745,0.0005204303177282908,0.0]},"boundary_candidate_class_frac":{"mean":[-0.23984752376916102,0.15739161856769393,0.08245590520146706,0.0],"ci95_half":[0.0008544049941366645,0.0005489683820196755,0.00044911710770361286,0.0]},"hit_fraction_by_layer":{"mean":[-0.3637328776424804,0.3644650625356116,-0.0007321848931312569,0.0],"ci95_half":[0.0017876739541612514,0.0018034030777016282,4.924345541087243e-05,0.0]},"torque_by_layer":{"mean":[22.413615724473832,-16.01350645076651,0.07607650632772794,0.0],"ci95_half":[2.4869076856328483,3.727394140569049,0.1359793103673513,0.0]},"hit_fraction_by_distance":{"mean":[0.004119510618865528,0.011418672915911227,0.01477947900086287,0.0020397682040295406,-0.015153288387249206,-0.013441671850833984,-0.0029601600149448517,-7.012559350985947e-05,0.0,-0.0007321848931312569],"ci95_half":[0.0008859205769713307,0.000594861565634719,0.000748615453473855,0.0002047791617471843,0.00036745319499578374,0.0006535676312626641,0.0002742833112899391,1.2132441919452397e-05,0.0,4.924345541087243e-05]},"torque_by_distance":{"mean":[1.4902014304671862,0.739813067294016,0.024462304658702916,0.48621034846624234,1.746459476055164,1.568667264786535,0.34414570772725317,0.00014967425220736331,0.0,0.07607650632772794],"ci95_half":[1.9028038334362318,2.323856056138031,1.3167834510794847,2.2846293773139292,1.1518523647857355,1.8952522189999048,0.2820559979433618,0.04060008168652189,0.0,0.1359793103673513]},"torque_by_layer_and_pair":{"mean":[[19.759768803475946,2.557284511407991,0.09656240958989114,0.0],[-13.501048645212503,-2.5071326997018586,-0.00532510585215756,0.0],[0.0,0.0,0.0,0.07607650632772794],[0.0,0.0,0.0,0.0]],"ci95_half":[[1.896728641832173,1.459769869471777,0.2730711003122149,0.0],[3.5326280677771207,0.32308046301467525,0.030806418109285513,0.0],[0.0,0.0,0.0,0.1359793103673513],[0.0,0.0,0.0,0.0]]},"shear_by_layer_angle_Pa":{"mean":[[2.1656500598408805,0.48655882042497,0.17990690497369355,0.0],[2.504474071681478,-0.74404860699368,-0.010170132690990728,0.0],[-0.15062576031560215,0.44449793241502866,-0.022502122066724244,0.0],[0.008213309621201578,-0.5424272248143954,-0.018022014422399396,0.0],[1.1653001161328795,-0.3064513989493993,0.029266726402341292,0.0],[0.4394134438848656,-3.4468973901961464,-0.10439591008216821,0.0],[1.3844925171072078,-2.0871432273249133,0.06638147893573601,0.0],[1.9429578739647324,-0.5841855011793802,0.06601956413115033,0.0],[1.105843949516442,-0.16363275639052544,0.0427540335217315,0.0],[1.7019456405544298,-2.402455269814837,-0.07563388015546525,0.0],[2.3192010872105224,-2.0127103525599326,0.005337515674426175,0.0],[0.9079512713324329,-1.0677486775014906,-0.018958830005500672,0.0],[3.8459220020345413,-2.8576095724580046,0.04465858883633443,0.0],[3.2426684623076016,-1.7008426758437551,0.03595737863818228,0.0],[2.9653895239254546,-3.048368133449709,0.014439260426798071,0.0],[3.319107300513331,-2.891018880117479,-0.012487860241398314,0.0],[3.661370561876653,-3.954824477055274,-0.0013810013006743931,0.0],[4.277402937772071,-3.072917561335202,0.008554161496560882,0.0],[4.172178623764785,-2.5001921880685574,0.004239276120827437,0.0],[5.292720468152495,-2.8481886996951173,0.0008686230682396013,0.0],[3.1624801940028666,-2.85106031274879,-0.007205482931287176,0.0],[3.655601183076698,-2.9332285180976854,0.0036807205430078177,0.0],[2.9180571810895635,-3.111450341675477,-0.0003405209594741327,0.0],[4.392907867306302,-3.386710059724207,-0.0009929355405025669,0.0],[4.3167906201180735,-3.0145296929149925,-0.0008591427499577336,0.0],[6.265534960373261,-5.242942442654878,-0.000384530883842334,0.0],[3.5951667138327035,-4.167964298416734,-0.00042455115156041917,0.0],[5.807316064788264,-3.0078332719845196,0.00030919123520192554,0.0],[6.052328430579915,-3.713898824457229,0.004887404072139441,0.0],[5.181740325179284,-3.598997277774852,8.002604688373737e-05,0.0],[7.17372352615542,-4.70517670185216,-0.005031357161112887,0.0],[5.1475675604135525,-3.666510567040657,0.00037846652494543596,0.0],[4.916764465952025,-3.819928381681393,-0.013402672832829641,0.0],[6.151011229677153,-4.245017009833132,0.0010369125239559718,0.0],[4.7740098143069964,-4.157722871902703,-0.005489911182818804,0.0],[4.980725443790691,-2.1406809297607294,-0.0030599435950019876,0.0],[4.605745529737505,-4.352524940690922,0.014322597172228908,0.0],[4.3932113614148145,-3.3844551409745414,0.012560921561645896,0.0],[4.5888718950269025,-3.3973269338386225,0.01883020142723664,0.0],[4.650853709484703,-2.1734852251106487,0.022261756800824806,0.0],[3.8604633430484774,-2.1403329999992122,-8.21239334921238e-05,0.0],[5.609047501970881,-2.699829193286566,0.05130367812044023,0.0],[2.0827861387435114,-2.0949846456756256,0.027499150662154633,0.0],[2.6721447742564637,-1.4353154423396173,-0.04815010010353275,0.0],[5.31743688249334,-1.5168802448284457,0.03404009886705885,0.0],[2.7422935639122743,-0.5490454917858434,0.1425679158598764,0.0],[2.8345903379728434,-3.136855769092888,-0.037377116106121856,0.0],[3.1066632058047787,-2.388884606874444,0.1353912841437821,0.0]],"ci95_half":[[1.900903072982696,2.9574388598628203,0.17043345374784544,0.0],[0.9988368999968609,3.9981832352999964,0.26618021561814487,0.0],[4.204195541914242,2.932354691928293,0.1756649632244864,0.0],[1.0119005095204405,5.3912017919699835,0.4404888807233655,0.0],[2.155777216547052,4.897568885158065,0.5429711025440657,0.0],[4.651883955280695,1.7299163119611056,0.25244854516086,0.0],[3.1918231941665285,3.2281162309308216,0.21325165570681212,0.0],[3.1730775086057044,3.4352170064330325,0.09095087690140127,0.0],[1.9246396716225023,2.6159557088688024,0.16856673052030516,0.0],[2.4354275447526668,2.127217701603418,0.07763804973176498,0.0],[0.5702520142400496,2.0840569616306586,0.025293436900504885,0.0],[2.570757911441188,3.297318444573294,0.11074625274429818,0.0],[0.8615905754543431,2.8376082246894576,0.12828858648181374,0.0],[1.9701175198851228,1.1304336824708672,0.10605436229536828,0.0],[3.369882932506632,2.662916438969835,0.0616111717911568,0.0],[4.6235320676575515,1.6710471849776618,0.03769606678138843,0.0],[2.0308238446088778,2.4955607083284757,0.023235309777024246,0.0],[3.1155405461101076,1.0090171646461028,0.014354061554225837,0.0],[3.2503234991033954,1.6901975015836934,0.02133859365335959,0.0],[5.157182664653518,0.5646157529837849,0.0037026297909777215,0.0],[5.036933496144908,2.741586271501348,0.022753762162742195,0.0],[1.4550980401342062,1.2290859041086604,0.010108200729855557,0.0],[2.9744799752761852,1.8675463411242528,0.0012001483958228758,0.0],[4.440449622300633,1.8499558074653997,0.0017252734923066892,0.0],[3.6036417932396945,4.6798526163512175,0.001659570700023859,0.0],[3.4797478886005604,2.0771592700821118,0.0010467868487180562,0.0],[3.5011126021967884,2.1216649548937236,0.0019193601263790261,0.0],[3.162377946778426,3.630561512852852,0.0007973968626100174,0.0],[3.0633778384001715,1.6353442531294475,0.01910976057587924,0.0],[3.505261542418179,2.453945962554442,0.00046312725691772963,0.0],[3.2552111694137436,2.684237775023282,0.0147534239637632,0.0],[3.462369345924054,0.6422861377200985,0.001191927224913801,0.0],[4.569372752099485,2.7881327931650977,0.022671086793552182,0.0],[3.297989148130604,1.6710853752137602,0.010844998730670399,0.0],[1.6488750508083974,2.1347749868913004,0.03417398382236856,0.0],[4.121531344600117,1.7072204440375158,0.025458129480573907,0.0],[2.3452289099408823,1.9514808506452186,0.03308502698280411,0.0],[1.73770198837812,6.057533130775755,0.04204816411008678,0.0],[4.495354516803913,1.938204168619489,0.06903381566448412,0.0],[5.501115640711757,2.066576878352609,0.10210545080787155,0.0],[2.1385189161338922,1.0093486852844706,0.021600320433629985,0.0],[2.4446495476237913,2.875605558757568,0.12672521510202897,0.0],[1.5688682941429244,2.827277650590258,0.14305468334273796,0.0],[2.4138047451965505,1.4304634251433157,0.1856760368066348,0.0],[2.104066522758135,2.4482647588068813,0.11094317423766689,0.0],[2.5703594583848344,1.024795269769671,0.2520003260190388,0.0],[2.666238503695202,4.101308913807392,0.3056612067488598,0.0],[3.2582611848952983,3.5951129910017374,0.12095072385247023,0.0]]},"total_torque":{"mean":6.47618578003504,"ci95_half":1.3856647079468207}},"Poisson2_base minus Poisson40_base":{"boundary_accepted_class_frac":{"mean":[0.03324308531549608,-0.03148571071756169,-0.001757374597934373,0.0],"ci95_half":[0.0007808228980057427,0.0005786591410120027,0.0003935202150182655,0.0]},"boundary_candidate_class_frac":{"mean":[0.03479670354994341,-0.028646713865346327,-0.006149989684597089,0.0],"ci95_half":[0.0009029734699184065,0.0007005376171801679,0.00046862157237056626,0.0]},"hit_fraction_by_layer":{"mean":[-0.054469679605483684,0.053377032205220235,0.0010926474002634482,0.0],"ci95_half":[0.0016771311599343744,0.0016849507984263246,2.4616345637604552e-05,0.0]},"torque_by_layer":{"mean":[-0.4641805245903008,-6.14796153443781,-0.12375902633607362,0.0],"ci95_half":[1.889780191353829,3.525684090831816,0.12078634264382143,0.0]},"hit_fraction_by_distance":{"mean":[-0.01369813015302062,-0.016225701415302704,-0.017227868375747656,0.0006534062682539907,0.022520469804952932,0.01896028680653018,0.003840054589822131,8.483507424831218e-05,0.0,0.0010926474002634482],"ci95_half":[0.0006303808935998035,0.00047200414409306765,0.0004889659555076068,0.00031172468521707886,0.0003405643212560678,0.0007276481279174879,0.00022206169725787848,1.1039372464100939e-05,0.0,2.4616345637604552e-05]},"torque_by_distance":{"mean":[-0.38656403794020733,-0.04671044930338186,0.26999925878141795,-1.0980557515555516,-2.71232041829424,-2.141874297100215,-0.49367279492218846,-0.0029435686937291606,0.0,-0.12375902633607362],"ci95_half":[1.4742169783457562,2.2409729536726464,1.5560999929364048,1.5338815889541075,1.0616401749196676,1.7564211237384617,0.21676806072744284,0.04535484934276857,0.0,0.12078634264382143]},"torque_by_layer_and_pair":{"mean":[[-0.7762907602730955,0.4050527546556737,-0.09294251897286866,0.0],[-5.814820200185228,-0.32439052300714477,-0.008750811245437086,0.0],[0.0,0.0,0.0,-0.12375902633607362],[0.0,0.0,0.0,0.0]],"ci95_half":[[1.9401593584678398,1.075507064741233,0.23287176653233313,0.0],[3.2025204842481627,0.4999743927867607,0.016526715761403785,0.0],[0.0,0.0,0.0,0.12078634264382143],[0.0,0.0,0.0,0.0]]},"shear_by_layer_angle_Pa":{"mean":[[-0.7424341595430344,-2.448520425230927,-0.23971168843278362,0.0],[-1.028559732702394,-0.9233693958040273,-0.034143263463594205,0.0],[1.0010807982419045,-2.4221223708838857,-0.03273881437959042,0.0],[0.8172466810120496,-0.5415576876020565,0.03423444599880948,0.0],[0.07547576305299819,-0.5785201764162824,-0.04524212859636303,0.0],[0.7854753201678304,1.9953708560498264,0.09548923395582065,0.0],[0.15939154356092816,0.6047160156773173,-0.12113416997237368,0.0],[-0.3485546281105044,-1.6350283488343902,-0.07340507841443585,0.0],[0.7308603434048238,-2.0814148701655713,-0.03971790439569409,0.0],[0.12255600903091235,0.3547045692110421,0.06141310728012067,0.0],[-0.22495128329214897,-0.47809185988761405,0.009898991713253152,0.0],[1.6670815172962972,-2.014680047206661,0.004998657720346022,0.0],[-0.9598986085942067,-0.1446395285401354,-0.03528366714132257,0.0],[-0.10618633215506001,-1.3069251565581697,-0.03494115171985035,0.0],[0.8021313284055975,-0.41689147834341483,-0.017483072740509975,0.0],[0.3429640310792914,-0.8594697088721589,0.00974619372377802,0.0],[0.5467205563979539,-0.044628354484382404,0.0019227843292090995,0.0],[-0.6150011120870877,-0.8376242715560451,-0.009202633520866492,0.0],[-0.08774172896776855,-1.4471864113418902,-0.003555698920108993,0.0],[-0.7653728637838189,-1.3309348838083963,-6.282089695278711e-05,0.0],[1.2126161826859914,-1.2689135641986897,0.006766255638690495,0.0],[1.147732537179524,-1.157813607247989,-0.0024877355187230775,0.0],[1.042320682984564,-1.048159917753135,0.0005529789060708448,0.0],[0.5624873587836361,-1.1901431902819362,0.00029624840060834103,0.0],[0.5795140923928144,-1.242116774102139,7.605217740496864e-05,0.0],[-1.5702431803463899,0.4371157156051122,-5.418795921870768e-05,0.0],[1.3723654817476376,-0.7072745653618928,0.00044594303248948573,0.0],[-0.9890600235932441,-1.2027527827216657,-8.172324158416084e-05,0.0],[-0.870289709642303,-0.9063799980947158,-0.0055383037458388755,0.0],[-0.4055363695819607,-1.0209638045444198,1.9946413207707378e-05,0.0],[-2.1575060953229768,0.29713980176592236,0.005501038815776968,0.0],[0.07745707306390459,-0.9249732646843959,-8.838522637903167e-05,0.0],[-0.008486607747485886,-0.8058695714791713,0.013880222987607263,0.0],[-0.8509350022544804,-1.058629064939443,-0.0014660689909529452,0.0],[-0.11581756206056881,-0.01477178195879103,0.005081550451687288,0.0],[-0.3339361935959977,-2.2567564173475025,0.0017528554093007315,0.0],[0.2523916718506509,-0.3608473215691671,-0.018651420465221998,0.0],[0.2201957878877696,-1.5134290718883896,-0.008712372939794173,0.0],[-0.06646686053092132,-1.3428547344796709,-0.017171176949887113,0.0],[-0.5187966655945098,-2.4414057521858394,-0.02446957077497062,0.0],[0.3205586972401012,-2.4051385247767376,-0.0036582532535747512,0.0],[-2.0415699139624905,-1.505543275941511,-0.07306805640956904,0.0],[1.8798063046943576,-1.6820758394286728,-0.04749845920983643,0.0],[0.16345469108488542,-2.0641522010990245,0.03481483445282663,0.0],[-2.3462910635500087,-1.417704215608458,-0.046965955372600864,0.0],[-0.1736793339048679,-2.1770711953791873,-0.18559360438514472,0.0],[-0.6020301727047955,0.5907949139197681,0.01006884455415856,0.0],[-1.4986172484430473,-0.01946293056176618,-0.12028213701748035,0.0]],"ci95_half":[[2.851807364324037,1.7242199429506047,0.14588597290472363,0.0],[0.5807240925952123,4.34322340798467,0.3031013131443932,0.0],[4.297548447424424,2.45991678928824,0.26058052185726477,0.0],[1.3340666345072172,4.516070227533292,0.4209563386640572,0.0],[1.928145843364694,3.8116664778081484,0.4633496747872753,0.0],[4.780002978121966,2.4468372726026035,0.25775390053272107,0.0],[2.8605847068708785,3.1357177122820996,0.13934573554592528,0.0],[3.0217939528004996,3.102135844710128,0.13847083721290293,0.0],[1.7344869010892305,1.9043167788964535,0.18470517947376797,0.0],[3.324920270893544,1.983410406467279,0.1172805343830427,0.0],[1.022152878129702,2.403102476590926,0.047500072422449045,0.0],[3.074456285910051,4.330365333970142,0.0949914037780948,0.0],[0.3006600555891702,2.5444880111956056,0.12831740894104327,0.0],[1.7633761470310823,1.0242332977631672,0.11908773253701158,0.0],[3.0799826565276835,2.092172486355036,0.07103558674271021,0.0],[4.037231848443536,1.6537420322056327,0.03542731833712124,0.0],[2.401537727457591,2.108431236006686,0.021626662313549413,0.0],[3.5296009088574563,0.7647685051635936,0.01975711755506793,0.0],[2.808147833116398,2.0942075672152467,0.01992999520777688,0.0],[5.577181896346177,0.9362110250946131,0.006196248278222882,0.0],[4.588942220020546,2.273758821544143,0.02239777585998541,0.0],[1.4756388956658284,1.589583460484888,0.006987043798422465,0.0],[3.32913842532078,1.9104561428539861,0.0013173810590679834,0.0],[4.27266395530171,2.402107625451192,0.0020854686992787404,0.0],[3.6229082374675907,4.561294274034679,0.00024203194777373284,0.0],[3.296948999156696,1.701149544184358,0.0007960120226688883,0.0],[3.5883623154872777,2.4957952627517397,0.0014191896199740339,0.0],[2.506153925309937,2.9649213237519474,0.00043448771833136683,0.0],[3.7144468183006234,1.0111926621222105,0.021849272930045408,0.0],[3.90301637489465,2.72181903717445,0.000751417312242411,0.0],[3.1410477065971563,2.2078451694515016,0.01655547935859081,0.0],[3.379187316934558,0.6797808902532697,0.0013386356728557697,0.0],[4.690873165733318,2.937970286812239,0.02528525982181311,0.0],[4.294622017141039,1.5023905113870883,0.008120708289251892,0.0],[2.0035367568132587,2.3564501966066485,0.039406866106683855,0.0],[3.676194391352554,0.8105672086099516,0.02599546210617278,0.0],[2.7953250348179774,2.4278670742964894,0.03148775775620045,0.0],[2.230446271803976,5.1352285733791,0.046757306858878675,0.0],[4.647800257406152,1.5087171089765972,0.0839194429628181,0.0],[4.793202405400988,2.3779897147245483,0.11428582516262942,0.0],[2.182783290918543,1.2920366939951653,0.01320188076298836,0.0],[2.6903394958567586,1.3657088752290802,0.14960610822911358,0.0],[1.5810714949804403,1.917329214732523,0.14505922587695663,0.0],[2.297013353250833,1.5735878677425845,0.2115618794176917,0.0],[2.016780002387945,2.204392399641929,0.07952878168309464,0.0],[2.1409506385105734,1.8766818775615401,0.2161324060447429,0.0],[2.86094613345822,4.641532827712852,0.3803357599184794,0.0],[3.430435361877576,3.78539741708442,0.08692594863172269,0.0]]},"total_torque":{"mean":-6.7359010853641745,"ci95_half":1.8276337870284205}},"Poisson2_equalN minus Poisson40_base":{"boundary_accepted_class_frac":{"mean":[-0.20521397906191963,0.13305738796459782,0.0721565910973218,0.0],"ci95_half":[0.0008551860890393462,0.0007869787513013043,0.0002899463677861278,0.0]},"boundary_candidate_class_frac":{"mean":[-0.20505082021921756,0.12874490470234762,0.07630591551687,0.0],"ci95_half":[0.0006051694449082728,0.0005004326895475052,0.00036286895785615135,0.0]},"hit_fraction_by_layer":{"mean":[-0.4182025572479641,0.41784209474083184,0.0003604625071321913,0.0],"ci95_half":[0.00030793157052411515,0.0003498413670258764,4.5821111170345845e-05,0.0]},"torque_by_layer":{"mean":[21.94943519988353,-22.16146798520432,-0.04768252000834568,0.0],"ci95_half":[0.6883039713059614,0.41063862560506037,0.05887482033223637,0.0]},"hit_fraction_by_distance":{"mean":[-0.009578619534155092,-0.0048070284993914775,-0.002448389374884785,0.0026931744722835313,0.007367181417703726,0.005518614955696196,0.000879894574877279,1.4709480738452699e-05,0.0,0.0003604625071321913],"ci95_half":[0.00032213660165983035,0.00030917126459326447,0.0004114937905600139,0.00011430803833542688,0.00014935087659854768,0.0003501447267535015,7.501501903622741e-05,8.032763058246286e-06,0.0,4.5821111170345845e-05]},"torque_by_distance":{"mean":[1.103637392526979,0.6931026179906341,0.29446156344012087,-0.6118454030893092,-0.9658609422390763,-0.5732070323136804,-0.1495270871949353,-0.002793894441521797,0.0,-0.04768252000834568],"ci95_half":[0.7371121039585288,0.36774560728186323,0.4167189431893759,0.7952367257868853,0.5012020060640757,0.30478131166373584,0.10945245435602298,0.009356163084817565,0.0,0.05887482033223637]},"torque_by_layer_and_pair":{"mean":[[18.98347804320285,2.962337266063665,0.0036198906170224632,0.0],[-19.31586884539773,-2.831523222709003,-0.014075917097594644,0.0],[0.0,0.0,0.0,-0.04768252000834568],[0.0,0.0,0.0,0.0]],"ci95_half":[[0.5880545296871531,0.6277943245887071,0.05268619532777554,0.0],[0.6231998362186623,0.2183548630550029,0.038885329101071474,0.0],[0.0,0.0,0.0,0.05887482033223637],[0.0,0.0,0.0,0.0]]},"shear_by_layer_angle_Pa":{"mean":[[1.4232159002978462,-1.9619616048059574,-0.05980478345909006,0.0],[1.475914338979084,-1.6674180027977075,-0.04431339615458493,0.0],[0.8504550379263026,-1.9776244384688568,-0.05524093644631466,0.0],[0.8254599906332512,-1.0839849124164518,0.016212431576410093,0.0],[1.2407758791858778,-0.8849715753656818,-0.015975402194021736,0.0],[1.2248887640526958,-1.4515265341463195,-0.008906676126347582,0.0],[1.5438840606681359,-1.4824272116475958,-0.05475269103663765,0.0],[1.5944032458542279,-2.2192138500137704,-0.0073855142832855245,0.0],[1.8367042929212656,-2.245047626556097,0.0030361291260374208,0.0],[1.8245016495853421,-2.0477507006037947,-0.014220772875344576,0.0],[2.0942498039183737,-2.490802212447547,0.015236507387679326,0.0],[2.57503278862873,-3.082428724708152,-0.013960172285154653,0.0],[2.8860233934403348,-3.00224910099814,0.009374921695011857,0.0],[3.136482130152541,-3.0077678324019246,0.0010162269183319333,0.0],[3.767520852331052,-3.4652596117931234,-0.0030438123137119053,0.0],[3.6620713315926228,-3.7504885889896378,-0.002741666517620296,0.0],[4.2080911182746075,-3.9994528315396565,0.0005417830285347068,0.0],[3.6624018256849835,-3.910541832891248,-0.0006484720243056097,0.0],[4.084436894797017,-3.947378599410447,0.0006835772007184437,0.0],[4.527347604368676,-4.1791235835035145,0.0008058021712868142,0.0],[4.375096376688858,-4.11997387694748,-0.0004392272925966813,0.0],[4.803333720256222,-4.091042125345674,0.0011929850242847402,0.0],[3.960377864074127,-4.159610259428613,0.00021245794659671208,0.0],[4.955395226089937,-4.576853250006144,-0.0006966871398942257,0.0],[4.896304712510888,-4.256646467017132,-0.0007830905725527649,0.0],[4.695291780026871,-4.805826727049767,-0.0004387188430610417,0.0],[4.967532195580341,-4.875238863778627,2.1391880929066617e-05,0.0],[4.818256041195019,-4.2105860547061855,0.00022746799361776472,0.0],[5.182038720937612,-4.6202788225519456,-0.0006508996736994345,0.0],[4.776203955597324,-4.619961082319271,9.99724600914447e-05,0.0],[5.016217430832444,-4.408036900086238,0.0004696816546640816,0.0],[5.2250246334774575,-4.591483831725052,0.0002900812985664042,0.0],[4.908277858204539,-4.625797953160564,0.0004775501547776243,0.0],[5.3000762274226725,-5.303646074772575,-0.00042915646699697373,0.0],[4.658192252246428,-4.172494653861493,-0.0004083607311315151,0.0],[4.646789250194693,-4.397437347108232,-0.0013070881857012565,0.0],[4.858137201588156,-4.713372262260089,-0.004328823292993091,0.0],[4.613407149302584,-4.897884212862931,0.003848548621851725,0.0],[4.522405034495982,-4.740181668318294,0.0016590244773495347,0.0],[4.1320570438901925,-4.614890977296488,-0.0022078139741458125,0.0],[4.181022040288579,-4.54547152477595,-0.0037403771870668755,0.0],[3.5674775880083915,-4.205372469228077,-0.021764378289128805,0.0],[3.962592443437869,-3.7770604851042986,-0.019999308547681813,0.0],[2.8355994653413488,-3.499467643438642,-0.013335265650706123,0.0],[2.9711458189433313,-2.934584460436904,-0.012925856505542017,0.0],[2.568614230007407,-2.726116687165031,-0.043025688525268314,0.0],[2.2325601652680476,-2.54606085517312,-0.027308271551963297,0.0],[1.6080459573617314,-2.40834753743621,0.015109147126301743,0.0]],"ci95_half":[[0.9871906625445911,1.3263686193189472,0.03678637994944831,0.0],[0.48205200345850097,1.1096908315742424,0.06451649112802459,0.0],[0.39092879705593186,1.0432797813305918,0.12704246106108977,0.0],[0.9150085579765301,1.1588804874910372,0.06539600416543129,0.0],[0.2477243647203053,1.2408228573806723,0.11275745107336403,0.0],[0.5081677325064415,1.0285344178971079,0.07863512790811228,0.0],[1.1789189007612053,1.080038465048659,0.0950187792421587,0.0],[1.1155839202010267,0.738907788651514,0.05046054186705781,0.0],[0.6494803180448334,0.9499938026363087,0.01708639629390136,0.0],[1.0562820621271662,0.8440503250237018,0.04728275188164424,0.0],[0.6684127991026215,0.47206701019419783,0.027768171832310874,0.0],[0.7599682588106154,1.0981629464258222,0.026060191153300525,0.0],[0.9562491703497702,0.7876235990299338,0.015866823413718516,0.0],[0.26949536626885,0.7693866480744632,0.018886370618698828,0.0],[0.7670571609381722,1.0220871557996027,0.010944785762992381,0.0],[0.6858079665255051,0.2487717817286526,0.007157362092687639,0.0],[0.9412064155513379,1.1088916449381112,0.002207943452585244,0.0],[0.4860001450800853,0.45955972147887475,0.005529105425459347,0.0],[0.6939279898645186,0.4367786707092824,0.00497519889994146,0.0],[1.0228297309191294,0.6098626661507187,0.008873863424114342,0.0],[0.9593772322401226,0.7841667913032305,0.0038467128768184893,0.0],[0.6744247260521641,0.8586371159697794,0.0033467165332734922,0.0],[0.4352886594235195,0.1390552346998268,0.0008675217669089968,0.0],[0.44687949819449707,0.6258519245060277,0.002975886105912027,0.0],[0.5757464620109348,0.43296161725100835,0.0018038642516816068,0.0],[0.4191067132543263,0.7326754882536112,0.0007717693620964959,0.0],[0.4547113148534002,0.40435766132764456,0.003199725375368749,0.0],[0.7556805343532115,1.1476995523485256,0.0011231669163073949,0.0],[0.8500957225749216,0.8872257102285506,0.0028255694746435567,0.0],[0.47498261450111695,0.9115897860030802,0.0010049620204500107,0.0],[1.0476265371794327,0.9089695450296679,0.0028391620518566684,0.0],[0.9606996381488628,0.6520057323243112,0.0013544546061109173,0.0],[1.1128968323870172,0.3638740652342684,0.0028155096780133827,0.0],[1.1546291185116482,0.6386906836307651,0.005800757369655618,0.0],[0.4088133609465424,0.46284717138644366,0.00676747494464096,0.0],[0.8151637780681055,1.0855495590266357,0.004086604974554521,0.0],[0.9104334604356109,0.5769360803245752,0.0076040383789227235,0.0],[1.2468511692197317,0.9801358186175131,0.005230109627969556,0.0],[0.3187072219730374,0.5514685970474662,0.0164185519668629,0.0],[0.922713153399837,0.6344808101921309,0.014056122036813706,0.0],[0.6222766257536704,0.7406261703171555,0.008712833641867227,0.0],[0.7924787837501955,1.535576640624034,0.03266709816849926,0.0],[0.5817247116314466,0.9530716593929942,0.007766562439750193,0.0],[0.2616196748495094,1.0153308228540934,0.03529906866040211,0.0],[0.7919485006181197,0.6221776389077616,0.05814555204742354,0.0],[1.029202598638443,1.1935332972173744,0.045619417697208585,0.0],[0.8256660235829769,1.4138653826823648,0.07859480610684808,0.0],[0.3703529834546767,0.96925268123462,0.08332677887504128,0.0]]},"total_torque":{"mean":-0.25971530532913434,"ci95_half":0.8210510901053324}}}}

==> anc/results/bearing/controls/stage1_20261119.json <==
{"pins":"5f60368ab11ab4cda53ed6427a310e57ec05c734cafb44648c5ddd5c7366561f","expected_cases":48,"verified_cases":44,"unavailable":{"4":"scientific_stop","5":"scientific_stop","6":"scientific_stop","7":"scientific_stop"},"angle_centres_deg":[3.75,11.25,18.75,26.25,33.75,41.25,48.75,56.25,63.75,71.25,78.75,86.25,93.75,101.25,108.75,116.25,123.75,131.25,138.75,146.25,153.75,161.25,168.75,176.25,183.75,191.25,198.75,206.25,213.75,221.25,228.75,236.25,243.75,251.25,258.75,266.25,273.75,281.25,288.75,296.25,303.75,311.25,318.75,326.25,333.75,341.25,348.75,356.25],"by_seed":{"SBT2_base":{"911901":{"torque":-5.6647653251572046e-05,"early":-5.498733864104338e-05,"late":-5.830796786210071e-05,"shear":[-7.4622279046555455,-8.790751830246826,-1.5839940662069907,-5.012795246952772,-6.238176322835647,-3.7148525081517136,-9.061563964973134,-4.2082407545746365,-7.312205636510387,-8.234108014983928,-10.078221979328957,-9.236615059228429,-6.643638116736066,-6.90583193949236,-7.776473401810278,-7.146077751995224,-8.021994081281505,-7.92513552973972,-9.254127096966181,-7.501922933546982,-13.103530390953269,-6.415311113180886,-9.350370826970616,-9.132087369766975,-8.07291707557093,-10.580437185809826,-15.32300741377866,-8.008520515529526,-9.973138560543097,-15.078908854018097,-10.744299450395275,-10.466906754139634,-14.139558304639685,-12.43384832544234,-10.27204742982426,-10.790730352688138,-9.360321589280026,-12.864454380562018,-12.418948087484107,-10.869986335708374,-11.215822484629747,-10.883774890418344,-9.27468126162223,-7.107166527325302,-7.909254103652671,-10.63625379332183,-4.752908722731301,-9.468047177877219],"gas_force_per_m":[-0.11187065714101506,0.32517606994132275],"accepted_by_angle":[168307.0,159892.0,145948.0,136729.0,134440.0,131377.0,131835.0,146103.0,151858.0,162460.0,172893.0,190251.0,208132.0,221087.0,242173.0,263566.0,282129.0,300595.0,323873.0,343614.0,368648.0,384812.0,396824.0,407175.0,415477.0,425731.0,438161.0,437202.0,444888.0,445371.0,447405.0,440750.0,426667.0,416738.0,411706.0,394928.0,377380.0,355665.0,337643.0,330527.0,315919.0,289330.0,274909.0,259123.0,226318.0,208548.0,193072.0,173837.0],"repeated_by_angle":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],"kernel_and_flight_seconds_sampled":81.8316298526479},"911902":{"torque":-5.952732842392553e-05,"early":-5.7467535428929e-05,"late":-6.158712141892207e-05,"shear":[-4.827335710424292,-5.495312467304638,-6.287873122253,-8.819421668151728,-7.432486467259569,-3.53485938898907,-2.7908266707654326,-8.830924189279763,-8.096408929214405,-8.853554144402732,-8.66531807627191,-7.688038149490598,-8.153207056214672,-5.284972548337376,-8.545982959380932,-10.391290449090542,-10.534493025304998,-10.461562228943745,-9.01326336784914,-10.142735611817034,-7.460234614137425,-10.400186911050348,-9.74102119163808,-14.673641536024972,-8.572123277447728,-9.854789382734175,-9.98935954054078,-10.457533046083906,-10.78291751889441,-10.642150933104068,-11.244955339132094,-10.460247146509168,-11.652181676864101,-10.19508804067102,-10.891793209043094,-15.756423552029817,-15.46555632770893,-12.01088954740177,-18.830181654964182,-14.40385255202275,-10.969710454977385,-8.750571410755951,-8.459061277622306,-7.707768742508012,-11.316915330551936,-6.115217852291448,-11.307448700000485,-2.793604253220674],"gas_force_per_m":[-0.15588380392020487,0.3394542005364546],"accepted_by_angle":[175087.0,159899.0,146818.0,147739.0,142674.0,134520.0,128915.0,134292.0,143456.0,160283.0,178345.0,188343.0,204546.0,219794.0,236355.0,258739.0,282752.0,300030.0,327291.0,346328.0,365116.0,367717.0,382883.0,393998.0,405666.0,420468.0,427557.0,427444.0,436416.0,434348.0,431682.0,423621.0,419624.0,414099.0,399156.0,390133.0,381791.0,371791.0,361909.0,350613.0,327661.0,308767.0,291481.0,265079.0,241248.0,227653.0,217458.0,200830.0],"repeated_by_angle":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],"kernel_and_flight_seconds_sampled":78.31467090189108},"911903":{"torque":-5.6907349005959626e-05,"early":-5.678959398183543e-05,"late":-5.702510403008381e-05,"shear":[-3.411484465592305,-0.4711982667415607,-6.537481435882597,-6.081069630270137,-4.6811581532339,-4.510707270514406,-7.436925801936378,-7.911910124310677,-7.399565249146577,-6.616905794152464,-9.852072054604351,-9.890052595560382,-8.938109149772233,-9.864901250226522,-6.71495518793453,-10.575284922022261,-7.978934356441443,-7.935970377685586,-7.032309169254027,-12.144414507431454,-7.8118540660139715,-7.677943705813595,-10.6202358806468,-11.228676568292615,-9.334534726726822,-8.26533731306553,-9.581840375974911,-8.358715747434776,-7.322542827478977,-10.99955637962995,-13.802481922570776,-10.275029438142473,-11.85746625959474,-9.227284825701428,-12.044557529389495,-15.864157350846233,-7.628439586333688,-13.855363213170229,-9.853369191237517,-11.738708212438924,-9.876099263973769,-10.488916510779063,-11.31009416033778,-12.5136133374562,-10.395853459366833,-11.176916755834243,-10.436643757050485,-5.208480714582591],"gas_force_per_m":[-0.1302405011456649,0.32734782029198295],"accepted_by_angle":[169631.0,158291.0,145819.0,137995.0,135483.0,131144.0,136863.0,137438.0,147434.0,159684.0,170668.0,189032.0,203759.0,227509.0,242099.0,261443.0,285765.0,309306.0,317519.0,341797.0,360195.0,375323.0,387698.0,409005.0,425470.0,431949.0,437529.0,442563.0,441755.0,432731.0,432034.0,427156.0,420516.0,409637.0,406016.0,396487.0,383182.0,365610.0,351519.0,332822.0,308875.0,286391.0,275355.0,255764.0,237690.0,226339.0,213566.0,188190.0],"repeated_by_angle":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],"kernel_and_flight_seconds_sampled":60.68148882582318},"911904":{"torque":-6.032908917759791e-05,"early":-6.108326896133836e-05,"late":-5.9574909393857475e-05,"shear":[-4.410762117734754,-7.147040275736491,-5.443524143224192,-6.241706976231333,-4.042917363468818,-6.821395559235582,-7.969877772972521,-4.053776939428416,-6.751179479535406,-5.7850281330053965,-7.445419007814776,-9.337435123386292,-9.205682434244256,-10.880729165995438,-9.072725823475114,-11.108261576059483,-12.477101196774974,-9.61415273248622,-3.033242333481706,-12.91485744134456,-11.051129840885235,-7.295784887879113,-11.269534646417256,-8.695712912023227,-10.869231945611082,-12.863430105306648,-11.245723452472882,-13.888230517746706,-9.290291197245958,-10.744846562757825,-11.562481526128517,-11.75881111429189,-14.116821891055794,-11.360612081181744,-10.930682339717794,-11.293633454965423,-11.212906504150226,-11.200359012845752,-7.658262678562458,-18.324798622969862,-13.134032057030678,-11.93817056265953,-10.274249339526639,-8.745520086611405,-12.475943610622412,-8.581833177954032,-7.2184727228260375,-8.121969785548918],"gas_force_per_m":[-0.13643169941117939,0.33421896417631264],"accepted_by_angle":[169212.0,154914.0,144561.0,142599.0,138911.0,137535.0,145580.0,152777.0,151583.0,156359.0,173957.0,185785.0,203460.0,222906.0,240691.0,258453.0,276908.0,299667.0,323276.0,338865.0,357433.0,371698.0,388048.0,401290.0,404925.0,420942.0,430410.0,434767.0,442759.0,438450.0,436943.0,433619.0,429507.0,428178.0,421493.0,402276.0,389652.0,364374.0,348141.0,326705.0,315813.0,300994.0,281197.0,254274.0,241576.0,223349.0,201053.0,184128.0],"repeated_by_angle":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],"kernel_and_flight_seconds_sampled":59.87214067339664}},"weightedPSBT2_base":{"911901":{"torque":-6.182172584948423e-05,"early":-6.105966435361295e-05,"late":-6.258378734535549e-05,"shear":[-7.9845985548558,-8.060887205555712,-3.5912388051642328,-7.182392419390476,-6.690065216555448,-4.483079761850636,-6.077726785519369,-7.647718403276411,-7.96293213056727,-7.228669458021128,-8.99300646876239,-11.996944638809236,-9.55434879970195,-6.60148316792953,-7.856362600637129,-11.661550578668399,-7.065231363516521,-13.915269991039994,-10.97986109948259,-10.846023549041114,-11.171836450558708,-9.178874251610054,-12.5583484327276,-11.392692894629201,-9.73342989788679,-8.985777920247372,-9.64763491883522,-12.773052772691203,-8.476151678362651,-12.66672162278257,-6.866349665214576,-11.14601555064115,-17.30837525681794,-7.971896543050385,-11.971566448022102,-13.215179306719387,-9.506523963812556,-11.14222581991911,-12.775470053853171,-15.309885058088485,-12.213001251897936,-9.09312969425079,-10.866326124385374,-11.619565907992516,-12.649657790384303,-10.354880344263414,-9.926020842512512,-5.383214991533482],"gas_force_per_m":[-0.11837501833946591,0.33049226594788356],"accepted_by_angle":[173913.0,161271.0,147766.0,134954.0,133941.0,128268.0,132421.0,138408.0,152151.0,155173.0,170139.0,186231.0,205433.0,222661.0,237408.0,251552.0,273657.0,292826.0,321567.0,346045.0,360290.0,376960.0,393278.0,406655.0,419494.0,437816.0,440377.0,453043.0,458863.0,456678.0,448019.0,428847.0,425731.0,430579.0,409710.0,397125.0,385684.0,355431.0,336414.0,323292.0,303649.0,283572.0,264261.0,249196.0,237019.0,216346.0,205308.0,190711.0],"repeated_by_angle":[12417.0,11291.0,10127.0,8850.0,8304.0,7400.0,7055.0,7135.0,7104.0,6706.0,6958.0,6987.0,7231.0,7415.0,7396.0,7334.0,7656.0,7806.0,8218.0,8539.0,8785.0,9053.0,9497.0,9772.0,9767.0,10410.0,10505.0,10875.0,11487.0,11834.0,12039.0,12027.0,12491.0,13480.0,13312.0,13893.0,14388.0,14484.0,14545.0,15043.0,15279.0,15378.0,15392.0,15391.0,15572.0,14755.0,14322.0,13616.0],"kernel_and_flight_seconds_sampled":89.1967425851326},"911902":{"torque":-6.252929882818093e-05,"early":-6.235648410008224e-05,"late":-6.270211355627961e-05,"shear":[-8.840936015972368,-7.90083684057592,-8.535661255696787,-7.262239522901858,-1.3296178257516464,-4.6100539758519625,-7.159363410660442,-6.74850672513076,-7.35908118196673,-7.801764106784431,-7.98068444110569,-9.545396302741521,-10.074289791883222,-10.44621428731747,-12.165411447272783,-6.949707810580164,-10.473643694628478,-7.91285020837807,-10.436181164750717,-9.948424690365965,-9.010129832020102,-11.204327717376891,-10.406037411437556,-6.6082814875876865,-9.833827417557657,-13.806308179404294,-10.814048016268988,-11.83978065959603,-6.185511927922058,-8.593071611960383,-14.300322948416296,-9.522869502882843,-13.002906043521188,-12.006457172795528,-15.863925846035672,-12.680889868079884,-14.869660850402127,-17.511022398794662,-13.35470551028525,-15.215488461965064,-7.976426948214744,-11.21560477171622,-7.554086207685649,-10.689334862224804,-10.526245842694673,-12.248748570838437,-7.575167066588805,-9.792604001021619],"gas_force_per_m":[-0.13199775939228672,0.3362478097951537],"accepted_by_angle":[169287.0,159908.0,149555.0,148555.0,139055.0,135788.0,133471.0,140004.0,143573.0,154315.0,166045.0,179456.0,198827.0,214758.0,236620.0,260333.0,279849.0,299756.0,320595.0,338862.0,359515.0,383200.0,402674.0,408099.0,413038.0,425909.0,434544.0,449258.0,446969.0,438966.0,430242.0,425287.0,421903.0,415295.0,410887.0,394152.0,379562.0,375119.0,367337.0,351299.0,330077.0,301675.0,273738.0,243889.0,231519.0,214121.0,204652.0,185654.0],"repeated_by_angle":[12189.0,11244.0,10217.0,9841.0,8618.0,7998.0,7174.0,7039.0,6540.0,6611.0,6779.0,6813.0,7119.0,7170.0,7391.0,7540.0,7772.0,8261.0,8169.0,8518.0,8704.0,9265.0,9578.0,9535.0,9675.0,10064.0,10375.0,11045.0,11327.0,11502.0,11753.0,11827.0,12364.0,12961.0,13607.0,13809.0,14155.0,15092.0,15860.0,16284.0,16714.0,16305.0,15785.0,15031.0,14952.0,14614.0,14375.0,13287.0],"kernel_and_flight_seconds_sampled":89.35109832003945},"911903":{"torque":-6.0846488616811576e-05,"early":-6.23033162483673e-05,"late":-5.938966098525586e-05,"shear":[-4.539249387619953,-6.813956597614618,-8.012804155206453,-1.013534527876532,-5.010044411414772,-3.6294309030206615,-11.176227429073373,-1.233921933378354,-6.036677464271601,-6.944404060282615,-7.871484550567939,-10.7964636430067,-10.374730383108865,-13.00805307185018,-10.441135446433861,-6.449697383923231,-7.341550387269158,-11.51990088996794,-7.390764459170457,-9.06166572355057,-9.816622709849796,-10.579866818761609,-12.421371084941299,-8.79507837727936,-11.955810408939701,-10.152808163227391,-10.562067440899149,-11.627804353946761,-8.857727326335482,-10.375639503336481,-10.435550785654883,-11.414890113540368,-12.473170893099992,-15.114636192294205,-7.874834135911215,-10.567425273749315,-13.715030559763596,-11.179723446977567,-16.842503081218307,-12.194907119102723,-10.728203132061617,-14.48592460791686,-8.438243552348723,-12.299323134381304,-13.76044355198757,-9.52858719431534,-10.436974063814638,-9.53206895695145],"gas_force_per_m":[-0.16392017252849383,0.3319445708493553],"accepted_by_angle":[187432.0,169281.0,160207.0,149825.0,142111.0,138674.0,139474.0,142835.0,143771.0,150070.0,158977.0,178300.0,200653.0,220446.0,240899.0,262386.0,276711.0,290506.0,314364.0,328621.0,351342.0,371759.0,388578.0,405740.0,413725.0,434656.0,440343.0,443420.0,450775.0,445897.0,435494.0,423492.0,417441.0,420016.0,400220.0,385130.0,378334.0,353436.0,347225.0,334701.0,325473.0,302856.0,286598.0,258565.0,240136.0,227964.0,216794.0,205814.0],"repeated_by_angle":[13435.0,12049.0,10857.0,9792.0,8676.0,7945.0,7617.0,7294.0,6711.0,6532.0,6483.0,6852.0,7092.0,7152.0,7403.0,7676.0,7596.0,7775.0,8212.0,8084.0,8472.0,8866.0,9266.0,9481.0,9690.0,10262.0,10521.0,10957.0,11257.0,11657.0,11943.0,12055.0,12342.0,12994.0,13289.0,13539.0,14206.0,14127.0,15111.0,15746.0,16358.0,16301.0,16477.0,15817.0,15815.0,15544.0,15090.0,14392.0],"kernel_and_flight_seconds_sampled":93.01053574006073},"911904":{"torque":-6.024202239979323e-05,"early":-6.132156611385941e-05,"late":-5.9162478685727043e-05,"shear":[-3.7201626314902434,-6.994678368519326,-8.837098082104966,-6.8616870360653,-7.593450210209883,-1.4156587577784538,-7.996332149255215,-6.887458153179381,-4.8353985920937035,-6.6984730692735805,-8.050677220221074,-7.371128495966437,-9.241824390181362,-6.31510620943662,-9.162394207695563,-9.666902998914027,-5.535271344855552,-13.584626577798012,-12.807967640422092,-11.685490499899297,-8.915436020452177,-14.432049363575969,-11.640606962110025,-10.249196333944088,-8.951847284474907,-9.135715352998153,-12.179466762005259,-10.870478045977395,-12.379306640068666,-9.709862853157508,-8.963858642952466,-9.857791400981753,-12.287698744153523,-14.010804239582292,-11.88381361833265,-12.427665680189264,-14.139722294266614,-11.021937903445306,-13.784581902242389,-9.950373036482457,-10.83758039152086,-11.993529929881149,-9.462914337470325,-9.537000654653731,-14.812831541641492,-7.999853103650767,-7.449880420728208,-6.067560949129636],"gas_force_per_m":[-0.12414668726253798,0.3387287953813091],"accepted_by_angle":[161670.0,148729.0,145581.0,144546.0,143693.0,144153.0,142571.0,147499.0,153646.0,154358.0,163161.0,180609.0,196793.0,216562.0,234909.0,260940.0,275487.0,289844.0,315032.0,344522.0,358239.0,378616.0,399948.0,410491.0,420587.0,426893.0,429536.0,444984.0,448680.0,450323.0,448546.0,430995.0,421941.0,415279.0,414230.0,406499.0,394322.0,374135.0,354568.0,333125.0,309893.0,296646.0,281179.0,254729.0,229131.0,213790.0,200094.0,184598.0],"repeated_by_angle":[11628.0,10300.0,9641.0,9354.0,8664.0,8260.0,7682.0,7443.0,7231.0,6673.0,6655.0,6785.0,6861.0,7104.0,7244.0,7508.0,7671.0,7957.0,8325.0,8547.0,8661.0,9126.0,9307.0,9623.0,9876.0,10015.0,10412.0,10769.0,11188.0,11595.0,12083.0,12031.0,12259.0,13076.0,13904.0,14190.0,14769.0,15126.0,15528.0,15503.0,15441.0,15726.0,16233.0,15586.0,15001.0,14293.0,13925.0,13395.0],"kernel_and_flight_seconds_sampled":90.26121734501794}},"weightedPSBT2_double":{"911901":{"torque":-6.270782422014246e-05,"early":-6.199881156132742e-05,"late":-6.341683687895748e-05,"shear":[-9.303103460189009,-5.219107959039254,-3.028478045685724,-5.9037176618961125,-4.485582543868415,-6.109742351738976,-3.4868774353996908,-6.173373507258572,-10.937749437958297,-6.476151528954488,-8.786233441739425,-11.364573607035236,-12.034584857396812,-8.448212794411178,-11.336570908891707,-8.14289410907282,-8.47847851423709,-11.57882177189367,-9.608626789783079,-11.236878967817084,-8.910825504804903,-7.7362933454355085,-8.949230123436267,-8.32309955358596,-13.717876491023498,-13.863715243256303,-10.31514944472024,-13.2269687367139,-12.448397390657547,-13.50521536286488,-12.666006617900054,-5.200998175139829,-15.284591108438224,-9.31405196817971,-14.009825683437755,-9.794789005595963,-14.909832772565496,-12.695230869595523,-14.630185592531996,-12.99767460610292,-12.145582878215764,-9.95099343344293,-12.921002728064202,-14.684718239942201,-10.188126186258549,-6.704076776687806,-8.557162544017958,-9.26110929143811],"gas_force_per_m":[-0.11965936192307931,0.3639831561769684],"accepted_by_angle":[167166.0,157401.0,145336.0,132422.0,130863.0,128490.0,130926.0,132433.0,141380.0,150718.0,159440.0,176779.0,194223.0,215868.0,233352.0,252203.0,270938.0,293027.0,317872.0,340529.0,362752.0,380972.0,393549.0,407637.0,412841.0,425730.0,441091.0,449992.0,446500.0,457040.0,459947.0,455845.0,436980.0,426654.0,411607.0,393812.0,387372.0,375265.0,360869.0,344652.0,320206.0,293621.0,276425.0,264532.0,247721.0,229066.0,196960.0,178603.0],"repeated_by_angle":[22315.0,20676.0,18556.0,16462.0,15369.0,14207.0,13559.0,12841.0,12652.0,12450.0,12243.0,12951.0,13129.0,13760.0,14169.0,14517.0,14760.0,15325.0,16112.0,16909.0,17628.0,18074.0,18302.0,19029.0,19528.0,19864.0,20812.0,21568.0,21956.0,23260.0,24280.0,24888.0,25371.0,25780.0,26440.0,26869.0,28380.0,29237.0,30251.0,31107.0,30894.0,30440.0,30525.0,30989.0,30930.0,29507.0,26244.0,24023.0],"kernel_and_flight_seconds_sampled":70.16010437731165},"911902":{"torque":-5.977602719944601e-05,"early":-5.908305328682016e-05,"late":-6.0469001112071894e-05,"shear":[-10.98585086811022,-6.468626670029422,-5.1813195136381145,-7.418858641985796,-6.502146033458858,-6.985821047945443,-3.0772361235784267,-7.829678902521263,-8.716902293121835,-7.081213879439304,-7.037654963693943,-7.485804926804832,-9.760457609175148,-8.847591764595451,-9.151144567428943,-9.187217541498804,-9.762057260470039,-9.678187092458739,-8.075652730290965,-13.407137936860092,-10.506409735329626,-11.985562649907902,-13.003742781718657,-8.060385336636989,-9.801766707395842,-13.544256777655619,-7.774774958560722,-10.396428244418816,-9.43075368588452,-7.910722169849097,-10.64529486528968,-8.548687336614465,-10.595263836349318,-10.708935257048289,-12.666261545658012,-10.550162185721883,-11.151803000810233,-14.486657589516152,-10.793556877123827,-13.732479652091518,-11.77636834070807,-10.301882532878114,-11.401265770652877,-12.87036813684406,-10.424195507983777,-9.806117589032505,-7.00930158184331,-4.131244924366579],"gas_force_per_m":[-0.11037713883361368,0.32242934370954035],"accepted_by_angle":[166257.0,154667.0,146623.0,141978.0,136173.0,132020.0,130451.0,135493.0,145974.0,161007.0,171479.0,183247.0,202640.0,219137.0,239211.0,259392.0,279819.0,298170.0,313481.0,342280.0,363748.0,386111.0,404793.0,419502.0,431854.0,446677.0,459610.0,458628.0,462524.0,446677.0,440679.0,427372.0,418637.0,412127.0,394523.0,381936.0,371239.0,357444.0,337811.0,320743.0,315091.0,286737.0,269417.0,257531.0,237958.0,215856.0,195164.0,172667.0],"repeated_by_angle":[22485.0,20696.0,18942.0,17799.0,16055.0,14533.0,13570.0,13277.0,13193.0,13611.0,13575.0,13141.0,13833.0,14186.0,14499.0,14798.0,15299.0,15718.0,16005.0,16941.0,17285.0,18060.0,18936.0,19241.0,20105.0,20685.0,21553.0,21682.0,22695.0,22658.0,23074.0,23551.0,24086.0,24809.0,25510.0,25931.0,26808.0,27844.0,28296.0,28764.0,30181.0,29673.0,29751.0,29882.0,29303.0,27858.0,25913.0,23425.0],"kernel_and_flight_seconds_sampled":65.19005502341315},"911903":{"torque":-6.090218785761356e-05,"early":-5.848046533072456e-05,"late":-6.332391038450256e-05,"shear":[-8.502315015708778,-3.458336294400367,-7.055728868779028,-2.723782361922495,-7.567440716100901,-4.082216809644695,-5.3696370236930795,-5.999748823695775,-7.472266299929959,-4.008010126630608,-12.71098572035311,-7.46686119295234,-7.93643456465241,-7.77120175464412,-8.48340693729381,-13.094484720222603,-10.861196778022688,-12.533276085944985,-9.141748623815301,-8.713264653066512,-10.10774087292362,-13.557554403404659,-13.0659554852591,-10.755171701222025,-10.046851586086966,-12.256845534686658,-10.59985506191907,-9.020682550798288,-9.144080557191195,-8.010756362511076,-11.547167589105229,-14.159865559969099,-10.829121011664565,-10.521372712926434,-12.946793881505162,-13.37399857364526,-13.685294155190075,-14.517107576911414,-10.347742424138541,-13.268276727824349,-13.24952337650786,-8.580309298410878,-14.001663622298446,-9.428349204495374,-7.450581165612436,-11.301368417660576,-10.096770353839553,-4.4353005080378844],"gas_force_per_m":[-0.12210657858528459,0.35402441765362924],"accepted_by_angle":[164297.0,152205.0,145358.0,134892.0,123831.0,129904.0,133967.0,136091.0,143023.0,155942.0,170044.0,186476.0,198121.0,216429.0,235141.0,249907.0,269972.0,294329.0,315993.0,335075.0,348189.0,373911.0,396446.0,415434.0,430803.0,432840.0,443098.0,447133.0,451439.0,451872.0,445023.0,436745.0,435853.0,427107.0,409124.0,402599.0,387641.0,375105.0,359549.0,334586.0,316267.0,296688.0,283547.0,260351.0,241641.0,214958.0,201986.0,184299.0],"repeated_by_angle":[22304.0,20250.0,18732.0,16626.0,14454.0,14288.0,13928.0,13095.0,12853.0,13109.0,13348.0,13732.0,13632.0,13828.0,14322.0,14332.0,14862.0,15300.0,15887.0,16288.0,16704.0,17688.0,18606.0,19531.0,19828.0,20211.0,21212.0,21433.0,22272.0,23109.0,23539.0,24163.0,25164.0,25955.0,26713.0,27509.0,28280.0,28931.0,30279.0,30040.0,30586.0,30734.0,31265.0,30636.0,29862.0,27769.0,26878.0,24907.0],"kernel_and_flight_seconds_sampled":65.076405927015},"911904":{"torque":-6.282042190355045e-05,"early":-6.224309680412936e-05,"late":-6.339774700297155e-05,"shear":[-7.0037174188583675,-9.166059193306678,-9.118262944575093,-7.384044334079871,-5.591412077343872,-8.100869081010156,-4.363586524591798,-8.846758868241919,-4.200595299485531,-9.301147193393259,-10.056569706941012,-7.281013096415315,-9.11314067220365,-8.03598071454781,-12.37548759978911,-8.511199117527845,-9.259656921754484,-10.987697972378983,-11.913185292171937,-11.9147327968756,-8.673278052399022,-11.845199597339436,-10.37400785149411,-10.831070909184435,-11.586235759724936,-11.231124822821732,-10.463065984504631,-10.221855236613557,-7.004088966720953,-15.01053292541264,-9.055517196698034,-10.789468840264005,-9.191021872909126,-11.854043081298748,-11.183812996249266,-11.778344591964588,-12.550857078407912,-13.193179652104773,-11.638809951111122,-12.487705430914339,-14.840312880805708,-9.475862343775976,-14.510708278540084,-9.604564068105113,-9.978572540167495,-9.972561606431816,-9.119177284804227,-8.922575681024442],"gas_force_per_m":[-0.12089981301229248,0.328902358551575],"accepted_by_angle":[172189.0,153930.0,153722.0,147769.0,140775.0,134266.0,139842.0,141947.0,152004.0,161246.0,174590.0,184908.0,190656.0,217194.0,235822.0,255290.0,273806.0,295059.0,320182.0,337177.0,349370.0,374968.0,392159.0,413215.0,426875.0,440122.0,450797.0,450673.0,452327.0,453120.0,447923.0,441009.0,438036.0,423633.0,408213.0,385779.0,378782.0,356257.0,340221.0,326042.0,308802.0,293427.0,272184.0,252096.0,233293.0,206691.0,192507.0,178180.0],"repeated_by_angle":[22982.0,20578.0,20096.0,18244.0,16492.0,14772.0,14554.0,13938.0,13654.0,13393.0,13449.0,13768.0,13261.0,13825.0,14175.0,14686.0,15111.0,15760.0,16353.0,16479.0,16911.0,17612.0,18236.0,19160.0,19809.0,20332.0,21091.0,21546.0,22290.0,23123.0,23431.0,24384.0,25291.0,25517.0,26482.0,26459.0,27618.0,27981.0,28384.0,29018.0,30111.0,30633.0,29835.0,29561.0,28935.0,26829.0,25589.0,24016.0],"kernel_and_flight_seconds_sampled":63.84952055691974}},"EA2_base":{"911901":{"torque":-6.033647816408006e-05,"early":-5.6975824943759634e-05,"late":-6.369713138440048e-05,"shear":[-6.636762179686639,-8.060935645480525,-8.518989642824346,-7.434863833176718,-5.209101549387273,-4.307051931430458,-9.472625090848043,-9.878865105063324,-6.482099382054088,-3.6353423193177847,-6.694819512170037,-7.27096564380854,-6.04280815530221,-7.331637804020644,-12.625378437933177,-8.377462956840938,-10.05935671445142,-9.01991352252902,-7.908453538510327,-9.818088021623712,-10.115220361493286,-9.908389636146362,-12.159061178019217,-10.180964134517088,-11.274293128394904,-13.467494528377422,-13.14611670978432,-12.02097729783404,-8.207984385028968,-9.84741404008348,-6.305549403410892,-13.671568287842081,-10.607156149744414,-13.659988143808903,-9.05753036827648,-12.88097324559192,-13.088909390737973,-9.706274845043511,-13.398906696856583,-11.44077258705126,-10.075700393300913,-14.48929073693296,-14.225997738869797,-15.699655698631977,-7.858458186932005,-6.964763739987636,-6.224593408995813,-6.467214523184786],"gas_force_per_m":[-0.13229182144738091,0.32633287142241885],"accepted_by_angle":[164943.0,150870.0,141052.0,136744.0,136473.0,132794.0,139490.0,152762.0,162373.0,170603.0,175852.0,187635.0,203563.0,213651.0,233332.0,256612.0,281090.0,298541.0,314644.0,342941.0,352082.0,373030.0,395100.0,404685.0,415152.0,430204.0,440227.0,448541.0,451119.0,444140.0,438236.0,422757.0,425165.0,423645.0,414409.0,394186.0,382196.0,363673.0,339722.0,326036.0,310718.0,290048.0,273740.0,263632.0,247921.0,226873.0,200577.0,187297.0],"repeated_by_angle":[11596.0,10554.0,9423.0,9020.0,8555.0,7630.0,7600.0,7796.0,7571.0,7434.0,7041.0,7076.0,6963.0,7062.0,7448.0,7497.0,7785.0,7918.0,8080.0,8535.0,8656.0,9007.0,9297.0,9622.0,9805.0,9914.0,10390.0,10932.0,11301.0,11557.0,11780.0,11960.0,12308.0,13072.0,13709.0,13576.0,14065.0,14606.0,14505.0,15032.0,15559.0,15740.0,15892.0,16091.0,16298.0,15642.0,13912.0,13291.0],"kernel_and_flight_seconds_sampled":127.6482092635706},"911902":{"torque":-6.192217972278141e-05,"early":-6.177513574940484e-05,"late":-6.2069223696158e-05,"shear":[-8.703374081646484,-6.96225269509079,-5.024078034762518,-8.195508694190222,-6.245184432342788,-6.177560246792018,-6.635405652767969,-6.804480993834407,-5.785978659566864,-7.59561396146792,-10.716281308988755,-9.395236756448544,-7.043136939140076,-4.717362007866903,-10.191369178069884,-10.26543240060106,-10.402221934685372,-6.701626188272266,-9.851011004638433,-12.02407707659434,-7.913331200990984,-8.983025464931414,-8.74974829606365,-8.798778327888773,-13.87949503657733,-9.78044507798509,-9.764101595128217,-8.702010746153828,-10.849213591707775,-15.150234427764339,-11.984564104879274,-9.845087386367045,-11.23614639254532,-10.426526027417346,-14.691407391200757,-14.467507065596346,-10.410227667568789,-10.182635237683076,-10.017300133956622,-12.439376315010213,-14.083438903352537,-14.254469576273014,-12.134090191077144,-11.514648931444057,-13.384344601368252,-9.73112442322054,-10.600592841739,-9.639544311800341],"gas_force_per_m":[-0.13130507649255196,0.30128161334802495],"accepted_by_angle":[175027.0,160664.0,150762.0,139163.0,135419.0,138157.0,140088.0,141720.0,152698.0,169248.0,177467.0,200644.0,216026.0,226824.0,244555.0,273628.0,292131.0,315928.0,328693.0,345174.0,366119.0,375616.0,382703.0,397852.0,413313.0,423906.0,431803.0,428650.0,432577.0,433871.0,435717.0,425998.0,413382.0,406882.0,400517.0,395564.0,377885.0,357767.0,334944.0,314475.0,298286.0,284092.0,272685.0,245484.0,234050.0,222630.0,208730.0,189459.0],"repeated_by_angle":[12544.0,11201.0,10275.0,8934.0,8482.0,7872.0,7524.0,7076.0,6993.0,7360.0,7066.0,7474.0,7444.0,7512.0,7683.0,8103.0,8252.0,8416.0,8553.0,8356.0,8897.0,9073.0,9034.0,9374.0,9786.0,9957.0,10416.0,10469.0,10988.0,11152.0,11582.0,11903.0,12331.0,12772.0,13200.0,13682.0,14216.0,14302.0,14707.0,14518.0,15047.0,15378.0,15681.0,15087.0,15255.0,15150.0,14473.0,13341.0],"kernel_and_flight_seconds_sampled":122.91325336298905},"911903":{"torque":-5.966296476278873e-05,"early":-6.046226793249827e-05,"late":-5.886366159307919e-05,"shear":[-11.337598641793418,-3.6689940449460283,-10.790759860830427,-4.767374371354394,-4.684473223079545,-5.454540542718711,-6.096089246457316,-6.134699078346166,-9.545709346800868,-7.7679208063544625,-9.161636731878367,-7.19781972675891,-8.938006858989608,-9.895441652941555,-5.036476871528353,-12.487457287907304,-10.55797832710654,-12.01820161801203,-5.9629125897668676,-8.71890590667609,-9.809467647106551,-6.734149921572095,-11.985584061279733,-10.681068128680229,-11.56783226666284,-10.596868479282321,-8.484559064767002,-7.500957670440868,-9.517485157734779,-13.352861288564647,-11.861573777314494,-13.097894161495653,-10.60553488572383,-12.598074369040472,-7.696979659624787,-12.014988107419674,-12.940335055869557,-12.770290296503676,-10.90963120345237,-9.740472484211258,-15.654820326483666,-6.804416204557206,-8.161935256212596,-12.819354543436072,-7.65208826268528,-8.271290077142604,-11.982853678418953,-9.755113782808843],"gas_force_per_m":[-0.10171178050841118,0.31380091333148896],"accepted_by_angle":[165631.0,158446.0,150593.0,140660.0,134015.0,133016.0,139049.0,139883.0,149644.0,158631.0,172136.0,183064.0,205032.0,222090.0,241405.0,264497.0,291498.0,311049.0,330349.0,349116.0,367275.0,380591.0,396804.0,421842.0,430138.0,433159.0,446040.0,443698.0,442422.0,439555.0,439896.0,434242.0,428259.0,419989.0,399843.0,381984.0,373314.0,360960.0,344906.0,320454.0,306314.0,289976.0,262722.0,242106.0,227115.0,204619.0,194650.0,173136.0],"repeated_by_angle":[11831.0,11172.0,10197.0,9138.0,8158.0,7731.0,7497.0,6922.0,6807.0,6884.0,6864.0,6896.0,7307.0,7427.0,7436.0,7789.0,8294.0,8282.0,8481.0,8677.0,8943.0,9267.0,9374.0,9947.0,9971.0,10360.0,10654.0,10908.0,11210.0,11217.0,11854.0,12027.0,12887.0,13066.0,13185.0,13390.0,14054.0,14708.0,14912.0,14977.0,15347.0,15808.0,15135.0,14873.0,14794.0,13658.0,13612.0,12237.0],"kernel_and_flight_seconds_sampled":115.83761901460821},"911904":{"torque":-5.9767507246826925e-05,"early":-6.014248062201231e-05,"late":-5.9392533871641526e-05,"shear":[-2.965318499708538,-3.2225565422859073,-9.070206692148423,-3.615537289678496,-6.272815366477627,-7.502110779727857,-6.334507229159232,-4.717830764508614,-8.742467444092899,-5.972399411808501,-7.602272844158925,-9.103852519706694,-9.600296963413477,-10.08199690163627,-5.901671945143928,-12.496870936689911,-9.843201927384715,-15.337602507230331,-6.396357389703593,-9.320582682506277,-9.957831521947854,-10.076416764653027,-11.160800324605738,-9.638714164149476,-10.611746945230783,-12.265010964578918,-8.913378460406019,-10.198624464180343,-11.357861533273363,-10.905001984604425,-12.752895791895138,-8.234600941454456,-10.271069919409543,-12.362971174755955,-11.738446349025946,-13.033145227265816,-12.905749724635953,-12.733501028784914,-6.688001369145595,-14.237947362617756,-16.28788637203562,-12.345012222614928,-11.91200728459554,-10.312775223821788,-5.446706611653414,-10.083559755951487,-7.066063507171567,-8.991938669796992],"gas_force_per_m":[-0.15043279784514768,0.37459163224014774],"accepted_by_angle":[171979.0,159324.0,149552.0,141427.0,133938.0,138151.0,134914.0,136561.0,144422.0,157825.0,162314.0,175955.0,186860.0,205934.0,220732.0,241041.0,263437.0,292911.0,309811.0,325220.0,353526.0,365655.0,382551.0,402661.0,416223.0,434057.0,445127.0,444432.0,444189.0,446513.0,444060.0,446382.0,431619.0,431848.0,425532.0,403278.0,399086.0,380030.0,363623.0,341642.0,329401.0,310176.0,294700.0,274270.0,250821.0,229568.0,211778.0,192700.0],"repeated_by_angle":[12327.0,11146.0,10042.0,9218.0,8423.0,7969.0,7300.0,6834.0,6703.0,6832.0,6457.0,6618.0,6434.0,6748.0,6841.0,7167.0,7351.0,7919.0,8024.0,8142.0,8555.0,8685.0,9032.0,9528.0,9746.0,10106.0,10421.0,10671.0,11161.0,11453.0,11929.0,12314.0,12954.0,13384.0,13918.0,14151.0,14939.0,15346.0,15746.0,15746.0,16478.0,16682.0,16857.0,16917.0,16154.0,15418.0,14738.0,13638.0],"kernel_and_flight_seconds_sampled":114.58392582484521}},"EA2_double":{"911901":{"torque":-6.327828098765529e-05,"early":-6.097818983768592e-05,"late":-6.557837213762463e-05,"shear":[-8.750471782947594,-7.778981566784552,-0.4264893544866819,-8.409553915289864,-8.235333041978492,-10.998892206030245,-7.438309749207508,-12.312706951229066,-5.662713012269544,-7.10859181756592,-9.094599235917615,-6.396346990891547,-6.928564375340037,-8.48555717260666,-6.032043949803882,-10.275167920044805,-9.65488570882701,-8.529492000522081,-7.293518797643368,-6.81124421212131,-17.008108455334167,-12.870542972237104,-9.616300988195192,-9.803532321889014,-11.982812815924309,-11.877240562538459,-6.896871866905775,-14.894963660686528,-9.56610025012536,-11.447671954258615,-8.437853294892465,-13.644839761993184,-9.435167905432387,-13.20928593178621,-13.351913792105627,-14.953983200000144,-13.829798882270964,-12.995385592058005,-13.890533463413524,-12.749280017586118,-9.824492118885562,-13.614281117153332,-11.355517596496359,-6.966769702303777,-11.019600722127953,-13.155719948355118,-7.561740489922833,-10.826684911689542],"gas_force_per_m":[-0.11591035147898739,0.31491658648642573],"accepted_by_angle":[163803.0,157319.0,143557.0,130581.0,131347.0,134280.0,144517.0,155796.0,164087.0,169084.0,181445.0,201040.0,212498.0,225915.0,238316.0,262982.0,282875.0,303189.0,319519.0,330622.0,350893.0,375544.0,396771.0,403972.0,419154.0,431177.0,435117.0,440396.0,448268.0,450089.0,439326.0,430839.0,421821.0,417427.0,409919.0,398367.0,377267.0,363431.0,352329.0,332534.0,309156.0,291676.0,269307.0,246280.0,223443.0,203452.0,185460.0,177303.0],"repeated_by_angle":[22054.0,20804.0,18649.0,16276.0,15404.0,14849.0,14822.0,15050.0,14686.0,14363.0,14193.0,14498.0,14569.0,14206.0,14301.0,15040.0,15270.0,15875.0,16201.0,16268.0,16959.0,17895.0,18621.0,18932.0,19474.0,20207.0,20463.0,21117.0,22009.0,22995.0,22979.0,23732.0,24300.0,25169.0,26429.0,27228.0,27298.0,28405.0,29163.0,29924.0,29866.0,30242.0,29632.0,28862.0,27558.0,26280.0,24607.0,23502.0],"kernel_and_flight_seconds_sampled":68.44421246711863},"911902":{"torque":-6.094039256431371e-05,"early":-6.103232348876976e-05,"late":-6.084846163985768e-05,"shear":[-9.250277082034422,-4.500348162576053,-8.824734072236687,-2.4689196966568887,-8.244971075919386,-4.965737784870055,-4.88896729472495,-5.111644621039052,-8.09288617516835,-10.547722384854248,-8.226660159036298,-8.036052178197535,-7.577515743839504,-7.6077704579996395,-8.22256965477996,-9.631764971452082,-12.569179747193605,-8.669128401173662,-4.7927684108881685,-11.514033111511251,-12.281096570779802,-8.444023943817713,-11.625722994596345,-13.914242980669718,-10.750925135368236,-9.233754827221132,-10.72250355110078,-11.201609954652413,-10.175401366277383,-8.307059316816868,-11.39305914692422,-9.362929590632264,-10.48630802955938,-7.081291123957055,-13.091339175135852,-12.612873756546662,-13.759908418156236,-12.057481393824798,-11.303975195452814,-14.902354744143526,-10.62384223186359,-12.897527588889243,-12.017318049726686,-14.909774297834197,-7.003062116879616,-8.964055287690568,-12.779898865011114,-9.903315267733268],"gas_force_per_m":[-0.11277264752693279,0.3099920405283711],"accepted_by_angle":[171408.0,155269.0,144757.0,136449.0,142428.0,137549.0,134960.0,137507.0,149624.0,164097.0,180986.0,192348.0,214814.0,226306.0,239365.0,260215.0,289441.0,304606.0,321067.0,337997.0,363380.0,380872.0,391056.0,408488.0,427455.0,437235.0,448692.0,449957.0,453915.0,451396.0,445089.0,443553.0,428010.0,404104.0,391121.0,377983.0,370906.0,356387.0,337875.0,322383.0,303548.0,275269.0,263677.0,250784.0,232603.0,209169.0,195098.0,184626.0],"repeated_by_angle":[23111.0,20645.0,18811.0,16747.0,16953.0,15088.0,14004.0,13241.0,13377.0,14028.0,14129.0,14133.0,14556.0,14406.0,14511.0,15023.0,16058.0,15906.0,16281.0,16783.0,17205.0,17771.0,18336.0,18875.0,19764.0,20351.0,21046.0,21492.0,22406.0,23146.0,23356.0,24068.0,24577.0,24284.0,25124.0,25611.0,26855.0,27675.0,28559.0,28753.0,29196.0,28314.0,29110.0,29235.0,28734.0,26847.0,25620.0,24475.0],"kernel_and_flight_seconds_sampled":61.45660171471536},"911903":{"torque":-6.008171272401913e-05,"early":-5.914825232012009e-05,"late":-6.101517312791817e-05,"shear":[-8.05338319655203,-6.764869059915692,-9.333536478940637,-5.551009857850428,-6.7650323369711485,-5.568197072544148,-3.7571049079845693,-9.515508814451772,-5.330943750223926,-7.232265534346627,-8.874366508999758,-8.522447255360222,-10.688663690309841,-12.847898107809334,-7.020869139028977,-9.124179632551163,-8.517221267219558,-9.502608776838201,-8.854749698904516,-8.96376238448123,-10.023452153051714,-9.003416831135565,-10.203345949033038,-9.234370071839495,-7.891471379498186,-9.971933521577979,-11.530954791166748,-9.536924124803365,-9.38222928474974,-10.100448125290736,-11.87693306985998,-12.460890333156824,-14.90014043371533,-8.381492226875734,-9.6466446954744,-10.828413094088043,-13.768364608077363,-10.349823437888986,-12.312138219405638,-12.325230569439912,-8.152188511031667,-13.843739677075606,-14.091640924659725,-8.524390720926869,-14.589951412869196,-6.0941372708011565,-10.043780147160339,-9.133412277896547],"gas_force_per_m":[-0.09788471056959441,0.309677160323174],"accepted_by_angle":[164142.0,151679.0,142125.0,136641.0,131743.0,132245.0,128974.0,133400.0,146496.0,153993.0,167861.0,182482.0,204252.0,234729.0,255123.0,275153.0,290949.0,315327.0,335227.0,355468.0,378084.0,383680.0,404873.0,412319.0,423343.0,437631.0,442373.0,449263.0,438009.0,442404.0,432279.0,431586.0,431280.0,420756.0,400916.0,391422.0,370652.0,350041.0,334416.0,317963.0,297932.0,280792.0,262382.0,251177.0,231911.0,214879.0,198359.0,180823.0],"repeated_by_angle":[21856.0,20100.0,18058.0,16765.0,15434.0,14701.0,13510.0,12768.0,13091.0,12739.0,13162.0,13345.0,13978.0,15018.0,15232.0,15985.0,16194.0,16541.0,16793.0,17503.0,18089.0,18112.0,18812.0,19126.0,19507.0,20402.0,20828.0,21249.0,21733.0,22467.0,22733.0,23611.0,24478.0,24971.0,25816.0,26298.0,26776.0,27100.0,27882.0,28388.0,28493.0,28705.0,29198.0,29715.0,28718.0,27809.0,25981.0,24318.0],"kernel_and_flight_seconds_sampled":61.69405662018107},"911904":{"torque":-5.9622599271653e-05,"early":-5.973964028884389e-05,"late":-5.95055582544621e-05,"shear":[-6.134586779736877,-4.425631538528744,-4.980411416389153,0.2670731101025801,-8.034333148511124,-9.37832045437617,-4.770118001822013,-7.606611980254128,-7.084894488430212,-8.490847651698209,-8.097576023667148,-4.5443936002753595,-8.384559485153597,-9.01024105534861,-6.085718427577134,-7.943272097772414,-6.29165671998403,-8.850959693396334,-13.511357166432278,-11.32319314292497,-10.532133709141794,-8.027485164093257,-10.449000886728427,-11.493346639681231,-10.001576299615362,-9.119902169287467,-11.403455537406373,-9.784999382708977,-16.251353894840495,-13.513605846245923,-7.4787593102316805,-9.096461587421674,-11.03792621371329,-13.624817403016069,-14.181110053373022,-12.934551011365249,-13.524833779700858,-9.1528807084981,-11.505857415800653,-13.875677979550579,-15.206725347986273,-13.827708797073937,-13.180075598793199,-7.970093889949165,-11.517626320871441,-9.963181765468537,-6.106035255183387,-6.040315185476581],"gas_force_per_m":[-0.14938735660278818,0.34878780224259665],"accepted_by_angle":[170821.0,157684.0,143778.0,134870.0,129387.0,132020.0,134831.0,142641.0,150162.0,161623.0,174970.0,185993.0,205687.0,220840.0,233057.0,251643.0,268717.0,285833.0,309193.0,339805.0,357803.0,383444.0,391994.0,404779.0,417930.0,419382.0,426929.0,430876.0,443666.0,447911.0,442228.0,426047.0,424742.0,417172.0,405008.0,394196.0,394377.0,369114.0,346667.0,333502.0,320151.0,307981.0,294572.0,279788.0,255958.0,227757.0,216765.0,191783.0],"repeated_by_angle":[22815.0,20854.0,18704.0,16733.0,15179.0,14431.0,13892.0,13348.0,13286.0,13443.0,13793.0,13440.0,13876.0,14043.0,14098.0,14372.0,14626.0,14976.0,15624.0,16887.0,17215.0,17908.0,18327.0,18558.0,19294.0,19478.0,20159.0,20756.0,21417.0,22597.0,23457.0,23155.0,24195.0,25267.0,26100.0,27017.0,28534.0,28563.0,28758.0,29775.0,30975.0,31880.0,32264.0,32568.0,31790.0,29441.0,28715.0,25539.0],"kernel_and_flight_seconds_sampled":62.516716446960345}},"NTC20_base":{"911901":{"torque":-5.4508869150610594e-05,"early":-5.4539898361366695e-05,"late":-5.447783993985448e-05,"shear":[-5.483167054294819,-4.147559889989774,-5.879812787215874,-4.8928003302876855,-3.644305751424506,-4.906518425495408,-5.973572778372593,-6.119980904099578,-5.592885743905526,-6.318031133531272,-7.730870863777896,-6.923508288579629,-7.635938923924155,-8.056972250143621,-7.815555811880177,-8.152036993266009,-8.60088135759355,-9.029148145761852,-9.526097313001863,-9.506152941304185,-8.754145746878876,-9.487019868708382,-9.657249644020625,-10.055838481961716,-9.743214791042888,-10.669568239306864,-10.315841850571562,-11.254422032429304,-9.645750791915015,-9.305896816556643,-10.988149405738692,-10.204680905775792,-11.04134182024365,-10.984400327226306,-11.505798520423891,-11.441478222265568,-10.67660455156194,-11.098053289306918,-12.137227470994112,-11.13695608148136,-10.413425155026307,-10.09703677614124,-10.98844616456518,-8.333038713898512,-8.695647613813716,-7.191956034840574,-8.5409175844763,-6.117181859089909],"gas_force_per_m":[-0.13741505543041796,0.3292562621317801],"accepted_by_angle":[1734908.0,1597197.0,1489826.0,1434629.0,1387337.0,1371318.0,1389900.0,1439650.0,1519596.0,1615945.0,1732487.0,1867719.0,2021907.0,2195677.0,2383287.0,2570019.0,2793224.0,2991634.0,3214006.0,3405787.0,3571066.0,3731102.0,3898141.0,4039822.0,4162920.0,4247099.0,4338157.0,4387582.0,4411373.0,4396898.0,4374688.0,4350311.0,4277262.0,4173757.0,4075077.0,3937232.0,3808386.0,3656360.0,3503469.0,3328387.0,3145422.0,2953479.0,2764790.0,2577822.0,2374741.0,2189766.0,2039261.0,1876376.0],"repeated_by_angle":[8608.0,7363.0,6413.0,5879.0,5308.0,4963.0,4807.0,4559.0,4612.0,4838.0,4911.0,5158.0,5510.0,5736.0,6044.0,6317.0,6760.0,6863.0,7229.0,7663.0,7767.0,8127.0,8508.0,8653.0,9018.0,9283.0,9601.0,9999.0,10348.0,10495.0,10796.0,11241.0,11783.0,12003.0,12256.0,12544.0,12933.0,13101.0,13423.0,13540.0,13591.0,13490.0,13482.0,12866.0,12255.0,11495.0,10683.0,9610.0],"kernel_and_flight_seconds_sampled":905.405067485699},"911902":{"torque":-5.506329277972389e-05,"early":-5.418378756139968e-05,"late":-5.594279799804809e-05,"shear":[-6.2962336339146505,-5.1361922346688615,-4.906747112009673,-5.174451954579971,-5.079594772064123,-4.9668633971827685,-4.796200923393162,-5.633993406468721,-6.527885727596502,-7.556231217076143,-6.296011397565249,-8.399252790981619,-8.552769122822422,-8.427674665800632,-8.832289400535494,-7.714546989796518,-8.452552626403682,-9.776198481861224,-10.007528268168908,-10.042776724602108,-9.82117865469964,-10.75098051517683,-9.50951556109586,-9.566919402840135,-9.669800415171503,-9.638567528135873,-9.879822715432907,-9.829363941875526,-10.639499829707395,-9.641085081653893,-11.186690250255937,-10.617957914583284,-10.831276990714285,-12.283085888087637,-9.776709139315157,-11.109015280381284,-10.988152748303067,-11.996212644676996,-9.562460109634754,-10.080306491400748,-11.416525991116947,-10.139474073560098,-9.833001646808167,-9.606279966813704,-7.599372205854897,-8.518110136728671,-7.76519014964031,-5.820020861689675],"gas_force_per_m":[-0.1217668254604724,0.33205392891629715],"accepted_by_angle":[1687515.0,1578640.0,1469526.0,1404181.0,1361669.0,1347563.0,1371951.0,1406677.0,1495547.0,1594281.0,1716883.0,1857624.0,2018111.0,2200786.0,2381439.0,2587212.0,2779913.0,2972124.0,3193733.0,3402963.0,3600728.0,3787738.0,3946204.0,4109760.0,4212357.0,4304046.0,4395919.0,4441307.0,4476819.0,4449707.0,4401197.0,4376200.0,4306698.0,4215879.0,4102251.0,3942276.0,3801489.0,3661701.0,3502425.0,3298562.0,3108473.0,2904571.0,2714264.0,2537821.0,2344292.0,2158858.0,1976924.0,1838019.0],"repeated_by_angle":[8244.0,7414.0,6419.0,5679.0,5210.0,4785.0,4460.0,4498.0,4595.0,4632.0,4826.0,4959.0,5517.0,5728.0,6156.0,6359.0,6642.0,6798.0,7345.0,7462.0,7791.0,8265.0,8510.0,8932.0,9020.0,9437.0,9578.0,9977.0,10405.0,10529.0,10861.0,11250.0,11649.0,12076.0,12362.0,12553.0,12804.0,13194.0,13336.0,13348.0,13376.0,13256.0,13070.0,12571.0,12041.0,11358.0,10269.0,9324.0],"kernel_and_flight_seconds_sampled":897.0767447682447},"911903":{"torque":-5.477297159251991e-05,"early":-5.475779125175366e-05,"late":-5.4788151933286134e-05,"shear":[-5.699350600147767,-5.781817868374442,-5.274758522356041,-5.0797415980334195,-5.2297346259499475,-5.138185002264977,-6.044849373757866,-5.875106203767491,-6.3239199553554,-6.09032794298582,-7.498635694971566,-8.045168018262995,-7.466440703336376,-9.460509453448111,-7.642611817955485,-9.282467229627686,-8.311238123851185,-8.162358238688558,-9.776422127781094,-9.582585697909103,-8.974672822229591,-9.90105310033161,-9.583631498047797,-9.711040889551633,-10.272526298731174,-10.343125139698143,-9.361174451374955,-10.577698072664667,-10.14753808251415,-10.25724514300049,-10.424636099434814,-10.805862002864103,-10.41249683486483,-9.544594413162606,-10.712582905630747,-10.907353251196971,-10.022984339580056,-11.157098976518416,-11.201958743291382,-11.30095634929861,-9.5797236256252,-10.368115458976662,-10.261248662356852,-9.768293217597979,-9.770248409982685,-9.431912158962707,-6.14266495244254,-5.726015786755493],"gas_force_per_m":[-0.12468985803028337,0.3253225884049333],"accepted_by_angle":[1687199.0,1567514.0,1470470.0,1391685.0,1368314.0,1367464.0,1377837.0,1425975.0,1502413.0,1608012.0,1709531.0,1865214.0,2028440.0,2228755.0,2406093.0,2620600.0,2812128.0,3015904.0,3216390.0,3417412.0,3606777.0,3778104.0,3937339.0,4073811.0,4199079.0,4324304.0,4386026.0,4433457.0,4458397.0,4462139.0,4421667.0,4363463.0,4283207.0,4180245.0,4053839.0,3921799.0,3731511.0,3586136.0,3414722.0,3256156.0,3079212.0,2898410.0,2733986.0,2552420.0,2385988.0,2226385.0,2051398.0,1839427.0],"repeated_by_angle":[8212.0,7184.0,6449.0,5536.0,5149.0,4805.0,4584.0,4545.0,4636.0,4760.0,4915.0,5273.0,5522.0,6004.0,6104.0,6474.0,6716.0,6991.0,7303.0,7750.0,7886.0,8121.0,8358.0,8721.0,8981.0,9474.0,9816.0,9827.0,10263.0,10401.0,10952.0,11107.0,11549.0,11731.0,12149.0,12284.0,12690.0,12813.0,13113.0,13375.0,13435.0,13500.0,13176.0,12910.0,12381.0,11708.0,10742.0,9224.0],"kernel_and_flight_seconds_sampled":873.344179623411},"911904":{"torque":-5.4397782213363846e-05,"early":-5.3218082441107487e-05,"late":-5.55774819856202e-05,"shear":[-4.347788443663403,-5.909906911071168,-4.439012377143272,-5.041299012678163,-5.123716736278551,-4.723616192757785,-5.203943219010025,-6.128056319105835,-5.5036921680434885,-6.1254432372756575,-5.850698319537929,-8.209638698922811,-8.587610625740126,-8.651523854202994,-8.485764543797892,-8.961738038564128,-8.358952965624603,-8.061534397111064,-8.55962644771598,-9.431001190147025,-9.939783542217873,-9.455909450516781,-9.873788954597435,-10.92102311973829,-9.963494729645635,-9.80104461448988,-8.422011684250789,-9.648448209420152,-11.281354457930536,-11.207614265368983,-11.677723367844237,-10.381345161779821,-9.755884378970041,-11.39936304323198,-10.625924300790505,-12.124361531339167,-11.02530169733262,-10.962030310059127,-10.737898413473806,-10.582816361128907,-10.160875613891273,-10.55055493958833,-9.730437243346715,-9.342994125364815,-9.162009603441598,-7.255528059486927,-6.91767142841126,-6.956688453626018],"gas_force_per_m":[-0.12780855040343253,0.32804989257386863],"accepted_by_angle":[1708024.0,1583545.0,1492011.0,1410472.0,1367513.0,1359779.0,1376368.0,1435579.0,1506389.0,1606259.0,1710567.0,1871673.0,2031317.0,2202876.0,2391458.0,2600617.0,2796151.0,2988225.0,3185304.0,3391145.0,3587441.0,3778795.0,3930400.0,4095399.0,4217435.0,4319787.0,4383461.0,4400670.0,4400304.0,4426068.0,4406071.0,4375742.0,4287198.0,4190372.0,4086261.0,3944998.0,3803782.0,3641025.0,3493739.0,3280470.0,3074499.0,2908993.0,2731066.0,2520770.0,2362579.0,2188572.0,2018347.0,1850396.0],"repeated_by_angle":[8269.0,7323.0,6571.0,5645.0,5153.0,4868.0,4666.0,4780.0,4537.0,4892.0,5014.0,5242.0,5498.0,5751.0,5992.0,6324.0,6731.0,6963.0,7250.0,7493.0,7776.0,8236.0,8452.0,8747.0,9123.0,9492.0,9724.0,9941.0,10066.0,10548.0,11006.0,11313.0,11825.0,11983.0,12215.0,12427.0,12944.0,13100.0,13394.0,13401.0,13254.0,13183.0,13428.0,12710.0,12291.0,11599.0,10584.0,9385.0],"kernel_and_flight_seconds_sampled":903.6289518027334}},"NTC20_double":{"911901":{"torque":-5.476965024222991e-05,"early":-5.4678339633685034e-05,"late":-5.4860960850774786e-05,"shear":[-6.349729506388481,-5.697313049290856,-4.210160907057371,-3.919380050591325,-5.64916765803499,-5.4178855340301615,-5.090078748392963,-5.684546690392315,-6.915158318746625,-5.852857670990969,-7.105075218505333,-7.632047411613761,-8.20782883924388,-8.720773281962154,-8.520551052434206,-8.03326564855868,-8.588317630871783,-8.59342984233886,-9.49260462955495,-8.67672773685463,-10.782472792922507,-9.315682525298483,-9.7443696655259,-9.254884098730518,-9.496683427794654,-9.696531802425856,-10.70808938644842,-8.996864086877652,-10.192783680814754,-9.699168321495367,-11.657223576563606,-10.607994413576161,-11.07522509488402,-11.167224460624961,-10.517056980274877,-11.378719715923001,-12.445276130772275,-10.030741936725821,-10.526802717213947,-9.759618397884674,-11.90475454016655,-9.872966338802101,-10.283660312309117,-10.020764810885161,-9.092067242755105,-7.679511610239173,-7.267188879142992,-6.878080865393417],"gas_force_per_m":[-0.12964828498342917,0.3155751499379851],"accepted_by_angle":[1720965.0,1616223.0,1515987.0,1449678.0,1415153.0,1399943.0,1416256.0,1462517.0,1530317.0,1608066.0,1740075.0,1872796.0,2035222.0,2216691.0,2413395.0,2607212.0,2822528.0,3026801.0,3225812.0,3414397.0,3612003.0,3797017.0,3982660.0,4107993.0,4220343.0,4292772.0,4368390.0,4392680.0,4411982.0,4391897.0,4364225.0,4295258.0,4226909.0,4128691.0,3995739.0,3869005.0,3745719.0,3617844.0,3436550.0,3256739.0,3065462.0,2875823.0,2695418.0,2521536.0,2364606.0,2167730.0,2004407.0,1857347.0],"repeated_by_angle":[20845.0,18652.0,16753.0,15177.0,13931.0,12912.0,12136.0,11857.0,11885.0,11724.0,11873.0,12380.0,12527.0,13116.0,13582.0,14154.0,14773.0,15062.0,15772.0,16219.0,16814.0,17632.0,18075.0,18397.0,19127.0,19584.0,20006.0,20703.0,21281.0,21685.0,22410.0,23288.0,23793.0,24604.0,25241.0,25888.0,26533.0,27721.0,27991.0,28453.0,28537.0,28972.0,28851.0,28172.0,27895.0,26279.0,24491.0,22917.0],"kernel_and_flight_seconds_sampled":563.6631571496837},"911902":{"torque":-5.417788552189825e-05,"early":-5.3341033648105755e-05,"late":-5.5014737395690745e-05,"shear":[-7.7151617238948695,-4.798563905943401,-4.5492791785664854,-5.1790904129256,-4.859210025339325,-5.188505997743196,-4.280886514847567,-6.153192856066843,-6.2883770984961735,-6.891278194589238,-7.6324899238254496,-7.854046780014735,-8.636258259208999,-7.725990076308713,-9.021225877713055,-9.862654979180181,-8.782535169100042,-9.106080599832007,-8.111311230270447,-9.806944360638326,-9.1577621503743,-9.465726825702268,-10.340365687650467,-8.505443767855388,-9.277166203080363,-9.8399417011478,-10.354035742041741,-8.385584063701627,-10.693946262247675,-10.916958729165135,-10.22330958843123,-10.531512884500923,-8.711149080049019,-10.890087542616318,-11.87041465267131,-11.175893853950305,-10.123982063200753,-10.795599647860328,-11.176131831923865,-10.259719134194437,-11.171280156401753,-11.062743194336422,-8.818491170758755,-8.821446747621065,-8.751738365994278,-7.8864064863509995,-5.915740396635711,-6.3228966847240216],"gas_force_per_m":[-0.1142239675764845,0.3192224160094037],"accepted_by_angle":[1676190.0,1560891.0,1445616.0,1406398.0,1373087.0,1373431.0,1390388.0,1427167.0,1513668.0,1601757.0,1712975.0,1869165.0,2054378.0,2238490.0,2423569.0,2631695.0,2843194.0,3061782.0,3251777.0,3439076.0,3651707.0,3830712.0,3993899.0,4109496.0,4211325.0,4288917.0,4387953.0,4423577.0,4440174.0,4449784.0,4412060.0,4370222.0,4257636.0,4151443.0,4046862.0,3891212.0,3755391.0,3598362.0,3438039.0,3251218.0,3056340.0,2908612.0,2718427.0,2486567.0,2305218.0,2108696.0,1938575.0,1790948.0],"repeated_by_angle":[20171.0,18181.0,15697.0,14588.0,13491.0,12630.0,11855.0,11747.0,11573.0,11627.0,11632.0,12044.0,12675.0,13223.0,13634.0,14094.0,14901.0,15497.0,15864.0,16551.0,17109.0,17375.0,17850.0,18725.0,19224.0,19568.0,20156.0,20655.0,21331.0,22310.0,22579.0,23367.0,24016.0,24141.0,25595.0,26100.0,26539.0,27285.0,28396.0,28452.0,28909.0,28980.0,28685.0,28285.0,27166.0,25226.0,23689.0,21716.0],"kernel_and_flight_seconds_sampled":563.0430307955248},"911903":{"torque":-5.4449965651520524e-05,"early":-5.4183025966984584e-05,"late":-5.471690533605644e-05,"shear":[-7.260870041233874,-3.3561458730027693,-4.103249895182361,-5.428981000761542,-4.739172670621947,-5.028585681533222,-4.877061836342432,-6.260307672305634,-6.246439762733376,-7.388447500282905,-7.269560099572333,-8.714763562163643,-7.25151368284902,-8.32598045837851,-8.094940231684683,-9.413846354622956,-8.898974217533839,-8.294705254510598,-9.182550183072534,-8.81842119489891,-8.76550632881542,-9.13853539782149,-8.958097135079294,-9.05408298420287,-8.885480501737977,-10.223986281151138,-10.396184083242684,-10.024478067654442,-9.95136282085903,-10.647189418532239,-10.796836434723625,-9.541076337937136,-9.509320919457295,-10.17792813963815,-11.333269834655127,-9.841884676267686,-12.1112230444614,-11.022634598711596,-11.553072385733147,-11.274893598933415,-11.272032239828242,-11.201136378889533,-11.891626489337177,-8.442532500274673,-10.489146333132489,-6.697211331173659,-7.333252551155616,-6.478598875229686],"gas_force_per_m":[-0.126565657923255,0.31663726096281736],"accepted_by_angle":[1707866.0,1587137.0,1488450.0,1402480.0,1368305.0,1364072.0,1374790.0,1428495.0,1506652.0,1592155.0,1737702.0,1897927.0,2060903.0,2242510.0,2434913.0,2656503.0,2852515.0,3051072.0,3253922.0,3444486.0,3631795.0,3802782.0,3962229.0,4108123.0,4193749.0,4281967.0,4351011.0,4395653.0,4414813.0,4411561.0,4365252.0,4304515.0,4234534.0,4124901.0,4019170.0,3875487.0,3718623.0,3554054.0,3417306.0,3237034.0,3063109.0,2894573.0,2737608.0,2579619.0,2395930.0,2197690.0,2011083.0,1852593.0],"repeated_by_angle":[20609.0,18636.0,16489.0,14778.0,13469.0,12649.0,12000.0,11674.0,11659.0,11628.0,12045.0,12364.0,12784.0,13046.0,13696.0,14286.0,14909.0,15315.0,16011.0,16274.0,16844.0,17405.0,17895.0,18600.0,19262.0,19361.0,20020.0,20743.0,21388.0,21839.0,22647.0,23288.0,23838.0,24546.0,25181.0,25697.0,26482.0,27074.0,27744.0,28057.0,28622.0,28893.0,29072.0,28846.0,28086.0,26698.0,24775.0,22440.0],"kernel_and_flight_seconds_sampled":566.5244896769291},"911904":{"torque":-5.491984166607478e-05,"early":-5.469529488783021e-05,"late":-5.514438844431934e-05,"shear":[-6.3806355800717585,-4.868616364539484,-4.8665307655925165,-4.804690961916639,-5.308419430130061,-4.171512133509561,-6.59726061496918,-5.261385341584239,-6.568489464261247,-6.259583327821244,-6.6281882499626406,-7.380276135921724,-8.51810056058173,-7.894314111387778,-8.892431082518389,-8.537964695372699,-9.484631185235118,-8.670185411458329,-8.024448574924957,-9.858631008009235,-9.387606874552928,-9.874351734202257,-10.043800173400903,-9.955947484453688,-9.187382764418725,-9.795108169148467,-9.167245258390185,-10.79557040361032,-10.091331905067038,-9.974952326528282,-10.54858447647408,-11.144693129143212,-10.456197731419186,-11.057831033009688,-10.724346491381871,-12.125153598845577,-11.265015917010745,-11.480957723357417,-11.326267804529694,-10.905824137749587,-11.513093321883895,-10.223346113693962,-10.779822684059932,-9.66821477169077,-9.003034655431055,-7.198873181894743,-7.081797027241557,-5.804039306683284],"gas_force_per_m":[-0.12515067788583872,0.3288751927231372],"accepted_by_angle":[1682288.0,1563668.0,1471014.0,1398097.0,1360522.0,1342781.0,1367649.0,1423620.0,1494269.0,1591712.0,1714420.0,1851743.0,2031672.0,2230582.0,2400019.0,2596321.0,2803350.0,3012860.0,3226143.0,3418163.0,3607974.0,3801678.0,3972985.0,4102453.0,4229549.0,4315335.0,4355779.0,4403334.0,4453003.0,4438376.0,4392806.0,4347538.0,4262060.0,4149803.0,4045250.0,3907323.0,3771045.0,3616459.0,3461195.0,3279695.0,3107718.0,2941210.0,2770321.0,2580446.0,2402897.0,2200120.0,2004440.0,1836605.0],"repeated_by_angle":[20037.0,18121.0,16423.0,14522.0,13182.0,12435.0,11817.0,11665.0,11430.0,11644.0,11683.0,11946.0,12597.0,13285.0,13592.0,14091.0,14563.0,15071.0,15625.0,16322.0,16856.0,17391.0,18238.0,18695.0,19337.0,19584.0,19992.0,20438.0,21361.0,22159.0,22397.0,23745.0,24253.0,24519.0,25480.0,26164.0,26982.0,27656.0,28310.0,28970.0,29460.0,29393.0,29736.0,29087.0,28184.0,26589.0,24484.0,22617.0],"kernel_and_flight_seconds_sampled":531.0590162021108}},"Poisson40_base":{"911901":{"torque":-5.429936126429486e-05,"early":-5.317834265600534e-05,"late":-5.542037987258437e-05,"shear":[-6.095842706526559,-5.232194959034713,-4.677333859750727,-4.197433966392389,-5.056338729463262,-5.236119581867286,-5.7859132634947885,-6.453790221511963,-6.312532937618929,-6.287395587468894,-7.516973696370509,-7.210537214283681,-7.762851632168119,-7.819202304825179,-8.24416539832941,-8.548374022529615,-8.437774250178009,-9.167234698349917,-9.48970513871287,-9.821395549865763,-9.685750641494472,-8.761155962835135,-9.136436947110044,-9.466378335299451,-10.535614325844142,-9.3274663044101,-10.348691670998768,-9.669819116151254,-10.16484279518972,-10.621612339911684,-10.401127846160543,-11.028315476883717,-9.704797590340846,-11.245467777080922,-11.01899235532679,-10.536201530200977,-10.423428948660598,-10.784755015258337,-10.867340373938061,-10.81742669935877,-10.41945373807872,-10.835177834038399,-9.653062805791391,-9.315636699646536,-8.747896040163544,-8.021564231970496,-7.569225906946651,-6.355815065532745],"gas_force_per_m":[-0.12433384481756925,0.32040358971527555],"accepted_by_angle":[3367242.0,3163522.0,2953969.0,2831483.0,2740425.0,2732001.0,2778191.0,2889252.0,3054272.0,3248572.0,3497725.0,3775909.0,4106884.0,4457440.0,4834639.0,5214825.0,5614977.0,6017628.0,6449929.0,6858059.0,7267191.0,7604303.0,7870728.0,8137738.0,8372759.0,8587436.0,8708150.0,8856047.0,8851275.0,8855380.0,8777683.0,8666659.0,8492433.0,8303411.0,8084344.0,7820647.0,7551623.0,7215286.0,6897807.0,6532273.0,6172970.0,5822697.0,5435531.0,5075765.0,4710842.0,4322922.0,3976547.0,3670398.0],"repeated_by_angle":[12695.0,11543.0,10660.0,9384.0,8795.0,8189.0,7919.0,7551.0,7178.0,7204.0,7294.0,7125.0,7508.0,7296.0,7575.0,7934.0,7991.0,8196.0,8459.0,8790.0,8918.0,9200.0,9461.0,9751.0,10001.0,10556.0,10599.0,10958.0,11217.0,11662.0,11978.0,12594.0,12609.0,13237.0,13478.0,14072.0,14388.0,15050.0,15300.0,15668.0,15948.0,16194.0,16268.0,16187.0,16115.0,15078.0,14761.0,13785.0],"kernel_and_flight_seconds_sampled":1850.0493619472254},"911902":{"torque":-5.446121948105116e-05,"early":-5.430368835634782e-05,"late":-5.4618750605754504e-05,"shear":[-6.333199016089071,-4.425315961637891,-5.212021361441037,-5.100453342764613,-5.264892309273307,-5.580537363016506,-5.553529171632351,-5.402207595091236,-6.4863157535573395,-5.885154155578758,-6.839369478423771,-6.997521418375406,-8.46795238957048,-8.3113754273667,-9.467672798817993,-8.8541217254826,-8.18826561404867,-9.221498681792966,-9.530716071901665,-9.70852644171514,-9.194394478427432,-9.851292668051224,-9.41702209023415,-9.781918470384333,-9.08642429823158,-10.344578305378997,-9.538111832400297,-10.284975128613388,-10.427959641315619,-10.340946447801322,-10.510876794753122,-10.155311143340077,-10.63539881132107,-11.237744227939391,-10.921061975688888,-10.326514058553261,-11.266563457470633,-9.755353904529818,-11.328089524681861,-9.814983176193179,-11.434011520877437,-9.842500616208916,-9.802363523220263,-9.919792000952803,-8.187055396141542,-7.62632074687269,-7.545621750740159,-6.645237718751061],"gas_force_per_m":[-0.1200481229403504,0.3262245476525786],"accepted_by_angle":[3403246.0,3142389.0,2906240.0,2789945.0,2712595.0,2710038.0,2772946.0,2855925.0,3000959.0,3191591.0,3410896.0,3679537.0,4020001.0,4399785.0,4801679.0,5209371.0,5634022.0,6016153.0,6439584.0,6894804.0,7298251.0,7648287.0,7950706.0,8238717.0,8441186.0,8638805.0,8785450.0,8884160.0,8944016.0,8898935.0,8811681.0,8704709.0,8541198.0,8362966.0,8099999.0,7826938.0,7500049.0,7180482.0,6883200.0,6519953.0,6162507.0,5800762.0,5423412.0,5069902.0,4704961.0,4312339.0,3990963.0,3670861.0],"repeated_by_angle":[12589.0,11768.0,10428.0,9482.0,8630.0,8214.0,7879.0,7323.0,7211.0,6867.0,6961.0,7087.0,7153.0,7429.0,7527.0,7790.0,8087.0,8282.0,8367.0,8731.0,9063.0,9121.0,9480.0,9903.0,9970.0,10386.0,10591.0,11159.0,11375.0,11890.0,12026.0,12331.0,12494.0,12984.0,13512.0,13961.0,14610.0,14768.0,15223.0,15763.0,16259.0,16260.0,16113.0,16386.0,15731.0,15210.0,14651.0,13350.0],"kernel_and_flight_seconds_sampled":1844.8018342059804},"911903":{"torque":-5.433200823251047e-05,"early":-5.4096446902183024e-05,"late":-5.456756956283791e-05,"shear":[-5.9475730901889605,-5.548712074972822,-5.780324830955646,-4.5863083125924415,-4.805615393756388,-5.039487661811101,-5.478162095211193,-5.992159660222684,-5.954575186307209,-7.335574685170336,-7.4452812364578485,-7.576788050718831,-7.103384051144037,-8.493702235180933,-8.834659667552078,-7.782949687155768,-8.802534126318292,-9.222376306707032,-8.754485451871963,-9.411159797826532,-9.42819072778639,-9.029363394789817,-9.436559485918096,-9.347807876283865,-9.02763724171239,-10.030447861148835,-10.31440397470317,-9.625040047455222,-9.991200833286266,-10.30068648359705,-10.26504424352704,-10.388734009030582,-10.67494310030907,-11.34813555104127,-11.239020650232519,-10.556784787442737,-11.022219794153996,-10.648202328749608,-10.873034367462385,-10.730075396709342,-11.03288284196777,-10.344741972341522,-10.41966338755616,-9.267516705253875,-8.516697801144065,-7.660196926626048,-7.2204201749863275,-6.4305029917149055],"gas_force_per_m":[-0.1279716933136342,0.31600022561696167],"accepted_by_angle":[3383912.0,3156408.0,2998091.0,2851923.0,2780280.0,2758816.0,2808932.0,2894248.0,3057515.0,3269830.0,3515162.0,3797234.0,4124292.0,4459489.0,4863262.0,5257632.0,5669661.0,6067145.0,6479630.0,6873098.0,7217995.0,7584566.0,7898966.0,8169386.0,8388925.0,8526509.0,8681464.0,8804605.0,8797149.0,8779949.0,8722615.0,8592158.0,8456909.0,8267921.0,8090007.0,7809999.0,7516177.0,7200752.0,6824819.0,6502066.0,6147432.0,5814173.0,5461195.0,5083261.0,4729579.0,4347869.0,3995135.0,3658886.0],"repeated_by_angle":[12440.0,11580.0,10494.0,9748.0,8781.0,8216.0,7856.0,7344.0,7377.0,7353.0,7287.0,7225.0,7447.0,7465.0,7824.0,7821.0,7974.0,8322.0,8462.0,8740.0,9045.0,9315.0,9381.0,9750.0,9904.0,10248.0,10616.0,10899.0,11151.0,11489.0,11986.0,12172.0,12450.0,13095.0,13685.0,13905.0,14306.0,14776.0,15125.0,15623.0,15967.0,16153.0,16448.0,16217.0,16049.0,15290.0,14741.0,13758.0],"kernel_and_flight_seconds_sampled":1919.6240176351275},"911904":{"torque":-5.428178358729706e-05,"early":-5.363459768293599e-05,"late":-5.4928969491658144e-05,"shear":[-4.831189578682522,-5.4755105144859115,-4.9424398852464115,-5.198520971634162,-4.744604231881487,-4.82868674323509,-5.127903829975843,-6.524886009132009,-5.58433541279388,-6.810508087152682,-6.507067146139,-7.435330661062879,-8.389038541848949,-8.213860115296013,-8.745743602088426,-8.392170004705507,-8.946355891946338,-8.576185081224295,-9.957213233180505,-9.346069465993322,-9.795449074569595,-9.557196365095983,-9.295860132375093,-8.89783576529844,-9.183619651811263,-10.251474347968434,-10.520256528855692,-9.749311835585358,-9.680756627632254,-9.782947083367116,-10.355463622485154,-10.806415059053629,-10.627632642104928,-10.512794103324472,-11.088786259310895,-10.113932121059626,-11.635989245559328,-10.81464129150029,-11.207436816833969,-10.405871954965946,-10.689786436061071,-9.589815880610256,-10.72287666269762,-9.553933696599916,-9.817266851725499,-7.024086962365635,-7.5022957208487435,-6.920928785244961],"gas_force_per_m":[-0.12922325911364171,0.315424621779061],"accepted_by_angle":[3432737.0,3189953.0,2993820.0,2865779.0,2784319.0,2769706.0,2816890.0,2919455.0,3064439.0,3254198.0,3498633.0,3773478.0,4120929.0,4467747.0,4828227.0,5226721.0,5631315.0,6023741.0,6432343.0,6860256.0,7195646.0,7560556.0,7913028.0,8188276.0,8404614.0,8555055.0,8726397.0,8834923.0,8877350.0,8865759.0,8750656.0,8625225.0,8450894.0,8256616.0,8040506.0,7736199.0,7445909.0,7171306.0,6838353.0,6501161.0,6131076.0,5798884.0,5425168.0,5060342.0,4715873.0,4363159.0,4043741.0,3728533.0],"repeated_by_angle":[12782.0,11788.0,10738.0,9656.0,8902.0,8278.0,7915.0,7464.0,7415.0,7352.0,7062.0,7187.0,7293.0,7337.0,7664.0,7951.0,7951.0,8136.0,8602.0,8769.0,8843.0,9175.0,9466.0,9804.0,10110.0,10265.0,10486.0,10801.0,11350.0,11564.0,11982.0,12118.0,12609.0,12978.0,13396.0,13876.0,14457.0,14914.0,15194.0,15555.0,15911.0,16318.0,16377.0,16117.0,16280.0,15715.0,14561.0,13673.0],"kernel_and_flight_seconds_sampled":1925.2701769309933}},"Poisson40_double":{"911901":{"torque":-5.4810645790632e-05,"early":-5.440938570356913e-05,"late":-5.521190587769486e-05,"shear":[-5.332484634524584,-5.567689199928809,-4.8460209099915685,-4.727021863725038,-4.609335059096544,-5.509735558230135,-5.344357262497933,-5.672941175543562,-6.726451258313904,-6.954433905751461,-6.947731139322309,-6.839250568835188,-7.839969750029984,-8.648423042223186,-9.133800416515058,-8.158688221842471,-9.22902098435972,-8.898247825671454,-9.21529012944259,-9.296574053756892,-9.403451636372237,-9.586547886686555,-9.083981383394528,-9.052246709177592,-10.681843958022576,-9.337168594964055,-10.065823839083734,-10.469142600939113,-9.721921296282552,-9.821527303027727,-11.125245696710044,-10.571377967329981,-10.541452721686383,-11.457959428958583,-11.134116277515835,-11.304054177368412,-11.380265374949927,-10.799840276506497,-11.533442115248073,-10.907499015527769,-10.966898500930286,-10.00029333367006,-10.701567733049977,-9.876070165309153,-7.66763557114358,-8.670184213489158,-6.978524384738253,-6.384941036942173],"gas_force_per_m":[-0.12851168114273687,0.32788659159674083],"accepted_by_angle":[3386989.0,3146414.0,2950515.0,2823418.0,2730857.0,2709885.0,2762665.0,2853276.0,3007054.0,3217934.0,3459445.0,3757215.0,4056758.0,4379666.0,4790338.0,5219784.0,5611370.0,6017263.0,6428946.0,6845589.0,7205185.0,7579858.0,7884674.0,8135299.0,8373975.0,8598731.0,8743066.0,8836017.0,8842153.0,8832261.0,8784750.0,8645311.0,8502403.0,8319426.0,8109261.0,7861982.0,7609219.0,7265404.0,6894653.0,6598828.0,6242487.0,5847017.0,5493881.0,5147626.0,4759395.0,4419639.0,4044729.0,3689696.0],"repeated_by_angle":[25022.0,22728.0,20463.0,18744.0,17395.0,16098.0,15280.0,14714.0,14381.0,14275.0,14079.0,14457.0,14410.0,14663.0,15008.0,15497.0,16088.0,16393.0,16772.0,17200.0,17557.0,18418.0,18623.0,19196.0,19774.0,20569.0,21108.0,21865.0,22354.0,23238.0,23583.0,24311.0,24787.0,25868.0,27228.0,27993.0,28934.0,29540.0,30357.0,31326.0,31966.0,32302.0,32684.0,32626.0,31824.0,31391.0,29082.0,27161.0],"kernel_and_flight_seconds_sampled":1254.4227507881587},"911902":{"torque":-5.487584530593721e-05,"early":-5.430218433829638e-05,"late":-5.5449506273578064e-05,"shear":[-6.177326239121015,-4.698102391140376,-5.3691832713197405,-5.565574362701168,-4.765108373492199,-5.070990639014763,-5.810305253333573,-5.445181117767033,-6.6920499239095355,-6.568902969478299,-7.5715478443692055,-7.820176971935488,-7.759563388966142,-8.054079733688074,-7.645582223453288,-8.644961272341348,-8.811101879271693,-9.105033808858389,-9.883723297372262,-9.910682493232992,-9.253506172603597,-9.295846820436571,-9.994315503004376,-9.480434262144486,-9.550180492972594,-10.024590108555236,-9.899176588165695,-9.668553283480023,-10.0803007832373,-10.538623387713514,-10.909714710218548,-11.038626163142354,-10.86998562354139,-10.919575497149237,-12.170413127638518,-10.842507210863413,-10.73249911289094,-10.723362181787746,-10.645433699550757,-10.927889216031314,-10.97968877004885,-10.868976449347972,-9.672269523685891,-8.273638617816614,-9.303956121828117,-7.246778796728765,-7.738134164663122,-6.2024239217187365],"gas_force_per_m":[-0.12369493029564627,0.3236256666687387],"accepted_by_angle":[3353960.0,3128869.0,2958764.0,2823963.0,2747211.0,2742305.0,2768307.0,2873384.0,3015427.0,3229380.0,3475349.0,3773196.0,4088760.0,4457893.0,4834823.0,5225922.0,5619269.0,6013695.0,6447647.0,6856673.0,7242012.0,7563972.0,7882930.0,8183818.0,8392974.0,8575042.0,8731515.0,8796240.0,8843334.0,8807064.0,8768300.0,8672043.0,8544995.0,8345654.0,8128927.0,7875082.0,7585060.0,7245515.0,6903367.0,6580114.0,6205317.0,5831802.0,5469057.0,5072987.0,4696275.0,4322332.0,3952686.0,3643008.0],"repeated_by_angle":[24589.0,22769.0,20905.0,19164.0,17650.0,16351.0,15401.0,14674.0,14329.0,14353.0,14277.0,14100.0,14475.0,14776.0,15081.0,15645.0,16022.0,16420.0,16761.0,17304.0,17865.0,18492.0,18699.0,19204.0,19934.0,20620.0,21350.0,21714.0,22167.0,22844.0,23810.0,24237.0,25531.0,26404.0,27338.0,27970.0,29011.0,29596.0,30218.0,31051.0,31856.0,32830.0,32348.0,32309.0,31390.0,30506.0,28868.0,27024.0],"kernel_and_flight_seconds_sampled":1258.7418689262122},"911903":{"torque":-5.4987504579201535e-05,"early":-5.4130967069609314e-05,"late":-5.584404208879376e-05,"shear":[-5.95766456237031,-5.376132107221931,-4.206242242350543,-4.854433695907335,-5.118541812605783,-4.767740740039251,-5.991862700961002,-6.336050644297278,-6.521544960240948,-6.901075783479095,-8.612477370692533,-6.88906807111082,-8.017027030251613,-8.016159728951589,-8.140381903810871,-8.408606028956385,-8.973279912468879,-9.01012683427137,-9.436802524803522,-9.56666696335822,-9.283513475841966,-9.632393133461887,-9.718461111353829,-9.970636551334515,-9.792729179817531,-9.8543207399752,-9.760064763767495,-10.55193897663879,-10.425798551793351,-10.496093790093207,-10.90404338504419,-10.309485383215424,-10.823695044842104,-10.516919756226462,-11.282109499967735,-11.030592629566804,-10.638589686593434,-11.317616850569125,-11.015008103613166,-10.941089433415904,-9.408915436354851,-10.50789526915044,-9.219915845343806,-10.094430252449223,-8.86513306304765,-8.023661440109867,-7.7624578906991815,-6.82419691683497],"gas_force_per_m":[-0.11903337220131198,0.3254316645975823],"accepted_by_angle":[3395983.0,3105632.0,2910813.0,2782502.0,2731182.0,2695698.0,2740296.0,2831349.0,2980693.0,3197186.0,3489510.0,3799227.0,4115118.0,4477487.0,4845290.0,5224816.0,5633856.0,6046136.0,6442916.0,6831614.0,7212533.0,7564171.0,7880921.0,8173101.0,8441624.0,8640826.0,8768872.0,8848490.0,8885759.0,8887807.0,8799487.0,8698665.0,8550404.0,8326092.0,8112242.0,7840484.0,7556649.0,7251485.0,6959730.0,6648917.0,6224848.0,5820377.0,5406036.0,5033108.0,4669577.0,4289367.0,3932518.0,3660414.0],"repeated_by_angle":[25225.0,22816.0,20548.0,18804.0,17668.0,16125.0,15038.0,14610.0,14227.0,13883.0,14376.0,14607.0,14710.0,14957.0,15128.0,15558.0,15833.0,16353.0,16979.0,17253.0,17941.0,18364.0,18746.0,19442.0,19846.0,20704.0,21367.0,21807.0,22378.0,22927.0,23716.0,24506.0,25285.0,26071.0,26950.0,27776.0,28589.0,29863.0,30759.0,32010.0,32064.0,32027.0,32203.0,31825.0,31236.0,30200.0,28648.0,27084.0],"kernel_and_flight_seconds_sampled":1265.8629359472543},"911904":{"torque":-5.4849381796536616e-05,"early":-5.432301630525075e-05,"late":-5.5375747287822474e-05,"shear":[-5.722539465633,-5.005003341671362,-5.024554436378762,-3.7272050326547377,-4.809840299874597,-4.988933393936276,-5.102192788528018,-5.6556843190080714,-6.487133528637298,-6.821063033641207,-7.478601670018396,-7.823118862354108,-7.485720812755529,-8.235105554271092,-8.084015527174442,-8.883007809374343,-9.235879447173314,-9.080433374827253,-9.365763021709661,-10.161704423037675,-8.763078653407788,-9.610274314585064,-9.272861265502844,-10.19745631529017,-10.658434008157634,-9.210324254143087,-10.271877468745242,-10.248233738128622,-10.630140223480938,-10.469477324776927,-9.226488920361035,-11.194886930650432,-10.335928323606497,-10.169754797990004,-10.62286118215203,-10.745402377392264,-10.961706218398358,-11.249158141244601,-11.348385772125475,-11.641018748887767,-10.786152201030582,-10.143396896032732,-10.733510441695419,-9.509331560857888,-9.22827364469579,-7.567585408413193,-8.072856951392929,-6.972055219959891],"gas_force_per_m":[-0.12243152941920145,0.32786624247279716],"accepted_by_angle":[3402830.0,3161751.0,2982040.0,2802456.0,2723619.0,2697470.0,2721146.0,2821644.0,2971727.0,3207290.0,3435780.0,3740124.0,4055073.0,4402493.0,4803047.0,5196715.0,5600711.0,6043733.0,6450335.0,6875192.0,7212536.0,7564733.0,7871615.0,8178353.0,8428945.0,8653265.0,8787279.0,8884338.0,8979175.0,8936571.0,8865518.0,8744166.0,8522630.0,8341570.0,8091721.0,7795358.0,7520193.0,7204751.0,6875197.0,6555896.0,6180810.0,5825743.0,5464451.0,5114638.0,4717396.0,4331994.0,3980749.0,3673954.0],"repeated_by_angle":[25260.0,23178.0,21439.0,18981.0,17175.0,16388.0,15068.0,14556.0,13987.0,14322.0,14027.0,14196.0,14406.0,14631.0,15235.0,15487.0,15959.0,16175.0,16571.0,17299.0,17923.0,18375.0,18820.0,19257.0,19798.0,20660.0,21100.0,21840.0,22559.0,23323.0,24018.0,24828.0,25302.0,26053.0,26881.0,27759.0,28386.0,29584.0,30478.0,31163.0,31660.0,32433.0,32483.0,32428.0,31801.0,30592.0,28956.0,27341.0],"kernel_and_flight_seconds_sampled":1328.6545915296301}},"Poisson40_half":{"911901":{"torque":-5.518137951294615e-05,"early":-5.427259299900081e-05,"late":-5.6090166026891494e-05,"shear":[-5.508355299616625,-5.575078737523597,-5.592764538968981,-4.538719736647016,-5.541870427013304,-5.410629548063928,-5.390823897715367,-6.2231590666595356,-5.597734310932953,-6.828493007561304,-8.285124178869083,-7.979461363677805,-7.917618283444017,-8.356404279965778,-8.322520154331709,-8.417270826943307,-9.054622015879946,-8.954842249189978,-9.453425774774871,-9.441762919403892,-9.584091054870038,-9.05085636117515,-10.158662885317867,-9.830573473129396,-9.4864431780072,-9.437753947486836,-10.204954114982932,-10.813196624346338,-9.809015185119456,-9.875346692370865,-10.601590428922359,-11.079637008964532,-11.112349028757603,-10.673791871507639,-10.67045092585107,-11.47036434620105,-10.851790796479635,-11.325649185337324,-10.68688988747948,-10.714947983138318,-11.197058743945139,-10.202010326575046,-10.198482010718045,-9.093908653956998,-9.693355086960361,-7.822307523774113,-6.255536409663746,-7.26299282130916],"gas_force_per_m":[-0.11530014299500232,0.3255952074412424],"accepted_by_angle":[3346288.0,3088667.0,2915939.0,2785665.0,2707587.0,2708150.0,2775297.0,2846214.0,3002117.0,3176987.0,3437271.0,3746380.0,4064163.0,4418332.0,4806652.0,5205682.0,5632212.0,6037099.0,6439870.0,6848742.0,7252930.0,7592510.0,7943615.0,8235141.0,8497300.0,8658578.0,8807752.0,8883550.0,8887290.0,8892169.0,8833216.0,8751315.0,8567442.0,8395141.0,8173145.0,7904282.0,7562865.0,7213595.0,6878852.0,6506209.0,6151929.0,5793161.0,5396106.0,5011460.0,4654152.0,4305770.0,3940323.0,3609262.0],"repeated_by_angle":[6334.0,5857.0,5082.0,4803.0,4379.0,4155.0,3816.0,3790.0,3517.0,3459.0,3555.0,3619.0,3618.0,3659.0,3822.0,4057.0,4153.0,4189.0,4238.0,4317.0,4565.0,4596.0,4813.0,4919.0,5226.0,5174.0,5254.0,5516.0,5781.0,5952.0,6067.0,6270.0,6555.0,6781.0,6792.0,7025.0,7300.0,7453.0,7712.0,7759.0,7998.0,7908.0,8189.0,8285.0,7887.0,7613.0,7264.0,6746.0],"kernel_and_flight_seconds_sampled":3379.685902087018},"911902":{"torque":-5.4692380869154334e-05,"early":-5.4805631463921355e-05,"late":-5.457913027438733e-05,"shear":[-6.07752071048419,-5.828920617684243,-4.620243934811958,-4.7342666865172855,-5.43784573509266,-4.960061015027061,-4.628705988003382,-6.315738844643838,-5.75462179215343,-6.899736755009672,-7.972525709824428,-7.901846301241615,-7.247342544179632,-8.063782384845041,-8.867719442552842,-8.467547374166765,-9.169546421914028,-9.095815223457366,-8.968642791288847,-9.332592388129376,-9.459066175158178,-9.186492143209811,-9.214147033356742,-9.364174714696764,-9.332619966164602,-10.002600958988674,-10.250446995982575,-10.084937383680758,-10.963983051627778,-10.86641277806727,-10.17471263760298,-9.668902032051056,-11.018846438219294,-11.210316802507247,-10.862922939090252,-10.994424315160455,-10.869684738806859,-10.82039037188498,-11.77086219212031,-11.700148751780857,-9.907014859899368,-10.028791453491175,-9.629883286695652,-9.890820511846549,-8.344221250999114,-8.82507369689856,-7.069342344228111,-5.962750224701462],"gas_force_per_m":[-0.13071576192334344,0.32646110113206406],"accepted_by_angle":[3423597.0,3177974.0,2965589.0,2825407.0,2751305.0,2759917.0,2779081.0,2854640.0,2993741.0,3177396.0,3442567.0,3765484.0,4090486.0,4419195.0,4818862.0,5225648.0,5643376.0,6032610.0,6425969.0,6818021.0,7219447.0,7545669.0,7849303.0,8127845.0,8367650.0,8525435.0,8666048.0,8795952.0,8836142.0,8840725.0,8808564.0,8643802.0,8521356.0,8336417.0,8120909.0,7854527.0,7571493.0,7236461.0,6935426.0,6646348.0,6252925.0,5871553.0,5512346.0,5102244.0,4715788.0,4394635.0,4079768.0,3720667.0],"repeated_by_angle":[6400.0,5949.0,5249.0,4746.0,4334.0,4093.0,3836.0,3721.0,3496.0,3544.0,3554.0,3613.0,3593.0,3686.0,3916.0,3858.0,4016.0,4135.0,4136.0,4519.0,4640.0,4533.0,4760.0,4833.0,4974.0,5082.0,5347.0,5454.0,5596.0,5784.0,6063.0,6218.0,6207.0,6615.0,6778.0,7006.0,7277.0,7380.0,7636.0,8087.0,8122.0,8140.0,8394.0,8204.0,8186.0,7988.0,7540.0,7142.0],"kernel_and_flight_seconds_sampled":3392.4295789273456},"911903":{"torque":-5.4500390310745424e-05,"early":-5.408916784246624e-05,"late":-5.4911612779024635e-05,"shear":[-5.452110080571827,-5.2183616031161115,-5.707778640990564,-4.575187880421302,-4.946501073262673,-4.7622170387658596,-5.437308051484007,-5.511209459944554,-6.029515668785536,-7.076044186868062,-7.382320860760189,-8.1299521422818,-7.834712666686659,-7.914813569718932,-8.727550252813511,-8.437585598830404,-8.73825928599552,-9.031317607302741,-8.805691244306608,-9.648565168891974,-9.189197050958551,-9.662187284509764,-9.103267787918815,-10.222850122145996,-8.90705447923469,-10.42027583687261,-10.08704775623603,-10.00696833899516,-10.179537894695143,-10.426759908958461,-10.09369550413007,-10.374039762746829,-10.874802519159632,-10.862997717479919,-10.95587182272174,-11.535168095788645,-11.304875129668169,-11.808543433164278,-11.328237692145192,-11.020691750772539,-10.49278764821996,-9.987374731304524,-9.919442681146844,-9.680887816828692,-7.76842707969802,-7.630661168934138,-6.682436275604562,-6.459223511015298],"gas_force_per_m":[-0.12438525401210096,0.32750823900021403],"accepted_by_angle":[3388439.0,3145892.0,2938437.0,2828478.0,2734519.0,2725079.0,2765011.0,2868570.0,2982192.0,3172433.0,3433566.0,3729889.0,4069958.0,4436738.0,4831881.0,5242652.0,5622207.0,6037955.0,6444088.0,6824229.0,7227086.0,7568830.0,7890744.0,8163520.0,8368098.0,8591323.0,8744436.0,8840235.0,8903254.0,8858196.0,8783750.0,8685377.0,8524309.0,8318339.0,8079362.0,7854027.0,7581712.0,7316679.0,6974311.0,6674209.0,6246840.0,5855484.0,5461891.0,5095420.0,4712746.0,4309316.0,3973203.0,3632228.0],"repeated_by_angle":[6355.0,5727.0,5180.0,4838.0,4429.0,4199.0,3948.0,3775.0,3492.0,3514.0,3522.0,3560.0,3611.0,3640.0,3841.0,3984.0,4079.0,4101.0,4180.0,4307.0,4571.0,4613.0,4734.0,4950.0,4967.0,5127.0,5460.0,5486.0,5678.0,5761.0,6017.0,6096.0,6495.0,6631.0,6795.0,7068.0,7240.0,7521.0,7599.0,8038.0,8072.0,8261.0,8189.0,8101.0,7872.0,7764.0,7274.0,6834.0],"kernel_and_flight_seconds_sampled":3384.8261119714007},"911904":{"torque":-5.535938191311751e-05,"early":-5.500082873713669e-05,"late":-5.571793508909832e-05,"shear":[-6.059061932555863,-6.130207192565742,-4.6649016253452995,-4.616948362235848,-5.795888278682328,-5.681035010643235,-5.567893586465251,-5.862306374403763,-6.8228955159683435,-7.7940323000015,-6.744657805034416,-7.146979340226859,-7.41393474970913,-8.545894999079367,-8.093656257151324,-8.106699229229951,-9.271196796261169,-9.443882232939925,-8.95179942748817,-9.420228818810491,-9.17763704731697,-9.816048028552153,-9.884309662466908,-9.340030371031611,-9.357045442683676,-9.78461863008867,-11.038389078245528,-11.159696974385877,-8.907311849694166,-10.624237699387166,-10.442311152147143,-10.910421452467832,-10.972563785788463,-10.739483871832661,-10.830229704595535,-11.380832568610977,-10.30911277486586,-11.189081881524519,-11.41066830599994,-11.388466144495398,-10.160696113097629,-10.406183244387298,-11.199061092132807,-9.945690229319185,-8.589384066624573,-8.121128213185363,-7.256673509329869,-6.439112614210594],"gas_force_per_m":[-0.12344537005377244,0.3223969571977525],"accepted_by_angle":[3390266.0,3143740.0,2939525.0,2815082.0,2736530.0,2727240.0,2757644.0,2843831.0,3001437.0,3221514.0,3476355.0,3771852.0,4069254.0,4436739.0,4821049.0,5237121.0,5626234.0,6046860.0,6452384.0,6875407.0,7221524.0,7543742.0,7892643.0,8150074.0,8405016.0,8601385.0,8737357.0,8861853.0,8896999.0,8847677.0,8794965.0,8681100.0,8530687.0,8381606.0,8118084.0,7830709.0,7550222.0,7202516.0,6876040.0,6546362.0,6154080.0,5779653.0,5410383.0,5087661.0,4739320.0,4344536.0,3990530.0,3682554.0],"repeated_by_angle":[6314.0,5709.0,5182.0,4848.0,4504.0,4072.0,3855.0,3662.0,3714.0,3546.0,3649.0,3603.0,3598.0,3583.0,3896.0,3848.0,3971.0,4111.0,4269.0,4496.0,4478.0,4684.0,4672.0,4890.0,5030.0,5207.0,5270.0,5443.0,5607.0,5876.0,5981.0,6289.0,6321.0,6580.0,6801.0,6982.0,7360.0,7484.0,7759.0,7840.0,8015.0,8100.0,8314.0,8247.0,8132.0,7748.0,7247.0,6765.0],"kernel_and_flight_seconds_sampled":2320.5992454251973}},"Poisson40_fine_half":{"911901":{"torque":-5.318885650777645e-05,"early":-5.270966033973402e-05,"late":-5.366805267581889e-05,"shear":[-5.542728869225088,-4.929433175068312,-5.335068678984394,-4.309100149283228,-4.284210999406113,-5.490603238573114,-5.7030792760334315,-6.319269658873674,-6.414884714466549,-6.880763216930448,-7.171205928125094,-7.541231660165968,-7.871767436785417,-7.83038387874994,-8.296451500533031,-8.541865012795418,-8.417706418581362,-8.752629985835494,-9.14799356237067,-9.04563668777822,-8.859755420855826,-9.08756541528982,-9.615041662781609,-9.322313681134128,-9.24619284293858,-9.728882259608344,-9.399926119476596,-9.736903932609968,-9.902827338034722,-10.011849118269714,-9.788187510823606,-10.516573670279776,-10.421696828904388,-10.273510161026438,-10.019929452010981,-10.495125774443839,-10.965714024672417,-10.732602267218361,-10.9730142837334,-10.714817284302125,-10.379719341838879,-10.037157589554795,-9.458737202402617,-8.993552737145167,-7.8373904164665555,-8.649278200806886,-7.055700707401354,-6.282953377075187],"gas_force_per_m":[-0.12039696775325787,0.31854650354619973],"accepted_by_angle":[7619167.0,7051672.0,6626865.0,6307334.0,6095117.0,6073977.0,6157384.0,6448063.0,6852569.0,7323383.0,7895002.0,8532794.0,9290705.0,10065372.0,10914779.0,11879152.0,12779492.0,13687580.0,14633084.0,15501587.0,16342405.0,17051414.0,17785020.0,18389952.0,18924747.0,19335352.0,19656408.0,19827132.0,19899885.0,19832234.0,19662457.0,19422217.0,19101415.0,18680504.0,18146991.0,17557763.0,16922845.0,16244123.0,15474466.0,14720203.0,13892405.0,13066471.0,12216295.0,11359700.0,10478923.0,9670088.0,8975994.0,8256143.0],"repeated_by_angle":[14284.0,12994.0,12008.0,10724.0,9919.0,9061.0,8560.0,8352.0,8267.0,8230.0,8134.0,8244.0,8372.0,8511.0,8727.0,8917.0,9130.0,9378.0,9554.0,9769.0,10157.0,10463.0,10613.0,11115.0,11117.0,11649.0,12196.0,12142.0,12720.0,12903.0,13319.0,14050.0,14405.0,14897.0,15352.0,15727.0,16165.0,16686.0,17290.0,17754.0,18125.0,18269.0,18352.0,18469.0,17683.0,17230.0,16536.0,15499.0],"kernel_and_flight_seconds_sampled":6457.0910866018385},"911902":{"torque":-5.3157741242334425e-05,"early":-5.2645067377238874e-05,"late":-5.367041510742996e-05,"shear":[-5.892249114424774,-5.467715679402879,-4.283749134090683,-4.848103581855544,-4.56722519533172,-4.95530947457198,-4.682555069994835,-5.521508249502784,-6.41647804082827,-6.347849745769071,-7.169477769614932,-7.247496495885956,-7.81700412787634,-8.52462338335891,-8.124374337877981,-8.542105370613461,-9.211499442921973,-8.899998993795494,-9.140030283269915,-9.193152271625515,-9.713307778558601,-8.88315083956231,-9.137995936831173,-9.285368334224852,-9.628200491648391,-9.176358200271883,-9.392751933203837,-9.605873245476225,-9.793676228421212,-9.96092003503548,-9.644439226641621,-10.569382695660735,-10.378028757448497,-10.304914061476033,-11.00709443395938,-10.261350277333593,-10.65966341731696,-10.329703291498948,-11.181532005450704,-10.290708026380353,-10.371883258609717,-10.479665923568353,-9.588390000162809,-9.019177129826307,-8.694601121099698,-7.514225069667582,-7.715927067284938,-6.654435002003517],"gas_force_per_m":[-0.12047617656792745,0.3160364570337422],"accepted_by_angle":[7685394.0,7187704.0,6679945.0,6384533.0,6221634.0,6185554.0,6250918.0,6429154.0,6768024.0,7262043.0,7826207.0,8485631.0,9193448.0,10024757.0,10919959.0,11799876.0,12743104.0,13714107.0,14631969.0,15567733.0,16406631.0,17234304.0,17925323.0,18513598.0,19042157.0,19403278.0,19716584.0,19850567.0,19952146.0,19871669.0,19697159.0,19402385.0,19049318.0,18603119.0,18043314.0,17473063.0,16810570.0,16061492.0,15349149.0,14617001.0,13775812.0,12958971.0,12152851.0,11322466.0,10476297.0,9668459.0,8895821.0,8230160.0],"repeated_by_angle":[14164.0,13388.0,11795.0,10939.0,9948.0,9290.0,8667.0,8376.0,8167.0,8116.0,8129.0,8224.0,8208.0,8395.0,8791.0,8923.0,9010.0,9336.0,9732.0,9972.0,10156.0,10533.0,10765.0,10910.0,11267.0,11724.0,12017.0,12463.0,12542.0,12976.0,13406.0,13725.0,14330.0,14900.0,15237.0,15708.0,16246.0,16429.0,17121.0,17608.0,17936.0,18196.0,18262.0,18229.0,17788.0,17030.0,16412.0,15384.0],"kernel_and_flight_seconds_sampled":6023.427982560825},"911903":{"torque":-5.3257597487292994e-05,"early":-5.260198040411258e-05,"late":-5.39132145704734e-05,"shear":[-4.944560030973684,-4.803754525926283,-5.215591067776757,-5.303943758951846,-4.472858218961159,-4.444587666672257,-5.622307532314952,-5.904110062634267,-6.484906004547985,-6.75787240936929,-6.991053213860889,-7.515254180881259,-7.980241886156194,-8.316339324623113,-8.566609471213688,-8.538961115924769,-8.720847965340312,-8.437574673710767,-8.850300232212259,-8.773809212258312,-8.683309521485446,-9.13556048163504,-9.23168155839573,-9.386790937889934,-9.144753020728105,-9.60400119009452,-9.489708506488169,-9.819889488335392,-10.490541637830088,-10.329419536124124,-10.199095965711866,-10.094431571576914,-10.69011213590564,-10.312858771753724,-10.685942704405361,-10.092492855361856,-10.725153044933306,-10.686699445656508,-10.151868590449103,-10.680578064816373,-10.64496193437336,-10.625563022646082,-9.544855488733571,-8.734498913528032,-9.2143888496976,-8.256664124622164,-7.365176127613536,-6.191595025355215],"gas_force_per_m":[-0.12343333708861438,0.3162859419039717],"accepted_by_angle":[7671970.0,7113488.0,6658333.0,6433511.0,6256207.0,6163420.0,6226363.0,6448434.0,6787593.0,7258658.0,7795033.0,8454935.0,9250971.0,10085118.0,10937819.0,11875533.0,12788670.0,13744869.0,14627034.0,15488823.0,16315949.0,17087761.0,17777133.0,18431505.0,18942003.0,19317920.0,19602238.0,19750347.0,19880973.0,19853854.0,19714115.0,19466209.0,19164011.0,18635019.0,18097938.0,17512783.0,16869548.0,16140993.0,15321065.0,14564541.0,13775502.0,13036966.0,12200883.0,11334188.0,10525214.0,9755646.0,9010098.0,8307147.0],"repeated_by_angle":[14365.0,13090.0,12035.0,10700.0,10073.0,9193.0,8829.0,8335.0,8303.0,8288.0,8079.0,8146.0,8270.0,8488.0,8748.0,9129.0,9064.0,9298.0,9646.0,9861.0,10295.0,10596.0,10875.0,10866.0,11360.0,11477.0,11950.0,12223.0,12683.0,13088.0,13660.0,13856.0,14342.0,14810.0,15098.0,15836.0,16231.0,16681.0,17017.0,17365.0,17992.0,18323.0,18345.0,18451.0,17752.0,17399.0,16720.0,15536.0],"kernel_and_flight_seconds_sampled":6667.506995554082},"911904":{"torque":-5.3089826178847984e-05,"early":-5.247227265207409e-05,"late":-5.370737970562191e-05,"shear":[-5.777964267476516,-4.885526762390136,-4.479880884369343,-4.734395305808378,-4.295829828909301,-5.440064755180279,-5.676518907127119,-6.104482717359916,-6.771216146803145,-6.716146225577527,-6.926653805725474,-7.9750787102022285,-7.433788622747265,-7.86652007966718,-8.50528073528411,-8.32979551850983,-9.114179394195903,-8.72077060782085,-9.202569237803392,-8.773889489419219,-9.205483357040762,-9.207065285776633,-9.424200386183488,-8.944865645526596,-9.520878022218708,-9.367458459681727,-9.435439491353437,-8.990148774796065,-9.780805743782985,-10.379559284700122,-9.787911877962198,-10.040290281664891,-10.266913051539456,-9.72042124218634,-10.394360321217611,-10.61902825745549,-10.793368144085237,-10.49489211873153,-11.09604225092918,-11.17108146840465,-10.57346785394331,-10.074340182264786,-9.84884559241384,-8.660096987270968,-8.997380640632505,-7.698240455687695,-7.1594459392971075,-6.193813565027612],"gas_force_per_m":[-0.12033859425967322,0.3141513184129762],"accepted_by_angle":[7607371.0,7067756.0,6632280.0,6289494.0,6149792.0,6139465.0,6246979.0,6471392.0,6845617.0,7320187.0,7873881.0,8557761.0,9291669.0,10073901.0,10947563.0,11827703.0,12775434.0,13709369.0,14612483.0,15545318.0,16408606.0,17136395.0,17834974.0,18498390.0,19008970.0,19430764.0,19766571.0,19873209.0,19886242.0,19825201.0,19669189.0,19468768.0,19112576.0,18615390.0,18046428.0,17372535.0,16733726.0,16007071.0,15249647.0,14517713.0,13751599.0,12999743.0,12202171.0,11349527.0,10547255.0,9740471.0,8975272.0,8264810.0],"repeated_by_angle":[14369.0,13114.0,11894.0,10425.0,9912.0,9230.0,8709.0,8440.0,8393.0,8204.0,8008.0,8186.0,8181.0,8467.0,8696.0,8893.0,9275.0,9482.0,9635.0,9919.0,10240.0,10542.0,10643.0,11140.0,11445.0,11747.0,12080.0,12448.0,12572.0,12965.0,13492.0,13639.0,14399.0,14892.0,15098.0,15749.0,16111.0,16628.0,16955.0,17623.0,18064.0,18417.0,18200.0,18348.0,18211.0,17593.0,16577.0,15448.0],"kernel_and_flight_seconds_sampled":6743.288387719891}}},"paired_vs_fine":{"SBT2_base":{"seeds":[911901,911902,911903,911904],"torque_difference":-5.179349610700813e-06,"torque_difference_SE":9.556795632948474e-07,"shear_difference_Pa":[0.5114230209232915,-0.45446817431047637,-0.13464575058640071,-1.7398626814267433,-1.1936535160474102,0.4371876020267147,-1.393683356294282,-0.2888703298057129,-0.8679685969402067,-0.6967411222245463,-1.9456601001734013,-1.4682699701325725,-0.45945867085050285,-0.09964205941313864,0.3456446680769891,-1.3170469203310085,-0.887072359690843,-0.2814616519231665,2.0019878370262956,-1.7293607082646916,-0.741223208512316,1.131028851084965,-0.893060750370188,-1.6976949468330695,0.17280433804430562,-0.9218234693149263,-2.105526183061299,-0.640046096394316,0.6497402109766413,-1.6959286888451253,-1.9836459142718423,-0.4350790584752122,-2.5023193395890853,-0.6512822591384992,-0.5079383990953272,-3.0592368864837085,-0.13083134411623742,-1.9217922577186055,-1.3395761204214693,-3.1200402198091024,-0.8064079679615785,-0.21117666414471792,-0.2193144388490298,-0.1666857315326109,-1.8385513690743733,-1.0979534321543065,-1.1048060152528432,-0.06732624044196789],"shear_difference_SE_Pa":[0.8160813627301029,1.7788073055593692,1.3130929858408817,0.7656140576800077,0.7323376585677828,0.7256539405371699,1.1416719064542373,1.3937822612941,0.3477160824052308,0.7667657399251996,0.5773830173966903,0.4021626437681546,0.6346943049504172,1.3782210791075535,0.5568413612731854,0.9262714435977408,0.9406996350650881,0.5668687867491301,1.453765195879007,1.2855155409580155,1.4449383740004764,0.9175636160476224,0.4633934372009929,1.3227377346769462,0.5934717874730616,0.9916408687133865,1.322607491758799,1.5329772528236043,0.8931085047227976,1.1260917523329965,0.567882411888291,0.43235129078618856,0.7407240280274044,0.7555982836950875,0.3133591826611193,1.4892586038980347,1.7168544603332936,0.5112201371181401,2.3331334362420835,1.5889918178743332,0.6833087042106435,0.7648900961646992,0.6064858184880515,1.2733195230572179,0.7559139399768537,0.9305866327101615,1.3771011460498501,1.5736635986032552]},"weightedPSBT2_base":{"seeds":[911901,911902,911903,911904],"torque_difference":-8.186378569504528e-06,"torque_difference_SE":5.025375343736808e-07,"shear_difference_Pa":[-0.7318610769595753,-2.4209822173694917,-2.4156281332378153,-0.7810776775837924,-0.7507633553308641,1.548085434123979,-2.681297247259515,0.33294136835143395,-0.0266511155633391,-0.4926697741788548,-1.159365490832676,-2.3577180083471205,-2.0355978228275458,-0.9582475175336644,-1.5331469142826315,-0.19378293856058604,1.2621341076924601,-3.030418351505353,-1.3184702620424051,-1.43877920044392,-0.6130422337350363,-2.27044403226518,-2.4043610867561203,-0.026477623666206318,-0.7337226578313176,-1.050977376555184,-1.371347771871644,-2.239575097748435,1.0172883438450373,-0.16588690427687558,-0.2866118652747325,-0.18022208721594968,-3.3288500409486654,-2.1230224778199682,-1.3717032841770762,-1.8557907410357681,-2.2717597593092433,-2.1527531115078244,-3.3387008542591823,-2.453367207933807,0.05370516626752719,-1.392865571432751,0.5298145154556912,-2.18447469787047,-4.25135442470292,-2.003415340570908,-1.522948138011807,-1.363162982293664],"shear_difference_SE_Pa":[1.1872174664515083,0.25345877531070776,1.4314446365781306,1.6974616572337902,1.4485200123872304,0.8370760146389915,1.0702445319517269,1.4505920975702535,0.7762306780084055,0.3290286326756597,0.23077551924485737,1.0812599224391204,0.17184128455344494,1.4705106319024204,0.9603448626934251,1.233924635259969,0.9900046926653073,1.4157272220616302,1.0492629463867118,0.5839355516321902,0.6895300955132031,1.0863936669787133,0.4314464399811063,1.060733319965569,0.7275602063420332,1.2222016011272672,0.5195112050154036,0.281358307964285,1.301698897691797,0.8784414730777056,1.5974140247459032,0.5114019572886541,1.1991046487211356,1.6234795220342055,1.5809338284273018,0.4978082027352088,1.2697505679053862,1.6763701277953307,1.1319846750355023,1.445550331101443,0.8738936361062398,1.0107001497058306,0.7286069883412821,0.5827081151443222,0.8516094774364281,0.9565065704684703,0.8416928220546327,1.0954255784217513]},"weightedPSBT2_double":{"seeds":[911901,911902,911903,911904],"torque_difference":-8.378109941125157e-06,"torque_difference_SE":7.508775790390277e-07,"shear_difference_Pa":[-3.4093711201915777,-1.0564249934970276,-1.2673749018641955,-1.0587150509963195,-1.631614282040938,-1.2370210388354101,1.3467809195518354,-1.250047353336722,-1.3100071059624188,-0.04097278269283078,-2.583263278850275,-0.8297979440180778,-1.9354539074657013,-0.14128009044985435,-1.9634734921236898,-1.2457671176196485,-0.7242890633611876,-2.4917521653784434,-0.5995800301012615,-2.3713816733845055,-0.4340995218791335,-2.202816993455926,-1.9960041744290336,-0.25759722546347463,-1.9031765416743642,-3.2548105671909595,-0.3587548497956561,-1.1782798318317278,0.48513258690369776,-0.9388697116270632,-1.1235879219634262,0.6304145767987295,-1.035811763890813,-0.44667469575266106,-2.174841798814215,-1.0073242980832289,-2.288472093991449,-3.162069641255629,-1.0019594285857747,-2.4072378932574066,-2.510438771868034,0.7269197773815295,-3.5984530289606935,-2.7951684704040685,-0.8244285930314743,-1.416429134757094,-1.371540480727028,-0.3568583588513714],"shear_difference_SE_Pa":[0.8036397134422744,1.1816199097684865,1.431832498102722,1.2364582875304553,0.6048954924447908,0.6829237748672685,0.4103817292181985,0.7431738899526851,1.4851137574391138,1.1157505348624956,1.239848642576159,1.0167163237957397,0.8633401891805579,0.24699405617888295,0.9065086109167214,1.1237328873270096,0.48396671027308164,0.6874682446103136,0.7820634700726774,0.9098523725866238,0.42720959424450095,1.2434852670055965,1.1200804950506338,0.7991570092349983,0.9406221562605923,0.5993781431280943,0.6601202315045228,0.8854372098895043,1.1252162258458365,1.8189541280016859,0.7409146723185015,1.9966197361766456,1.309585593116002,0.6378048441719331,0.6762053197640454,0.8479076740609783,0.7472760932274295,0.5074630090633698,0.9056627053828756,0.4385331045562137,0.6371386462709203,0.4533780858244721,0.650284986664522,1.2021722052896646,0.9070318109379257,1.1348368037714158,0.7377537995900388,1.4507820414713803]},"EA2_base":{"seeds":[911901,911902,911903,911904],"torque_difference":-7.248777120056317e-06,"torque_difference_SE":5.279640655250121e-07,"shear_difference_Pa":[-1.871387780183754,-0.45707719625390997,-3.5224361163361344,-1.2044353481252084,-1.197862582169735,-0.7776745914178531,-1.7135416084405557,-0.9216263133454676,-1.1171924814671925,0.4328387746744168,-1.4791549199674239,-0.6722033998968189,-0.130361710820039,0.12785707498344268,-0.06554509694163291,-2.418624141048934,-1.3496314206471243,-2.066592393720261,1.555539698259254,-1.0237915065797885,-0.33349866339950984,0.1528400587402261,-1.6615685789440846,-0.590046539115014,-2.448335749833018,-2.0582797351418196,-0.6475824448908796,-0.06743868434785738,0.008826570081030383,-2.1434409417218627,-0.8712371240901267,-0.9071181394942296,-0.24078914340628188,-2.108963869645035,-0.2692592141336585,-2.7321541203197444,-1.550330801951088,-0.7872010712274577,0.5971544317878041,-1.2503459762467468,-3.5329534016018673,-1.6691155055860227,-1.99830054676056,-3.734777157390855,0.10054084131435226,-0.7330825363794853,-1.6444633986820991,-2.3827535795323582],"shear_difference_SE_Pa":[1.912086174505642,1.1275867173698075,1.0491589053091894,1.1801345802613137,0.39630831781036624,0.6920752720062827,0.7602422540316698,1.0366264792562376,0.8497019034017942,1.0373697431660531,0.8766915149654366,0.5953498445448532,0.8891502455480214,1.3564813186408937,1.8760665047569738,1.0227843005977442,0.2472073488575145,1.9240673215270823,0.845328850193298,0.6271700951562362,0.7191130154657149,0.769893481805595,0.7175937392804058,0.3805708404784482,0.6627350110993406,0.751536024430919,1.07149683227189,1.0349567188493711,0.7863567894574651,1.2246073023696995,1.475457505638246,1.2737229872276337,0.21331002082651324,0.701034274986143,1.441955824534272,0.5040921933223911,0.6003652816721238,0.8138875623460458,1.4668289147618443,0.8746328368073409,1.344566038493646,1.8860001859032194,1.2716015728680619,1.1113934816263162,1.7559843655062974,0.9700753310358797,1.2756260794603071,0.7507186176684721]},"EA2_double":{"seeds":[911901,911902,911903,911904],"torque_difference":-7.807241032847317e-06,"torque_difference_SE":8.062139294763218e-07,"shear_difference_Pa":[-2.5078041397927153,-0.8458500462543577,-1.0627203892079955,0.758283109051099,-3.4148863401929646,-2.645145595705747,0.20749020793282424,-2.6742754196508445,-0.020988129861520655,-1.6691989477046674,-1.5087028025736076,0.6949552556026872,-0.6191253052694408,-1.353400031841275,1.5328787184297146,-0.7554144009942465,-0.3921775555461633,-0.1853036526919185,0.4721248104469764,-0.7064362974893739,-3.34573370259171,-0.5080317222549593,-1.1213628185902507,-1.8765383538259868,-0.771690313218077,-0.5815327427421408,-0.7089899240144093,-1.8164204204084085,-1.3518084619809927,-0.6717593171206757,0.05825743980773668,-0.8361107635054075,-1.0256979521556016,-0.42129561229813284,-2.0409202011238916,-2.4654559743513302,-2.9347517642993752,-0.5779185022911357,-1.4025117908775604,-2.7488396167041587,-0.45930395525045675,-3.2416326155395256,-3.050930971490783,-0.7409257108108833,-2.3466198862129617,-1.5146716053827634,-1.7988012289201845,-2.645232668333602],"shear_difference_SE_Pa":[0.7188880944803505,0.9242722623189072,2.187182394345356,1.9418631930321886,0.3787979397255223,1.2624886553269918,0.7736259586596528,1.3778266690036138,0.6327431997855159,0.9092372965215995,0.22917745000802464,1.0321808608329668,0.7986048265947087,1.1469607455741788,0.5760432673145149,0.4473043717688144,1.297353548582569,0.30509409136784554,1.8260117812956902,1.1149671132666603,1.6270997677613432,1.1135617746485695,0.5126172199377508,1.0836071934810005,0.8250940072822953,0.5371743016698387,1.0825366298434016,1.1784976352178718,1.7331547437215427,1.0354739626525358,1.041426158858781,1.115653495868883,1.1215888330843649,1.7624568637531686,1.0879793426226099,0.7637846440866536,0.08439520184019751,0.8506823944483948,0.6766009744504501,0.6583800357819801,1.5057919966554887,0.2963073637230966,0.5798778116927039,1.7590563416505645,1.4778807526914433,1.385628200696219,1.3304678609402356,0.9953871215551654]},"NTC20_base":{"seeds":[911901,911902,911903,911904],"torque_difference":-1.5122235799915958e-06,"torque_difference_SE":1.3945939742976174e-07,"shear_difference_Pa":[0.08274063751985561,-0.22226169032915877,-0.29651025837592093,-0.2481875249200607,-0.36430691077720856,0.14884552932417305,-0.08352637726582701,0.023058463732253953,0.5347753279362579,0.1531495166943606,0.22054361036843728,-0.32462668740291045,-0.284989325564466,-0.514703389299054,0.17912361768494067,-0.03951555835271603,0.4351520368916324,-0.05456625056502329,-0.38219521025290204,-0.694007223220289,-0.25698117202133597,-0.8204052281174503,-0.3038165283924297,-0.8288708238290661,-0.527252964264354,-0.6439013529935718,-0.0652561627770436,-0.7892792037929999,-0.43657305349952225,0.06747666688735743,-1.2143911355335972,-0.19729194145517104,-0.07106231274870645,-0.8999348588164984,-0.12842198864174126,-1.028552780147053,0.10771382355755899,-0.7423745243640276,-0.05927190170791663,-0.06096260985153146,0.09987050077638493,0.015386367441921234,-0.5930763583410199,-0.41082006397613346,-0.12087920129913421,-0.0697746348086381,-0.01754856834336871,0.17572250207510898],"shear_difference_SE_Pa":[0.4791032195440889,0.45912917420087723,0.16792119015074666,0.16962641938282128,0.341489608851779,0.322366820322119,0.19579855310476632,0.06559921610731695,0.31314119812560154,0.454384172536312,0.4375052942909241,0.36769800173477624,0.39448134964164316,0.27785176470469947,0.34859430366938526,0.3854354172911751,0.22178655812870499,0.3344914548572375,0.3631229913153332,0.08816084651772241,0.17858741394500544,0.36560394916910394,0.08971670880514772,0.3957649408974368,0.2244550314100761,0.12055183260635798,0.4185951733456858,0.2690406760766574,0.4461333576203443,0.3257471976644552,0.3584363341942364,0.21725405588895108,0.27498712494673416,0.6183360264672088,0.556028896883454,0.16136432816740143,0.2401240167031365,0.3090067346230155,0.6578810589871146,0.2796618885817493,0.4432346127896313,0.1851640699753655,0.3559173377398276,0.3697921917089545,0.42951205013320665,0.6251200773055133,0.5597657770413041,0.3414376084852854]},"NTC20_double":{"seeds":[911901,911902,911903,911904],"torque_difference":-1.4058304163679015e-06,"torque_difference_SE":1.8368112455801608e-07,"shear_difference_Pa":[-1.3872236423722302,0.3414477375027749,0.39626725470561075,-0.03414990757402747,-0.7339613853795077,0.13101894704537242,0.20979326772954887,0.12248453200540244,0.01725506560213197,0.07761622599049489,-0.09423069363484182,-0.32551821064461284,-0.3777248170796037,-0.03229781540950305,-0.2591080498603806,-0.47375116497275993,-0.07255624542530814,0.03664328825570262,0.38249467445833707,-0.343559159829959,-0.40787301718112934,-0.370238615190174,-0.41942827936614124,0.04224506588326182,0.17332787012551654,-0.41971696105419687,-0.7269321049002477,-0.012420295156597927,-0.2403934302298727,-0.13913020539789578,-0.9515798737633121,-0.15114963649377922,0.5012144869971151,-0.6703417348616449,-0.5844402618474622,-0.7634136700979477,-0.7003996311093132,-0.2715091958874538,-0.29495440220956626,0.1642823937853466,-0.9727819673787939,-0.28586632692200054,-0.833193093188036,-0.38640826567529896,-0.6480563923541418,0.6641013102814382,0.42456774685526466,-0.04020469064221932],"shear_difference_SE_Pa":[0.408779427990422,0.4714263941266826,0.4177931870906173,0.15202657772684386,0.2723089005218245,0.4022109790834104,0.3834287041798535,0.36281064491238385,0.17403467990356608,0.40144341663349936,0.17075411282879038,0.38132610543096956,0.4000195433769805,0.3448793644910501,0.28260287662763117,0.399324690761717,0.17345133567723162,0.08436721557809222,0.4173497034683895,0.31876811694162127,0.5307193809687457,0.15502841706514578,0.31852403845081095,0.3806432672571768,0.14266561390233803,0.1591660799992271,0.3434218338400385,0.6669302406098297,0.2958807618570996,0.3161005770709523,0.3085295983384873,0.3469287497176825,0.5500621019740516,0.30964930572352006,0.11332077875744802,0.36709949645681866,0.4705901995738591,0.3535505819856217,0.3944951845806365,0.32002380249753143,0.194863610442079,0.18109553166238815,0.6370800510319473,0.3649842931651309,0.3562079053436793,0.4078505378776909,0.4629089793152303,0.24012564365497233]},"Poisson40_base":{"seeds":[911901,911902,911903,911904],"torque_difference":-1.170087787225425e-06,"torque_difference_SE":5.080643561363111e-08,"shear_difference_Pa":[-0.2625755273467625,-0.14882584183593184,-0.3244575430431611,0.028206550628847582,-0.5628316054415377,-0.08856655373308842,-0.06526189371095947,-0.1309181993968127,0.43743140409214765,0.0959997705689164,-0.01257521001618489,0.2647209256736536,-0.15510613529159212,-0.07506835406742085,-0.44988135546977404,0.09377789449249696,0.2723258346370603,-0.34408012672790145,-0.34780664500269154,-0.6251658985798727,-0.41048221108431315,-0.2214165921270892,0.030760222138654036,-0.13865046212264476,-0.07331778501639752,-0.5193166773124731,-0.750909489108972,-0.29408267164689317,-0.07422723733871317,-0.09111109513693272,-0.5282194814466417,-0.2895243672814223,0.028494657430516934,-0.9331093557358798,-0.540133582241439,-0.016358833165456055,-0.3010757037091589,0.060236145766823235,-0.21836098808847204,0.272206904169066,-0.4015255370549333,0.15112260370873054,-0.5392845238881496,-0.662388333670664,-0.1312887653195729,0.4465597457373647,-0.13532842798123634,-0.2574218979455354],"shear_difference_SE_Pa":[0.42101124399511225,0.4075033662696117,0.3423081803626783,0.2587438514226718,0.10325081565615586,0.30983662145890095,0.2986326207391784,0.11115371771808652,0.2798667707942005,0.26956022973584265,0.22551244445670077,0.12471703159641546,0.41036027969777794,0.12081714475220519,0.3064970029378983,0.23051812218877735,0.25586488986299927,0.19116161579496274,0.1742106888950278,0.056041977444519164,0.3136431218311531,0.2860084636866357,0.17358463089976875,0.12719812250938126,0.4145365412157179,0.34283798308158253,0.2087214948329302,0.24732504366826738,0.24294716183674966,0.2645433236928629,0.16753377516606632,0.2535742148577656,0.24277644097908924,0.05144107358852412,0.22852310598987643,0.19907121749120132,0.3024997822436919,0.18748446955881873,0.17663729891763502,0.20985153794930583,0.23252542570977366,0.3246906265058657,0.19353188573306668,0.14226267837556675,0.4258973264847946,0.18690101932841366,0.17271294978059676,0.16484913339132037]},"Poisson40_double":{"seeds":[911901,911902,911903,911904],"torque_difference":-1.707339014013877e-06,"torque_difference_SE":2.9819644857459404e-08,"shear_difference_Pa":[-0.25812815488721164,-0.14012422429371685,-0.03292777370485922,0.0803269602276796,-0.4206753256152074,-0.001708799055698762,-0.1410643049625473,0.18487835793867413,-0.08492369111393416,-0.13571102367593157,-0.5879918267690136,0.22686164322495195,0.00013027289048683777,-0.10397534818369958,0.12223399348878794,-0.035634078667767355,-0.19626225055851387,-0.32071689561646544,-0.39017141441794934,-0.7872850680761281,-0.06042346507123808,-0.4529300332265689,-0.16517492976589443,-0.44035880979281306,-0.7857908153591375,-0.1374258969952762,-0.5697791523100317,-0.6962632894922245,-0.22257747668128358,-0.1609934578704837,-0.6864645327986314,-0.47342455628896873,-0.20357773496959863,-0.6131263109704377,-0.775543293920196,-0.613639807649029,-0.14229044045618489,-0.46152008175065573,-0.28495313999377103,-0.3900778924898134,-0.04290562989982627,-0.07595880754179696,-0.4716088150155642,-0.5865362071656008,-0.08030934320469463,0.15254949801083595,-0.31393088747413733,-0.2652050314985601],"shear_difference_SE_Pa":[0.2720912420591882,0.32442602166131834,0.4768343845213496,0.3958224288033206,0.09920792786971758,0.16372841114933964,0.3859325199711488,0.2371425343046121,0.13729857603003798,0.03180240201309669,0.3832238808352799,0.2929841291200528,0.02639533208513921,0.2990706367020428,0.32012560217989444,0.19903117989763772,0.24883174376638809,0.09529769351188969,0.16311814403705946,0.23330983876158057,0.29557652981117405,0.026043592030822724,0.3117203678362431,0.322126068287659,0.33055750209783796,0.2715303071239589,0.12042064135633355,0.24488878592659377,0.23135082026655288,0.15868037686165157,0.43930428178825415,0.2425577705256701,0.09712318492038895,0.20828161739719814,0.22295002313531467,0.17839443490827317,0.10488188001124508,0.15123357566450882,0.3007455530054479,0.10132056796517058,0.43587927505392604,0.11122695529156844,0.3594233427977361,0.45909134913374533,0.2140138324644236,0.06470456273835612,0.2244235964663915,0.27976565954268556]},"Poisson40_half":{"seeds":[911901,911902,911903,911904],"torque_difference":-1.7598777974278894e-06,"torque_difference_SE":2.2949300929774233e-07,"shear_difference_Pa":[-0.2348864352821105,-0.6665345020255211,-0.3178497437239065,0.1826050325193862,-1.0254953178606678,-0.12084436937561338,0.1649323154505824,-0.01576076432026241,0.47067940470142133,-0.4739186629485508,-0.5315594592904318,-0.21979452507316677,0.17229845738644456,-0.08575714180249405,-0.12968251548514376,0.13090599716826246,-0.19234782475277834,-0.4287207629318517,0.040333519449434974,-0.5141654085386169,-0.23703381259077538,-0.3505604487957692,-0.2378669562170832,-0.4545725205570643,0.11421532786090438,-0.4421373159450792,-0.9657529737312567,-0.9779959700476208,0.02700074173311595,-0.27775227616358045,-0.47316878541581486,-0.20308050926198318,-0.5554527495317525,-0.7187215067212325,-0.30303712016631534,-0.9781980402915873,-0.047891202203150574,-0.7249419372014385,-0.44855023679563377,-0.49176744657090277,0.053118755900792625,0.1480917405689932,-0.6265101967451279,-0.8009953610452372,0.08709338590357274,-0.07019068800196182,0.5080653256926619,-0.20032055044374575],"shear_difference_SE_Pa":[0.11234007404455022,0.20235748728290906,0.06583017965544814,0.1994125783986346,0.2250254945653585,0.0944104531225468,0.05598864348905262,0.26646859447653276,0.18922719654951403,0.23664099370602729,0.28013254963028544,0.35244178693131833,0.1382758464092049,0.30033702623104475,0.23827644068825943,0.03238574192504608,0.15394490625536758,0.13523095015171052,0.12282467083356131,0.1586000684388953,0.22753358722738568,0.14433432215330408,0.1589525375240707,0.15629669324773313,0.12119172717144004,0.2623321801000948,0.21970761377107817,0.43817251395129747,0.4315879141337915,0.22347769968921558,0.20137176790952435,0.3871098004130024,0.12436178060859411,0.14573910967445666,0.16819667836256788,0.16397658636047124,0.22702682414116976,0.13866884045829914,0.30375727663282387,0.31386245743504576,0.29810476917355494,0.23454631228105954,0.2802203639036978,0.25031000147908905,0.6948798771923832,0.49608563184093024,0.2044097422407875,0.3428056399711396]},"Poisson40_fine_half":{"seeds":[911901,911902,911903,911904],"torque_difference":0.0,"torque_difference_SE":0.0,"shear_difference_Pa":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],"shear_difference_SE_Pa":[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]}},"notes":"Angle zero is the narrow gap. Torque is gas on rotor per unit span. Examine early/late drift and both reference refinements before comparing accuracy. Timers exclude checkpoint I/O."}

==> anc/results/bearing/matched_results.json <==
{
  "as_of_utc": "2026-11-20T14:16:02.422334+00:00",
  "common_production_blocks": [
    51,
    430
  ],
  "block_s": 5.929656260927637e-07,
  "total_particles": 276480,
  "dt_ns": 3.706035163079773,
  "mean_shear_units": "Pa",
  "torque_units": "micro N m per metre of span",
  "matched": {
    "blocks_51_to_305": {
      "Poisson2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.00066287605899,
            -54.87002568288471,
            -55.068597395997784,
            -54.777706761400715
          ],
          "poisson40_torque": [
            -54.805408932552226,
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": 0.17785159164978026,
          "shear_relative_L2_percent": 4.391520846769706
        },
        "uniform": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.331006545187535,
            -55.02640900440567,
            -55.23705128169804,
            -55.12711583992473
          ],
          "poisson40_torque": [
            -54.805408932552226,
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": 0.6358847285757641,
          "shear_relative_L2_percent": 4.236777420806958
        }
      },
      "weightedPSBT2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.26463195630739,
            -55.24996484111981,
            -55.534448025524746,
            -55.64857160629654
          ],
          "poisson40_torque": [
            -54.805408932552226,
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": 1.0808979419454356,
          "shear_relative_L2_percent": 4.94743261586241
        },
        "uniform": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.30610954396987,
            -55.22978439994166,
            -54.99604152019292,
            -55.419159454365484
          ],
          "poisson40_torque": [
            -54.805408932552226,
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": 0.7405286323522775,
          "shear_relative_L2_percent": 4.6572382458621275
        }
      },
      "EA2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.307882045607414,
            -54.90085283404865,
            -55.169874925584814,
            -55.14912656110159
          ],
          "poisson40_torque": [
            -54.805408932552226,
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": 0.5475023685173497,
          "shear_relative_L2_percent": 4.807742724090968
        },
        "uniform": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -54.86400092846722,
            -55.56675796742065,
            -55.08077159627798,
            -55.0131464661105
          ],
          "poisson40_torque": [
            -54.805408932552226,
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": 0.5461074608071215,
          "shear_relative_L2_percent": 4.499694963075314
        }
      },
      "SBT2": {
        "graded": {
          "seeds": [
            911902,
            911903,
            911904
          ],
          "torque": [
            -52.008144138194666,
            -52.1026307884626,
            -51.767536393151914
          ],
          "poisson40_torque": [
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": -5.25353565650315,
          "shear_relative_L2_percent": 6.424122541446183
        }
      },
      "NTC2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -51.73376954748583,
            -51.9345554707238,
            -51.68744057701665,
            -51.88826579357631
          ],
          "poisson40_torque": [
            -54.805408932552226,
            -54.98089575291027,
            -54.88333782730879,
            -54.657273792006436
          ],
          "magnitude_difference_percent": -5.509075274274466,
          "shear_relative_L2_percent": 6.586600200647936
        }
      }
    },
    "blocks_51_to_430": {
      "Poisson2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.06675269287651,
            -55.18031962193524,
            -55.150187733925534,
            -54.941240393325224
          ],
          "poisson40_torque": [
            -54.9719786869825,
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": 0.18204114084696688,
          "shear_relative_L2_percent": 4.456504494844351
        },
        "uniform": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.36282013238412,
            -55.070251702034774,
            -55.23730052002746,
            -55.2334189842466
          ],
          "poisson40_torque": [
            -54.9719786869825,
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": 0.4390638388736656,
          "shear_relative_L2_percent": 4.240645711781741
        }
      },
      "weightedPSBT2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.35722628101985,
            -55.24913796252431,
            -55.695613204162086,
            -55.59305227383644
          ],
          "poisson40_torque": [
            -54.9719786869825,
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": 0.8897535016053615,
          "shear_relative_L2_percent": 4.692429613247347
        },
        "uniform": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.38602310601076,
            -55.243500519504074,
            -55.04285910770445,
            -55.42050649672748
          ],
          "poisson40_torque": [
            -54.9719786869825,
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": 0.5250416080026854,
          "shear_relative_L2_percent": 4.45380583297145
        }
      },
      "EA2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.287239276049974,
            -54.89377337708208,
            -55.32531402119787,
            -55.22495373093738
          ],
          "poisson40_torque": [
            -54.9719786869825,
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": 0.3606277172017114,
          "shear_relative_L2_percent": 4.589214049751398
        },
        "uniform": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -55.01088371813972,
            -55.474277198910386,
            -55.33179648965805,
            -55.143342579821386
          ],
          "poisson40_torque": [
            -54.9719786869825,
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": 0.4647568143229197,
          "shear_relative_L2_percent": 4.396313769839766
        }
      },
      "SBT2": {
        "graded": {
          "seeds": [
            911902,
            911903,
            911904
          ],
          "torque": [
            -52.067921620649855,
            -52.26427120983472,
            -51.84010966540308
          ],
          "poisson40_torque": [
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": -5.330694641012245,
          "shear_relative_L2_percent": 6.392509325810163
        }
      },
      "NTC2": {
        "graded": {
          "seeds": [
            911901,
            911902,
            911903,
            911904
          ],
          "torque": [
            -51.940204662684216,
            -51.910396962617334,
            -51.78485527045606,
            -51.91513776776558
          ],
          "poisson40_torque": [
            -54.9719786869825,
            -55.1338059626633,
            -55.020446624093616,
            -54.811891300830936
          ],
          "magnitude_difference_percent": -5.632278645484545,
          "shear_relative_L2_percent": 6.64834199926412
        }
      }
    }
  }
}

==> anc/results/bearing/plot_occupancy_ladder.py <==
"""Render the four-occupancy comparison from the matched, per-seed rotor data."""
import argparse
import json
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.ticker import MaxNLocator

ROOT = Path(__file__).resolve().parents[2]
METHODS = (
    ("Poisson2",  "Poisson2",  "#AB4E09", "-",               0),
    ("Poisson4",  "Poisson4",  "#20739A", (0, (5.0, 2.0)),   2),
    ("Poisson10", "Poisson10", "#7A437D", (0, (3, 1.5, 1, 1.5)), 4),
    ("Poisson20", "Poisson20", "#222222", (0, (1.1, 1.6)),   0),
)
# Two-sided 95% Student t interval for four independent seed differences.
T95_DF3 = 3.182446305284263

def plot(input_path: Path, output_path: Path) -> None:
    data = json.loads(input_path.read_text(encoding="utf-8-sig"))
    angles = np.asarray(data["angle_degrees"], dtype=float)
    seed_ids = data["seed_ids"]
    assert len(set(seed_ids)) == 4
    assert angles.shape == (48,) and np.all(np.diff(angles) > 0)
    profiles = {
        key: np.asarray(data["groups"][key]["rotor_shear_Pa_by_seed_angle"], dtype=float)
        for key, *_ in METHODS
    }
    assert all(a.shape == (4, 48) and np.isfinite(a).all() for a in profiles.values())
    plt.rcParams.update({
        "font.family": "STIXGeneral",
        "mathtext.fontset": "stix",
        "font.size": 10,
        "axes.labelsize": 11,
        "xtick.labelsize": 9.5,
        "ytick.labelsize": 9.5,
        "legend.fontsize": 10,
        "axes.linewidth": 0.7,
        "pdf.fonttype": 42,
        "axes.unicode_minus": True,
        "xtick.direction": "out",
        "ytick.direction": "out",
    })
    fig, (absolute, difference) = plt.subplots(1, 2, figsize=(7.15, 2.98))
    fig.subplots_adjust(left=0.082, right=0.984, bottom=0.194, top=0.803, wspace=0.335)
    handles = []
    for key, label, color, linestyle, phase in METHODS:
        a = profiles[key]
        (line,) = absolute.plot(angles, a.mean(axis=0), label=label,
                                color=color, linestyle=linestyle, linewidth=1.40)
        handles.append(line)
        if key == "Poisson20":
            continue
        paired = a - profiles["Poisson20"]
        mean = paired.mean(axis=0)
        half95 = T95_DF3 * paired.std(axis=0, ddof=1) / np.sqrt(len(seed_ids))
        difference.plot(angles, mean, color=color, linestyle=linestyle, linewidth=1.40)
        # Each interval is placed at its measured bin center, without horizontal shifts.
        selected = slice(phase, None, 6)
        difference.errorbar(angles[selected], mean[selected], yerr=half95[selected],
                            fmt="none", ecolor=color, elinewidth=0.72,
                            capsize=1.9, capthick=0.72, zorder=2)
    difference.axhline(0, color="#737373", linewidth=0.75, zorder=1)
    for ax, panel in zip((absolute, difference), ("(a)", "(b)")):
        ax.set_xlim(0, 360)
        ax.set_xticks([0, 90, 180, 270, 360])
        ax.set_xlabel(r"Rotor angle, $\theta$ (deg)", labelpad=3)
        ax.yaxis.set_major_locator(MaxNLocator(nbins=5))
        ax.tick_params(length=3.4, width=0.65, pad=3)
        ax.spines[["top", "right"]].set_visible(False)
        ax.text(0, 1.032, panel, transform=ax.transAxes, fontsize=11.5,
                ha="left", va="bottom")
    absolute.set_ylabel(r"Rotor shear, $\tau$ (Pa)", labelpad=4)
    difference.set_ylabel(r"$\tau-\tau_{\mathrm{Poisson20}}$ (Pa)", labelpad=3)
    fig.legend(handles=handles, loc="upper center", bbox_to_anchor=(0.52, 1.008),
               ncol=4, frameon=False, columnspacing=1.25, handlelength=2.25,
               handletextpad=0.45)
    output_path.parent.mkdir(parents=True, exist_ok=True)
    first, last = data["window_inclusive"]
    fig.savefig(output_path, metadata={
        "Title": "Rotor shear at four collision-cell occupancies",
        "Subject": f"Four matched trajectories, production blocks {first} to {last}.",
        "CreationDate": None,
        "ModDate": None,
    })
    plt.close(fig)

if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--input", type=Path,
                        default=ROOT / "results/bearing/POISSON20_MATCHED_FINAL.json")
    parser.add_argument("--output", type=Path,
                        default=ROOT / "figures_bearing/rotor_occupancy_ladder.pdf")
    args = parser.parse_args()
    plot(args.input, args.output)


==> anc/results/bearing/repeat_control.json <==
{
  "pins": "c4a043ef77de011c6dae89843958f45019db9ab4fdcc446bdb83b4f3cd2cd070",
  "primary": [
    151,
    1190
  ],
  "four_seed_shared_through": 1190,
  "source": "validated complete archives only",
  "angle_degrees": [
    3.75,
    11.25,
    18.75,
    26.25,
    33.75,
    41.25,
    48.75,
    56.25,
    63.75,
    71.25,
    78.75,
    86.25,
    93.75,
    101.25,
    108.75,
    116.25,
    123.75,
    131.25,
    138.75,
    146.25,
    153.75,
    161.25,
    168.75,
    176.25,
    183.75,
    191.25,
    198.75,
    206.25,
    213.75,
    221.25,
    228.75,
    236.25,
    243.75,
    251.25,
    258.75,
    266.25,
    273.75,
    281.25,
    288.75,
    296.25,
    303.75,
    311.25,
    318.75,
    326.25,
    333.75,
    341.25,
    348.75,
    356.25
  ],
  "units": {
    "torque": "microN m per metre span",
    "stress": "Pa",
    "collision_frequency": "per particle per second"
  },
  "seeds": [
    911901,
    911902,
    911903,
    911904
  ],
  "windows": {
    "215": {
      "first": 151,
      "last": 215,
      "torque_veto": {
        "mean": -55.082217189996726,
        "half95": 0.18487355093051827
      },
      "torque_ordinary": {
        "mean": -55.05654961369096,
        "half95": 0.19287280717718944
      },
      "signed_torque_delta": {
        "mean": -0.025667576305760775,
        "half95": 0.07948264506902812
      },
      "torque_magnitude_change_percent": {
        "mean": 0.046666182572663306,
        "half95": 0.14435157605291465
      },
      "shear_delta_Pa": {
        "mean": [
          0.25491984613432006,
          -0.02438321251679265,
          0.1461880117234402,
          -0.15079369275881693,
          0.19486025499703674,
          -0.2701534970154227,
          0.09370989450876022,
          -0.06696701357875989,
          -0.23253564604146315,
          0.04319572751239109,
          0.04742841417030208,
          -0.2352221899430218,
          0.3233157166796734,
          0.0031963381106376865,
          0.12276669828564657,
          0.08593681465816161,
          -0.16499849127498223,
          -0.04803285839772098,
          -0.09150239791705728,
          0.11693771666479469,
          -0.09879925143535129,
          0.18992643538876797,
          -0.16043343273045485,
          0.11679529987000858,
          -0.21319182298116068,
          0.002206612842042599,
          0.25893147270536776,
          0.0037488375728425005,
          0.10993800720684499,
          0.08029308023816073,
          -0.06143941163421962,
          0.12236789959174077,
          -0.14527326775866722,
          -0.08000761148157798,
          0.21620968206924962,
          -0.28288421486799953,
          0.13619433837713002,
          0.6309749396653044,
          -0.32873263458063207,
          0.17166524597940702,
          -0.04582460220245199,
          -0.3057259990727976,
          0.07129889776044873,
          -0.11732568945396782,
          -0.06201947966424903,
          -0.2937803792099327,
          0.0003131959205036061,
          -0.25937842113555387
        ],
        "half95": [
          1.1385412696857242,
          1.0854039388767307,
          0.7654535379309741,
          0.6717884815550327,
          1.2892949566661362,
          0.5382123178435969,
          0.6340066728359128,
          0.5162968963637435,
          0.5414438203364862,
          1.230452469592619,
          0.26306799078225873,
          0.3891127463966786,
          0.6144013844421241,
          0.9000238280532321,
          0.39000603806306766,
          0.7660798677814239,
          0.16018058753293218,
          0.2801608970137065,
          0.188233862104143,
          0.52781609112406,
          0.6345021365279889,
          0.7541216086609298,
          0.765380313983753,
          0.6049072121973291,
          0.2596108432270284,
          0.37984330386390036,
          0.7845674788745718,
          1.0009862881832967,
          0.6795970812317299,
          0.9205734578719331,
          0.6556435886049924,
          0.5052022677350604,
          0.27992282900403104,
          1.1304303713025632,
          0.4854757343066866,
          0.7510713934417458,
          0.7509244296254974,
          0.6665913604800437,
          1.2068651984200867,
          0.7892478058772177,
          0.45367261089075395,
          0.41898015474203376,
          0.14140888390650036,
          0.1962455148688762,
          0.4338370205628453,
          0.38156123968110867,
          0.5398510570555336,
          0.6217194243362582
        ]
      },
      "shear_angular_relative_L2_percent": {
        "mean": 4.641691265327777,
        "half95": 0.8897121777693668
      },
      "ordinary_repeat_fraction": {
        "mean": 0.03765448581985241,
        "half95": 1.716333302248883e-05
      },
      "vetoed_per_eligible": {
        "mean": 0.03770327630003513,
        "half95": 5.497893782950033e-05
      },
      "vetoed_in_earlier_steps_per_eligible": {
        "mean": 0.003489425136095202,
        "half95": 2.8604850688348374e-06
      },
      "vetoed_within_step_per_eligible": {
        "mean": 0.03421385116393992,
        "half95": 5.457695765448093e-05
      },
      "physical_frequency_veto": {
        "mean": 33110373.401737526,
        "half95": 17039.48910618233
      },
      "physical_frequency_ordinary": {
        "mean": 34399398.26494805,
        "half95": 5034.95820624142
      },
      "frequency_change_percent": {
        "mean": -3.7472287955519707,
        "half95": 0.05990438968478204
      },
      "vetoed_counters_by_seed": [
        [
          1342169535,
          733309072,
          27650361,
          705658711,
          2557420
        ],
        [
          1342139868,
          732951524,
          27599555,
          705351969,
          2558019
        ],
        [
          1342738303,
          733533878,
          27664604,
          705869274,
          2558961
        ],
        [
          1342411782,
          733472942,
          27679297,
          705793645,
          2561017
        ]
      ],
      "vetoed_counters_columns": [
        "majorant proposals",
        "eligible ordinary test",
        "vetoed",
        "executed",
        "vetoed with preceding event in earlier step"
      ],
      "ordinary_counts_by_seed": [
        [
          733137742,
          27604042,
          2459526,
          30890890
        ],
        [
          733215003,
          27609303,
          2461920,
          30896871
        ],
        [
          733158400,
          27616971,
          2460937,
          30904929
        ],
        [
          733052379,
          27593857,
          2459204,
          30878979
        ]
      ]
    },
    "340": {
      "first": 151,
      "last": 340,
      "torque_veto": {
        "mean": -55.05154465560035,
        "half95": 0.032645840931973355
      },
      "torque_ordinary": {
        "mean": -55.1246144290742,
        "half95": 0.137005946508765
      },
      "signed_torque_delta": {
        "mean": 0.07306977347384169,
        "half95": 0.12275061963801677
      },
      "torque_magnitude_change_percent": {
        "mean": -0.132394505889874,
        "half95": 0.22212962967923847
      },
      "shear_delta_Pa": {
        "mean": [
          0.26717674033539374,
          -0.023316544221525515,
          0.1193324976054777,
          0.12891838052907678,
          -0.05000283819945506,
          -0.0862388203349036,
          -0.1709741458128735,
          -0.040388301531083526,
          -0.1315524909114063,
          -0.048077736218537837,
          -0.008448665964344348,
          -0.1571100975488049,
          0.07909994917877206,
          0.04887275411565972,
          0.05324394320648973,
          -0.051971252186481465,
          -0.04653379078817599,
          0.10439419403360528,
          -0.13465482926029182,
          0.2526046727999267,
          -0.14787402756421253,
          0.029643656290687215,
          0.09932189616829801,
          0.0684392072636748,
          0.0887815861750898,
          -0.0679473570902176,
          0.15686687187828285,
          -0.08821320541945266,
          0.2723361720960824,
          0.006897354972787539,
          -0.021114036235843958,
          -0.04975420589712343,
          -0.10004764810718392,
          0.007762523918652509,
          0.09041273650129078,
          -0.17069844215090635,
          0.1794215628147926,
          0.20999139924770738,
          -0.12470616413419044,
          0.01991568740714378,
          0.12573955353277944,
          -0.18107776786198748,
          0.019950583522592158,
          -0.006783837294444428,
          0.028724947702227777,
          -0.00414839879143436,
          0.009309796364606271,
          0.0026878865341652958
        ],
        "half95": [
          0.6047627495326794,
          0.31369682137804844,
          0.5789204492640552,
          0.16866864220775835,
          0.4027481996440866,
          0.1071010914312958,
          0.36641168612440994,
          0.43090275642615794,
          0.42409085684547965,
          0.4096484369037384,
          0.3092153596695899,
          0.4396949901659407,
          0.49060364067299644,
          0.4642186361285547,
          0.391668974899571,
          0.19507073659221177,
          0.360337092609889,
          0.27805575445386305,
          0.2992285739070487,
          0.43651789670970126,
          0.17895921756915212,
          0.24908480281905834,
          0.3146557693182379,
          0.5589424297510576,
          0.12525181643917221,
          0.17418395213772642,
          0.14315609248122857,
          0.4114353590145903,
          0.46362491213968676,
          0.1841430821401284,
          0.4766317387208263,
          0.4643432199241178,
          0.3387835554692506,
          0.5937062909572604,
          0.3988366443125958,
          0.31088905922326293,
          0.16276640718799704,
          0.1790324264300225,
          0.20313270296102284,
          0.48723665400074406,
          0.17964144472395865,
          0.26454522508311107,
          0.13215767765079633,
          0.38374983691782627,
          0.3356094731786805,
          0.5568653090987641,
          0.36626355961569396,
          0.17995759909934364
        ]
      },
      "shear_angular_relative_L2_percent": {
        "mean": 2.5329846001002627,
        "half95": 0.51127964233887
      },
      "ordinary_repeat_fraction": {
        "mean": 0.03770853904644129,
        "half95": 1.681071830466218e-05
      },
      "vetoed_per_eligible": {
        "mean": 0.03773883743836812,
        "half95": 2.6730188675836385e-05
      },
      "vetoed_in_earlier_steps_per_eligible": {
        "mean": 0.003491342007209325,
        "half95": 1.8104246361814724e-06
      },
      "vetoed_within_step_per_eligible": {
        "mean": 0.03424749543115879,
        "half95": 2.693619227970231e-05
      },
      "physical_frequency_veto": {
        "mean": 33106278.670774214,
        "half95": 12739.015172199557
      },
      "physical_frequency_ordinary": {
        "mean": 34400562.72734467,
        "half95": 7730.499055319433
      },
      "frequency_change_percent": {
        "mean": -3.7623894876703536,
        "half95": 0.051040240718083794
      },
      "vetoed_counters_by_seed": [
        [
          3922025536,
          2143548768,
          80893941,
          2062654827,
          7485637
        ],
        [
          3920441710,
          2142528775,
          80806088,
          2061722687,
          7479799
        ],
        [
          3921720853,
          2143663640,
          80922918,
          2062740722,
          7486237
        ],
        [
          3921821680,
          2143681528,
          80928086,
          2062753442,
          7481078
        ]
      ],
      "vetoed_counters_columns": [
        "majorant proposals",
        "eligible ordinary test",
        "vetoed",
        "executed",
        "vetoed with preceding event in earlier step"
      ],
      "ordinary_counts_by_seed": [
        [
          2143347740,
          80831261,
          7190544,
          90461687
        ],
        [
          2143286266,
          80792831,
          7192302,
          90416997
        ],
        [
          2143087522,
          80838430,
          7195597,
          90465712
        ],
        [
          2142677411,
          80790118,
          7190361,
          90410443
        ]
      ]
    },
    "430": {
      "first": 151,
      "last": 430,
      "torque_veto": {
        "mean": -55.025660124583084,
        "half95": 0.08809927914209091
      },
      "torque_ordinary": {
        "mean": -55.09797419009461,
        "half95": 0.055970684205505425
      },
      "signed_torque_delta": {
        "mean": 0.07231406551153086,
        "half95": 0.10786281473937705
      },
      "torque_magnitude_change_percent": {
        "mean": -0.1312122115761566,
        "half95": 0.19559219112383594
      },
      "shear_delta_Pa": {
        "mean": [
          0.15740911092326693,
          0.05567096404122385,
          0.10498300515017056,
          0.05002518127138611,
          -0.04590807639666439,
          -0.05835501342538785,
          -0.19841969358100053,
          0.020414037583889044,
          -0.05197930665711015,
          -0.11353900818929796,
          0.00018811510382876762,
          0.02136637542780062,
          -0.01515877540666244,
          0.11169447709213087,
          0.0182913369923825,
          -0.044464509689432496,
          0.03339721864229395,
          0.027184946767228713,
          -0.20520303280806518,
          0.20083762083478085,
          -0.12111154620985998,
          0.03981154236126816,
          0.14312792949563446,
          0.018555416963579763,
          0.024620493825739054,
          -0.05410401277332921,
          0.03785946507186555,
          -0.0453911628552941,
          0.19387960496134626,
          0.049081176822004746,
          -0.054707840464979896,
          0.020948225329131986,
          -0.10209534416900956,
          -0.020019668619800868,
          0.22659313105615153,
          -0.07445460249991642,
          0.06553308699378046,
          0.15839591905189998,
          -0.15250514643967916,
          0.012459661675473743,
          0.11508648548682077,
          -0.107682027928925,
          0.06354169500666318,
          -0.04532813065114594,
          -0.07755144147405701,
          0.06386996394802447,
          0.1292339605797843,
          -0.023643041120814168
        ],
        "half95": [
          0.5151064892395772,
          0.18803909672057423,
          0.39159423975596136,
          0.1849961079610196,
          0.1709024550922325,
          0.11348415012534187,
          0.24051399945349963,
          0.09080810403079258,
          0.37370965396231687,
          0.29017644500398704,
          0.2392851091083215,
          0.30903282612506183,
          0.204600927557602,
          0.30807957791272617,
          0.2305726311855214,
          0.22818085076843694,
          0.3274697793614328,
          0.25073082793793383,
          0.39198810968607534,
          0.23201439940649524,
          0.14116328049822208,
          0.30732224852047824,
          0.18466002943167278,
          0.36590166223418064,
          0.06017082531448967,
          0.1645994404411886,
          0.22261836023455392,
          0.3965983083563451,
          0.3286226852653937,
          0.23710998939852204,
          0.2354411081878847,
          0.4406819171468768,
          0.18147996834558872,
          0.3176036242541692,
          0.3387451767890688,
          0.22058228847831646,
          0.25898652555541146,
          0.2197812811346239,
          0.3230491717853516,
          0.4157765621608844,
          0.23913951821468343,
          0.36533536642890896,
          0.2394929050331565,
          0.2954537157132865,
          0.23390028983792338,
          0.4800233357549195,
          0.07830410194531341,
          0.26099511238974565
        ]
      },
      "shear_angular_relative_L2_percent": {
        "mean": 2.024900675220182,
        "half95": 0.3683118781349561
      },
      "ordinary_repeat_fraction": {
        "mean": 0.03771555844607133,
        "half95": 1.694777721405469e-05
      },
      "vetoed_per_eligible": {
        "mean": 0.03774599362927856,
        "half95": 1.678038106316003e-05
      },
      "vetoed_in_earlier_steps_per_eligible": {
        "mean": 0.003491805199293673,
        "half95": 1.231954439445501e-06
      },
      "vetoed_within_step_per_eligible": {
        "mean": 0.03425418842998488,
        "half95": 1.6208165471528953e-05
      },
      "physical_frequency_veto": {
        "mean": 33105063.763094224,
        "half95": 9786.515188047093
      },
      "physical_frequency_ordinary": {
        "mean": 34400439.71611493,
        "half95": 5017.641262893165
      },
      "frequency_change_percent": {
        "mean": -3.765578044043458,
        "half95": 0.04058642219092677
      },
      "vetoed_counters_by_seed": [
        [
          5779729029,
          3158977423,
          119226287,
          3039751136,
          11031558
        ],
        [
          5776834842,
          3157645906,
          119148407,
          3038497499,
          11024240
        ],
        [
          5778066934,
          3158655131,
          119262496,
          3039392635,
          11032364
        ],
        [
          5778987695,
          3158869498,
          119251291,
          3039618207,
          11027822
        ]
      ],
      "vetoed_counters_columns": [
        "majorant proposals",
        "eligible ordinary test",
        "vetoed",
        "executed",
        "vetoed with preceding event in earlier step"
      ],
      "ordinary_counts_by_seed": [
        [
          3158280066,
          119109215,
          10594739,
          133302240
        ],
        [
          3158618133,
          119108128,
          10597318,
          133299262
        ],
        [
          3158135211,
          119160291,
          10599658,
          133349550
        ],
        [
          3157930379,
          119081648,
          10597858,
          133266842
        ]
      ]
    },
    "1190": {
      "first": 151,
      "last": 1190,
      "torque_veto": {
        "mean": -54.9992160845269,
        "half95": 0.09318838770784528
      },
      "torque_ordinary": {
        "mean": -55.087613695663904,
        "half95": 0.05916212921645498
      },
      "signed_torque_delta": {
        "mean": 0.0883976111370064,
        "half95": 0.12534883246824977
      },
      "torque_magnitude_change_percent": {
        "mean": -0.16041597543102193,
        "half95": 0.227372693265343
      },
      "shear_delta_Pa": {
        "mean": [
          0.06443475357920558,
          -0.06240666971164788,
          0.04989934009127528,
          0.03148759569496917,
          0.003994664659880742,
          0.05477778298363978,
          -0.03729072971342351,
          0.04925522311343977,
          0.09187618790484087,
          0.013907115146003735,
          0.04485250324887646,
          0.06348099331445711,
          -0.07194633872845979,
          0.034552861848109906,
          -0.017157413231349228,
          0.02414988196869805,
          0.04309456770176556,
          -0.045315588570998155,
          -0.04855298731428537,
          0.04324491971374034,
          0.010177122839960084,
          0.03461760441100381,
          -0.023775414150177365,
          0.0007223767354167521,
          -0.03958617529785613,
          0.018402366058806408,
          0.06541655398096324,
          -0.027160990815973562,
          0.013410903704623944,
          -0.0082301811763843,
          -0.00963987845950287,
          0.015697350665143883,
          0.05307000858721933,
          -0.014765247882598587,
          0.0767173174072533,
          -0.06214293015316397,
          0.04569141205951022,
          0.02991991094324309,
          -0.10650052446755032,
          0.007116467267392679,
          0.15574511199360108,
          0.00945650514117169,
          0.043109057011334606,
          0.021605094756405485,
          0.028762442891787643,
          -0.0955675187788887,
          0.08290358018207256,
          0.019797015804995155
        ],
        "half95": [
          0.25589559790739624,
          0.2451449268321499,
          0.12176364625448498,
          0.10248106001698876,
          0.29325271016437726,
          0.05869625007375092,
          0.18199009764579788,
          0.03864075662989634,
          0.2394833055862861,
          0.16540423258377127,
          0.1208904893457076,
          0.2472986066937745,
          0.18374263247530828,
          0.08598158542187101,
          0.1011263928358335,
          0.08476341881417583,
          0.05943524849018279,
          0.051621715293555394,
          0.17953542600600358,
          0.03213327306373504,
          0.17431976783531164,
          0.24915532804945395,
          0.07838249979187778,
          0.1920859424647541,
          0.07841133067639448,
          0.06301345642472612,
          0.056020954292090565,
          0.18454434232613248,
          0.07327773035938809,
          0.16626063241816655,
          0.1435952242196808,
          0.056659313534813814,
          0.15574728363409374,
          0.16247238468606032,
          0.16046080036657068,
          0.06985243236089791,
          0.05440336144559838,
          0.01822104645340088,
          0.11602858261938448,
          0.11532056485478699,
          0.21813564428578922,
          0.06727115105471883,
          0.30995671020518767,
          0.12705344327227525,
          0.046940334491706,
          0.14059898317393588,
          0.2901204334392423,
          0.12610680575826683
        ]
      },
      "shear_angular_relative_L2_percent": {
        "mean": 1.098202324005995,
        "half95": 0.14158695913023803
      },
      "ordinary_repeat_fraction": {
        "mean": 0.03772284712419412,
        "half95": 9.929354172992443e-06
      },
      "vetoed_per_eligible": {
        "mean": 0.037759445097557076,
        "half95": 9.268259781930712e-06
      },
      "vetoed_in_earlier_steps_per_eligible": {
        "mean": 0.003491555739860294,
        "half95": 1.0793715861332053e-06
      },
      "vetoed_within_step_per_eligible": {
        "mean": 0.034267889357696785,
        "half95": 8.895748361464161e-06
      },
      "physical_frequency_veto": {
        "mean": 33101395.832743138,
        "half95": 3078.780727298087
      },
      "physical_frequency_ordinary": {
        "mean": 34393110.548927315,
        "half95": 2110.0921688041317
      },
      "frequency_change_percent": {
        "mean": -3.7557368339369397,
        "half95": 0.0059790002596852914
      },
      "vetoed_counters_by_seed": [
        [
          21459329187,
          11731203296,
          442880820,
          11288322476,
          40957388
        ],
        [
          21457273235,
          11730621435,
          442960946,
          11287660489,
          40968520
        ],
        [
          21452244138,
          11729727892,
          442988522,
          11286739370,
          40955920
        ],
        [
          21457031051,
          11730739186,
          442929403,
          11287809783,
          40949969
        ]
      ],
      "vetoed_counters_columns": [
        "majorant proposals",
        "eligible ordinary test",
        "vetoed",
        "executed",
        "vetoed with preceding event in earlier step"
      ],
      "ordinary_counts_by_seed": [
        [
          11728605185,
          442409536,
          39373691,
          495098654
        ],
        [
          11728378791,
          442375946,
          39365888,
          495054375
        ],
        [
          11727682803,
          442510068,
          39376168,
          495203801
        ],
        [
          11727773117,
          442375243,
          39372714,
          495054347
        ]
      ]
    }
  },
  "status": "primary_complete"
}


==> anc/results/bearing/reproduce.py <==
"""Reproduce the bearing figures and numerical tables. Run with Python, NumPy and Matplotlib."""
from pathlib import Path
import argparse
import csv
import json
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
from matplotlib.ticker import MaxNLocator

parser=argparse.ArgumentParser()
here=Path(__file__).resolve().parent
parser.add_argument("--output",type=Path,default=here.parents[1]/"figures_bearing")
args=parser.parse_args()
args.output.mkdir(exist_ok=True,parents=True)
plt.rcParams.update({"font.family":"DejaVu Sans","font.size":10,"axes.labelsize":10.5,
 "legend.fontsize":9.3,"xtick.labelsize":9,"ytick.labelsize":9,"axes.spines.top":False,
 "axes.spines.right":False,"axes.linewidth":.7,"legend.frameon":False,"pdf.fonttype":42})
theta=(np.arange(48)+.5)*2*np.pi/48
seeds=range(911901,911905)
ri=.001
tcrit=3.182446305
ref="Poisson40"
styles={ref:("#292929","-"),"Poisson2":("#006AA1","--"),"Poisson10":("#9E315D","-."),
        "Weighted P-SBT2":("#BD4F04","-."),"EA-P-SBT2":("#087763",":")}
def half95(v):return tcrit*v.std(axis=0,ddof=1)/2
def pooled(x,n):return x.reshape(*x.shape[:-1],n,48//n).mean(axis=-1)
def sum_sectors(x,n):return x.reshape(*x.shape[:-1],n,48//n).sum(axis=-1)
def angle_ax(ax):
    ax.set_xlim(0,360);ax.set_xticks([0,90,180,270,360])
    ax.set_xlabel("Rotor angle (deg)");ax.grid(axis="y",color="#dde1e5",lw=.6)
    ax.yaxis.set_major_locator(MaxNLocator(5))
def profiles(ax,x,method,n=24):
    y=pooled(x,n);a=(np.arange(n)+.5)*360/n;c,ls=styles[method]
    ax.plot(a,y.mean(0),ls,c=c,lw=1.65,label=method)
def save(fig,name):fig.savefig(args.output/name,bbox_inches="tight",pad_inches=.035);plt.close(fig)
def top_legend(fig,ax,cols):fig.legend(*ax.get_legend_handles_labels(),loc="outside upper center",ncol=cols,handlelength=2.7,columnspacing=1.25)
def coeffs(x):return np.column_stack((2*(x*np.cos(theta)).mean(1),2*(x*np.sin(theta)).mean(1)))
def row(label,x,r):
    dp=(x-r).mean(0)
    return [label,len(x),x.mean()*2*np.pi*ri**2*1e6,r.mean()*2*np.pi*ri**2*1e6,
            100*(x.mean()/r.mean()-1),100*np.linalg.norm(dp)/np.linalg.norm(r.mean(0)),
            *coeffs(x-r).mean(0),np.linalg.norm(coeffs(x-r).mean(0))]
def csvout(file,headers,rows):
    with (args.output/file).open("w",newline="",encoding="utf8") as f:
        w=csv.writer(f);w.writerow(headers);w.writerows(rows)
blocks=np.load(here/"matched_block_shear_Pa.npz",allow_pickle=False)
labels=["uniform_Poisson40_base","uniform_Poisson2_equalN","uniform_weightedPSBT2_equalN","uniform_EA2_equalN"]
methods=[ref,"Poisson2","Weighted P-SBT2","EA-P-SBT2"]
def means(label,start,ss):
    return np.stack([blocks[label+"_"+str(s)][start-51:380].mean(0) for s in ss])
fig,axes=plt.subplots(1,2,figsize=(7.1,2.85),layout="constrained")
r=means(labels[0],51,seeds)
for label,method in zip(labels,methods):
    x=means(label,51,seeds);profiles(axes[0],x,method)
    if method!=ref:profiles(axes[1],x-r,method,n=12)
axes[0].set_ylabel("Rotor shear (Pa)");axes[1].set_ylabel("Difference from Poisson40 (Pa)")
axes[1].axhline(0,color="0.4",lw=.65);top_legend(fig,axes[0],4)
for ax in axes:angle_ax(ax)
save(fig,"equal_population.pdf")
rows=[]
for label in sorted({k.rsplit("_",1)[0] for k in blocks.files}):
    ss=sorted(int(k.rsplit("_",1)[-1]) for k in blocks.files if k.rsplit("_",1)[0]==label)
    for start in [51,151]:
        x=means(label,start,ss);r=means(labels[0],start,ss)
        rows.append([start,430,*row(label,x,r)])
csvout("equal_population.csv",["first","last","group","seeds","torque_uNm_per_m","ref_torque_uNm_per_m","torque_magnitude_difference_percent","shear_L2_percent","delta_a1_Pa","delta_b1_Pa","H1_difference_amplitude_Pa"],rows)

with np.load(here/"poisson_occupancy_blocks.npz",allow_pickle=False) as z:
    meta=json.loads(str(z["metadata"]));end=meta["blocks"][-1]
    d={m:np.stack([z[m+"_"+str(s)] for s in seeds]) for m in (ref,"Poisson2","Poisson10")}
def shear(data,lo,hi):return data[:,lo-1:hi,:,2].mean(1)/(2*np.pi*ri/48)
def torque(data,lo,hi):return data[:,lo-1:hi,:,2].sum(2).mean(1)*ri*1e6
def load_abs(data,lo,hi):return np.linalg.norm(data[:,lo-1:hi,:,:2].mean(1).sum(1),axis=1)
fig,axes=plt.subplots(1,2,figsize=(7.15,2.95),layout="constrained")
rows=[]
starts=np.arange(1,end-23,25)
for m,data in d.items():
    h=shear(data,151,end);profiles(axes[0],h,m)
    y=np.stack([torque(data,s,s+24) for s in starts],axis=1);col,ls=styles[m]
    axes[1].plot(starts+12,y.mean(0),ls,color=col,lw=1.65,label=m)
    axes[1].fill_between(starts+12,y.mean(0)-half95(y),y.mean(0)+half95(y),color=col,alpha=.09,linewidth=0)
    for lo,hi in [(51,100),(151,255),(151,end),(201,end)]:
        h=shear(data,lo,hi);r=shear(d[ref],lo,hi)
        rows.append([lo,hi,*row(m,h,r),load_abs(data,lo,hi).mean()])
angle_ax(axes[0]);axes[0].set_ylabel("Rotor shear (Pa)")
axes[1].grid(axis="y",color="#dde1e5",lw=.6);axes[1].set_xlabel("Block number");axes[1].set_ylabel(r"Torque ($\mu$N m per m)")
top_legend(fig,axes[0],3);save(fig,"fine_occupancy.pdf")
hdr=["first","last","method","seeds","torque_uNm_per_m","ref_torque_uNm_per_m","torque_magnitude_difference_percent","shear_L2_percent","delta_a1_Pa","delta_b1_Pa","H1_difference_amplitude_Pa","rotor_load_N_per_m"]
csvout("fixed_mesh.csv",hdr,rows)
rows=[]
for lo,hi in [(51,100),(151,255),(151,end),(201,end)]:
    a=torque(d["Poisson10"],lo,hi);b=torque(d["Poisson2"],lo,hi);q=100*(a/b-1)
    delta=coeffs(shear(d["Poisson10"],lo,hi)-shear(d["Poisson2"],lo,hi))
    rows.append([lo,hi,q.mean(),half95(q),*delta.mean(0),*half95(delta)])
csvout("fixed_mesh_paired.csv",["first","last","mean_paired_torque_magnitude_change_pct","half95_pct","delta_a1_Pa","delta_b1_Pa","a1_half95_Pa","b1_half95_Pa"],rows)

source=json.loads((here/"rotor_angular_pair_impulse.json").read_text())["by_method"]
def val(m,layer,key):
    values=source[m+"_base"];return np.stack([values[str(s)][layer][key] for s in seeds])
methods=["Poisson2",ref]
angles=(np.arange(12)+.5)*30
raw={m:val(m,"all","shear") for m in methods}
delta=raw["Poisson2"]-raw[ref]
fig,ax=plt.subplots(figsize=(6.75,2.70),layout="constrained")
for j,((colour,ls),name) in enumerate(zip([("#105DA1","-"),("#B84B0B","--"),("#167361","-.")],["Neither partner","One partner","Both partners"])):
    v=pooled(delta[:,j,:],12);mu=v.mean(0);hw=half95(v)
    ax.plot(angles,mu,ls,color=colour,label=name,lw=1.9)
    ax.fill_between(angles,mu-hw,mu+hw,color=colour,alpha=.10,linewidth=0)
ax.axhline(0,lw=.65,color="0.4");angle_ax(ax);ax.set_ylabel("Poisson2 minus Poisson40 (Pa)")
top_legend(fig,ax,3);save(fig,"impact_difference.pdf")
fig,axes=plt.subplots(3,2,figsize=(7.15,6.2),layout="constrained",sharex=True)
for m in methods:
    imp=sum_sectors(val(m,"all","impulse_sum_per_molecule")[:,:3],12)
    hits=sum_sectors(val(m,"all","hits")[:,:3],12);assert (hits>0).all()
    for j in range(3):
        for side,v in enumerate([imp[:,j]/hits[:,j]*1e24,pooled(raw[m][:,j],12)]):
            ax=axes[j,side];colour,ls=styles[m];mu=v.mean(0);hw=half95(v)
            ax.plot(angles,mu,ls,color=colour,lw=1.65,label=m)
            ax.fill_between(angles,mu-hw,mu+hw,color=colour,alpha=.09,linewidth=0)
for j in range(3):
    for k,ax in enumerate(axes[j]):
        angle_ax(ax)
        if j<2:ax.set_xlabel("")
    axes[j,0].set_ylabel(str(j)+" reflected\n"+r"$J_t$ ($10^{-24}$ kg m/s)")
    axes[j,1].set_ylabel("Partial shear (Pa)")
top_legend(fig,axes[0,0],2);save(fig,"impact_classes.pdf")
rows=[]
for layer in ["all","first","other gas layers"]:
    v=delta if layer=="all" else val("Poisson2","first","shear")-val(ref,"first","shear")
    if layer=="other gas layers":v=delta[:,:4]-v
    for j,a in enumerate(v.mean(2).T):
        rows.append([layer,j,a.mean(),half95(a)])
a=delta.sum(1).mean(1);rows.append(["sum","total",a.mean(),half95(a)])
csvout("impact_means.csv",["last_collision_layer","history_class","signed_difference_Pa","half95_Pa"],rows)
for m in methods:
    rec=source[m+"_base"];wall=np.stack([rec[str(s)]["wall"] for s in seeds])
    np.testing.assert_allclose(raw[m].sum(1),wall,rtol=2e-11,atol=1e-11)
print("Built four vector figures and four tabulations from the recorded wall data.")

# Angular force and first-harmonic curves use the longer paired-seed reduction.
long=json.loads((here/"bearing_load_stator_harmonics.json").read_text())["comparisons"]
fig,ax=plt.subplots(1,3,figsize=(7.4,2.48),layout="constrained")
ang=np.linspace(0,360,181);rad=np.deg2rad(ang)
for key,m in [("graded_Poisson2","Poisson2"),("graded_weightedPSBT2","Weighted P-SBT2"),("graded_EA2","EA-P-SBT2"),("uniform_Poisson40_base",ref)]:
    g=long[key];col,ls=styles[m]
    if m!=ref:
        for axis,wall in zip(ax[:2],["rotor","stator"]):
            (a,b),_=g[wall]["h1_components"]
            axis.plot(ang,a*np.cos(rad)+b*np.sin(rad),ls,c=col,lw=1.6,label=m)
    (fx,fy),(ex,ey)=g["rotor"]["F"]
    ax[2].errorbar(fx,fy,xerr=ex,yerr=ey,color=col,fmt={"Poisson2":"o","Weighted P-SBT2":"s","EA-P-SBT2":"^",ref:"D"}[m],ms=4,capsize=2,lw=.95)
for axis,wall in zip(ax[:2],["Rotor","Stator"]):
    angle_ax(axis);axis.set_xticks([0,180,360]);axis.set_xlabel(wall+" angle (deg)")
ax[0].set_ylabel("Shear harmonic (Pa)");ax[2].set_xlabel(r"$F_x$ (N/m)");ax[2].set_ylabel(r"$F_y$ (N/m)")
ax[2].xaxis.set_major_locator(MaxNLocator(3));ax[2].yaxis.set_major_locator(MaxNLocator(4))
fig.legend(handles=[Line2D([0],[0],marker=mk,linestyle=styles[m][1] if m!=ref else "None",color=styles[m][0],ms=4,label=m) for m,mk in [(ref,"D"),("Poisson2","o"),("Weighted P-SBT2","s"),("EA-P-SBT2","^")]],loc="outside upper center",ncol=4,columnspacing=1)
save(fig,"load_harmonics.pdf")
rate=json.loads((here/"rotor_pair_conditioned_98blocks.json").read_text())["classes"]
fig,ax=plt.subplots(1,2,figsize=(6.9,2.55),layout="constrained")
for m,k,offset,marker in [("Poisson2","p2",-.045,"o"),(ref,"p40",.045,"s")]:
    for axis,field in zip(ax,["share_of_pair_time_pct","lambda_at_P2_weight"]):
        y,e=np.array([rate[str(j)][field][k] for j in range(3)]).T
        axis.errorbar(np.arange(3)+offset,y,yerr=e,fmt=marker,color=styles[m][0],label=m,capsize=3,ms=5)
for axis in ax:
    axis.set_xticks([0,1,2]);axis.set_xlim(-.35,2.35);axis.set_xlabel("Reflected partners");axis.grid(axis="y",color="#dde1e5",lw=.6)
ax[0].set_ylabel("Pair exposure (%)");ax[1].set_ylabel("Pair intensity per step");top_legend(fig,ax[0],2);save(fig,"pair_rates.pdf")


==> anc/results/bearing/rotor_angular_pair_impulse.json <==
{"pin":"319ffa5e77d3ef935acc627932434a7cf1641b7bb52f0e7bc9333ab9b8addad7","window":[153,250],"bins":48,"by_method":{"Poisson2_base":{"911901":{"raw_hash":"28ae5024b1f3769ddbf952399b4b2da74de5ac11e484ee92705943efca483f5e","all":{"hits":[[14626,13877,13320,12730,11811,11387,10769,10608,10449,10091,10050,10010,10097,10203,10412,10459,10589,10854,10840,11046,11160,11600,11628,11778,11954,12086,12270,12451,12733,12894,13254,13390,13554,13752,14078,14363,14664,15095,15354,15459,15772,15994,16250,16152,16134,16193,15832,15436],[3148,2978,2915,2743,2627,2492,2406,2248,2262,2236,2151,2166,2101,2164,2300,2197,2288,2190,2297,2345,2273,2337,2399,2387,2478,2545,2480,2509,2564,2621,2774,2814,2794,2852,2986,2934,3001,3126,3209,3255,3367,3433,3547,3443,3413,3428,3370,3326],[83,89,85,107,81,75,69,60,66,62,60,59,56,58,42,48,39,41,48,63,45,39,42,39,52,39,59,49,43,54,49,48,56,65,47,67,60,77,68,80,80,89,79,103,96,103,99,92],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[101,125,113,118,115,105,95,75,50,38,30,20,12,7,4,5,1,1,1,0,2,0,0,0,0,0,0,0,1,0,0,0,0,2,1,0,1,5,2,10,13,15,24,34,46,62,88,82],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-6.19107950724635,-3.3463587344535313,-9.87101772946832,-2.79631700745834,-8.138301161728101,-1.6520738698183437,1.5329752304837385,-8.231389204236383,-5.315679950684422,-3.5793146943729166,-7.691030722549763,-7.1547852127654075,-7.844588905346966,-7.7712635136971,-8.939100075468795,-7.032903250002969,-8.499807879767824,-6.625353077491101,-6.372184581045142,-10.206748951269322,-10.164121469354289,-7.877095807276926,-8.236795355440943,-11.680509530648383,-8.155882071692165,-9.71967758140038,-12.799300682336492,-8.063622746498474,-13.160706163901995,-11.870318943650599,-6.343055762111205,-12.966167424555863,-8.213087877771487,-14.774058053466893,-11.314618270530762,-12.299719975557329,-12.525817779961397,-12.164470938087804,-11.202764288761422,-13.760574844616741,-11.820478022200419,-13.242258351990474,-10.939499429584183,-9.88809523047062,-12.778518797944745,-9.391148094304334,-6.0159800140676944,-7.91922608993231],[-0.7371491905153409,-1.177190499017261,-0.635003109287461,-0.28810155553496364,0.31736628824388163,-0.34289953243729504,-3.3033581878563516,-2.4447836022681813,1.2264931920971665,0.1895618385124134,-0.688414757945599,-2.5018824361637892,-0.5351277592240757,-1.6626398182468105,0.6672250305600504,-2.3877416026080254,-1.3994036117409652,0.015920197389267064,-0.9517239990639083,-1.5888934731039202,-0.7636267855443835,-2.0324127957010685,-1.1157305395946238,-1.0719111194688806,1.6167965234582342,-0.4375396727203744,1.2854334061488175,-0.7752590606417468,-0.08524804479685398,-0.7869920378960682,-2.2542446157405633,-1.0920098994334895,-1.5345711245969942,-0.18154697359103023,-1.7443775463961493,-2.0252888917712237,-2.160599674953261,-2.5507125479847432,-2.093291240949981,-3.0739950500189757,-0.21072801611294714,-2.319845207663781,0.7222486922832665,-1.430947138583134,-2.396276342436874,-1.7178793608701919,-1.4929426428927397,-0.886461433227556],[0.028337123639931974,0.07701744453999927,0.10111872577962329,-0.07632410408675122,0.2083461367871263,0.28804075427319514,-0.08617829493687128,-0.29153015043712827,-0.19060492379427976,0.0008725485038948427,-0.020928076642163528,0.1713813831856847,-0.09467160323503987,-0.1376801611356929,0.1834634997729072,-0.0967486823927568,0.1271546591882823,-0.034873051075899025,0.031481128657994205,0.049144288168079246,-0.08298939308778559,-0.10072409778928913,0.09750850253734165,0.02747744155239695,0.028346340106227483,0.0157987282173166,-0.21715072587203488,-0.2393899428042863,-0.24305617575279564,0.06090868916147328,-0.1267198620190606,0.0765197441047853,-0.04290050105962968,-0.19078878733707377,0.02400785366051048,-0.1797389614549479,0.1446811946905451,0.11801086882331313,-0.16182612574360367,0.17722143758043418,0.294776337889937,-0.056400579144068104,0.05742123508963154,-0.03863619710494966,-0.0005832996085697727,-0.006418130228679094,-0.21834417052476057,-0.13012780008405764],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.3047645860738669,-0.2215847556436411,-0.19323261839814548,0.17094749507445783,0.36092014084949975,-0.11873238448308845,-0.043468832521786925,-0.20936805310553494,-0.14624456407033284,-0.02801622138678234,0.01897479016435475,0.09829181582674458,0.04451385316755269,-0.09286855460364606,0.02277273297485532,0.014414423913951521,0.011223525878204089,-0.01273495179965508,0.008604979987368394,0.0,0.028960126551434078,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-0.024539204755958458,0.0,0.0,0.0,0.0,0.001569720342903288,-0.0022411153504932877,0.0,0.00036538129677433397,-0.04685737311109442,-0.03520127854585996,0.04141827372126025,-0.02081750759031394,0.03048541793275318,-0.12752597097825039,0.17053887288371353,-0.08938102094258374,-0.06963517104545734,0.10000632288164886,-0.1867408356744832],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-6.619611414034421e-21,-3.5779857855346615e-21,-1.0554266271923131e-20,-2.989871468806716e-21,-8.701615154185951e-21,-1.7664265226568936e-21,1.6390841566910625e-21,-8.801146531222331e-21,-5.6836187669240945e-21,-3.8270664070070205e-21,-8.223385711181754e-21,-7.65002255324808e-21,-8.387572828852104e-21,-8.309172026708331e-21,-9.557843478105832e-21,-7.519704208777972e-21,-9.088144513756433e-21,-7.083944375522142e-21,-6.813252153465217e-21,-1.0913236016259384e-20,-1.0867657960686679e-20,-8.422329781787146e-21,-8.806926883449727e-21,-1.2489006823497931e-20,-8.720412973230435e-21,-1.0392450716109378e-20,-1.3685238057318625e-20,-8.621767675364618e-21,-1.4071659173065156e-20,-1.2691954395941478e-20,-6.782107106455767e-21,-1.3863654921473773e-20,-8.78157843014768e-21,-1.5796683471415334e-20,-1.2097789434198512e-20,-1.3151077553491141e-20,-1.3392825314115035e-20,-1.3006466896961445e-20,-1.1978193183890488e-20,-1.4713049347611188e-20,-1.263866360357943e-20,-1.4158856211074135e-20,-1.1696705752710827e-20,-1.057252583722603e-20,-1.366301769995385e-20,-1.0041181193551571e-20,-6.432391947335534e-21,-8.4673762231413e-21],[-7.881729171253911e-22,-1.258672846095217e-21,-6.789565253146349e-22,-3.0804326502157297e-22,3.393336334366255e-22,-3.666342285109123e-22,-3.532008842623293e-21,-2.6140057512549534e-21,1.3113881551899207e-21,2.0268286143206698e-22,-7.360652021917413e-22,-2.675056831626482e-21,-5.721680393185429e-22,-1.7777238210901173e-21,7.134087719040219e-22,-2.5530154390504728e-21,-1.496267025852117e-21,1.7022155866085185e-23,-1.0176000873256507e-21,-1.698872928046373e-21,-8.164832287706033e-22,-2.1730916110357523e-21,-1.1929587733839887e-21,-1.1461062764517123e-21,1.728707361669072e-21,-4.678251358656678e-22,1.3744080717045248e-21,-8.289206624872223e-22,-9.114871319305087e-23,-8.414657687263534e-22,-2.410278105929047e-21,-1.1675962465136648e-21,-1.640790514827044e-21,-1.9411322648335835e-22,-1.865119241804923e-21,-2.1654746072949198e-21,-2.3101512834295704e-21,-2.7272668485032212e-21,-2.2381839185350643e-21,-3.2867697298950593e-21,-2.253141118742522e-22,-2.480419415946804e-21,7.722410415847214e-22,-1.5299939211502512e-21,-2.5621409334203535e-21,-1.836786914437212e-21,-1.59628060790114e-21,-9.478202007624365e-22],[3.029855243633108e-23,8.234841021828532e-23,1.0811792524388529e-22,-8.160707837579152e-23,2.227673644849477e-22,3.079782552400124e-22,-9.214335305150498e-23,-3.117091791681939e-22,-2.037981466144931e-22,9.329442513087609e-25,-2.2376668697616253e-23,1.8324399791039916e-22,-1.0122454809796893e-22,-1.472100568363232e-22,1.9616241008276124e-22,-1.0344539777114514e-22,1.3595600449408308e-22,-3.728688133855053e-23,3.366017805896873e-23,5.254593976886387e-23,-8.873372294519868e-23,-1.0769598203574913e-22,1.0425781087225621e-22,2.937936518434586e-23,3.0308406844664135e-23,1.6892278884832488e-23,-2.321813864392977e-22,-2.559599494623717e-22,-2.598799503998586e-22,6.512464482409686e-23,-1.3549111169133338e-22,8.181626013398159e-23,-4.586997245790989e-23,-2.039947367576304e-22,2.5669620610036128e-23,-1.9218006801580593e-22,1.546956854048942e-22,1.2617930254789702e-22,-1.7302734810746843e-22,1.894882870823953e-22,3.1518006005246567e-22,-6.030449407461776e-23,6.139579741503615e-23,-4.13105034512088e-23,-6.23674230345599e-25,-6.862378050353947e-24,-2.3345743851324617e-22,-1.3913493918328731e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-3.2585967119413538e-22,-2.369223292832619e-22,-2.0660772403503615e-22,1.827800770884925e-22,3.859021808920201e-22,-1.2695075981819424e-22,-4.647764248208703e-23,-2.23860015438244e-22,-1.5636726752214563e-22,-2.995543808684609e-23,2.028818034138562e-23,1.05095343258204e-22,4.759499698973242e-23,-9.929669669718111e-23,2.4349007786553033e-23,1.541215630583363e-23,1.2000391841537723e-23,-1.3616435096901196e-23,9.200596386341163e-24,0.0,3.096467813850128e-23,0.0,0.0,0.0,0.0,0.0,0.0,0.0,-2.623775057382843e-23,0.0,0.0,0.0,0.0,1.6783726790396657e-24,-2.3962400639386272e-24,0.0,3.9067212749749575e-25,-5.010072985088025e-23,-3.7637827939060176e-23,4.428514884261308e-23,-2.2258446317043395e-23,3.259554658812956e-23,-1.3635301760951171e-22,1.8234317103443314e-22,-9.556776418992189e-23,-7.445515318147999e-23,1.069285244436181e-22,-1.9966659543788467e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[5462,5061,4898,4606,4276,4230,3942,4097,4315,4463,4495,4719,5021,5395,5787,6087,6303,6928,7008,7266,7591,8175,8186,8364,8599,8631,8762,8921,8957,9045,9246,9119,9140,9060,9011,9179,8824,8851,8794,8395,8179,7937,7753,7348,7045,6782,6447,5973],[2351,2160,2107,1990,1908,1846,1791,1718,1803,1815,1771,1798,1824,1906,2061,2025,2137,2051,2165,2239,2172,2222,2309,2296,2389,2453,2386,2415,2459,2526,2662,2676,2664,2723,2797,2734,2766,2842,2895,2914,2938,2978,2977,2832,2750,2737,2584,2514],[78,82,82,102,78,73,67,57,62,61,58,58,56,56,42,47,39,41,48,63,45,39,42,39,52,39,59,49,43,54,49,48,56,65,46,67,60,76,68,79,80,87,78,103,93,100,98,90],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-1.0905976571471843,-1.678202818992211,-2.17145354332591,0.1648818529388856,-3.1281315958612166,0.2490678646415852,1.1963695561488998,-2.1925244555280075,-1.375798988558372,-0.36800242929604704,-2.220702901131924,-2.813179292346702,-4.300126742820625,-2.439623175530043,-3.643001445843713,-4.039157111515695,-5.378026341895017,-3.7225752057325505,-2.989062727295714,-5.442184269626448,-4.779600547801522,-3.5298816438970984,-4.312022179224045,-6.781385658634597,-5.1949545291073935,-7.8301337558099835,-8.420616142072873,-5.107485378767102,-8.914249858315458,-6.407882055790996,-5.280763684763444,-7.6888637856154265,-4.2156971084241315,-8.498497435763138,-6.603739316406993,-6.570911224034196,-6.349240097878553,-5.373999382883081,-4.702213786135064,-4.484657067356114,-3.7902790175686474,-5.688030089301376,-4.864369262539309,-0.986545901916198,-5.182942635961523,-1.5563361516764094,-0.3851207639909311,-4.062959090702168],[-0.1741972466940927,-1.4500072120951504,-0.6686610094443598,0.43420784835482856,0.6893928236581751,-0.10722366040598592,-2.4063504279418053,-1.8397623695536276,1.111015984174912,0.21775523724623538,-0.6482707829156102,-1.7857470694546844,-0.5443192102639757,-1.682186067176176,0.40814079910557843,-2.427552943228146,-1.7283586907903272,0.043936729036572884,-0.7321682797455444,-1.571183354012446,-0.4303421220882711,-1.591011064366216,-0.8767301405205955,-0.9289752695509887,1.4779746190956697,-0.43741529040990745,0.9687427011673632,-0.6423314366865941,-0.5965328129647318,-0.520866792960932,-1.7661002845548646,-1.1147025677504419,-1.5043000550569379,-0.37188720319958607,-1.6741224150770282,-1.8854086945831379,-1.9338403715742989,-2.6077616786607547,-2.0397017955485977,-3.0086969708275215,-0.13436074119415875,-1.3545650364116186,1.4974008842020465,-1.821332421880342,-1.157225212147051,-1.516720208564063,-1.775001681615881,0.7090150835974897],[0.05617431248726541,0.10407051900987006,0.11619556677247986,-0.0534624431712829,0.17900988677976554,0.2822012772258383,-0.0685228882214644,-0.3169093691094235,-0.19198792070887466,-0.009280976264141556,-0.02620224877196689,0.15546348882003944,-0.09467160323503987,-0.13428412438718115,0.1834634997729072,-0.06645302602322121,0.1271546591882823,-0.034873051075899025,0.031481128657994205,0.049144288168079246,-0.08298939308778559,-0.10072409778928913,0.09750850253734165,0.02747744155239695,0.028346340106227483,0.0157987282173166,-0.21715072587203488,-0.2393899428042863,-0.24305617575279564,0.06090868916147328,-0.1267198620190606,0.0765197441047853,-0.04290050105962968,-0.19078878733707377,0.029400360430731413,-0.1797389614549479,0.1446811946905451,0.13868431384065807,-0.16182612574360367,0.16346164488501674,0.294776337889937,-0.04741647490720096,0.0461493825117947,-0.03863619710494966,0.023163654444741402,0.024435330396372242,-0.20597800537711042,-0.14084032973018318],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-1.1660862521505063e-21,-1.7943640560039635e-21,-2.3217564309457536e-21,1.7629458552485066e-22,-3.3446534796279207e-21,2.6630775420035527e-22,1.2791794322811022e-21,-2.344285821943538e-21,-1.4710285463816808e-21,-3.9347468862405216e-22,-2.374414713024828e-21,-3.007900921244381e-21,-4.597771363661702e-21,-2.6084881319614057e-21,-3.895161405054682e-21,-4.318738030608799e-21,-5.75028062813884e-21,-3.980243072734971e-21,-3.195958592312137e-21,-5.818879416155483e-21,-5.110433213419427e-21,-3.774211717485224e-21,-4.610490174088678e-21,-7.250777163550434e-21,-5.554537016689738e-21,-8.372117127991764e-21,-9.003471310944364e-21,-5.4610134582714065e-21,-9.531273187590757e-21,-6.85142052313375e-21,-5.646285679510915e-21,-8.221068783988809e-21,-4.507497709304715e-21,-9.086743363911609e-21,-7.060834560924362e-21,-7.025734185502339e-21,-6.788719507344149e-21,-5.745974932531465e-21,-5.027689922815121e-21,-4.795074441598412e-21,-4.052633182582422e-21,-6.081742103043611e-21,-5.201069418458387e-21,-1.054832280081311e-21,-5.541693688659545e-21,-1.6640620656951974e-21,-4.1177791403133124e-22,-4.34418752659976e-21],[-1.8625476884280337e-22,-1.5503732879512757e-21,-7.149441458564579e-22,4.64262690483742e-22,7.371109673037975e-22,-1.1464542903176322e-22,-2.5729123233397287e-21,-1.9671063772244994e-21,1.1879178875688586e-21,2.328277406636115e-22,-6.931425559872798e-22,-1.9093522655790338e-21,-5.819957008990549e-22,-1.7986230152230538e-21,4.363913416279297e-22,-2.5955824266765418e-21,-1.847991598833458e-21,4.697792568895569e-23,-7.828472394716896e-22,-1.6799369563237335e-21,-4.601293877717214e-22,-1.701137093976361e-21,-9.374153309491981e-22,-9.932767444639981e-22,1.580276532835289e-21,-4.676921441053282e-22,1.0357967838087473e-21,-6.867921022346701e-22,-6.378234059061118e-22,-5.569199626398032e-22,-1.8883455766131265e-21,-1.1918596477557219e-21,-1.6084241533212922e-21,-3.9762835740551605e-22,-1.7900012161633186e-21,-2.0159122331047876e-21,-2.067696236433492e-21,-2.7882647853156386e-21,-2.180885138243911e-21,-3.2169518718261474e-21,-1.436608744833532e-22,-1.4483248301991976e-21,1.6010474381482828e-21,-1.94740075208508e-21,-1.23732560920449e-21,-1.6217040005310713e-21,-1.897863107363134e-21,7.58091433749335e-22],[6.006256577403086e-23,1.112740346325534e-22,1.242383495749056e-22,-5.716298726652886e-23,1.9140052851290153e-22,3.0173458337803237e-22,-7.326588076643182e-23,-3.3884508743843413e-22,-2.0527687131035776e-22,-9.923383529412871e-24,-2.801590657029495e-23,1.662243044777936e-22,-1.0122454809796893e-22,-1.435789544418835e-22,1.9616241008276124e-22,-7.10527475936254e-23,1.3595600449408308e-22,-3.728688133855053e-23,3.366017805896873e-23,5.254593976886387e-23,-8.873372294519868e-23,-1.0769598203574913e-22,1.0425781087225621e-22,2.937936518434586e-23,3.0308406844664135e-23,1.6892278884832488e-23,-2.321813864392977e-22,-2.559599494623717e-22,-2.598799503998586e-22,6.512464482409686e-23,-1.3549111169133338e-22,8.181626013398159e-23,-4.586997245790989e-23,-2.039947367576304e-22,3.143538396756233e-23,-1.9218006801580593e-22,1.546956854048942e-22,1.4828371462079212e-22,-1.7302734810746843e-22,1.7477607402250438e-22,3.1518006005246567e-22,-5.0698531353313243e-23,4.934373381381304e-23,-4.13105034512088e-23,2.4766987917646524e-23,2.612668627631172e-23,-2.202353166097223e-22,-1.5058896483998818e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-7.204656160195626,-4.668116544574431,-10.598134731374305,-2.989795172005596,-7.251668595847591,-1.825665032465532,-1.9000300848312692,-11.177071010047232,-4.426036246451867,-3.4168965287433912,-8.381398766973176,-9.38699444991677,-8.429874414638528,-9.664452047683254,-8.06563881216098,-9.5029791110898,-9.760833306442297,-6.657040882977388,-7.2838224714636866,-11.74649813620516,-10.981777521435015,-10.01023270076728,-9.255017392498226,-12.724943208564873,-6.5107392081277,-10.141418525903436,-11.731018002059706,-9.078271749944506,-13.513549589207605,-12.596402292385191,-8.724020239870828,-13.981657579884569,-9.790559503428101,-15.144824094052083,-13.037229078616894,-14.504747828783497,-14.541370878927342,-14.644029990360334,-13.493082934000867,-16.61593018333403,-11.75724720801374,-15.588018720865566,-10.287355473189535,-11.187139693274991,-15.264759460932774,-11.185080756448665,-7.627260504603551,-9.122556158918409]},"911902":{"raw_hash":"5968802ea5639dd5d6ab952e6a59461b60ff8c6baf67c8748ce474fdf32de610","all":{"hits":[[14699,13756,12912,12454,11813,11085,10972,10677,10424,10269,10018,10033,10028,10172,10305,10581,10702,10764,10955,11183,11353,11520,11662,11633,11883,12110,12393,12347,12650,12849,13188,13471,13738,14083,14289,14502,14878,15291,15460,15820,15926,16151,16050,16070,16294,16188,15705,15314],[3264,2997,2830,2672,2613,2518,2447,2197,2252,2331,2188,2098,2156,2113,2157,2169,2150,2335,2212,2289,2304,2341,2335,2422,2508,2508,2513,2539,2595,2577,2694,2655,2846,2924,2997,3014,3043,3119,3282,3276,3334,3421,3498,3381,3464,3423,3447,3287],[93,87,86,84,72,62,70,55,57,51,62,51,55,59,51,51,51,42,54,43,42,43,48,48,45,47,36,47,51,52,52,59,61,69,64,70,77,66,68,96,82,91,88,89,100,105,85,116],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[121,106,100,138,132,112,87,66,49,35,28,18,8,5,10,5,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,2,0,1,0,1,1,3,6,11,16,32,28,39,66,78,112],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-6.559751210122112,-7.35154476524996,-1.7436790750795366,-5.548706270131469,-2.9148019243025542,-4.425174126594749,-5.976742307415811,-4.950961608381852,-5.659846334616694,-4.238508799614522,-5.959589908785959,-4.645895248805919,-4.534254722496167,-10.193241474763042,-5.519578398134423,-9.306124915879147,-6.362959585205885,-10.059897976656872,-10.092847504729018,-8.743237890386188,-8.580216166519325,-6.3531253073617195,-4.856185297694549,-7.311401032020509,-13.746008343777874,-10.955602967332103,-7.163684621363194,-10.946646402453903,-11.429928412459818,-6.779258005338056,-15.490334936055172,-7.525032841998278,-14.212931467913036,-11.159847614094705,-7.2865685476495115,-14.68829543584712,-8.995196902805482,-13.44365326874761,-13.605282868200723,-7.241568792348029,-10.083689930595625,-10.377050730037515,-6.982451006989388,-11.5815465122755,-11.83158662734628,-11.600314399177984,-6.074291654649104,-6.714515829536284],[-1.119643924677829,-1.8702098990117744,0.45629625414666686,-1.5703661684197805,0.6128660116745516,0.020794601853363806,-0.9165613674470049,-1.843544326305793,-0.532731718254156,-1.0614566956224942,-0.16449203880497512,-0.26020657320355045,-1.8515937287394277,-0.4015879828013762,-2.5487234202126308,-2.0058607952601304,0.11027044702855411,0.09062952818509201,-1.244863593756609,0.10845899449871747,-0.26708942565116667,-3.196079486289084,-0.4601614745342994,0.11842099055957667,0.6511317896424407,-1.8871308173338157,-2.4038155812412763,-1.5488253976375546,-0.2458430853506225,-0.12696752588605295,-1.2245446341207062,-2.6181730874036675,-2.9915358444682494,-2.993133508939639,-1.9085496084709046,-1.7624551928440946,-2.377105786440102,-0.22016414897349657,-2.007389778762375,-0.677766896128801,-3.72916765867806,-1.8620390182088753,-0.7850151152485894,-1.541066332496321,-0.19848332399587829,-1.1927529838793627,-1.9785034082295387,-1.8748821881633966],[-0.03617151490746831,-0.0637425911836748,0.1373786403104879,-0.18451836331598773,-0.05283378745946282,0.19640801566697466,0.15009270018538923,-0.14128779086830467,-0.16963786206354162,-0.061636111261501515,-0.04281496391278608,-0.16835507778195083,0.01866486461113892,-0.16031791149010924,0.04848066541560233,0.03656540866043538,0.0861095677446195,-0.04907209804553813,0.04995280887088377,0.011043019216377448,-0.05170172092716632,-0.020374230515664588,0.126950494374956,-0.023253441952825384,-0.20083698310127074,-0.22924622950548482,-0.1907656449218493,-0.20168092723895678,-0.0951564281829505,-0.2903287653520752,0.0018669285418101392,0.09344793708941763,-0.027141301821055494,0.05248718806160704,-0.19616521210376225,-0.24953395819018834,-0.09981481682083249,0.09870132223742742,0.09141095196194032,0.041209276513920035,-0.105063046325855,0.20097829190668207,-0.07669852471964879,-0.097659074510954,-0.2745349955070937,-0.08571369461382962,-0.02689843041254758,-0.26226962961072353],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.30796757364676347,0.14555340922346227,0.06415514372307225,-0.1406106833720759,-0.23553380833605064,0.15215769373789165,-0.09325650110858999,-0.04375372375836249,0.08292990531711412,0.04715212561730084,-0.028015028163158616,-0.042008919075661524,-0.08687429154695316,-0.0053485079650769166,-0.06006226710478801,0.027106491008108722,-0.017377388309341147,0.0,-0.022598199391234926,0.0,0.0,0.0,0.0014693221224320522,0.0,0.0,0.0,0.0,0.0,0.003208564789488289,0.0,0.019113048396443462,0.0,0.03192546502827242,0.0,-0.01674297961467982,0.0,-0.0065394008682233065,0.015176836467256918,0.02984208755394756,-0.030313228086664173,-0.0299211972547681,-0.13689982138679946,-0.14347423421203329,-0.1048865905896494,-0.061077653897737894,-0.2502783046718749,-0.21996838989896556,-0.3053234871561655],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-7.013801701775268e-21,-7.860401337420141e-21,-1.864372423952816e-21,-5.9327746180445064e-21,-3.1165576318603265e-21,-4.731474232112588e-21,-6.390438299266674e-21,-5.293655482041709e-21,-6.051607535399518e-21,-4.531888371902504e-21,-6.372098652099271e-21,-4.967473149296161e-21,-4.848105129330682e-21,-1.0898793584119541e-20,-5.901630583516683e-21,-9.95027291144954e-21,-6.803388625193533e-21,-1.0756220363889087e-20,-1.0791450580502868e-20,-9.348424174988658e-21,-9.174118472278561e-21,-6.792873641855033e-21,-5.192318978888838e-21,-7.817478949753079e-21,-1.469747458797474e-20,-1.1713923939322338e-20,-7.659537957898126e-21,-1.1704347422169088e-20,-1.2221081071912759e-20,-7.248502239115946e-21,-1.6562539348737003e-20,-8.045897849247822e-21,-1.5196717028389863e-20,-1.1932305918326594e-20,-7.790927619441671e-21,-1.5704984567883432e-20,-9.617823195390099e-21,-1.437419120848996e-20,-1.4547008427221094e-20,-7.742813087319479e-21,-1.078165914070835e-20,-1.1095325682083383e-20,-7.46575978061719e-21,-1.2383193818638006e-20,-1.2650541120146851e-20,-1.2403260774362219e-20,-6.4947397820083045e-21,-7.179278762756901e-21],[-1.1971430337434263e-21,-1.9996614127872623e-21,4.87880003575318e-22,-1.6790632070736613e-21,6.552871500690912e-22,2.2233955099060407e-23,-9.800035813647268e-22,-1.9711501120941156e-21,-5.696061500495697e-22,-1.134928222068839e-21,-1.7587778937691469e-22,-2.7821745787127184e-22,-1.979756675160133e-21,-4.293849548498892e-22,-2.7251400380029137e-21,-2.1447017438116988e-21,1.1790310703109654e-22,9.690269015611875e-23,-1.3310301126810031e-21,1.159662700338567e-22,-2.855767251153812e-22,-3.417304562611012e-21,-4.920127653926688e-22,1.2661781194247613e-22,6.962015948451057e-22,-2.0177535571264565e-21,-2.5702020205351838e-21,-1.6560314349941352e-21,-2.6285976330034935e-22,-1.3575591826648195e-22,-1.3093047226307383e-21,-2.7993968471911318e-21,-3.1986028928164997e-21,-3.2003111438506255e-21,-2.0406549064177945e-21,-1.8844481802599423e-21,-2.5416434367978205e-21,-2.354033915733625e-22,-2.1463365599421462e-21,-7.246803205188377e-22,-3.987291839709051e-21,-1.9909249629060618e-21,-8.393520081605914e-22,-1.647735305682433e-21,-2.122218710776972e-22,-1.2753125294175406e-21,-2.1154507430397173e-21,-2.0046571067630135e-21],[-3.8675221770959206e-23,-6.815470285363171e-23,1.46887665451467e-22,-1.9729028878983514e-22,-5.649081749054854e-23,2.1000291480592394e-22,1.6048176253390735e-22,-1.5106739818166615e-22,-1.8137979437251214e-22,-6.59024173644966e-23,-4.577851463170897e-23,-1.8000821879151315e-22,1.9956802473088638e-23,-1.7141473882413496e-22,5.183638261622717e-23,3.9096379919551194e-23,9.20698687252656e-23,-5.2468752816476265e-23,5.341042436585598e-23,1.1807390934742982e-23,-5.528039198561598e-23,-2.1784486649832828e-23,1.357377078743971e-22,-2.4862990305058082e-23,-2.1473844490954123e-22,-2.4511411227762123e-22,-2.039699924790617e-22,-2.156408048679451e-22,-1.0174293148413632e-22,-3.104246370439392e-22,1.9961529277871836e-24,9.991618267073648e-23,-2.9019958654403225e-23,5.612022730067e-23,-2.0974330495330813e-22,-2.668061096439786e-22,-1.0672376278540437e-22,1.0553319473581845e-22,9.773820224191389e-23,4.4061685342008493e-23,-1.123352623460636e-22,2.1488953477684295e-22,-8.200741552091746e-23,-1.0441880508239215e-22,-2.9353765973826847e-22,-9.164659419099107e-23,-2.8760276260400715e-23,-2.804233141722183e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-3.2928436200479934e-22,1.5562827256854268e-22,6.85958113057987e-23,-1.5034342290315165e-22,-2.518369024703072e-22,1.6268969006480936e-22,-9.971149594328284e-23,-4.6782253217450174e-23,8.867011757148779e-23,5.041588442967633e-23,-2.995416227110025e-23,-4.491667727397385e-23,-9.288752490373765e-23,-5.718719058968203e-24,-6.421963543099081e-23,2.898273831917016e-23,-1.8580210101321468e-23,0.0,-2.4162393400335963e-23,0.0,0.0,0.0,1.5710251307805523e-24,0.0,0.0,0.0,0.0,0.0,3.430654069020743e-24,0.0,2.0436008481881546e-23,0.0,3.4135270343750674e-23,0.0,-1.7901889134610016e-23,0.0,-6.992042757255955e-24,1.6227341256076382e-23,3.1907686399360813e-23,-3.241143816742239e-23,-3.1992271886899706e-23,-1.4637570381233865e-22,-1.5340518197160864e-22,-1.1214659276039744e-22,-6.530530490049185e-23,-2.676019780317778e-22,-2.3519408251786585e-22,-3.2645725808982446e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[5529,4936,4672,4583,4195,4055,4177,4127,4429,4438,4458,4700,5041,5383,5695,6092,6530,6702,7116,7473,7757,7977,8205,8130,8515,8677,9040,8833,9060,9106,9235,9316,9332,9545,9357,9275,9170,9056,8815,8716,8382,8014,7564,7257,7012,6850,6416,5876],[2440,2183,2042,1985,1907,1859,1839,1723,1771,1872,1810,1808,1828,1870,1964,1981,1992,2174,2080,2182,2191,2258,2240,2326,2417,2422,2434,2435,2501,2466,2581,2531,2726,2781,2815,2801,2833,2855,2942,2913,2916,2847,2941,2732,2791,2693,2681,2495],[88,83,84,78,71,59,68,53,55,49,61,51,54,59,51,51,51,42,54,43,42,43,48,48,45,47,36,47,51,52,52,59,61,69,64,70,77,65,68,95,82,91,88,87,98,103,82,109],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-2.239064173373405,-1.1983024117679566,2.3695784482265743,0.09006386845718813,-0.9272092493074316,-3.476937160829587,-2.699604657657345,-2.009228352408549,-0.029011950305985953,-2.7847038195909968,-2.6815116279559383,-2.044572532950165,-3.5714499827914516,-4.883894948758648,-3.6751568214690487,-5.698442558842859,-4.505482609572516,-6.494751101573434,-5.685281194129082,-4.930147281751686,-5.456051016104537,-3.3265738434156495,-2.1717637075398453,-2.7636426366326656,-8.501535280179533,-9.238464899754533,-5.01724152575286,-6.046343347941124,-8.661800053732494,-4.370356476071604,-11.435787210665984,-2.729103397961059,-8.525403750500594,-6.281536184136931,-5.1562098669637955,-8.030678643408457,-3.2156008551273287,-5.959836028088304,-5.905572500404405,-2.007986175369416,-2.969522565465141,-3.504458631803226,-2.224358548815366,-4.169940865263992,-5.504520043242171,-4.644514312149169,-2.6459127142345458,-4.619840329339812],[-0.9872355293945108,-1.3732374913275722,1.0159062744857326,-1.0894101181414646,-0.24887548161057715,-0.604915682138701,-0.17535532998839382,-1.3789615426160078,-1.3017549277476308,-1.0192800257134784,-0.13859391519229558,-0.2360030209603825,-1.3303692176738768,-0.5818487586777096,-2.4516350177425403,-2.040769644664827,0.4928263149965885,0.002245625793322781,-1.3378846997157399,0.1316832337525708,-0.16987852414690308,-3.087501240986463,-0.584255805747096,0.17858341000279296,0.8341834923724599,-1.7756281897404638,-2.4875142414896,-1.3911530513831971,0.0158827940716406,-0.018131024589257017,-0.7322640457404477,-2.5480924785357066,-2.876988837489575,-2.628871182920533,-1.7399936589143006,-1.8348551937993338,-1.7695745582710332,-0.23865345464074733,-1.6823568113462672,-0.04212908330402948,-2.96652621283872,-1.6558381871577716,0.004122271242855717,-2.3988611718611503,-0.24886478151543004,-0.7424574225758203,-1.3071912385035611,-1.1277607471649056],[-0.08852220664563382,-0.021897843355876915,0.12705305243925857,-0.2376799308958266,-0.04246049375069963,0.16698274806186797,0.13617456910260192,-0.10839816791002639,-0.14972290801016427,-0.015087021367115627,-0.04142210448465243,-0.16835507778195083,0.011267700303736616,-0.16031791149010924,0.04848066541560233,0.03656540866043538,0.0861095677446195,-0.04907209804553813,0.04995280887088377,0.011043019216377448,-0.05170172092716632,-0.020374230515664588,0.126950494374956,-0.023253441952825384,-0.20083698310127074,-0.22924622950548482,-0.1907656449218493,-0.20168092723895678,-0.0951564281829505,-0.2903287653520752,0.0018669285418101392,0.09344793708941763,-0.027141301821055494,0.05248718806160704,-0.19616521210376225,-0.24953395819018834,-0.09981481682083249,0.11835510553439223,0.09141095196194032,0.011603172246654966,-0.105063046325855,0.20097829190668207,-0.07669852471964879,-0.04580049592457617,-0.2756926439459331,-0.0836783368872368,-0.008086776319224621,-0.2870327292081858],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-2.3940469091811914e-21,-1.2812460756027738e-21,2.5335950740046684e-21,9.62978767973322e-23,-9.913884844686317e-22,-3.7176025422979816e-21,-2.8864649184835555e-21,-2.148302395315365e-21,-3.102008901099099e-23,-2.9774544434931155e-21,-2.8671195319825888e-21,-2.186093016588946e-21,-3.818657318657918e-21,-5.221946626579056e-21,-3.929542499864222e-21,-6.0928752991436465e-21,-4.8173414786793926e-21,-6.944302439173538e-21,-6.0788029358374385e-21,-5.2714004368633645e-21,-5.833705986086371e-21,-3.5568314310498746e-21,-2.3220880639943016e-21,-2.954935455174381e-21,-9.08999148074637e-21,-9.877929628749321e-21,-5.364523138810912e-21,-6.464856959493985e-21,-9.261349403550802e-21,-4.672862233240849e-21,-1.2227345402298546e-20,-2.9180054919466406e-21,-9.115512070231274e-21,-6.716329288537512e-21,-5.513110540505984e-21,-8.586543259237422e-21,-3.438177154511661e-21,-6.3723618071986545e-21,-6.31434228624085e-21,-2.1469742377142763e-21,-3.1750659066126003e-21,-3.747028984516158e-21,-2.378323396010191e-21,-4.458574327020305e-21,-5.885529924850506e-21,-4.965996627464324e-21,-2.8290565454999344e-21,-4.939614769818443e-21],[-1.0555696419455105e-21,-1.4682897483600801e-21,1.0862249083223329e-21,-1.1648165144985067e-21,-2.6610205487014365e-22,-6.467865174929383e-22,-1.8749301192858275e-22,-1.4744100049646183e-21,-1.3918593304944428e-21,-1.0898321826448738e-21,-1.4818705879141482e-22,-2.5233859288471726e-22,-1.4224542340130566e-21,-6.221229560493618e-22,-2.621331405532737e-21,-2.1820269013548488e-21,5.269385889923654e-22,2.4010627089719395e-24,-1.4304899199783326e-21,1.4079803629806538e-22,-1.8163711451709764e-22,-3.3012107875141482e-21,-6.246966132340223e-22,1.909445320203086e-22,8.919237042658941e-22,-1.8985329809009585e-21,-2.659694104439243e-21,-1.4874453811853773e-21,1.698216357911922e-23,-1.9386011305250836e-23,-7.829496341626632e-22,-2.724465424032722e-21,-3.076127212452193e-21,-2.810835439622223e-21,-1.8604319119816307e-21,-1.9618595383499904e-21,-1.8920603313534123e-21,-2.5517248332694935e-22,-1.7988055779014837e-21,-4.5045158986530135e-23,-3.1718621535315565e-21,-1.770451397155268e-21,4.4076051258935554e-24,-2.564904678634778e-21,-2.660906141396726e-22,-7.938485724767341e-22,-1.3976719298461511e-21,-1.205821683519811e-21],[-9.464950479493727e-23,-2.3413560373701838e-23,1.358473647657783e-22,-2.541315745668263e-22,-4.5399508881882025e-23,1.7854089964818017e-22,1.4560025127729862e-22,-1.159012331723037e-22,-1.6008637421736663e-22,-1.613130936675045e-23,-4.4289244762403107e-23,-1.8000821879151315e-22,1.2047623916512899e-23,-1.7141473882413496e-22,5.183638261622717e-23,3.9096379919551194e-23,9.20698687252656e-23,-5.2468752816476265e-23,5.341042436585598e-23,1.1807390934742982e-23,-5.528039198561598e-23,-2.1784486649832828e-23,1.357377078743971e-22,-2.4862990305058082e-23,-2.1473844490954123e-22,-2.4511411227762123e-22,-2.039699924790617e-22,-2.156408048679451e-22,-1.0174293148413632e-22,-3.104246370439392e-22,1.9961529277871836e-24,9.991618267073648e-23,-2.9019958654403225e-23,5.612022730067e-23,-2.0974330495330813e-22,-2.668061096439786e-22,-1.0672376278540437e-22,1.2654736651139833e-22,9.773820224191389e-23,1.2406316435294381e-23,-1.123352623460636e-22,2.1488953477684295e-22,-8.200741552091746e-23,-4.897069812072395e-23,-2.9477543786891777e-22,-8.947035380790002e-23,-8.646523883730912e-24,-3.069004570598794e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-8.023534223354165,-9.139943846221948,-1.0858490368993092,-7.444201485239314,-2.590303508423517,-4.05581381533652,-6.836467475786017,-6.979547449314315,-6.2792860096172785,-5.314449480881215,-6.194911939666884,-5.116465818867082,-6.454057878171408,-10.760495877019606,-8.079883420036236,-11.248313811470732,-6.18395695874205,-10.01834054651732,-11.310356489005976,-8.623735876671093,-8.899007313097659,-9.56957902416647,-5.187926955731459,-7.216233483413763,-13.2957135372367,-13.071980014171407,-9.758265847526319,-12.697152727330414,-11.767719361203898,-7.196554296576187,-16.693899593237628,-10.049757992312527,-17.199683149174078,-14.100493934972738,-9.408026347838863,-16.700284586881406,-11.478656906934635,-13.549939259016417,-15.491419607447211,-7.908439640049575,-13.9478418328543,-12.175011277726506,-7.987638881169659,-13.325158509872429,-12.365682600746986,-13.129059382343053,-8.299661883190158,-9.15699113446657]},"911903":{"raw_hash":"fe3ef36651ac61543127fa25bdcd7f798a86af8a6fd64031be21838b4d035720","all":{"hits":[[14333,14050,13242,12001,11261,10831,10604,10281,10134,10272,10296,10025,10207,10282,10380,10541,10629,10751,10790,11001,11252,11446,11668,11928,11949,12325,12350,12700,12930,13278,13254,13542,13922,14070,14402,14539,14689,14996,15507,15548,15945,16160,16401,16312,16555,16193,15677,14819],[2936,3043,2849,2615,2469,2388,2305,2220,2222,2186,2248,2138,2185,2192,2154,2110,2239,2144,2314,2273,2326,2284,2276,2421,2429,2470,2498,2559,2595,2675,2756,2805,2871,2911,3001,3044,3093,3151,3146,3369,3459,3326,3576,3530,3495,3500,3362,3205],[94,85,88,80,77,73,71,57,56,60,64,69,55,53,48,58,40,54,52,39,43,48,40,58,55,37,44,49,60,54,52,59,67,61,65,67,63,66,80,78,85,92,66,101,107,113,84,84],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[141,120,133,136,130,105,81,52,57,32,23,21,4,6,2,6,1,1,0,0,0,0,0,0,0,0,0,0,0,0,0,0,1,1,0,1,3,2,6,6,10,16,22,36,36,66,71,109],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-8.839195558271504,-8.52387918629163,-6.544783921355599,0.9851574491364133,-1.9119051181367765,-0.9653632637906951,-5.1638317604354915,-3.6143708820716185,-7.025191052983904,-3.989587985773607,-3.9269119833160686,-5.9320045378410295,-9.355429442804173,-6.742278958390345,-5.242853522534734,-6.282142044224484,-7.846736404885356,-11.068469632370935,-8.147356499846202,-13.389556562984412,-2.6793809678180556,-9.18273491770984,-10.984695690084408,-10.821051227895714,-8.911921881712606,-11.915566123913813,-9.920770429094684,-10.722718076149778,-14.408453401542879,-8.896110746237348,-10.032953749388412,-12.12202520184241,-10.921283939734407,-13.63776132392748,-9.868216366683384,-11.183820224131697,-9.819055795043399,-15.898406466486687,-9.612387350307582,-17.197132017257065,-12.63784010754798,-11.94880504396421,-12.209503436709971,-10.92041274264122,-11.229539727145365,-8.281201270543018,-5.708035910600321,-7.263435635675911],[-2.470270507296375,-0.027322316500722903,0.44013694883995935,0.2094500487642449,-1.4582386921863724,-0.7925013996497319,-2.8775027344352457,0.23664274320639142,-0.7127675303781887,-1.9386441672984867,-1.6042765574441282,0.3687916708142098,-1.9556168245592802,-1.066236623587396,-0.7628551010036673,-1.0265125713656387,-0.9204744845820118,-0.9849906050817846,-1.2883187356702201,-2.250085647887401,-1.5311217221638258,-0.37893981387181463,-0.1989879992925038,-0.4565153550709208,-1.5655165781067393,-0.7994187575409778,-0.09703438269007714,-0.3704041532013393,0.8081014446219911,-2.2355408043856095,-1.520013864559771,-1.8554793275882486,-2.4268659717923753,-1.0206937921223207,-1.283903190724342,-1.275860941282117,-1.7344254165371629,-1.4688996905966551,-0.0867105440079346,-1.2181492229233628,-0.4670930396278296,-1.1489547710273693,-1.415737883385227,-0.062134784931047266,-1.1344608163362608,-2.2936218515133806,-0.39600479001467287,1.2044826940917497],[0.09421178133487998,-0.05386893527304333,0.046981884793444374,-0.2717106919978001,0.17430427247103905,-0.3090443214879225,0.15125017545608752,-0.18059053933066185,-0.1880534811886629,-0.14066215159733234,0.003039877119074357,-0.07899270581819835,0.20027215361845657,0.1453648180813295,-0.20954450338175779,0.04486672323671366,0.10236380960617439,0.03150154684861541,0.17919975225188794,-0.10410159310210619,-0.037028524407044384,-0.026085680506562427,0.03276580211658379,-0.052447114148118146,0.07000255722761198,0.3033422257787045,0.007365310319363514,0.026263493275456642,-0.07596899341516275,-0.05556121859131139,0.17386575348547317,-0.10804915385555451,0.04938639393648985,0.1618898622205949,0.062407120036010746,0.23073312441764812,0.07523399716761776,-0.18699875655479392,0.2764985620220854,0.11198159150859427,-0.14537387843957006,-0.07131394516850537,0.005323933569277473,0.1546295261044501,-0.4326356956778095,0.27564700983953627,-0.10314205317383199,0.009167888069445186],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.20198378357338442,-0.15923138405039064,-0.1842675680909691,0.21650561145937772,-0.29739089904206084,0.22441808857081708,-0.29671290853892257,-0.054632427431408837,-0.15605504455770355,0.0676525798301231,-0.0007133473157969356,-0.018260439829923484,-0.007707109177205486,0.05464922625255512,0.014140989859090876,0.02258293272243052,0.012693005709704889,-0.02203336069665639,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.017437509334135206,-0.012171824722915524,0.0,0.022136928732051343,-0.04315881786906952,-0.025881529133875987,-0.07535974473542281,-0.01943218509895028,-0.0031214543178474403,-0.08416446478799132,0.01842138497217679,-0.09900501935219898,-0.025761697676988753,-0.42528899491626254,-0.3194543744307348,-0.1383781555568484],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-9.451023806095686e-21,-9.113881979287154e-21,-6.997798412617054e-21,1.053347721878149e-21,-2.0442426765406156e-21,-1.0321834297554804e-21,-5.521260003449036e-21,-3.8645491012530315e-21,-7.511458191689202e-21,-4.2657378470120656e-21,-4.198723559638052e-21,-6.342603886904656e-21,-1.0002990181323793e-20,-7.208963589843444e-21,-5.605751465355962e-21,-6.7169770848299325e-21,-8.389868973238446e-21,-1.1834602968444895e-20,-8.711297281429569e-21,-1.4316350056472352e-20,-2.8648413925803004e-21,-9.818342148922065e-21,-1.1745030391657683e-20,-1.157005884614936e-20,-9.528784073943644e-21,-1.27403334791971e-20,-1.0607462735955005e-20,-1.146491930579723e-20,-1.5405772528652023e-20,-9.511878528999768e-21,-1.072741112082253e-20,-1.2961083167064546e-20,-1.1677229429659141e-20,-1.4581734964973906e-20,-1.0551271005420042e-20,-1.1957937855832698e-20,-1.0498707655075791e-20,-1.699885662707679e-20,-1.0277734108525031e-20,-1.838747689427176e-20,-1.351260156274032e-20,-1.2775873118818633e-20,-1.3054616438819675e-20,-1.1676297930359998e-20,-1.200682195490444e-20,-8.854406471155924e-21,-6.103132680060531e-21,-7.766193501916438e-21],[-2.6412567996764074e-21,-2.921350274283428e-23,4.706021893062641e-22,2.2394768664286387e-22,-1.5591745316604661e-21,-8.473564754933898e-22,-3.0766766801311686e-21,2.530225951942557e-22,-7.62103616036931e-22,-2.072832539556284e-21,-1.7153207931662295e-21,3.943185595767585e-22,-2.0909800040814188e-21,-1.140039005362397e-21,-8.156581300478717e-22,-1.0975653480315448e-21,-9.841875552292243e-22,-1.053169329271966e-21,-1.3774931169233389e-21,-2.4058312641401194e-21,-1.6371023529012484e-21,-4.0516913313775824e-22,-2.1276147880685224e-22,-4.881142701482669e-22,-1.6738779395686931e-21,-8.54752636566472e-22,-1.0375087356852768e-22,-3.960426541877675e-22,8.640363187480192e-22,-2.390279660910487e-21,-1.6252256356187118e-21,-1.9839112259876437e-21,-2.5948479046998782e-21,-1.0913438066267331e-21,-1.372771938381098e-21,-1.3641730234196679e-21,-1.8544782490133764e-21,-1.5705734592108408e-21,-9.271244314666465e-23,-1.3024666361694312e-21,-4.994241170570352e-22,-1.228482707676434e-21,-1.5137319172155275e-21,-6.643560804811483e-23,-1.2129855156608151e-21,-2.452380940995173e-21,-4.2341530664001606e-22,1.2878541424778076e-21],[1.0073289841148716e-22,-5.759761579187387e-23,5.023385993791914e-23,-2.9051786460804363e-22,1.863692026913496e-22,-3.304356397893974e-22,1.6171935551012561e-22,-1.9309059010156134e-22,-2.010700991754921e-22,-1.5039845363744746e-22,3.2502902363204907e-24,-8.446039441870832e-23,2.1413451926344936e-22,1.5542662759280192e-22,-2.240486791860003e-22,4.797229189197927e-23,1.0944919083335486e-22,3.3682009548538827e-23,1.916035360247452e-22,-1.1130725960009038e-22,-3.959155144475675e-23,-2.789126972476867e-23,3.503377358133816e-23,-5.607737956550109e-23,7.484796896779042e-23,3.243388584774345e-22,7.875119710689928e-24,2.8081390273722293e-23,-8.122738778190702e-23,-5.940703496607049e-23,1.8590033045691536e-22,-1.1552806118897893e-22,5.2804803526969156e-23,1.7309549627291966e-22,6.672679354607985e-23,2.467039265451501e-22,8.044151682938145e-23,-1.999423689925974e-22,2.956371396915854e-22,1.1973269289215324e-22,-1.55436315087649e-22,-7.625012808585771e-23,5.6924436815099424e-24,1.6533261683195853e-22,-4.625817171101617e-22,2.9472664507741503e-22,-1.1028130258338736e-22,9.802467636872898e-24],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-2.159646242028193e-22,-1.7025300452025392e-22,-1.9702213411145064e-22,2.314916187300662e-22,-3.179755949547444e-22,2.3995177882635715e-22,-3.1725067554966687e-22,-5.841395507489012e-23,-1.668568063069973e-22,7.233533168297881e-23,-7.6272353283353085e-25,-1.9524384363335946e-23,-8.240577078508645e-24,5.843191667077531e-23,1.5119795791254115e-23,2.4146070008760446e-23,1.3571585597636422e-23,-2.355845790486315e-23,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,1.864449256151026e-23,-1.301432969341317e-23,0.0,2.3669194675151293e-23,-4.6146169347031323e-23,-2.7672987476051913e-23,-8.057596834694879e-23,-2.0777235073476564e-23,-3.337514016194615e-24,-8.999013033423097e-23,1.969646974835586e-23,-1.0585791304786696e-22,-2.754486156863259e-23,-4.547264950669444e-22,-3.4156625201950793e-22,-1.4795636478339532e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[5375,5175,4816,4243,3817,3804,3990,4018,4062,4469,4815,4738,5179,5332,5739,6208,6436,6699,6913,7206,7640,7955,8199,8503,8523,8843,8893,9121,9304,9464,9332,9304,9559,9333,9423,9191,8846,8846,8850,8543,8591,8093,8027,7561,7319,6738,6431,5590],[2142,2256,2062,1901,1826,1768,1696,1699,1710,1775,1857,1807,1895,1951,1972,1923,2034,1996,2174,2144,2205,2167,2194,2333,2340,2383,2407,2466,2500,2563,2639,2668,2716,2766,2818,2826,2826,2874,2856,2968,3035,2861,3053,2914,2889,2750,2589,2398],[92,80,87,79,73,71,71,53,54,57,63,67,53,53,47,58,40,53,52,39,43,48,40,58,55,37,44,49,60,54,52,59,67,61,65,67,62,66,80,78,82,92,65,99,106,111,78,84],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-2.3204832309669707,-2.3142037838988787,-1.5192544305244122,-0.10902871496853765,-0.7022233021707971,-1.362231914723755,-2.213051895870056,-1.3977173703193615,-1.1741888829395641,-1.4808674118874097,-1.5885110931051927,-1.4147711441201833,-3.864996846724947,-2.310604934412444,-1.2868015108122743,-1.4801901893646054,-5.0829847487197375,-7.145706557213468,-5.162567387881573,-9.23963986718963,-0.2788710632011505,-5.992156962258812,-6.114132351712892,-6.218981299730664,-7.2990022592212025,-8.07424856985958,-4.602416984995768,-8.212851330176969,-10.854817028683403,-5.80137853133575,-7.145506160137608,-7.588851836797779,-4.967595641063188,-9.78160080140845,-4.693869620206819,-3.9540782748072685,-6.368478930857728,-5.4637855887974665,-2.973372317473954,-8.513826782628964,-5.655473886390569,-6.076733456261662,-4.156520621777998,-4.240722016014049,-4.281670698822708,-0.35302583955121974,-4.8894519168572295,-4.433880482560992],[-1.5020324810168697,-0.6425610845814671,0.4813940808035722,0.001558027607818458,-1.821239823902197,-0.917948323815529,-1.914699052641731,0.3531565958147504,-0.023361377094076752,-2.033339216383496,-1.9788897371271048,0.7845089726067408,-1.7140944699344054,-0.9098238088886026,-0.5084603665478459,-0.9086345400755383,-1.2604529791839991,-0.5351873086013912,-0.8032870882724035,-2.3629686250173085,-1.3470020972448746,-0.381752000391853,-0.46045654918027423,-0.5738819207088367,-1.9091091652367156,-0.8206965627680438,-0.029960784819773812,-0.4071119583176749,0.8294868173314544,-2.432366927225008,-1.7256070491766584,-2.1014092932354886,-2.160592064929568,-0.7183848192008502,-1.449220824794006,-0.8676790744221534,-1.1350668624670233,-1.4768862760476285,-0.04115330326075527,-1.016148981477332,-0.10222225538623321,-0.816251318984259,-0.8379122691337209,-0.05569695170460367,-0.7525273903518873,-2.1416473542190873,-0.5879302571850145,0.0057414506961228975],[0.09522904876227457,-0.026728297034612783,0.031100838835388205,-0.2677658805369083,0.12230223439502366,-0.29102130243489926,0.15125017545608752,-0.18784478190537676,-0.16123223066823542,-0.19643830826974432,0.01479405452856866,-0.11132355185803527,0.16988418939165717,0.1453648180813295,-0.1987332610448384,0.04486672323671366,0.10236380960617439,0.022057078099444957,0.17919975225188794,-0.10410159310210619,-0.037028524407044384,-0.026085680506562427,0.03276580211658379,-0.052447114148118146,0.07000255722761198,0.3033422257787045,0.007365310319363514,0.026263493275456642,-0.07596899341516275,-0.05556121859131139,0.17386575348547317,-0.10804915385555451,0.04938639393648985,0.1618898622205949,0.062407120036010746,0.23073312441764812,0.08778292222170539,-0.18699875655479392,0.2764985620220854,0.11198159150859427,-0.15050332628429852,-0.07131394516850537,0.03384433523364601,0.20593110271293597,-0.46243366193046,0.2816216473563934,-0.08576139743407037,0.009167888069445186],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-2.481101601716712e-21,-2.4743875061478998e-21,-1.624413635352396e-21,-1.1657542520952785e-22,-7.508295412472053e-22,-1.4565223917271391e-21,-2.366234123242219e-21,-1.4944640667804075e-21,-1.2554634652392265e-21,-1.5833695579143927e-21,-1.698464080606906e-21,-1.512698262540961e-21,-4.132522803469379e-21,-2.4705395527966448e-21,-1.3758708733427873e-21,-1.5826454596474346e-21,-5.4348169524564286e-21,-7.640315494592902e-21,-5.51990811401203e-21,-9.87918592465626e-21,-2.9817385980095686e-22,-6.406919920124991e-21,-6.537338158061763e-21,-6.649444502720328e-21,-7.804221963173236e-21,-8.633128993131959e-21,-4.920985422714196e-21,-8.781325509287141e-21,-1.1606161835948891e-20,-6.2029362566279e-21,-7.640101226504575e-21,-8.114134244195184e-21,-5.311440883193465e-21,-1.0458660115210038e-20,-5.0187681934213116e-21,-4.227770237688568e-21,-6.80929000692061e-21,-5.841975927640323e-21,-3.1791821293664696e-21,-9.103133771975978e-21,-6.046932436630224e-21,-6.497350599363562e-21,-4.444225165964461e-21,-4.534254781915958e-21,-4.578037835871672e-21,-3.7746145469576356e-22,-5.22788823488981e-21,-4.74078322148372e-21],[-1.6059996231597535e-21,-6.870376458146437e-22,5.147150425392098e-22,1.6658706004379895e-24,-1.947301744693505e-21,-9.814865395785737e-22,-2.04723000059572e-21,3.7760126159914944e-22,-2.497839646195959e-23,-2.174082156370603e-21,-2.1158638127114776e-21,8.388108315200413e-22,-1.832740042286712e-21,-9.72799664909814e-22,-5.43654792681104e-22,-9.715280777172895e-22,-1.347698558562234e-21,-5.722317105631643e-22,-8.5888872401827e-22,-2.5265277344381855e-21,-1.4402384022388994e-21,-4.08175972569339e-22,-4.923282644089875e-22,-6.13604672365428e-22,-2.0412531943818607e-21,-8.775032412359531e-22,-3.2034599609691655e-23,-4.352912869097082e-22,8.869019364670698e-22,-2.6007296232801883e-21,-1.8450494950837233e-21,-2.246863883233624e-21,-2.3101431466580035e-21,-7.68109720329873e-22,-1.549532468777751e-21,-9.277377714243527e-22,-1.2136335108739165e-21,-1.5791128572509637e-21,-4.400183775240857e-23,-1.0864844149188766e-21,-1.0929783856450891e-22,-8.727503081723628e-22,-8.959105781511898e-22,-5.955216320500852e-23,-8.046155596477744e-22,-2.289887127799274e-21,-6.286254015253519e-22,6.13886035814702e-24],[1.0182057868850912e-22,-2.857836665171822e-23,3.325356547267949e-23,-2.8630000261125144e-22,1.307677063128689e-22,-3.11165109908605e-22,1.6171935551012561e-22,-2.0084695422054122e-22,-1.7239234501712772e-22,-2.100353041911386e-22,1.5818064055313373e-23,-1.1902910529056791e-22,1.8164317189671836e-22,1.5542662759280192e-22,-2.1248910817910253e-22,4.797229189197927e-23,1.0944919083335486e-22,2.3583816970277622e-23,1.916035360247452e-22,-1.1130725960009038e-22,-3.959155144475675e-23,-2.789126972476867e-23,3.503377358133816e-23,-5.607737956550109e-23,7.484796896779042e-23,3.243388584774345e-22,7.875119710689928e-24,2.8081390273722293e-23,-8.122738778190702e-23,-5.940703496607049e-23,1.8590033045691536e-22,-1.1552806118897893e-22,5.2804803526969156e-23,1.7309549627291966e-22,6.672679354607985e-23,2.467039265451501e-22,9.385904884858307e-23,-1.999423689925974e-22,2.956371396915854e-22,1.1973269289215324e-22,-1.6092081120192377e-22,-7.625012808585771e-23,3.618696021442255e-23,2.201851674538676e-22,-4.944422282359169e-22,3.011148328974898e-22,-9.169759888782588e-23,9.802467636872898e-24],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-11.417238067806386,-8.764301822115787,-6.241932655813167,1.139402417362235,-3.493230436894171,-1.8424908963575317,-8.186797227953576,-3.6129511056272983,-8.08206710910846,-6.001241724839305,-5.528862010956918,-5.660466012674942,-11.118481222922199,-7.608501537643856,-6.201112137061069,-7.241204959630982,-8.65215407415149,-12.043992051300767,-9.25647548326453,-15.743743803973924,-4.247531214388926,-9.587760412088215,-11.150917887260327,-11.33001369711475,-10.407435902591736,-12.411642655676081,-10.010439501465395,-11.066858736075664,-13.676320950336052,-11.187212769214272,-11.379101860462708,-14.085553683286218,-13.28132600825616,-14.508737078552118,-11.089712437371716,-12.20681111226412,-11.521406032282009,-17.58018644277201,-9.497959077028856,-18.32273183377079,-13.253428479933222,-13.253238224948074,-13.601496001553748,-10.926923020820018,-12.822397936836424,-10.72446510713313,-6.526637128219561,-6.188163209071563]},"911904":{"raw_hash":"bb3f3cc1677732043fad4247e7bc5f6e8c887f03b4a9dd1c85cdf34da1b48ac9","all":{"hits":[[14241,13940,13185,12426,11811,11269,10514,10088,10310,9894,9958,9816,9864,9815,10158,10311,10427,10506,10753,11010,11339,11602,11759,12053,12001,12371,12169,12444,13107,13344,13355,13793,13997,13948,14377,14720,14910,15158,15105,15394,15884,16280,16456,16356,16482,15758,15285,14898],[3093,3007,2854,2671,2584,2477,2271,2283,2147,2154,2072,2192,2153,2137,2138,2258,2179,2163,2272,2241,2423,2399,2471,2425,2510,2546,2543,2622,2675,2743,2775,2836,2900,3002,3009,3051,3048,3133,3226,3278,3306,3437,3618,3488,3432,3561,3260,3256],[97,94,83,69,60,82,81,57,67,51,65,55,66,45,39,54,55,43,39,46,47,51,42,49,41,47,40,56,59,48,57,56,55,61,63,63,66,74,81,96,92,90,96,95,96,117,102,109],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[120,121,125,106,119,95,74,68,58,32,26,16,11,10,6,4,0,0,1,0,0,2,0,0,0,0,0,0,0,0,0,0,0,0,3,3,3,2,4,8,9,19,25,28,39,74,85,114],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-6.926478153168653,-5.5322905263478,-4.422891235926559,-4.075833924758926,-5.889497336500861,0.5428245863544372,-1.5885299530652133,-6.417069129425445,-8.175694054718235,-6.050378075088453,-6.665604279736922,-10.10162153085141,-7.9482758510730855,-7.776679522420779,-8.322876538832148,-7.385926679779292,-9.831686264584258,-8.582713151007944,-12.786343892185931,-8.54465463095098,-13.37200804855213,-9.93119201698924,-11.14107269746789,-9.647486652828153,-10.519650769644084,-7.850236637026751,-6.676089428982926,-17.37708779432031,-8.571618553325484,-14.122827061372442,-11.493328232437657,-8.332324917642866,-7.163184404758881,-7.109402598637843,-11.812489391239922,-11.149544131968074,-8.983912572154953,-6.885147508207633,-13.235655932398744,-13.799010630990537,-12.347649721977888,-15.462942265228993,-12.21075891193629,-10.436159443719726,-12.02506237815531,-6.765343572328622,-6.022298967944456,-7.511881928037577],[-0.08060018685283421,-0.5781837331494712,0.03478457650777047,-0.43752135663893027,0.22530869711668908,0.6188779510066704,1.028138700732237,0.8949115287738828,-0.43686333246929065,-0.9233584202041621,-0.8138289783137774,1.2185851942393908,0.41050338767482913,-1.3459580471829864,-1.0845673756879604,-0.5814042974881454,0.3576476691380081,-2.772024416595261,-1.491678801386669,-1.7711763462487247,-0.33990354047870114,0.5605599946414394,-1.1201249055699816,-1.5704998987412575,-2.5366182376266835,-0.9728636848139277,-0.33662443457021834,-0.5327097178769796,-1.3901540585997603,-1.8128505135747373,-2.5837172055551547,-2.662458486430223,-0.8341817831635906,-1.9382491886598854,-1.4454231136801936,-2.139489106469904,-1.1008994931032745,-0.632474601639065,-1.24275158225652,-1.9975093174929173,-2.900859866272117,-1.231669624801295,0.7722051524602983,-1.1186304357669312,-2.127441215808372,-2.0515213366472143,-2.504103296227474,-0.03891252045656252],[-0.377510964667084,0.09262374823887459,0.0867996162439454,0.037536299712668114,-0.13642173492082801,0.07785046008778368,0.2574017405108976,-0.29600132199080065,-0.41018264220772943,0.0019697167922888047,0.1563278144630117,-0.054900570315128544,0.061714836966648715,-0.18981150444905381,-0.15018073964590153,0.11827236505123277,0.004821794120228246,0.024490249616078645,0.010639865720158834,-0.03816406072842827,-0.13534228335439127,-0.22312679092484813,0.00634919227845082,0.03115750421128685,0.007921848367767393,0.008807640163590117,0.2279476721366726,0.1571451043138938,0.13531436444599046,-0.18378394509167365,0.031197559883003496,-0.08748389084741906,-0.0781315005918007,-0.053764541366991686,-0.05204185451940717,-0.15811603276599295,-0.1715001185826507,0.20868232996223063,-0.04665001954571443,0.0047773424891177155,0.012785628626387812,-0.35047283386971584,-0.19010022338218352,0.07382335175786127,-0.1338215176313449,0.2715452725300112,-0.0863094814423072,-0.17541256984146217],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.44937704999130385,-0.19065135839853695,-0.11229405044727615,-0.3696864230305768,-0.25788059683459663,-0.03874641988720018,-0.05030435333681394,-0.09249899885182458,-0.024563817635646256,0.12977275717417705,0.010640019937264886,-0.005914157752058589,-0.12458643956623766,-0.09012074495853357,-0.035162257431805705,-0.022635847870926647,0.0,0.0,-0.005736048041418727,0.0,0.0,-0.012358363347566239,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.03995146801070957,-0.01742078520247534,-0.025561144553598952,0.001103851113805525,-0.01779150235202692,-0.12313052344375328,-0.0203078512057839,-0.15160477455797494,0.0023344784391479425,0.05723207738245897,-0.1674007919284266,-0.15522978860159145,0.16579628448380218,-0.2836860557028789],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-7.405912618002957e-21,-5.915222615232548e-21,-4.72903332514209e-21,-4.357953526273349e-21,-6.297154437444235e-21,5.803976226512002e-22,-1.698484246008832e-21,-6.861243504315141e-21,-8.74159629494687e-21,-6.469170960928746e-21,-7.126981670957158e-21,-1.0800831923998594e-20,-8.498436740163796e-21,-8.314962918769047e-21,-8.898966403123648e-21,-7.89716308689991e-21,-1.0512212375898617e-20,-9.176788292138276e-21,-1.3671384428743914e-20,-9.136095451176461e-21,-1.4297586875301877e-20,-1.0618605681558985e-20,-1.1912231446297129e-20,-1.0315262901899091e-20,-1.1247796159762848e-20,-8.393611483184867e-21,-7.138192577479271e-21,-1.8579888785360385e-20,-9.164925752597802e-21,-1.51003758075587e-20,-1.2288869277746946e-20,-8.909068776408687e-21,-7.659003117481439e-21,-7.601498661715766e-21,-1.2630122018444442e-20,-1.1921289253492955e-20,-9.605757790013451e-21,-7.361721163376483e-21,-1.4151796787586116e-20,-1.475414556837359e-20,-1.3202324883800168e-20,-1.6533250621908406e-20,-1.3055958815077071e-20,-1.1158525761375158e-20,-1.2857408805644234e-20,-7.233624681904598e-21,-6.439148284281039e-21,-8.031836660071146e-21],[-8.617914149541194e-23,-6.182042461069265e-22,3.719228276969835e-23,-4.678055519883091e-22,2.4090403319311022e-22,6.617152216480132e-22,1.0993040342337217e-21,9.568551919723984e-22,-4.671019809391958e-22,-9.872711100663707e-22,-8.701602987996466e-22,1.302932784390657e-21,4.389174630000384e-22,-1.4391220854966559e-21,-1.1596385688457455e-21,-6.216477303055977e-22,3.8240319641473464e-22,-2.9638974021571938e-21,-1.5949292862698603e-21,-1.8937729913132107e-21,-3.634308610622709e-22,5.993606340277765e-22,-1.1976573069973716e-21,-1.679206193892263e-21,-2.7121969632578522e-21,-1.0402030122139744e-21,-3.599247831845415e-22,-5.695826268582265e-22,-1.4863772404800227e-21,-1.9383317461117505e-21,-2.76255601054898e-21,-2.8467475769835916e-21,-8.919218767496221e-22,-2.0724102214288353e-21,-1.5454718890667696e-21,-2.2875794912363635e-21,-1.1771011568695665e-21,-6.762530003364457e-22,-1.3287719127311886e-21,-2.1357721964706912e-21,-3.1016505374892415e-21,-1.3169228883446354e-21,8.256553699915166e-22,-1.1960593935228922e-21,-2.2746976740274634e-21,-2.193522800072268e-21,-2.6774314143804804e-21,-4.16059532528403e-23],[-4.036413823644887e-22,9.903494541381079e-23,9.280768075255884e-23,4.013447375821395e-23,-1.458645253299212e-22,8.323908513559622e-23,2.7521848128164637e-22,-3.164898346606897e-22,-4.385745162889636e-22,2.1060559382881483e-24,1.6714845670116032e-22,-5.870065817595441e-23,6.598659227708824e-23,-2.029498086553979e-22,-1.6057589587802133e-22,1.2645889892733904e-22,5.15554732531347e-24,2.618540687474578e-23,1.1376332105333181e-23,-4.0805686909385394e-23,-1.4471035667456497e-22,-2.385711006059972e-22,6.788668377968526e-24,3.331415309211487e-23,8.470180008857113e-24,9.417284221494523e-24,2.437256718335425e-22,1.680223174259566e-22,1.4468050528523925e-22,-1.9650503586994383e-22,3.3356981322859113e-23,-9.35393192285607e-23,-8.353957859978442e-23,-5.7485995986112e-23,-5.564406882208024e-23,-1.6906045125321622e-22,-1.8337095189121725e-22,2.231268281579043e-22,-4.9879023761251855e-23,5.108018857244645e-24,1.3670619653935942e-23,-3.747317359884529e-22,-2.0325851203143376e-22,7.893322987479626e-23,-1.430843271385903e-22,2.903409951952381e-22,-9.228361997712505e-23,-1.8755421378914122e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-4.804818684440753e-22,-2.0384779531242814e-22,-1.200667795008771e-22,-3.952752444290953e-22,-2.757304829095257e-22,-4.142835559421846e-23,-5.378630190974607e-23,-9.89015611687137e-23,-2.626406709893894e-23,1.3875532104141613e-22,1.1376496996983218e-23,-6.323521788745361e-24,-1.3321001877318648e-22,-9.635869015581937e-23,-3.759610587561719e-23,-2.420264781890653e-23,0.0,0.0,-6.133083744439514e-24,0.0,0.0,-1.3213780081257627e-23,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,4.2716814303803256e-23,-1.8626610824941395e-23,-2.7330426631533574e-23,1.1802570817882577e-24,-1.9022988140347803e-23,-1.3165332757401936e-22,-2.171351272083908e-23,-1.6209849912466214e-22,2.496065525166268e-24,6.119354665796115e-23,-1.7898787952420982e-22,-1.6597442808197443e-22,1.7727231186239778e-22,-3.033221347157961e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[5251,5129,4688,4429,4332,4224,3867,3879,4163,4351,4365,4639,4938,5155,5658,6033,6292,6551,6885,7249,7765,8046,8228,8672,8653,8799,8701,8846,9401,9657,9403,9613,9595,9298,9311,9398,9218,8959,8550,8314,8263,8152,8000,7476,7229,6512,6115,5587],[2263,2205,2104,1984,1909,1825,1667,1737,1684,1755,1727,1851,1824,1870,1932,2015,1997,2005,2124,2123,2314,2324,2364,2340,2430,2452,2443,2520,2590,2669,2661,2710,2771,2857,2849,2832,2788,2869,2914,2891,2865,2932,3045,2844,2792,2782,2505,2428],[90,88,79,66,57,77,75,54,64,49,64,54,65,45,39,53,55,43,39,46,47,50,42,49,41,47,40,56,59,48,57,56,55,61,63,63,65,74,81,95,92,88,96,93,95,113,100,106],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-1.4395943230160195,-1.8987443196845395,-0.30548994817393227,-0.1599327122560877,-0.2534750412989057,0.3962179322191659,-1.2504864250260428,-0.9723039056607459,-1.849285588526226,-1.7409282312780405,-3.753346529997452,-1.9360057714279946,-4.609568393462679,-4.400470878421232,-4.983101596827119,-2.568609320889087,-4.635904110950536,-5.047972762623753,-6.971654195198945,-3.821481953858142,-8.323492812797681,-5.097825678147864,-6.269519203379315,-7.982310469283786,-3.4286506121677083,-5.337511210372977,-4.047304025905086,-10.43351053537135,-3.643779792205932,-8.27997365331335,-7.441390015390949,-3.821370408236551,-4.79494879810064,-2.9204862225621038,-6.315755929464175,-4.68522627008766,-5.563097480755816,-5.067082016389211,-8.680364458325696,-6.149542782467569,-4.663073566349277,-8.123422180432245,-4.058291005803778,-2.830888874417144,-5.93285151333053,-2.20724073545286,-0.24541398046766752,-1.4342579195020138],[0.19076582914773157,-0.7288396722839987,-0.3808599880700773,-0.34925733850956553,0.5541906915492834,1.9059306692710778,1.3205677999557508,0.8057010776397565,-1.1969891059640352,-1.0970182462227083,-0.22148680268331675,1.5931117705022644,0.012849342614022104,-1.0921730726563572,-0.6969433841243351,-0.2308088300650235,0.02284620649768913,-2.2133773208890153,-1.3267621607190556,-1.6034382296523872,-0.3253884796327288,0.45688432193469175,-0.8631072022100829,-1.2157515067052098,-2.5213406082073972,-0.8573347130844903,-0.04623904304280503,-0.3727110587260362,-1.5774541391957517,-2.2184344595429817,-2.3092435110472933,-2.4073345519999982,-0.5580154297958956,-1.9586282518305307,-1.1699604284250003,-1.728810002214924,-0.8352082952937673,-0.5637705885565786,-1.1116329586347127,-2.2783943587464477,-2.0817036829732194,-0.9475535395076109,1.108633131003596,-0.8210915625684471,-2.025449924457023,-1.0517294148515883,-1.55475888911768,0.12017255283417247],[-0.3633879531498112,0.14839373947087328,0.047472196242192316,0.06917531972374487,-0.09327444870157037,0.06596826998974735,0.25472607935563374,-0.25512887279337265,-0.3782436751022762,0.021635160035568334,0.1172771784135635,-0.0396800066918262,0.03958560865654259,-0.18981150444905381,-0.15018073964590153,0.14606497268432145,0.004821794120228246,0.024490249616078645,0.010639865720158834,-0.03816406072842827,-0.13534228335439127,-0.21202336789807666,0.00634919227845082,0.03115750421128685,0.007921848367767393,0.008807640163590117,0.2279476721366726,0.1571451043138938,0.13531436444599046,-0.18378394509167365,0.031197559883003496,-0.08748389084741906,-0.0781315005918007,-0.053764541366991686,-0.05204185451940717,-0.15811603276599295,-0.17938225301962876,0.20868232996223063,-0.04665001954571443,0.005901412403944733,0.012785628626387812,-0.34389719113874956,-0.19010022338218352,0.09668815960752541,-0.1452239559295545,0.24202214647034698,-0.08769817793298279,-0.1722184317812843],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-1.5392396432741865e-21,-2.030170918691235e-21,-3.266352411462383e-22,-1.7100287700856276e-22,-2.7101998522086117e-22,4.236432020446903e-22,-1.3370421430557975e-21,-1.0396044864694085e-21,-1.9772887709307305e-21,-1.861431173237929e-21,-4.013144315416556e-21,-2.0700115201527035e-21,-4.928631834791213e-21,-4.705061083423132e-21,-5.3280201246069034e-21,-2.7464023937749808e-21,-4.956790448466802e-21,-5.3973815193437184e-21,-7.454215639005126e-21,-4.085995912453937e-21,-8.899625334118097e-21,-5.4506851359811796e-21,-6.703480520743101e-21,-8.5348271542937e-21,-3.665973712738875e-21,-5.706961134866221e-21,-4.327448855177931e-21,-1.1155693501844795e-20,-3.8959936267144725e-21,-8.853093881159938e-21,-7.956465463657569e-21,-4.08587664590777e-21,-5.126843833368109e-21,-3.1226353838251736e-21,-6.7529176438458955e-21,-5.0095265710132475e-21,-5.948161954291633e-21,-5.4178134705392164e-21,-9.281198792400693e-21,-6.57519961523174e-21,-4.985840509423069e-21,-8.685706284933025e-21,-4.339196327885724e-21,-3.0268363187746603e-21,-6.34350948803789e-21,-2.360020728020686e-21,-2.624009567904827e-22,-1.5335338665078149e-21],[2.0397018945662462e-22,-7.792882336602639e-22,-4.0722221726062837e-22,-3.734321069091721e-22,5.925504628130583e-22,2.037854690429687e-21,1.4119743853009401e-21,8.614698040303721e-22,-1.2798418658717275e-21,-1.1729512592432786e-21,-2.3681759625028397e-22,1.703383206031527e-21,1.3738743773370032e-23,-1.1677707142017788e-21,-7.451841597390825e-22,-2.467848723587011e-22,2.442756697317158e-23,-2.3665820734126854e-21,-1.4185975050918306e-21,-1.7144244383039774e-21,-3.4791110197357874e-22,4.885087760272432e-22,-9.228494450116316e-22,-1.2999029556954972e-21,-2.695861852399572e-21,-9.166773978172066e-22,-4.94396004350977e-23,-3.9850923826644213e-22,-1.6866417904525445e-21,-2.3719892552647305e-21,-2.469083894920383e-21,-2.573964566141782e-21,-5.966399404111628e-22,-2.0941998752386172e-21,-1.2509423270862483e-21,-1.8484741489693507e-21,-8.930194416259267e-22,-6.027934576737351e-22,-1.188577567544133e-21,-2.4360994371299533e-21,-2.2257942971525613e-21,-1.0131409584050282e-21,1.1853700989267727e-21,-8.779255819899735e-22,-2.1656467862830435e-21,-1.124527641888397e-21,-1.6623756287459587e-21,1.2849061322240404e-22],[-3.885408093334277e-22,1.5866520376985943e-22,5.0758109587558547e-23,7.396347203695523e-23,-9.973068582627631e-23,7.053443789198938e-23,2.7235761717826307e-22,-2.727882910267953e-22,-4.0442480928612706e-22,2.313269473413835e-23,1.25394827820176e-22,-4.242656307332787e-23,4.2325631028909063e-23,-2.029498086553979e-22,-1.6057589587802133e-22,1.5617524524439716e-22,5.15554732531347e-24,2.618540687474578e-23,1.1376332105333181e-23,-4.0805686909385394e-23,-1.4471035667456497e-22,-2.266991248517139e-22,6.788668377968526e-24,3.331415309211487e-23,8.470180008857113e-24,9.417284221494523e-24,2.437256718335425e-22,1.680223174259566e-22,1.4468050528523925e-22,-1.9650503586994383e-22,3.3356981322859113e-23,-9.35393192285607e-23,-8.353957859978442e-23,-5.7485995986112e-23,-5.564406882208024e-23,-1.6906045125321622e-22,-1.9179866906475758e-22,2.231268281579043e-22,-4.9879023761251855e-23,6.309894237725935e-24,1.3670619653935942e-23,-3.677009427922794e-22,-2.0325851203143376e-22,1.0338068574161008e-22,-1.5527601529544668e-22,2.5877434805174927e-22,-9.376843876027041e-23,-1.8413898503357327e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-7.833966354679876,-6.208501869656932,-4.413601093622119,-4.8455054047157615,-6.058490971139597,1.2008065775616912,-0.3532938651588919,-5.910657921494186,-9.047303847030907,-6.841994021326152,-7.312465423650423,-8.943851064679205,-7.6006440659978365,-9.402569819011353,-9.592786911597814,-7.871694460087135,-9.46921680132602,-11.330247317987121,-14.273118875893857,-10.353995037928131,-13.847253872385222,-9.606117176620215,-12.25484841075942,-11.186829047358128,-13.048347158902997,-8.814292681677085,-6.78476619141647,-17.752652407883403,-9.82645824747925,-16.119461520038858,-14.0458478781098,-11.082267294920513,-8.075497688514274,-9.101416328664717,-13.270002891428815,-13.46457005640645,-10.281873328394479,-7.307835928770662,-14.54284903655301,-15.914873129438085,-15.256031810829398,-17.19668949845799,-11.62631950441902,-11.423734450346338,-14.453725903523454,-8.700549425047415,-8.44691546113043,-8.009893074038482]}},"Poisson40_base":{"911901":{"raw_hash":"296d28ab3cb394a420cc357155438dd9fb51d2112353ecb4f6a876348b5a2476","all":{"hits":[[276207,264652,252233,238637,227593,218451,211152,206168,202548,199922,197924,198892,199991,201493,203794,206327,209425,212737,216085,219622,222936,227531,230506,234174,237171,242097,245447,250066,252879,256635,259876,264215,269434,274071,278999,283761,287874,292864,297718,302025,306693,310219,311971,311134,309156,304714,299273,289210],[69893,67021,64053,60810,57437,55061,53022,51300,50760,49760,49325,49058,48418,48316,48744,48825,49333,49359,49892,50040,50719,50672,51457,51835,52598,53209,54224,55429,56110,56869,58445,59704,60938,62308,64062,65290,67092,69118,70550,71839,73675,75224,76201,77007,76469,75474,74816,72897],[2107,1958,1803,1739,1656,1561,1470,1423,1418,1323,1279,1258,1204,1124,1127,1060,974,1024,961,983,949,968,939,929,854,970,977,935,1036,1028,1032,1089,1167,1259,1224,1327,1352,1478,1557,1642,1720,1923,1920,1951,2068,2102,2081,2103],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[958,1031,1062,1090,1011,875,714,569,430,282,195,116,63,44,30,23,18,4,2,4,3,1,2,2,0,1,0,0,1,2,1,4,3,6,5,8,9,19,37,48,75,114,154,253,352,534,643,858],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-4.822733619088608,-5.022671207930465,-3.915226067192496,-3.1433147227123714,-3.8987881976174217,-3.7790676619647248,-3.853420301167212,-4.183481454143338,-4.45118054715766,-4.956396465785853,-5.413987735863011,-5.617524869452663,-6.221901142320499,-6.822922575456174,-7.172553319465386,-7.7024606022216595,-7.444660364496114,-7.940414776088522,-7.516226508850115,-8.215331988645342,-7.938620664423251,-8.605648966805207,-8.21472515613462,-8.567243655817638,-8.94744646577317,-9.089624590672416,-8.876316300888444,-9.26160054469773,-9.309418802443709,-8.980242097618746,-9.097732652504245,-9.767844412451696,-10.310081140254745,-10.254956521843559,-10.209034992138749,-9.884124812734106,-10.43152831839538,-10.974877930547436,-9.636174583351973,-10.457542661412463,-10.460874318355442,-10.268264751024544,-9.77111805316092,-8.926545003513823,-7.96166082770028,-8.004968619848047,-7.01068411075276,-5.292256757939281],[-0.9389312225559565,-0.9708420862899462,-0.28776962668026823,-0.353968344118154,-0.574231826777165,0.01866468637545587,-0.6444924187014003,-0.6187595321635273,-0.39719839330606443,-1.191380500611468,-0.8234155255339125,-0.861370273429747,-0.8876358880166477,-0.841238212601483,-0.9265989906715606,-0.847924412018655,-1.3741953587734035,-0.9792768675695053,-1.2843951750508993,-1.253642469864345,-1.3405067679457623,-1.0788509652236282,-1.3393396931629933,-1.3285577326236948,-1.1107317640853036,-1.1466406969493068,-1.4353383530939436,-0.6712424079584833,-1.1465486679882817,-0.8604141294116004,-1.5820652931094272,-1.7520648142187458,-1.5210596158414122,-1.059497659762958,-1.2595378665252113,-1.6488295050041912,-1.1764685676383606,-1.677701309509439,-1.7862629119348463,-1.1644720203726748,-1.2600877058309035,-1.4933803903756615,-1.3930726537644622,-1.2703257241480805,-1.251028271735715,-1.2207906851944714,-0.5616845145977397,-0.31262391367672826],[-0.04115507115495341,0.04843701825631363,0.009980592632740133,-0.06229916264035673,0.0455177934433848,-0.05979748171410114,-0.028211425576554268,-0.037142686669891796,-0.07348162989274555,-0.023157337828521602,0.009470723614551499,-0.011203575525563695,0.03186360836289184,-0.03340354409385344,0.009183507423360675,-0.0486272044916196,-0.06112212199871046,0.03241016933778047,0.02128532411224076,0.0467304140295691,-0.04777940696026303,0.0474860041512828,-0.002380786083824871,-0.04827913217428335,-0.0062341466732839775,-0.002525278888792683,0.024610744073739466,0.018137833539588227,-0.017937913130954646,0.01972742874571434,-0.002959949681330294,-0.0017625714993055402,-0.023219366321417023,0.015433792130187732,0.042640995826949586,-0.0074288386830068396,0.009250434427189131,0.015642483296677567,-0.022807364747530156,0.04787716900763047,-0.03567216923835366,-0.06913538703585694,-0.0034941659769900844,0.09145000578108615,0.028225542169283243,-0.024811503423694245,-0.009504183415859022,-0.022744608634715027],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.08487610671195234,-0.03209661086350444,-0.056713642604220266,-0.025874121930550376,-0.02531040449002065,-0.05510087613216035,0.003878878635043514,-0.006676897897498084,-0.024294397397703914,0.00881172991089141,-0.009180438029705813,0.006784163412949309,-0.015337972460240707,0.0018212934609553285,-0.006184253783377412,6.388468250139946e-05,1.1425427027405739e-05,0.001648699189023033,-0.0016017651767439404,-0.002925712851362678,0.0014354261633029608,0.0005825423449500359,0.00027862300878203015,0.0003902178926237154,0.0,0.000776861195583807,0.0,0.0,0.001491166860894357,-5.025304026445144e-05,0.00030192837443544557,0.0011321648541157173,-0.0027124655824806807,0.0010316501273712792,0.0018566829494319982,-0.0011160907065693273,0.0010455784849113846,-0.004632318129671813,-0.0023177610706510473,-0.012805623027045058,-0.01660959889516363,-0.028577475387083037,-0.009326432768398804,-0.03067413274948677,-0.01604865906909109,-0.019775204839111656,-0.08606679128774077,-0.06512275317771216],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-1.0313103708133712e-19,-1.0740657301539506e-19,-8.372457543980065e-20,-6.721775093346835e-20,-8.337306223783253e-20,-8.081291606825637e-20,-8.240289913519095e-20,-8.946104326986999e-20,-9.518561511415066e-20,-1.0598933054887799e-19,-1.157746236978995e-19,-1.2012713356669676e-19,-1.330513289984138e-19,-1.4590378335377322e-19,-1.533804105268916e-19,-1.6471213480278794e-19,-1.5919924357213458e-19,-1.6980063080256494e-19,-1.6072963925020554e-19,-1.7567955746156073e-19,-1.6976226488578553e-19,-1.8402623341910355e-19,-1.7566658074107218e-19,-1.8320496070026577e-19,-1.913353517168367e-19,-1.9437573889748095e-19,-1.8981427917754213e-19,-1.9805333336827712e-19,-1.9907589586130932e-19,-1.9203666507791158e-19,-1.9454912455206625e-19,-2.088790308297513e-19,-2.2047441230812687e-19,-2.1929560802108166e-19,-2.183136058296122e-19,-2.1136561193095346e-19,-2.230714816097924e-19,-2.3469066139969206e-19,-2.060633567536154e-19,-2.2362778149824623e-19,-2.2369902682566153e-19,-2.1958019588878367e-19,-2.0894903551755694e-19,-1.9088838747423556e-19,-1.7025496386544273e-19,-1.7118107297091436e-19,-1.499189422633338e-19,-1.1317148552155293e-19],[-2.007843650061329e-20,-2.0760829668260298e-20,-6.153767216704325e-21,-7.56938394407268e-21,-1.2279575962114046e-20,3.9913223800704814e-22,-1.378205324645229e-20,-1.3231772122642527e-20,-8.493830566664485e-21,-2.5476900921963573e-20,-1.7608208083703905e-20,-1.8419845802437755e-20,-1.898151897078448e-20,-1.7989334711469433e-20,-1.9814719703415268e-20,-1.813231475857307e-20,-2.938627834258108e-20,-2.0941202006776388e-20,-2.746595953402399e-20,-2.680833283733214e-20,-2.8665869631614366e-20,-2.307052963890231e-20,-2.8640912492737354e-20,-2.8410347244889794e-20,-2.375227988871342e-20,-2.4520169177081085e-20,-3.069378170324301e-20,-1.4354084453624574e-20,-2.4518201197312416e-20,-1.8399399281443876e-20,-3.383144235107029e-20,-3.7466772083142013e-20,-3.252687542670246e-20,-2.2656671727445032e-20,-2.6934402079314428e-20,-3.5259151811400454e-20,-2.5158018886613967e-20,-3.587655666437646e-20,-3.8198076269156094e-20,-2.4901480487725735e-20,-2.6946160037000433e-20,-3.1934973104626775e-20,-2.978995707822855e-20,-2.7165093432477446e-20,-2.6752429902309026e-20,-2.6105818684452785e-20,-1.2011259812010787e-20,-6.685260057966935e-21],[-8.800745603213849e-22,1.0357942860724077e-21,2.1342851382601547e-22,-1.3322272718875697e-21,9.73368552824504e-22,-1.2787304444140058e-21,-6.032830769954133e-22,-7.942723149981877e-22,-1.5713570965791707e-21,-4.952046816033015e-22,2.0252529486876069e-22,-2.3958121145177884e-22,6.813826421206338e-22,-7.143131710522087e-22,1.9638336251180438e-22,-1.0398612956223581e-21,-1.3070570195685535e-21,6.930704948242014e-22,4.551728798827213e-22,9.992996592294643e-22,-1.0217316941246243e-21,1.0154574649503354e-21,-5.091156951357279e-23,-1.0324179943949982e-21,-1.3331319175253244e-22,-5.400145462937935e-23,5.262848334857388e-22,3.8786583110097034e-22,-3.8359066255454706e-22,4.218582957684027e-22,-6.329660820077692e-23,-3.769145074360116e-23,-4.965311207778761e-22,3.300416556668202e-22,9.118500977139459e-22,-1.588609071535729e-22,1.978145531722746e-22,3.3450438119340196e-22,-4.877207337753849e-22,1.023822272234162e-21,-7.628262514709693e-22,-1.4784155060537993e-21,-7.47204779287417e-23,1.9555991854843534e-21,6.035849511944011e-22,-5.305779422493375e-22,-2.032408110639165e-22,-4.863787349197565e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-1.8150206086406403e-21,-6.863652497926833e-22,-1.2127845409672166e-21,-5.533013512719998e-22,-5.41246618654681e-22,-1.178296573774664e-21,8.294730912802861e-23,-1.427811401255262e-22,-5.195199645641695e-22,1.884331410289681e-22,-1.9631772551506383e-22,1.4507494374921456e-22,-3.2799261404127515e-22,3.894718188753642e-23,-1.322462645934866e-22,1.366132587938033e-24,2.4432536223225383e-25,3.525636508848631e-23,-3.4252711612463363e-23,-6.25644757506324e-23,3.069565946773044e-23,1.2457291014519004e-23,5.958172712811682e-24,8.344557077482288e-24,0.0,1.661267386854888e-23,0.0,0.0,3.188763820930652e-23,-1.0746287413532239e-24,6.4565428736439764e-24,2.421061264711942e-23,-5.800432092318846e-23,2.2061170270689745e-23,3.970396319387502e-23,-2.3866877405327047e-23,2.2359019181992914e-23,-9.905912508060432e-23,-4.956382039781099e-23,-2.7383996039602614e-22,-3.551855223318284e-22,-6.111108152793272e-22,-1.994397285115039e-22,-6.559464759787006e-22,-3.4319018720195276e-22,-4.2287995660412837e-22,-1.8404826276606787e-21,-1.3926079280486174e-21],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[114879,107761,101551,95146,91325,89619,89011,90497,92999,95435,99204,105586,111478,116940,124205,130820,137529,143798,150463,156093,161896,168011,172403,177081,180461,184700,187535,191237,192630,193089,193619,194977,196290,196121,195481,194125,191115,188391,184829,181285,177110,170938,165342,158242,149333,141205,133571,124127],[57415,54644,52016,49196,46598,44902,43885,43014,43409,43266,43517,44069,44101,44631,45572,46047,46992,47318,48068,48428,49198,49319,50291,50662,51498,52132,53119,54230,54850,55591,57028,58108,59132,60205,61821,62660,63934,65370,66249,66743,67848,68343,68163,68111,66532,64642,63235,60672],[2072,1922,1775,1714,1625,1528,1453,1407,1408,1306,1268,1255,1200,1122,1124,1059,972,1022,960,983,949,968,939,929,854,970,976,935,1036,1028,1032,1089,1167,1259,1223,1326,1351,1475,1555,1639,1718,1915,1910,1934,2052,2078,2065,2079],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-1.7182916971196989,-1.3687968572951543,-1.0956885406305092,-0.4790752436013882,-0.9816638259410132,-1.4438261153567435,-1.1803987504124438,-1.0843917943484305,-1.4556831009889941,-1.923336808916637,-2.2807538105739815,-2.918197377204883,-3.280894006530727,-3.386909343604095,-3.529550574203996,-4.406058675347337,-4.629436145258819,-5.354502444936525,-4.5937798072791525,-5.31743087061626,-4.677335097472929,-6.167721547745428,-5.178852228643211,-6.188027396525539,-5.87080622402549,-5.974867055713069,-6.027553791043706,-6.221837670768776,-6.584437999264746,-6.076207074224328,-5.7314841375194865,-5.725942703098938,-6.274987261516982,-6.6566320865705375,-5.892784159590538,-5.9375507890844705,-5.397939315423768,-5.653270066411214,-4.459689858543813,-5.059125091962899,-4.618592072220414,-4.573821473288329,-4.4639881187537265,-3.575846156647777,-2.74822049053928,-2.6201250851220776,-2.384182004428596,-1.7249096598423208],[-0.5865220965580862,-0.6793171120964521,0.009391813997992651,-0.11731429127466675,-0.42910571407232295,0.0012620147964793986,-0.5597007164113277,-0.3987023277213616,-0.36182769279398075,-1.2103917879488795,-0.8221920382800851,-0.732616361857547,-0.8146076326989997,-0.831566987181275,-0.9342634139148692,-0.8767165394952481,-1.2998802528886813,-0.9692526897108042,-1.1339211468110637,-1.242002805227938,-1.3041735513255601,-1.0921732013793046,-1.2673256356965568,-1.2779530316508712,-1.052085450396307,-1.0580437863130905,-1.3902224485650045,-0.5648430194943519,-1.1145825680299524,-0.7262957674852819,-1.5078808980257181,-1.7057149767164104,-1.4671301518203774,-0.9833554924207392,-1.2484097761565702,-1.5468586743883954,-1.1007638583431132,-1.7154053823293625,-1.6651355050995005,-1.0348790701562063,-1.036966279481321,-1.181264970571948,-1.2506419129446422,-1.1198911665909546,-0.9065781539310291,-0.9759767330535853,-0.4551831373089014,-0.2064917132615716],[-0.04283622828993282,0.05329149416554309,0.009295822584595123,-0.059942083374436884,0.04894555954341457,-0.053734486858373176,-0.03187646734351684,-0.03945634727085752,-0.07369365597135229,-0.03224143342545146,0.007113751115134651,-0.008013949804103304,0.03155127800946829,-0.03404461804824951,0.009669808080971953,-0.04925938259164149,-0.062041979494978826,0.031653103661075044,0.020016939037079302,0.0467304140295691,-0.04777940696026303,0.0474860041512828,-0.002380786083824871,-0.04827913217428335,-0.0062341466732839775,-0.002525278888792683,0.025206387535968607,0.018137833539588227,-0.017937913130954646,0.01972742874571434,-0.002959949681330294,-0.0017625714993055402,-0.023219366321417023,0.015433792130187732,0.04220811354792736,-0.007113375063878814,0.009315713510200815,0.016734360789185967,-0.021499575242277063,0.04971580440733109,-0.035434763062637396,-0.07103937437858224,-0.006938681960968801,0.09045378042450362,0.03398997806100889,-0.026552752503372634,-0.00841005514847019,-0.016627781197344243],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-3.674455583256826e-20,-2.927083488247926e-20,-2.343059029138658e-20,-1.0244714018010045e-20,-2.0992245566667242e-20,-3.087528700579543e-20,-2.5242063301550365e-20,-2.3189016683608573e-20,-3.112884096947953e-20,-4.1129312839336795e-20,-4.877244409284978e-20,-6.240376219992258e-20,-7.015979487405323e-20,-7.242686424226979e-20,-7.547715463859194e-20,-9.422071308920133e-20,-9.899749570920635e-20,-1.1450256925142296e-19,-9.823500799895612e-20,-1.137098176279963e-19,-1.0002178380121256e-19,-1.3189273343446692e-19,-1.107464030600765e-19,-1.3232696086830669e-19,-1.2554339140583443e-19,-1.2776866494136814e-19,-1.2889533667657903e-19,-1.3304997170036015e-19,-1.4080394504357163e-19,-1.299357556480871e-19,-1.225640787577485e-19,-1.2244557876918448e-19,-1.3418654129910713e-19,-1.423477688752503e-19,-1.2601337533336443e-19,-1.2697068073129717e-19,-1.154314386136424e-19,-1.2089152146869924e-19,-9.536758123075897e-20,-1.0818611573179711e-19,-9.876560222576575e-20,-9.780821194396721e-20,-9.545949674343404e-20,-7.646715570579041e-20,-5.876891649078029e-20,-5.602967915166162e-20,-5.098418907778049e-20,-3.6886076682123004e-20],[-1.2542395426887917e-20,-1.4526756775516373e-20,2.0083786379042082e-22,-2.5086901909180793e-21,-9.176147970239635e-21,2.6987369623269603e-23,-1.1968837571745438e-20,-8.525991230761298e-21,-7.737451028788634e-21,-2.5883444997215456e-20,-1.7582044600644507e-20,-1.566652673539189e-20,-1.7419856996061313e-20,-1.7782521815255205e-20,-1.9978618433916187e-20,-1.8748015769859747e-20,-2.7797097901354647e-20,-2.0726841451102366e-20,-2.4248169829704117e-20,-2.655942614248996e-20,-2.7888907309724726e-20,-2.3355417036692498e-20,-2.7100938482654638e-20,-2.732819846688938e-20,-2.2498166427458925e-20,-2.2625581584693544e-20,-2.9729007284743947e-20,-1.207880239498174e-20,-2.383462683875782e-20,-1.5531364915547206e-20,-3.224505707572506e-20,-3.6475610806631236e-20,-3.137362874276452e-20,-2.102842075945818e-20,-2.6696435069088045e-20,-3.3078571596099295e-20,-2.353912267583062e-20,-3.668283385885352e-20,-3.560784506989219e-20,-2.2130219122313598e-20,-2.2174852742850492e-20,-2.5260586859027573e-20,-2.674416786962053e-20,-2.3948147783161153e-20,-1.938658706757681e-20,-2.0870630766061862e-20,-9.73379678836066e-21,-4.415691642822354e-21],[-9.16025017576762e-22,1.1396041114842066e-21,1.987851495423423e-22,-1.2818226573314026e-21,1.0466691123596844e-21,-1.1490772235072701e-21,-6.816576230987281e-22,-8.437484495056783e-22,-1.5758911370429554e-21,-6.894621865480654e-22,1.5212296344515884e-22,-1.7137312978342359e-22,6.747036596586833e-22,-7.280221226519851e-22,2.0678258733199362e-22,-1.053380015133905e-21,-1.326727576777377e-21,6.768811353148387e-22,4.280492859727987e-22,9.992996592294643e-22,-1.0217316941246243e-21,1.0154574649503354e-21,-5.091156951357279e-23,-1.0324179943949982e-21,-1.3331319175253244e-22,-5.400145462937935e-23,5.390222834139848e-22,3.8786583110097034e-22,-3.8359066255454706e-22,4.218582957684027e-22,-6.329660820077692e-23,-3.769145074360116e-23,-4.965311207778761e-22,3.300416556668202e-22,9.025931903465156e-22,-1.5211492183244013e-22,1.9921050411264313e-22,3.5785347468727844e-22,-4.597545016312325e-22,1.0631403002577412e-21,-7.577494740569683e-22,-1.5191310430819686e-21,-1.48379222891334e-22,1.9342955510094107e-21,7.268536818888603e-22,-5.678134268494785e-22,-1.7984358620596535e-22,-3.555743390960367e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-5.887696019511468,-5.977172886827604,-4.249728743844243,-3.5854563514014335,-4.452812635441221,-3.875301333435534,-4.522245266810124,-4.846060570874255,-4.9461549677541745,-6.162122574314949,-6.2371129758120825,-6.483314554995022,-7.093011394434497,-7.695743038690559,-8.096153056496963,-8.598948334049432,-8.879966419841198,-8.885632775131226,-8.780938124965516,-9.425169757331481,-9.325471413165975,-9.636431385532601,-9.556167012372653,-9.94369030272299,-10.06441237653176,-10.23801370531493,-10.287043909908647,-9.914705119116624,-10.472414216702044,-9.820979051324901,-10.682455966920566,-11.520539633315632,-11.85707258800006,-11.297988739348952,-11.424075179887582,-11.541499247127872,-11.59770087312164,-12.64156907488988,-11.447562621104998,-11.586943135804551,-11.773243792319862,-11.859358003823143,-11.177011305670769,-10.1360948546303,-9.200512216335799,-9.270346013305323,-7.667939600054093,-5.692748033428436]},"911902":{"raw_hash":"49a2cdc826669795893dfc61ee5338d2b045f4f56b77772267ef4e71873a2996","all":{"hits":[[275989,261406,249218,235680,223438,214555,207578,202154,199061,196575,195735,196900,198206,200772,202731,206090,208904,211651,215987,218908,222971,226993,230755,234152,238919,241946,246221,249366,253699,257603,261928,266363,270920,275785,280229,284833,290838,296056,300451,306097,308573,311342,312801,312810,309884,306145,298977,288187],[69731,66438,63542,59776,56848,54337,52125,50813,49629,49165,48574,48585,48196,48198,48415,48792,48953,49418,49318,50022,50669,51312,51607,52184,52909,53418,54515,55528,56511,57564,58565,59861,61384,62388,64131,66368,67966,69053,71332,72139,74073,75364,76619,76831,76430,76291,74517,72302],[2073,1952,1814,1768,1724,1572,1443,1411,1380,1395,1267,1223,1149,1130,1058,1042,1005,970,915,900,907,923,990,914,913,923,954,1020,954,947,1105,1047,1125,1274,1244,1323,1390,1460,1609,1669,1762,1886,1993,1914,2080,2030,2147,2064],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[944,1115,1179,1191,1111,915,778,574,432,291,233,127,82,44,31,22,13,4,6,2,2,4,0,2,0,2,2,0,0,1,3,1,4,6,2,7,10,12,32,30,84,104,184,258,410,488,619,808],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-4.384630528655737,-4.287819235916927,-4.0972179362117,-3.231182977800358,-3.889201156585935,-3.6533454434639006,-4.521806787382012,-4.225000958913145,-4.417095456260319,-4.584937567562636,-5.277917775496531,-6.604518951579507,-6.460935267645749,-6.98222248453513,-7.651357648285881,-7.361460080356003,-7.843027229683423,-7.266505769410113,-8.531094187682413,-8.60972253189637,-8.828095907759618,-7.9849922766491,-8.621997362699082,-8.672583341165941,-8.994039483253355,-9.012805640133227,-8.640976399008249,-9.20889540927607,-9.564908320519422,-9.610567546904884,-9.665989003355048,-9.977663080232237,-10.43159219577302,-10.282087720046803,-10.04705056706473,-10.296310306378597,-10.214163798224376,-10.19609219669595,-10.772491325837713,-10.143771303766888,-9.632013395220925,-9.615351488099318,-9.493529175611368,-8.238591945002373,-9.048997043593175,-8.357271884303545,-6.848886467138034,-5.459835140176371],[0.029015446392950554,-0.5111680596451211,-0.5201385344380297,-0.4672673824438868,-0.24346230263044646,-0.6287317717410423,-0.9564092081644091,-0.9383894694760239,-0.9082534503873084,-0.7001607564746261,-0.6601701292224387,-0.5640492241406654,-0.8987763304948679,-1.0958395068049211,-1.2001533035048875,-1.2462670942473322,-1.317860071621484,-1.0842813569497818,-0.8237785411109079,-1.0409856517205311,-1.1091443208232825,-1.2756951731015056,-1.0266215545441304,-1.4023204744973146,-1.3988798184020816,-0.9357293395419745,-1.2144754700309175,-0.9512010368096653,-0.8747090144151863,-1.1378221550679664,-1.386662274584629,-1.703416880730217,-1.0457508402591191,-0.8905016099818166,-1.493955756811042,-1.3904473860756519,-1.8552105231081277,-1.5792020367835369,-1.7081089696610015,-1.2224913959263128,-2.255294021221381,-0.7462824688823638,-0.8665821763495113,-1.5052011489651633,-1.0276410160522955,-0.7269314132608301,-0.7814725201196142,-0.7360974174123185],[-0.04429852119732725,-0.017554793178586128,-0.023125502172592814,-0.020000679752179076,-0.01725953552377113,-0.024297931468726008,-0.06377466306619653,-0.005651485682912627,0.0023348798261657085,-0.0179280433691911,-0.020227871753170833,-0.016536147270252797,-0.04481723539335535,-0.00024073468297945198,-0.04885117496201838,-0.017337991308801683,-0.031060928767044,-0.023300594867432113,-0.013905747099179428,-0.03767955190543226,-0.01999348542791977,-0.02384901300637117,-0.03994344714162122,-0.006322153043518353,0.003925486944848119,0.011656759121161951,-0.01093692345984622,0.005111661332331682,-0.019321360381282876,-0.058564241568939135,-0.02338967466984351,-0.017491568014593065,-0.007731347369266873,-0.02369686470415536,-0.016639373430553495,-0.002898071615623497,-0.044545988562809086,-0.014323873133262994,-0.03336750461965435,0.0008267507605247549,0.015331588789521474,0.024924825536763784,0.07678942305502365,0.002349916253013291,0.007374881297820229,0.03347441641703522,-0.012678825906904397,0.0024381063221459907],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.08501808287912313,-0.09606791880586778,-0.1473082594716892,-0.0767044396925312,-0.09451400925185557,-0.08550070114409193,0.021871679611865022,-0.01769577497083707,-0.010272333320427887,-0.025310735598956365,0.006210058685025513,0.0032466534982857147,-0.011050186608409514,0.009001629061032992,0.00925965195969176,0.00375350232661744,-0.0004546418552125668,-0.001322882577330278,-0.002705809366453978,0.0003271162453246524,0.0033763126043332902,-0.00031795121793355073,0.0,-0.002221344286817282,0.0,-0.000312659035110437,-0.0017837721299579425,0.0,0.0,-0.0005925305100735429,-0.0019626700374935045,0.0003049720417517867,-0.001798377123602505,-0.0025411322210584504,-0.00020517098572794603,-0.0005632535457962959,-0.001081085565639482,-0.004397745719274779,-0.01734013691589314,-0.008352970181191454,-0.017965399707485657,-0.006760613890063018,-0.009238064167043777,-0.030182388233456096,-0.049173726514938586,-0.031789109732186065,-0.09411999022826832,-0.13855472762359],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-9.376248604089645e-20,-9.169223920374577e-20,-8.761635377025472e-20,-6.909675669855642e-20,-8.31680495702854e-20,-7.812442779537376e-20,-9.669591155073252e-20,-9.034891100717682e-20,-9.445672750581562e-20,-9.804592242548036e-20,-1.1286485566247077e-19,-1.4123336321205708e-19,-1.3816291906116371e-19,-1.4931030880756348e-19,-1.6361933120765333e-19,-1.5742005934456924e-19,-1.6771806115372275e-19,-1.5538952286118702e-19,-1.8243192772080196e-19,-1.8411334397209103e-19,-1.8878311727961726e-19,-1.7075389180066565e-19,-1.8437583328430828e-19,-1.8545758169363617e-19,-1.9233171323978318e-19,-1.9273301535885356e-19,-1.8478168769219462e-19,-1.9692626815902858e-19,-2.0453937384779174e-19,-2.0551576685254453e-19,-2.0670091882893414e-19,-2.13365867241695e-19,-2.2307284758617065e-19,-2.198757911348421e-19,-2.1484967373873618e-19,-2.201799319384252e-19,-2.184232820282947e-19,-2.180368325258858e-19,-2.303627548463484e-19,-2.169179840936526e-19,-2.0597437243863127e-19,-2.0561806833873182e-19,-2.030129770318428e-19,-1.7617695657397955e-19,-1.9350694509809528e-19,-1.7871485026407168e-19,-1.4645900437307632e-19,-1.1675504076584813e-19],[6.204765417768254e-22,-1.0930998118037992e-20,-1.1122825915626259e-20,-9.992210549424176e-21,-5.206283768422868e-21,-1.3445022011788806e-20,-2.0452191910772777e-20,-2.00668514616316e-20,-1.9422412198011325e-20,-1.4972484620149415e-20,-1.4117310939038935e-20,-1.2061827595102265e-20,-1.9219750122879698e-20,-2.343381860531826e-20,-2.5664501633918194e-20,-2.6650615203242563e-20,-2.8181584688082633e-20,-2.3186655051315607e-20,-1.761597093686752e-20,-2.2260804416773552e-20,-2.3718333441977896e-20,-2.727991562313924e-20,-2.1953637495367002e-20,-2.998771573923906e-20,-2.9914139535499107e-20,-2.000996630467751e-20,-2.5970771895504862e-20,-2.0340818537176922e-20,-1.8705086145330185e-20,-2.4331590366472897e-20,-2.965287526838442e-20,-3.6426467511336945e-20,-2.236270488955263e-20,-1.9042800580261074e-20,-3.194727694345953e-20,-2.97338174278254e-20,-3.967247630992075e-20,-3.377021346769386e-20,-3.6526804796314567e-20,-2.6142187282721603e-20,-4.8228002975593486e-20,-1.5958767589159025e-20,-1.853129897313643e-20,-3.2187752376448516e-20,-2.197543801990467e-20,-1.554495778905554e-20,-1.6711284059212135e-20,-1.5740966855426798e-20],[-9.472952049782323e-22,-3.7539789033550325e-22,-4.945238967058929e-22,-4.277015916885189e-22,-3.690839964835287e-22,-5.195955383856604e-22,-1.3637798935228426e-21,-1.2085336358246815e-22,4.9929893904915144e-23,-3.833796040871269e-22,-4.325599455868401e-22,-3.5361480687236762e-22,-9.583875723388205e-22,-5.1479553875525065e-24,-1.044650759173983e-21,-3.7076172266836425e-22,-6.642178584725872e-22,-4.982681406617835e-22,-2.9736540165786433e-22,-8.057528305910576e-22,-4.275477457205341e-22,-5.099957076165783e-22,-8.541647649818664e-22,-1.3519515102063533e-22,8.394399766743533e-23,2.492722493347979e-22,-2.338790296085857e-22,1.0930956922965189e-22,-4.131747866100318e-22,-1.2523584020856695e-21,-5.001730545822467e-22,-3.7404586112401335e-22,-1.6532985961999709e-22,-5.067421146469035e-22,-3.5582223150050773e-22,-6.197338581427175e-23,-9.52587134423581e-22,-3.0630675627779743e-22,-7.13542490221879e-22,1.767952992535697e-23,3.2785610337457475e-22,5.330012622931509e-22,1.6420921124892478e-21,5.025143816119565e-23,1.5770706339358022e-22,7.158287298135657e-22,-2.7112848604727194e-22,5.2137325711345875e-23],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-1.8180566770859723e-21,-2.054350266720133e-21,-3.150091788157476e-21,-1.640274798285159e-21,-2.0211209166267387e-21,-1.8283771563228152e-21,4.677117127420041e-22,-3.7841269471675225e-22,-2.196671996122204e-22,-5.412536992049713e-22,1.3279808571381907e-22,6.942758376632725e-23,-2.3630108873459597e-22,1.9249401144848484e-22,1.980116641390849e-22,8.026621791821509e-23,-9.722221821058382e-24,-2.828898772200611e-23,-5.78619820514842e-23,6.995169190551278e-24,7.220025983137033e-23,-6.799181011568712e-24,0.0,-4.75020098782612e-23,0.0,-6.686011107095552e-24,-3.814481250866042e-23,0.0,0.0,-1.2670881461159013e-23,-4.1970428475256206e-23,6.5216297292858494e-24,-3.8457130845125936e-23,-5.434046787931137e-23,-4.387448739315189e-24,-1.2044812528685743e-23,-2.3118315122520405e-23,-9.404294590388942e-23,-3.7080760508733824e-22,-1.7862286112716184e-22,-3.841784452038393e-22,-1.4457135244398032e-22,-1.9755002316532858e-22,-6.45430837769579e-22,-1.051548315371819e-21,-6.797895371198898e-22,-2.012695074823764e-21,-2.962903175034451e-21],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[114615,105248,99229,93161,88420,86432,86625,86919,90009,93350,97808,103573,109819,116794,123261,130551,136812,143487,150032,155888,161959,167785,172770,176843,182025,184651,188818,190605,193134,194830,196160,197188,197454,197050,196163,195347,193677,191892,188274,184901,179604,172310,166685,159196,150182,142762,133515,123830],[57072,53876,51354,47919,45773,44091,42961,42539,42122,42486,42788,43646,43824,44408,45242,46031,46590,47329,47510,48423,49201,50039,50414,51058,51771,52298,53405,54334,55303,56295,57167,58344,59687,60499,61876,63805,64824,65503,67047,67158,68185,68598,68871,67920,66532,65359,62881,60103],[2039,1913,1775,1726,1698,1542,1422,1391,1365,1381,1260,1219,1148,1126,1056,1042,1005,970,915,900,907,922,990,914,913,923,954,1020,954,946,1105,1047,1125,1274,1244,1321,1390,1460,1607,1668,1760,1881,1986,1901,2060,2011,2117,2039],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-1.0586872219335302,-1.527857305295351,-0.7913480859204898,-0.5944253835598374,-1.483126820345335,-0.908081558400688,-2.046324403525585,-1.7925305047993896,-1.449740325557236,-1.418525608905004,-2.711838746518063,-2.9847105545591455,-3.3972756825364687,-3.5693044469888986,-4.29256291774378,-4.095446143638156,-5.241939541196057,-4.338109620641131,-5.4595181765580945,-5.347127036555406,-6.0931615578530165,-5.188872982780564,-5.501955169130058,-5.603217630144164,-6.411850991385027,-6.290089181231282,-5.672846365638623,-6.07251060796358,-6.785255109382692,-6.352511892438657,-6.28174042285388,-6.242736430281715,-6.30934645078493,-6.071997506337149,-5.6343274194980175,-5.7176156648017376,-5.922640093201899,-5.542372269348446,-5.4278755781642385,-4.9361761516733615,-4.2564529564459415,-3.9993261122929935,-3.9688794448871016,-3.5941245990937807,-3.2972131335447514,-3.1405856763540063,-2.2824909955335655,-1.867739874469659],[0.07429546926976077,-0.28661261355913514,-0.43437489611438335,-0.33620154202857194,0.013576297012939942,-0.46650869893201063,-0.816886449022069,-0.8633964860878797,-0.6871021125707794,-0.7065143392015526,-0.5769345440783243,-0.48024176572678823,-0.7139042355057078,-1.0204496202648599,-1.2026672819560258,-1.1805495717050019,-1.2194262779114255,-1.0708411838774792,-0.8064952621420834,-0.9911557464293588,-1.09954974939443,-1.2532090506360933,-0.9669595247311611,-1.362749580510813,-1.4172332191570398,-0.9013699262920364,-1.1732401722304668,-0.8976305850034162,-0.8825114754386219,-1.0751387256048504,-1.2843642698145241,-1.5699878931238471,-0.9828456607550147,-0.8287402708930748,-1.4292702245212712,-1.2967332959607565,-1.712572493687544,-1.4858060948085752,-1.4948650404790738,-1.0181186975030825,-2.028117005328666,-0.7155036393318509,-0.9432076314698512,-1.2798570340306419,-0.8469649202749637,-0.4990861207396831,-0.562317776058165,-0.44816766364929583],[-0.039738890847011536,-0.01768558162987066,-0.029554500349772087,-0.019795241850249307,-0.01494942267513722,-0.02928056456014595,-0.06900761498305116,-0.006649506049890847,0.0003765948012679465,-0.015463654217531873,-0.020435258450015214,-0.015691672224094032,-0.04472004500418915,0.003068137859604819,-0.04855496104914787,-0.017337991308801683,-0.031060928767044,-0.023300594867432113,-0.013905747099179428,-0.03767955190543226,-0.01999348542791977,-0.023560289673649017,-0.03994344714162122,-0.006322153043518353,0.003925486944848119,0.011656759121161951,-0.01093692345984622,0.005111661332331682,-0.019321360381282876,-0.058770909963735386,-0.02338967466984351,-0.017491568014593065,-0.007731347369266873,-0.02369686470415536,-0.016639373430553495,-0.0041293907355349265,-0.044545988562809086,-0.014323873133262994,-0.03295460887012865,-0.0012312963871958203,0.014949499639244563,0.02277040547661518,0.07635766485562082,0.0012470667270115213,0.005922453548453364,0.034683810119529805,-0.018728036843334978,-0.0019729485712295927],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-2.263934103899315e-20,-3.2672239616083933e-20,-1.6922466642214043e-20,-1.2711402104266067e-20,-3.171570714582942e-20,-1.941873639912914e-20,-4.375932295019107e-20,-3.833210468606171e-20,-3.100175856314615e-20,-3.033425205028319e-20,-5.799091644182778e-20,-6.382610344907835e-20,-7.264854169105129e-20,-7.632726547865143e-20,-9.179367976941394e-20,-8.757846513280658e-20,-1.1209548440773737e-19,-9.276766653220077e-20,-1.1674826270401604e-19,-1.1434485091669418e-19,-1.3029831630722954e-19,-1.1096069040168538e-19,-1.1765575032415682e-19,-1.1982118251399583e-19,-1.3711328358158445e-19,-1.3450948607795418e-19,-1.2131014795753252e-19,-1.298567091095227e-19,-1.4509828897087622e-19,-1.3584435535598453e-19,-1.343309532835251e-19,-1.334968781464786e-19,-1.3492129032369604e-19,-1.2984573676333038e-19,-1.2048644522449385e-19,-1.2226751044461287e-19,-1.26651825150328e-19,-1.1852004385362826e-19,-1.1607160621704147e-19,-1.0555693221854561e-19,-9.102149161809805e-20,-8.552300047316184e-20,-8.487191819633611e-20,-7.685802836735038e-20,-7.05087688432057e-20,-6.715939204338426e-20,-4.8809592668872076e-20,-3.994040837955792e-20],[1.5887605249246638e-21,-6.129025239949301e-21,-9.288826017896503e-21,-7.189452380391638e-21,2.903203247898546e-22,-9.97598659355678e-21,-1.7468588008237852e-20,-1.8463175048729413e-20,-1.46932339720628e-20,-1.5108351874607858e-20,-1.2337371822350447e-20,-1.0269659338666915e-20,-1.526638002419392e-20,-2.1821654675395428e-20,-2.5718261436002187e-20,-2.5245288517277378e-20,-2.607664171777461e-20,-2.2899245648894335e-20,-1.7246379202178726e-20,-2.119522414296308e-20,-2.3513159741756916e-20,-2.6799064447652962e-20,-2.0677803602191713e-20,-2.9141517782356096e-20,-3.030661513198165e-20,-1.927521249037872e-20,-2.5088981740293696e-20,-1.919524909709279e-20,-1.88719367244185e-20,-2.2991145797285253e-20,-2.746529864554655e-20,-3.3573174969096496e-20,-2.1017518339259197e-20,-1.7722074316935387e-20,-3.056401870112205e-20,-2.7729802264220014e-20,-3.662225436874643e-20,-3.177300169614956e-20,-3.1966721386195094e-20,-2.1771809400751372e-20,-4.3369969523916624e-20,-1.5300582239852096e-20,-2.0169884737465564e-20,-2.7368914325475037e-20,-1.8111796648635128e-20,-1.0672633674200713e-20,-1.202480169848339e-20,-9.583775424694994e-21],[-8.497904610142758e-22,-3.7819471671750538e-22,-6.320038617577098e-22,-4.2330843511898084e-22,-3.1968372836348274e-22,-6.261459221928915e-22,-1.4756831834009963e-21,-1.4219538319295855e-22,8.053236085957205e-24,-3.3068023707737646e-22,-4.369947758743308e-22,-3.355562545702146e-22,-9.563092187699283e-22,6.5610142371777e-23,-1.0383164163623993e-21,-3.7076172266836425e-22,-6.642178584725872e-22,-4.982681406617835e-22,-2.9736540165786433e-22,-8.057528305910576e-22,-4.275477457205341e-22,-5.038215460134246e-22,-8.541647649818664e-22,-1.3519515102063533e-22,8.394399766743533e-23,2.492722493347979e-22,-2.338790296085857e-22,1.0930956922965189e-22,-4.131747866100318e-22,-1.2567778719487593e-21,-5.001730545822467e-22,-3.7404586112401335e-22,-1.6532985961999709e-22,-5.067421146469035e-22,-3.5582223150050773e-22,-8.830434826094797e-23,-9.52587134423581e-22,-3.0630675627779743e-22,-7.047129818520785e-22,-2.633047632226595e-23,3.1968537419110566e-22,4.869303836875955e-22,1.632859242836953e-21,2.666771483236755e-23,1.2664783601161581e-22,7.416908313993205e-22,-4.004869467610421e-22,-4.2190228266744296e-23],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-4.484931686339238,-4.912610007546503,-4.787790232294015,-3.79515547968896,-4.244437003992007,-4.3918758478177615,-5.5201189790007525,-5.186737689042917,-5.33328636014189,-5.328337103005409,-5.952105717787114,-7.181857669492142,-7.4155790201423795,-8.069301096962004,-8.8911024747931,-8.621311663585518,-9.192402871927168,-8.375410603804651,-9.371484285258953,-9.688060619277003,-9.953857401406484,-9.284854413974912,-9.688562364384838,-10.08344731299359,-10.388993814710588,-9.93719087958915,-9.868172564628974,-10.15498478475341,-10.458938695315888,-10.807546474051856,-11.07800362264701,-11.698266556935291,-11.486872760525012,-11.19882732695383,-11.557850868292057,-11.690219017615673,-12.11500139546096,-11.79401585233202,-12.531307937034258,-11.373788919113867,-11.889941227360271,-10.343469745334978,-10.292559993072896,-9.771625565947977,-10.118436904862586,-9.082517990879529,-7.737157803392828,-6.3320491788901325]},"911903":{"raw_hash":"a2c9cc51a37785a7a3faf86fea38a10b0221e8ceff85818bd3264929396acaaa","all":{"hits":[[276431,262048,248943,236773,226021,216851,209371,203890,200724,198865,198282,198341,199900,201901,204586,207020,210677,214798,216415,220541,223759,227499,230896,234263,238109,242074,245321,249652,252706,257441,261475,265400,270159,273959,278994,283853,288834,292742,297806,302344,306760,308750,310664,310749,308391,304459,296102,287726],[69756,66238,63195,60039,57581,54662,53074,50892,49903,48889,48471,48643,48256,48377,48608,48975,49468,49740,50044,50168,50407,50964,51616,52179,52781,53702,54283,55151,55711,57240,58448,59768,60579,62553,64038,65775,67822,68999,70621,72069,73491,75249,75939,76469,76864,75968,74161,72864],[2026,1988,1898,1818,1642,1641,1466,1433,1365,1322,1248,1211,1175,1136,1139,1050,1022,978,998,987,962,890,930,849,947,932,950,930,990,973,1095,1085,1144,1187,1297,1295,1367,1489,1554,1606,1747,1875,1906,2011,2109,2068,2101,2147],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[990,1124,1178,1144,1030,874,677,589,411,288,197,144,81,57,19,22,6,11,2,5,0,2,0,1,1,1,0,1,0,1,0,1,2,4,2,5,10,12,32,39,70,117,163,280,385,497,692,800],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-4.934860531248488,-4.218763433558447,-3.393307639577676,-3.449158521887979,-3.218295136227144,-4.210700001389067,-4.229735954823831,-4.480956607325285,-4.883768750500952,-5.445340003243554,-5.342002780647111,-6.218352820410096,-7.008514925095265,-6.636607324579467,-6.910479478826971,-7.347644837497066,-8.596305003714146,-7.382539475486551,-7.893617000769542,-7.485716795006142,-7.905452120683427,-8.255332818723458,-7.99750866996947,-8.699878172637302,-9.405030357327453,-8.164707443936694,-9.338428840016824,-9.141838794611656,-8.984337821076679,-8.608428682454013,-9.129782517182887,-10.367025528882715,-8.92965477153327,-9.371283716985285,-10.519070351531255,-10.286188571179053,-10.8371412390265,-10.15409871645486,-10.34783551853957,-10.919469468785216,-10.5026208230066,-9.17699725141528,-9.102312234799586,-8.565603716546438,-8.636141060331623,-6.4873724719473405,-7.569038116470797,-5.81539196452643],[-0.5029920226504766,-0.43988247037270917,-0.6978269354238896,-0.6694145103776927,-0.6600990726677342,-0.9664851913152565,-0.677370553828706,-0.8677366501572731,-1.0276702494637768,-0.6694284067578575,-0.6655347785007069,-1.1251825065555343,-0.9714726575672332,-1.1349743581201537,-1.2758956511112303,-0.9604826345109447,-1.1724357176072893,-0.7592277193031466,-1.202379537610888,-1.1049948069153774,-1.4314261230988843,-1.742815236898557,-1.0918241797642285,-1.0667619864615925,-0.7122653084981101,-1.162171090385517,-1.0181108200717304,-1.4202511559356732,-1.198795622941578,-1.319856396518284,-1.7833086939220562,-1.4085170459228606,-1.2696458258272612,-1.4538709273942576,-1.3922297185038341,-1.2421858242150428,-1.2760864505436411,-1.3247782842812552,-1.606030654249305,-1.3403740425889683,-1.3367502624552738,-1.1030259520360048,-2.2258405758038458,-1.5709818272366287,-1.579801697781427,-1.3834703064063878,-0.3702287826255304,-0.8400793689337004],[-0.014855009186968105,-0.03518257538249152,-0.033355457016464064,-0.03811272717351101,0.031112864034643632,-0.012598013260782838,-0.00025458044091631015,0.012080930788820192,0.02656416140310169,0.027184292167415098,-0.011405166784151044,0.002968544920401533,0.030131528452990795,0.006956688847703303,0.0425568394071077,0.003900136386902433,-0.003662717911842173,0.018167166483300103,0.03322249838772014,-0.04254492806592317,-0.051804248376180695,0.024205519284498028,-0.016343126695638886,0.020544563116620212,-0.039128830804315985,-0.018593618052062454,0.029193143694999063,-0.011226662650492358,-0.010438400526057063,0.029498668846412855,-0.06819614436440516,-0.014950092659772818,-0.025709888065895314,-0.010037092967471009,-0.05789172831005582,-0.03666162801918481,-0.028613679093067765,0.009342073676636167,0.027601880494586895,-0.03742255290558129,0.03180193590419055,-0.024219406759024106,0.010107956789117455,-0.0690178269235457,-0.04685960423190393,-0.03309545732346542,0.057593437768123514,-0.05121537296600337],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.05323461092100437,-0.09155221514898966,-0.0715984363939004,-0.0786058737280967,-0.04763492479164901,-0.00808106294542693,-0.05099970715909616,-0.03642113842648742,-0.00523944076669826,-0.00046063893943816986,-0.018137798046713904,-0.0016149963426163782,-0.005641162209620449,-0.007585783715127544,0.005257801985673056,-0.0016682505015047228,0.00020170117348861582,0.002303122660015608,-7.852028096028305e-05,0.005473283282971512,0.0,0.0006452868561226137,0.0,0.0006461327917602025,-0.0003042087096198745,-0.00024745032359853927,0.0,0.00047726056779069057,0.0,0.0005629978975071649,0.0,-0.0002315412946966072,-0.0021396346716946587,-0.003228346322513283,-0.0003066673180187538,-0.0004938643753635392,0.00087557777071782,-0.0017065896251635731,0.003367555517685883,-0.009040139051604713,-0.010894555961815306,-0.012208131081855516,-0.01563015151446087,-0.02879333883460203,-0.027038608445935256,-0.06467611246284742,-0.06337132275486873,-0.09514153229593993],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-1.055287985272537e-19,-9.0215525564509e-20,-7.256368766056869e-20,-7.375802263104499e-20,-6.882115854776394e-20,-9.004309428637003e-20,-9.045016583014945e-20,-9.582235688921551e-20,-1.0443623386351815e-19,-1.16445071644062e-19,-1.14235272020609e-19,-1.3297545043089973e-19,-1.4987255563198555e-19,-1.4191955230046956e-19,-1.4777613106390177e-19,-1.5712462931751295e-19,-1.838264188159879e-19,-1.5787082856645953e-19,-1.687998906657589e-19,-1.600772087661063e-19,-1.6905297704520765e-19,-1.7653494932350023e-19,-1.7102154677097927e-19,-1.860412639989288e-19,-2.0112048708092206e-19,-1.745969843381129e-19,-1.9969625673897468e-19,-1.9549230585471796e-19,-1.9212424947323113e-19,-1.8408567583916961e-19,-1.9523449016495066e-19,-2.2169213120346887e-19,-1.9095488785063179e-19,-2.0039883701865793e-19,-2.249435113295715e-19,-2.1996348518215818e-19,-2.3174525139726472e-19,-2.1713882912989134e-19,-2.212817652524122e-19,-2.335057873062937e-19,-2.245917488085125e-19,-1.9624414669825643e-19,-1.946470559554613e-19,-1.8316989166035033e-19,-1.8467828710411605e-19,-1.3872826156450304e-19,-1.618589812985194e-19,-1.2435839333158618e-19],[-1.0756158858590688e-20,-9.406601928806333e-21,-1.4922577367471795e-20,-1.431499604690867e-20,-1.4115791440605702e-20,-2.0667660289089997e-20,-1.448513088680933e-20,-1.8555986648318504e-20,-2.1976063157488788e-20,-1.4315293212004497e-20,-1.4232030491753937e-20,-2.4061299663650078e-20,-2.0774314026907626e-20,-2.4270692071891062e-20,-2.72842027156241e-20,-2.0539299496796167e-20,-2.5071778998835036e-20,-1.6235593391000686e-20,-2.5712108209414905e-20,-2.3629598772699903e-20,-3.061012119686666e-20,-3.7268975858648205e-20,-2.3347953435347375e-20,-2.2812014652288014e-20,-1.5231332630880478e-20,-2.4852276589155032e-20,-2.177164094698033e-20,-3.037115175672793e-20,-2.5635468513787925e-20,-2.8224274803942105e-20,-3.813490222897741e-20,-3.012022540863812e-20,-2.7150554246929555e-20,-3.1090088810028537e-20,-2.977193145324339e-20,-2.6563339885075903e-20,-2.728828283799727e-20,-2.832952618821597e-20,-3.434392608821923e-20,-2.866303138576165e-20,-2.8585539192980476e-20,-2.358749608538401e-20,-4.7598160108157036e-20,-3.359442960680569e-20,-3.378303683002199e-20,-2.958461709479388e-20,-7.917102897494773e-21,-1.7964553589659072e-20],[-3.176647570251513e-22,-7.523566037376045e-22,-7.132848600250876e-22,-8.150160033398336e-22,6.653284605567345e-22,-2.6940035991340965e-22,-5.4440379598002326e-24,2.58342885915879e-22,5.680573987861323e-22,5.813184938208131e-22,-2.438921100430583e-22,6.348041182531681e-23,6.443432342817241e-22,1.487642885097594e-22,9.10050467143227e-22,8.340189239311932e-23,-7.832485196560731e-23,3.884930971174222e-22,7.104416258026954e-22,-9.097957508212373e-22,-1.1078003228518206e-21,5.176193636368291e-22,-3.4948718681075408e-22,4.393321854256661e-22,-8.367447218434346e-22,-3.976124879080203e-22,6.242764835721347e-22,-2.4007491467596174e-22,-2.2321843932281694e-22,6.308099411935597e-22,-1.4583304094201242e-21,-3.1969805555128847e-22,-5.497893163715623e-22,-2.1463673691616804e-22,-1.2379771413075357e-21,-7.839851871029224e-22,-6.118850081000989e-22,1.9977419921107326e-22,5.902483499264519e-22,-8.002570733137759e-22,6.800638165068688e-22,-5.179163382913375e-22,2.161521138776943e-22,-1.475901559139114e-21,-1.0020623080920936e-21,-7.077249348669474e-22,1.2315983911274985e-21,-1.0952076033362936e-21],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-1.1383877001156396e-21,-1.9577848666651665e-21,-1.5310862224442161e-21,-1.680935734492264e-21,-1.0186420364603594e-21,-1.7280830087375635e-22,-1.0905957296385033e-21,-7.788424728124248e-22,-1.120420497323553e-22,-9.850465585798482e-24,-3.8786507210882457e-22,-3.453565153118887e-23,-1.206326027876588e-22,-1.622170750877311e-22,1.1243469251640896e-22,-3.567445725193427e-23,4.3132490503041114e-24,4.9250787460623674e-23,-1.6791053885498e-24,1.1704262059563417e-22,0.0,1.379904177653027e-23,0.0,1.3817131562634833e-23,-6.505306365687657e-24,-5.2915650157042086e-24,0.0,1.0205908350290203e-23,0.0,1.2039345655483004e-23,0.0,-4.95136072925571e-24,-4.575470264284613e-23,-6.903609666117837e-23,-6.557882115040619e-24,-1.0560970028942577e-23,1.8723663936586772e-23,-3.649431459758507e-23,7.201299520116482e-23,-1.9331752267247915e-22,-2.3297302808422716e-22,-2.610629818560446e-22,-3.3424067401205667e-22,-6.157269153936839e-22,-5.782031417261801e-22,-1.3830568054354107e-21,-1.3551547220144469e-21,-2.0345400907799e-21],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[114577,106149,99481,94211,90743,88367,87607,88799,91296,94941,99607,104765,111552,117660,124660,131413,138816,146187,150947,157370,163068,168342,172958,176937,181024,184887,187397,190706,191631,194742,195283,195710,196522,195642,194824,194323,191441,188700,185206,181057,176991,170585,164146,157169,149582,140406,131134,123601],[57242,53698,50955,48548,46521,44491,43819,42699,42680,42444,42826,43726,44107,44714,45432,46264,47050,47746,48240,48608,48981,49636,50372,51029,51619,52606,53169,54029,54511,55912,57074,58270,58917,60546,61706,63100,64645,65307,66210,66959,67660,68531,68140,67494,66828,65143,62477,60571],[1992,1949,1862,1781,1597,1621,1443,1414,1351,1309,1239,1207,1171,1136,1135,1049,1021,978,997,987,962,889,930,849,947,932,950,930,990,973,1095,1085,1144,1187,1297,1294,1366,1488,1551,1602,1737,1872,1900,2000,2092,2045,2076,2123],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-1.008104739673821,-1.0625019650147716,-1.0383973593883105,-1.3275518703431517,-1.114589479248536,-1.1209692960694435,-1.266598148263759,-1.4386843749774452,-1.8956346667243629,-2.1670038337751807,-2.256703886263848,-2.8775433193318363,-3.3817300494425067,-3.3967462168954774,-4.075395545810208,-4.066825290160422,-5.022564479773743,-4.409230043094399,-5.090289672163083,-4.744290571431138,-5.020999804859593,-5.430287348846267,-5.0426443586739,-5.829831806504083,-6.2506399636023335,-5.415825516278326,-6.663924211903753,-6.233149975206817,-6.100738815789633,-5.742293464300447,-5.551200935023343,-6.413529012603879,-5.637961277087285,-5.845105544591556,-6.318354930065444,-5.726308590540144,-6.432838401079905,-4.601623319623407,-5.334352960443992,-5.546235570843169,-4.960036768828304,-3.6202082754247336,-3.50530707500607,-2.903959932761417,-3.285437835458654,-2.2292037504117213,-2.400048292557794,-1.5982455607983959],[-0.44348139677140014,-0.3378646906442721,-0.5465987669556317,-0.679257687666826,-0.5238700365881732,-0.8023880405236418,-0.5059428512942584,-0.774557315087029,-1.106286919785897,-0.46126671075924874,-0.4868059789151158,-0.9791538174376135,-0.9703172371709452,-1.1029672688858112,-1.23246120667275,-1.02092053592875,-1.1428722550402672,-0.7224454110850258,-1.2005821170860642,-1.1019863660055464,-1.3873325830662062,-1.7391867494784163,-1.0273444722227094,-1.0458055470479397,-0.6757807467003022,-1.1990868577446285,-0.9752447710015972,-1.3298609468324527,-1.1453494007894156,-1.234556889284674,-1.6735435574674222,-1.3765298998430557,-1.2748181005646484,-1.3882750655478366,-1.3272823539302236,-1.0998039116955576,-1.1588023899399258,-1.1834218113265884,-1.4285732516251595,-1.146684018232447,-1.2635638054534697,-0.8873643535157995,-1.8734025140157686,-1.3167716176034203,-1.2622745443620864,-1.1361782634369955,-0.31716466636247415,-0.6085128411083474],[-0.01693311187034737,-0.03880102308143026,-0.03187994170552877,-0.03698840258187742,0.018312184572624842,-0.006059837746142508,0.0018725734836160116,0.007508590297636055,0.029486300818166784,0.026187050715881666,-0.009784681754948494,0.003918575056294157,0.03378817938602343,0.006956688847703303,0.04353629654227605,0.004323355281224075,-0.0032213933085547325,0.018167166483300103,0.03482433735070866,-0.04254492806592317,-0.051804248376180695,0.02592852471997979,-0.016343126695638886,0.020544563116620212,-0.039128830804315985,-0.018593618052062454,0.029193143694999063,-0.011226662650492358,-0.010438400526057063,0.029498668846412855,-0.06819614436440516,-0.014950092659772818,-0.025709888065895314,-0.010037092967471009,-0.05789172831005582,-0.035829953562624785,-0.027562229028573523,0.007776599836239074,0.029234338205380194,-0.03546397980808861,0.02905774133407767,-0.024162715928294255,0.011478448555652157,-0.069485554148435,-0.047136282618753626,-0.030208082220083393,0.06321482415673663,-0.05054186672514086],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-2.1557667393792326e-20,-2.2720916850812845e-20,-2.2205455460439936e-20,-2.8388837531033155e-20,-2.3834774630694162e-20,-2.3971202884273194e-20,-2.708538163474765e-20,-3.076533421561411e-20,-4.0536920457896537e-20,-4.6339974460107493e-20,-4.8258152027035773e-20,-6.153440148436966e-20,-7.231610838875971e-20,-7.26372194109987e-20,-8.714969607537565e-20,-8.696642670513379e-20,-1.0740429070284002e-19,-9.428853073590408e-20,-1.0885255010908224e-19,-1.0145358327698115e-19,-1.0737083114248761e-19,-1.1612318037213383e-19,-1.0783368591704887e-19,-1.2466718000654404e-19,-1.336658900912263e-19,-1.1581392344263534e-19,-1.42503706255902e-19,-1.3329187800923387e-19,-1.3046035106406185e-19,-1.2279522921496207e-19,-1.1870883915500934e-19,-1.3714916697930308e-19,-1.2056415291714013e-19,-1.2499379901009738e-19,-1.3511393082265453e-19,-1.2245340303530552e-19,-1.3756208575446761e-19,-9.840273643397095e-20,-1.1407168556667117e-19,-1.1860265805569235e-19,-1.0606717607336897e-19,-7.741581090384749e-20,-7.495872309908776e-20,-6.209930366523784e-20,-7.025696171482638e-20,-4.767007942043731e-20,-5.1323479380466694e-20,-3.4177446903428774e-20],[-9.483562640550255e-21,-7.225017737117677e-21,-1.1688660862460688e-20,-1.4525486022549418e-20,-1.1202621674009502e-20,-1.7158548926138552e-20,-1.0819260419306795e-20,-1.6563406875239578e-20,-2.3657229770156492e-20,-9.863890069194482e-21,-1.0410030789218468e-20,-2.0938570659346217e-20,-2.074960610954257e-20,-2.3586241184197943e-20,-2.6355385232887268e-20,-2.183172490208235e-20,-2.4439583485861947e-20,-1.5449027535949985e-20,-2.5673671534815536e-20,-2.3565265210962065e-20,-2.966720938142683e-20,-3.719138300359302e-20,-2.196909662203765e-20,-2.2363874758824308e-20,-1.445113389032115e-20,-2.5641696381558585e-20,-2.0854978231319545e-20,-2.843821563727962e-20,-2.4492555644452695e-20,-2.6400200049178513e-20,-3.578764582793236e-20,-2.9436200992397205e-20,-2.72611599945962e-20,-2.968736375930431e-20,-2.838307409697872e-20,-2.3518594838067964e-20,-2.4780239110411632e-20,-2.5306709502618113e-20,-3.054911438683252e-20,-2.4521095574682698e-20,-2.70204941776327e-20,-1.8975712381226017e-20,-4.0061500261285867e-20,-2.815830880337402e-20,-2.699292416362722e-20,-2.4296436807901818e-20,-6.782361115292042e-21,-1.3012653266276482e-20],[-3.621036379225197e-22,-8.29734765852777e-22,-6.8173192008168145e-22,-7.909730496315308e-22,3.915942150992279e-22,-1.2958570816159089e-22,4.0043771982750955e-23,1.6056634381569076e-22,6.305454589143354e-22,5.599931308129809e-22,-2.0923908650160418e-22,8.379619140421167e-23,7.225383478321509e-22,1.487642885097594e-22,9.30995524055932e-22,9.245215453304986e-23,-6.888741095779469e-23,3.884930971174222e-22,7.446959152862434e-22,-9.097957508212373e-22,-1.1078003228518206e-21,5.544647197134509e-22,-3.4948718681075408e-22,4.393321854256661e-22,-8.367447218434346e-22,-3.976124879080203e-22,6.242764835721347e-22,-2.4007491467596174e-22,-2.2321843932281694e-22,6.308099411935597e-22,-1.4583304094201242e-21,-3.1969805555128847e-22,-5.497893163715623e-22,-2.1463673691616804e-22,-1.2379771413075357e-21,-7.662003671245588e-22,-5.894004289889221e-22,1.6629755433795956e-22,6.251574015147821e-22,-7.583742552488216e-22,6.213809917187564e-22,-5.167040415675394e-22,2.454591932972845e-22,-1.485903603121615e-21,-1.0079788963234777e-21,-6.459802870439778e-22,1.3518081007821943e-21,-1.0808051082812113e-21],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-5.505942174006937,-4.7853806944626385,-4.196088468411932,-4.23529163316728,-3.894916269651887,-5.197864268910534,-4.95836079625255,-5.373033465120227,-5.890114279328323,-6.088044756773434,-6.037080523978681,-7.342181778387846,-7.9554972164191335,-7.7722107775670475,-8.138560488545417,-8.305895586122615,-9.772201738059785,-8.121296905646384,-9.062852560273667,-8.627783246704471,-9.388682492158493,-9.973297249481394,-9.105675976429342,-9.74544946319051,-10.156728705339512,-9.345719602697875,-10.327346516393554,-10.572839352630034,-10.19357184454432,-9.89822341222838,-10.981287355469348,-11.79072420876005,-10.227150120098122,-10.838420083669524,-11.96949846566317,-11.565529887788639,-12.140965790892494,-11.47124151668464,-11.9228967367766,-12.306306203331363,-11.818463705519504,-10.316450741292162,-11.33367500532877,-10.234396709541214,-10.289840970790888,-7.96861434814004,-7.94504478408307,-6.8018282387220745]},"911904":{"raw_hash":"cf6ab2b3a93c02a503b747a8e3b7021f4985da4bb317b10cd97d826bba3fd6a9","all":{"hits":[[276200,263719,251152,238191,226486,217978,211102,205031,201134,199353,197713,198468,199745,201248,203814,206305,208572,212153,215491,218576,223400,225941,230230,232912,237085,241020,245365,250108,253655,257857,261464,266779,271059,275371,280334,284926,290366,294779,298543,302970,306074,308792,311302,311055,308804,303594,296928,287096],[69355,67160,63431,59849,57163,55068,53034,51214,50611,49276,48377,48774,48103,48669,48301,48444,48823,49283,49529,50068,50020,50942,51724,52010,52670,53255,54106,54575,56276,57474,58412,59508,61213,62739,64339,66031,67471,69294,71046,72571,73764,74979,75933,76398,76413,75701,74330,72129],[2078,1985,1888,1745,1671,1629,1519,1455,1450,1282,1213,1184,1156,1108,1077,1033,1038,1004,977,1014,933,889,965,918,913,917,961,977,1028,1024,1121,1166,1175,1225,1257,1335,1412,1508,1527,1689,1737,1844,1889,2004,2066,2135,2054,2084],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0],[1019,1064,1099,1130,988,889,742,552,393,295,174,128,75,51,36,14,10,6,5,3,2,3,1,0,0,0,0,1,1,0,1,1,2,0,4,2,9,14,33,48,65,109,165,268,385,552,666,865],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-4.10704869114514,-4.598956354173727,-2.849543496412397,-3.3893110864115292,-3.9633437228767607,-3.5406090079695285,-3.8426420011233686,-3.4543242105890406,-5.420392362181462,-5.313795904451293,-5.840521309039194,-5.7271422512219905,-6.105213472226522,-7.191598913746158,-7.160256359194073,-7.414752809192086,-7.131623774439179,-7.508172485236017,-7.633621228147268,-9.452395589028963,-8.35402674794995,-8.979033902936674,-8.302742093566765,-8.88526126620828,-8.769872364682596,-9.252971879915183,-9.289300869506295,-10.331073767275912,-9.481485087966185,-10.343676954863255,-9.203202672641577,-9.910493411028115,-10.138813761073315,-10.727417924429565,-10.457896065725512,-10.316888265424677,-10.122263528875985,-10.050295158685659,-9.842092421543052,-10.595741673866831,-9.099938268226039,-9.708283530073672,-9.97800832170902,-8.001693795352386,-8.754477799140506,-6.755122736402998,-6.747584441368039,-5.40990141384239],[-0.6507494369057806,-0.458190095236541,-0.4422255824840095,-0.3686892505311102,-0.5413342360042092,-0.9491108612945864,-1.040180892313313,-0.5717693382994474,-0.5929255644555022,-0.8487932061609365,-0.5933290983259419,-1.0213441881901306,-0.5414615328904404,-0.8604374424540056,-1.1167569489447102,-0.8941757701769069,-1.0846364533603625,-1.318083246046854,-1.1721022645708805,-0.8747181892300074,-0.7629712643837875,-0.8954223880326568,-1.1475707321161566,-1.231591685719993,-1.18749138798615,-1.1433030134040976,-1.176625249369888,-0.8920702591535952,-1.043455935249598,-0.5080685434766528,-1.523887739939891,-0.8923286677290841,-1.3911377225206887,-1.1852499526072071,-0.8971020287018314,-1.4067196121225138,-1.3317251587233605,-1.9064997936131698,-1.5947771132467563,-0.9317806469075223,-1.2120452452969799,-1.545835499037384,-1.2742072679527678,-1.2243682486982774,-1.2006018713992612,-0.46706115961588285,-0.709480035460317,-1.5138945439929061],[-0.03824426625840327,-0.03464018624565756,0.020044051049129208,0.07270774747953461,-0.02224616605597057,-0.059566170200677025,0.009022491411297942,0.02548908707475007,-0.04547422184242065,0.023948590085829998,0.03268944440061957,0.014764737190107752,0.06848226876492981,-0.057356337003815,-0.010907351265930908,-0.0024043312465628296,-0.020479349221710318,0.006874003423094493,0.05228087744799615,-0.011739776160580686,0.010480536024859878,0.048942547920625294,-0.025826227419046242,-0.05914107322536059,-0.044630639480869295,0.010591814295206437,0.0018521296665280954,0.03846614752302839,-0.004681730673323748,-0.015215531416761921,0.0466591701061483,0.004386289447495585,-0.044608131988971,0.03655313550692552,0.004186700691460309,0.00032353736061299665,-0.006093747905859305,0.00028447247822117427,0.03283265032861761,-0.025345605798659503,-0.05389932695723028,0.04352997962022959,-0.02222013433141099,-0.005515660228913193,-0.03535485246094844,-0.008298473291217127,-0.01826522495186293,-0.039551930606689475],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-0.08211743904210442,-0.0696242901963677,-0.019063497225146924,-0.07859734851287675,-0.08145731044423092,-0.014177317663183165,0.026043233295568815,-0.04583907819456488,-0.045255731878962105,-0.012131543258160923,-0.017601354838954315,0.003697847719098261,-0.001489997279282677,0.0028388867978391885,0.003288289097404975,0.00033408837083790755,-0.0009104787835720187,-0.000586717684553868,-0.0011203769406910858,-0.002623403089122339,-0.0029166347709641545,-0.0033172992558130263,-0.0010212165106333567,0.0,0.0,0.0,0.0,-0.00015036760145404726,-0.0006685918440090303,0.0,-0.0012303652036063464,-0.0008520546956547701,0.0004925597897564237,0.0,-0.0007036734068979905,-0.00012206947989775947,-0.001128370823219175,-0.010872069430621118,-0.013535387810955386,-0.0033806475483837916,-0.014065442789949768,-0.0023651968027347974,-0.026055856489709726,-0.025730137669437537,-0.06349634892536858,-0.04181741466046218,-0.07033743091000567,-0.1341809729232125],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-8.782657810185894e-20,-9.834570510393919e-20,-6.093564339324348e-20,-7.247822395775416e-20,-8.475354036396719e-20,-7.57136320874439e-20,-8.217241216466956e-20,-7.386848754058742e-20,-1.1591158248652634e-19,-1.1363208622917618e-19,-1.248957680998126e-19,-1.224712303294261e-19,-1.3055603869588388e-19,-1.5378768823392315e-19,-1.5311744799031092e-19,-1.5855968985868383e-19,-1.5250515869686876e-19,-1.605574091679319e-19,-1.6324004934232999e-19,-2.0213336190520017e-19,-1.7864545512346262e-19,-1.9201082861660154e-19,-1.7754876598186013e-19,-1.9000556147155895e-19,-1.8753804449427482e-19,-1.9786881495653463e-19,-1.9864568688614301e-19,-2.2092332605015596e-19,-2.0275542201270805e-19,-2.2119283705969397e-19,-1.9680453267054492e-19,-2.119294873392237e-19,-2.1681197025176434e-19,-2.2939888932957864e-19,-2.2363533882075096e-19,-2.2061997827418785e-19,-2.1645805424784244e-19,-2.149190572305897e-19,-2.104667764494779e-19,-2.2658307793461235e-19,-1.945962902167613e-19,-2.076053599090078e-19,-2.1337325000722928e-19,-1.7111104296860196e-19,-1.8720884167380632e-19,-1.4445392767693754e-19,-1.4429272611653965e-19,-1.1568724034623212e-19],[-1.3915855531094438e-20,-9.79809863748415e-21,-9.456707864800763e-21,-7.884181000069395e-21,-1.1576082275366837e-20,-2.029612148658742e-20,-2.2243595157705442e-20,-1.2226917239786388e-20,-1.2679329443430668e-20,-1.8150893359006035e-20,-1.26879587540754e-20,-2.184078443149635e-20,-1.157880443688998e-20,-1.8399897815767075e-20,-2.3881124567320157e-20,-1.9121370118048283e-20,-2.3194248558230878e-20,-2.818635712872653e-20,-2.5064648321468438e-20,-1.8705282342807024e-20,-1.6315646679658207e-20,-1.914802823405924e-20,-2.4540057377188114e-20,-2.6336791090082684e-20,-2.5393734765577153e-20,-2.4448794974677638e-20,-2.5161369424035354e-20,-1.9076345127540647e-20,-2.2313629831229215e-20,-1.0864716970839794e-20,-3.2587353030133926e-20,-1.9081871027680644e-20,-2.974857982590393e-20,-2.5345803120697118e-20,-1.9183946262674866e-20,-3.008178845015028e-20,-2.847808060201408e-20,-4.076926416430152e-20,-3.4103276397380713e-20,-1.9925526068357044e-20,-2.5918803112456243e-20,-3.305669165343603e-20,-2.7248097734533356e-20,-2.6182322564516056e-20,-2.5674093968017898e-20,-9.98780060771856e-21,-1.5171771369647772e-20,-3.237365500258989e-20],[-8.17828881535713e-22,-7.40757963090745e-22,4.286290588030876e-22,1.5548081220437423e-21,-4.757198629746113e-22,-1.2737839974085437e-21,1.9294013930639983e-22,5.450676300824283e-22,-9.72436802338236e-22,5.12125099012668e-22,6.99042611291002e-22,3.1573434879800754e-22,1.4644489945403119e-21,-1.2265281447387841e-21,-2.332466473813806e-22,-5.141506757985691e-23,-4.379376284906633e-22,1.4699611422004426e-22,1.1179927270693964e-21,-2.5104751499259605e-22,2.2411947969383687e-22,1.046604710755514e-21,-5.522771581417023e-22,-1.2646935737220684e-21,-9.543973395186504e-22,2.2649909348383233e-22,3.960659418594442e-23,8.22573668774041e-22,-1.001157803458839e-22,-3.253742915726013e-22,9.977761540375024e-22,9.379796094660346e-23,-9.539160313716726e-22,7.816651449466289e-22,8.952988457634318e-23,6.918637057313252e-24,-1.3031085497984869e-22,6.0832598308823915e-24,7.021049773757006e-22,-5.419993758569813e-22,-1.1526022223337522e-21,9.30860440766398e-22,-4.751631913931209e-22,-1.1794882415744961e-22,-7.560406375594772e-22,-1.774574804064614e-22,-3.905900140023741e-22,-8.457924372791323e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0],[-1.7560282859819534e-21,-1.4888703837141058e-21,-4.076605499098939e-22,-1.6807534282824633e-21,-1.7419118631639317e-21,-3.031727624035656e-22,5.569176883608992e-22,-9.802390192870252e-22,-9.67764535880442e-22,-2.5942520081539927e-22,-3.7639358130690454e-22,7.907608015711428e-23,-3.1862627463515705e-23,6.070775679146888e-23,7.03179341061587e-23,7.144263582162967e-24,-1.946999950788934e-23,-1.2546577949589523e-23,-2.395853574789043e-23,-5.609977714562207e-23,-6.237034687681242e-23,-7.093829756780094e-23,-2.183805412958003e-23,0.0,0.0,0.0,0.0,-3.2155138363871862e-24,-1.4297403859059793e-23,0.0,-2.6310563563884386e-23,-1.8220638200935024e-23,1.0533072310086476e-23,0.0,-1.5047600376000395e-23,-2.6103768219764217e-24,-2.4129479751964205e-23,-2.3249216816834056e-22,-2.8944550798261104e-22,-7.22929598042339e-23,-3.007803906469676e-22,-5.0578202827134156e-23,-5.571876271976366e-22,-5.502223410373928e-22,-1.357828325751324e-21,-8.942383475056575e-22,-1.5041204363173238e-21,-2.8693732615422457e-21],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"first":{"hits":[[114901,107168,100159,94949,90504,89628,89492,89759,91933,95350,99211,104898,111665,117540,123462,130738,136871,143077,149718,155043,162359,167103,172453,175181,180508,183808,187623,191502,192715,194861,195706,197452,197927,197005,196612,195412,193341,190866,186672,182001,176136,170387,164680,157090,149066,140388,131955,123386],[56933,54781,51240,48203,46229,44971,43885,42965,43233,42783,42740,43777,43772,44873,45168,45613,46357,47134,47736,48507,48628,49565,50499,50856,51572,52061,52972,53461,55089,56170,57007,57954,59575,60788,62154,63483,64416,65627,66738,67509,67749,68010,67941,67461,66424,64730,62622,59877],[2033,1953,1852,1713,1641,1607,1494,1428,1438,1274,1204,1177,1153,1106,1076,1031,1037,1004,976,1014,933,888,965,918,913,917,961,977,1028,1024,1121,1165,1174,1224,1257,1335,1411,1506,1525,1686,1731,1838,1877,1979,2040,2115,2034,2061],[0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0]],"shear":[[-1.5171799269393533,-1.3865281372577822,-0.9074979088268503,-0.8461696384895732,-1.14235192446816,-1.0975321928756314,-0.9740339467361007,-1.271938161193309,-2.1208286414338677,-2.294988726595037,-2.502430194344672,-2.839891463956311,-2.9265666157037487,-4.110602275512474,-3.79493994320221,-4.124568555167386,-4.238548354219813,-4.599920447242341,-5.104953710648149,-6.208487998488511,-5.837727901140959,-5.866207950058161,-5.361635707721317,-5.96559680629735,-6.183637690771656,-6.017186015664835,-6.332516505055092,-6.806671188818481,-6.546867485354164,-7.2180565322388945,-5.62121310700693,-6.514010172696466,-6.3715317476739575,-6.911300009997816,-5.7893813992470164,-5.812945706706771,-5.192137992928652,-5.341026681298812,-5.495125375860414,-5.451473818129117,-4.217823120064531,-3.961486158570687,-4.152092658321928,-2.9375221756426653,-3.2326373552136483,-2.184125300696166,-2.4414229845340576,-1.4766617702805338],[-0.49351842811940616,-0.270983968235485,-0.02599077768199477,-0.3611678658060555,-0.34070945509203976,-0.8595360225451345,-0.8658309099332572,-0.47092405162751316,-0.48314001961531267,-0.8193563692330394,-0.6405549872076288,-0.8663338838027644,-0.5582089195074603,-0.7150400400693139,-1.0933202088280203,-0.768438492861789,-1.0307539559176273,-1.25987311297361,-1.0903533589213465,-0.8622320018097533,-0.7387764656858186,-0.860803800826072,-1.1264851959860238,-1.1869808027084527,-1.0069545335709638,-1.1364194429985364,-1.1543818342392045,-0.8389052611075375,-0.9888502092695336,-0.44618899301011694,-1.4271132739733783,-0.7576205338926788,-1.2480696529463051,-1.1180315398354237,-0.8280548476559585,-1.3939926157873577,-1.2400537118927122,-1.842136198670774,-1.4125012913503778,-0.9309792550443823,-1.1690760410223286,-1.2948305057466258,-1.136809231469213,-1.0455651624982136,-0.9411571935643314,-0.23940449716004275,-0.5395743914568335,-1.404523914227926],[-0.042210703982260865,-0.042363985787782506,0.02130148628977127,0.08225230513122869,-0.02436421513140123,-0.04915576453901904,0.008179012870175549,0.02801927695749821,-0.03992870524747476,0.027122897146658775,0.034258998016823604,0.013596286000726342,0.0664697751410473,-0.05732304740283719,-0.011944544628154908,-0.0031793614813873912,-0.020223790773349685,0.006874003423094493,0.052530460734373584,-0.011739776160580686,0.010480536024859878,0.04865275559574455,-0.025826227419046242,-0.05914107322536059,-0.044630639480869295,0.010591814295206437,0.0018521296665280954,0.03846614752302839,-0.004681730673323748,-0.015215531416761921,0.0466591701061483,0.005153878533825687,-0.045031259000499715,0.035409311309513185,0.004186700691460309,0.00032353736061299665,-0.005866331977657536,0.001039563492658547,0.0322715871625386,-0.022596573422521127,-0.05134555228590697,0.04401507025564807,-0.023894515337498846,-0.00939340880873962,-0.033367075091457546,-0.007790864506662088,-0.023877592141258727,-0.03582849688836169],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]],"impulse_sum_per_molecule":[[-3.244391079053873e-20,-2.965000682846597e-20,-1.9406255430741476e-20,-1.8094790062375712e-20,-2.4428456553345054e-20,-2.3470015601402503e-20,-2.082908553806988e-20,-2.719957435509042e-20,-4.5352547857331585e-20,-4.9076848558857717e-20,-5.3512850086708535e-20,-6.072924092614495e-20,-6.258273294849405e-20,-8.790256920360851e-20,-8.115233452968445e-20,-8.820122905479291e-20,-9.063861328768378e-20,-9.836632161023254e-20,-1.0916613108124702e-19,-1.327644975988028e-19,-1.2483603287985439e-19,-1.2544506029313153e-19,-1.1465510945929541e-19,-1.2757042665749078e-19,-1.3223308985185908e-19,-1.2867362851031887e-19,-1.354167669381735e-19,-1.4555625796872576e-19,-1.4000052391992903e-19,-1.5435346728152769e-19,-1.2020600413969884e-19,-1.3929789155460786e-19,-1.3625108265018746e-19,-1.4779367759192727e-19,-1.238021742276074e-19,-1.243060816913763e-19,-1.1103051053052696e-19,-1.1421439876779528e-19,-1.1750969961545467e-19,-1.1657623930547071e-19,-9.019541756902997e-20,-8.471381755353197e-20,-8.878981418664146e-20,-6.281701050714568e-20,-6.912785761823953e-20,-4.670610594888101e-20,-5.220825038990912e-20,-3.157745623449426e-20],[-1.0553572171030281e-20,-5.794816774852896e-21,-5.557959590148667e-22,-7.723341055704147e-21,-7.285851183648742e-21,-1.8380621534431593e-20,-1.851523362705843e-20,-1.0070406053251738e-20,-1.0331636622269203e-20,-1.752140565337117e-20,-1.3697853822336865e-20,-1.8525989397723803e-20,-1.1936936460474931e-20,-1.5290668469672804e-20,-2.3379945048618732e-20,-1.643255982216834e-20,-2.2042006224172228e-20,-2.6941571107635702e-20,-2.3316500883564942e-20,-1.8438273306117558e-20,-1.579825656882574e-20,-1.8407732152439765e-20,-2.4089156833996273e-20,-2.5382816229873883e-20,-2.1533070980717497e-20,-2.4301594276729473e-20,-2.4685708387817555e-20,-1.7939446053700995e-20,-2.1145921722986737e-20,-9.541462833708583e-21,-3.051789370967386e-20,-1.6201224771198113e-20,-2.6689161754370593e-20,-2.3908380868579143e-20,-1.7707416984628317e-20,-2.980962987067164e-20,-2.6517746043005605e-20,-3.939289034377382e-20,-3.020542591842785e-20,-1.990838882203951e-20,-2.4999934489510807e-20,-2.768911232701204e-20,-2.430992965089655e-20,-2.2358734290809765e-20,-2.012603744993756e-20,-5.119510224725436e-21,-1.1538449138725322e-20,-3.003483487177102e-20],[-9.026485851081603e-22,-9.05926417312406e-22,4.555184975887495e-22,1.7589123100100354e-21,-5.210129716119511e-22,-1.0511642101421043e-21,1.7490289661949299e-22,5.991741031390584e-22,-8.538495191167723e-22,5.800056010379382e-22,7.326064995292403e-22,2.907477763564222e-22,1.4214131209168782e-21,-1.2258162681675226e-21,-2.5542635614171108e-22,-6.798858753760118e-23,-4.324726764746509e-22,1.4699611422004426e-22,1.123329904113634e-21,-2.5104751499259605e-22,2.2411947969383687e-22,1.0404076894469205e-21,-5.522771581417023e-22,-1.2646935737220684e-21,-9.543973395186504e-22,2.2649909348383233e-22,3.960659418594442e-23,8.22573668774041e-22,-1.001157803458839e-22,-3.253742915726013e-22,9.977761540375024e-22,1.1021235675984339e-22,-9.629643286575446e-22,7.572052047892549e-22,8.952988457634318e-23,6.918637057313252e-24,-1.254477125430712e-22,2.2230392465680812e-23,6.901070046996145e-22,-4.832130977181319e-22,-1.0979914038379557e-21,9.41233790045143e-22,-5.109687455177889e-22,-2.0087196778605358e-22,-7.135333050393891e-22,-1.6660259508259577e-22,-5.106068539192012e-22,-7.661692170882292e-22],[0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0]]},"wall":[-4.87815983335143,-5.161410925852294,-3.290788525072425,-3.763889937975982,-4.60838143538117,-4.563463357127975,-4.847757168729811,-4.046443540008303,-6.104047880358343,-6.150772063784563,-6.41876231780347,-6.73002385450292,-6.579682733631318,-8.106553806406142,-8.284632370307312,-8.310998822244715,-8.237650055804822,-8.81996844554433,-8.754562992210845,-10.341476957508675,-9.109434111079837,-9.82883104230452,-9.477160269612598,-10.175994025153635,-10.001994392149614,-10.385683079024076,-10.464073989209652,-11.184828246507935,-10.530291345733117,-10.866961029756677,-10.681661607678926,-10.799287844005356,-11.57406705579322,-11.87611474152985,-11.351515067142788,-11.723406409666472,-11.461210806328417,-11.96738254925123,-11.417572272272148,-11.556248574121394,-10.3799482832702,-11.212954246293563,-11.300491580482909,-9.257307841949018,-10.053930871926086,-7.272299783970561,-7.545667132690215,-7.097528861365203]}}},"channels":["zero reflected","one reflected","two reflected","unknown gas history","no gas since wall","unknown layer"]}

==> anc/results/bearing/rotor_pair_conditioned_98blocks.json <==
{
  "matched_blocks": 98,
  "window_us": 58.110631357090845,
  "classes": {
    "0": {
      "share_of_pair_time_pct": {
        "p2": [
          54.60120660968029,
          0.3117880316672873
        ],
        "p40": [
          61.03885330192559,
          0.021019384252813106
        ],
        "p2_minus_p40": [
          -6.437646692245304,
          0.3176215236039028
        ]
      },
      "mean_per_step_at_identical_P2_weight": {
        "p2": [
          0.06780828184501869,
          0.00013157423464286308
        ],
        "p40": [
          0.06777692156813567,
          1.2614742135149592e-05
        ],
        "p2_minus_p40": [
          3.136027688302109e-05,
          0.00012061910045564131
        ]
      },
      "signed_share_entire_rotor_torque_pct": {
        "p2": [
          7.003077568507366,
          1.9183117262156526
        ],
        "p40": [
          46.64137947017961,
          1.3615137414670482
        ],
        "p2_minus_p40": [
          -39.63830190167224,
          2.7297957099862034
        ]
      },
      "real_step_mean_p40": [
        0.0033888460784067837,
        6.307371067574715e-07
      ],
      "g": {
        "p2": [
          520.062173456686,
          1.7440930052519412
        ],
        "p40": [
          522.097410297594,
          0.12084219233025978
        ],
        "diff": [
          -2.035236840908226,
          1.629093728327491
        ],
        "coverage_min": 1.0
      },
      "accepted_kernel": {
        "p2": [
          520.062173456686,
          1.7440930052519792
        ],
        "p40": [
          522.1148971498136,
          0.4712402795661698
        ],
        "diff": [
          -2.0527236931277457,
          1.4903406221833622
        ],
        "coverage_min": 1.0
      },
      "lambda_at_P2_weight": {
        "p2": [
          0.06769195237651646,
          0.0002537027655020726
        ],
        "p40": [
          0.06777771307028793,
          0.0001561688101792509
        ],
        "diff": [
          -8.576069377148193e-05,
          0.00011975842860930498
        ],
        "coverage_min": 1.0
      },
      "tangent_impulse_gas": {
        "p2": [
          0.006812453154634801,
          0.15871389496455585
        ],
        "p40": [
          -0.011252211596572992,
          0.012402097057209245
        ],
        "diff": [
          0.01806466475120779,
          0.15803383709842933
        ],
        "coverage_min": 1.0
      },
      "tangent_impulse_rotor": {
        "p2": [
          -0.6082808808627304,
          0.17894127429705342
        ],
        "p40": [
          -0.49948469368191,
          0.011123697859871554
        ],
        "diff": [
          -0.10879618718082033,
          0.18905090053389487
        ],
        "coverage_min": 1.0
      },
      "counts_by_method": {
        "accepted": [
          322368,
          56294313
        ],
        "wall": [
          233101,
          28754549
        ]
      }
    },
    "1": {
      "share_of_pair_time_pct": {
        "p2": [
          37.50969882205955,
          0.3013436445421746
        ],
        "p40": [
          33.91643804285624,
          0.010993688220008282
        ],
        "p2_minus_p40": [
          3.593260779203302,
          0.30152723361337147
        ]
      },
      "mean_per_step_at_identical_P2_weight": {
        "p2": [
          0.07969855094714412,
          0.0003029008195959681
        ],
        "p40": [
          0.07899265370545186,
          1.2358087787497131e-05
        ],
        "p2_minus_p40": [
          0.000705897241692257,
          0.00029219293556029556
        ]
      },
      "signed_share_entire_rotor_torque_pct": {
        "p2": [
          1.8175180692050268,
          0.838732181674174
        ],
        "p40": [
          10.931680548700772,
          0.9585556905451019
        ],
        "p2_minus_p40": [
          -9.114162479495745,
          0.9533838333721728
        ]
      },
      "real_step_mean_p40": [
        0.003949632685272592,
        6.179043893743557e-07
      ],
      "g": {
        "p2": [
          584.9792765738156,
          2.6734750416052258
        ],
        "p40": [
          579.7882390224585,
          0.09756657295502874
        ],
        "diff": [
          5.191037551357084,
          2.609331417288483
        ],
        "coverage_min": 1.0
      },
      "accepted_kernel": {
        "p2": [
          584.9792765738156,
          2.6734750416053084
        ],
        "p40": [
          579.6803720199694,
          0.2356935637374695
        ],
        "diff": [
          5.298904553846285,
          2.594649509576667
        ],
        "coverage_min": 1.0
      },
      "lambda_at_P2_weight": {
        "p2": [
          0.07958842084919382,
          0.0002243309028345523
        ],
        "p40": [
          0.07899193135015692,
          0.0001523355794981654
        ],
        "diff": [
          0.0005964894990368973,
          0.00030916099561443833
        ],
        "coverage_min": 1.0
      },
      "tangent_impulse_gas": {
        "p2": [
          -0.0971431192677332,
          0.1542732468712628
        ],
        "p40": [
          -0.09101171894545046,
          0.009759065303634696
        ],
        "diff": [
          -0.006131400322282741,
          0.15033849293809787
        ],
        "coverage_min": 1.0
      },
      "tangent_impulse_rotor": {
        "p2": [
          -0.32712032462737095,
          0.15064131973481157
        ],
        "p40": [
          -0.3307022795467929,
          0.03785616671429277
        ],
        "diff": [
          0.003581954919421905,
          0.15309487025923224
        ],
        "coverage_min": 1.0
      },
      "counts_by_method": {
        "accepted": [
          260016,
          32363375
        ],
        "wall": [
          112264,
          10416325
        ]
      }
    },
    "2": {
      "share_of_pair_time_pct": {
        "p2": [
          7.889094568260175,
          0.04217754494890324
        ],
        "p40": [
          5.044708655218178,
          0.010633380641975849
        ],
        "p2_minus_p40": [
          2.8443859130419957,
          0.04771997509962032
        ]
      },
      "mean_per_step_at_identical_P2_weight": {
        "p2": [
          0.06562663136373138,
          0.0006238713099620731
        ],
        "p40": [
          0.06545177322340827,
          1.829023764158485e-05
        ],
        "p2_minus_p40": [
          0.00017485814032311767,
          0.0006297442767382538
        ]
      },
      "signed_share_entire_rotor_torque_pct": {
        "p2": [
          0.0012922045735310889,
          0.3360015872508672
        ],
        "p40": [
          0.08022328359693684,
          0.09913622609015278
        ],
        "p2_minus_p40": [
          -0.07893107902340572,
          0.3145417056932794
        ]
      },
      "real_step_mean_p40": [
        0.0032725886611704134,
        9.145118820792265e-07
      ],
      "g": {
        "p2": [
          452.64295699353175,
          3.655128023999619
        ],
        "p40": [
          455.4425989722524,
          0.05184605449917109
        ],
        "diff": [
          -2.799641978720672,
          3.652979590302766
        ],
        "coverage_min": 1.0
      },
      "accepted_kernel": {
        "p2": [
          452.64295699353175,
          3.655128023999619
        ],
        "p40": [
          455.0840546819138,
          0.8555163226520716
        ],
        "diff": [
          -2.441097688382058,
          4.436535878404238
        ],
        "coverage_min": 1.0
      },
      "lambda_at_P2_weight": {
        "p2": [
          0.06490901515696235,
          0.0008850231294040831
        ],
        "p40": [
          0.06545068510392059,
          0.0004793770256003445
        ],
        "diff": [
          -0.0005416699469582426,
          0.000538930455890169
        ],
        "coverage_min": 1.0
      },
      "tangent_impulse_gas": {
        "p2": [
          0.05461140046065548,
          0.21552928445695707
        ],
        "p40": [
          -0.015078635621099755,
          0.03180494506236783
        ],
        "diff": [
          0.06969003608175525,
          0.21799780915100575
        ],
        "coverage_min": 1.0
      },
      "tangent_impulse_rotor": {
        "p2": [
          0.00828277842374342,
          1.6012770150884912
        ],
        "p40": [
          -0.08412318740518712,
          0.09748767203833796
        ],
        "diff": [
          0.09240596582893051,
          1.5697126466059286
        ],
        "coverage_min": 1.0
      },
      "counts_by_method": {
        "accepted": [
          44627,
          3531240
        ],
        "wall": [
          4264,
          262317
        ]
      }
    }
  },
  "impulse_unit": "1e-24 kg m/s per physical molecule",
  "g_unit": "m/s",
  "lambda_definition": "mean per pair per step, both at PPC2 particle weight and exact cell volume",
  "interval": "mean and 95% Student t half-width across 4 paired seed IDs",
  "spatial_match": "same one of 576 physical source cells, reweighted to PPC2 per class and seed",
  "pin": "2bad02214a1dfc8af56bd20c31f1a789a47d7651fc0c76a22e31a988bba96ca9",
  "block_validation": "original tagged collision and wall counters bitwise matched on every measured and warm-up block",
  "standardized_total_rate_decomposition": {
    "p2": [
      0.07193114099418953,
      0.000299470255084791
    ],
    "p40_standardized": [
      0.07184043356121458,
      0.00012799761119757085
    ],
    "difference": [
      9.070743297494299e-05,
      0.00019808268235675428
    ],
    "class_mix_at_p40_kernel": [
      -4.330024731579662e-05,
      1.710246055312176e-05
    ],
    "within_class_at_p2_mix": [
      0.00013400768029073746,
      0.00018176689875803014
    ],
    "difference_pct_of_p40": [
      0.12616481191410067,
      0.27537484270364004
    ],
    "mix_pct_of_p40": [
      -0.06028220283237554,
      0.023877240893036927
    ],
    "within_pct_of_p40": [
      0.18644701474647984,
      0.2526057840932818
    ],
    "realized_difference_pct": [
      0.1339873580933404,
      0.2546985606548507
    ],
    "min_coverage": 0.9999999999999998
  },
  "settings": {
    "methods": [
      "Poisson2",
      "Poisson40"
    ],
    "nominal_ppc": [
      2,
      40
    ],
    "actual_occupancy_filter": [
      "exactly 2",
      "all eligible pairs"
    ],
    "angular_cells": 576,
    "radial_cells": 12,
    "region": "first gas layer next to rotor",
    "dt_ns": 3.706035163079773,
    "seed_ids": [
      911901,
      911902,
      911903,
      911904
    ],
    "from_block_inclusive": 153,
    "to_block_inclusive": 250,
    "pair_history": "number of partners marked as having reflected from rotor since their last gas collision",
    "exposure": "pair-time at risk estimated by inverse Poisson proposal intensity",
    "gas_impulse": "signed impulse on radially inner molecule, projected onto local positive tangent",
    "rotor_impulse": "signed gas-on-rotor impulse at next rotor hit for a qualifying last gas collision",
    "torque_share": "normalized to signed total torque of same run; occupancy filters differ between methods",
    "scope": "coarse-grid direct contribution; does not identify indirect gas-history effects or test Fourier runs",
    "job_array": "2030529"
  }
}


==> anc/results/bearing/sampler_contrast.py <==
"""Same-mesh, same-occupancy, same-step sampler contrast in the eccentric bearing.

Python standard library only. Reads matched_block_shear_Pa.npz (rows = production blocks 51-430,
48 rotor sectors, Pa) and bearing_load_stator_harmonics.json from this directory. Every sampler is
paired by seed with graded Poisson2 on the same 2560 x 54 graded mesh at nominal PPC2 and 3.706 ns.

  python -I sampler_contrast.py                 # print the contrasts
  python -I sampler_contrast.py --table OUT.tex # also write the LaTeX table used in the article
"""
import argparse, array, ast, json, math, statistics, struct, sys, zipfile
from pathlib import Path

HERE = Path(__file__).resolve().parent
NB = 48
THETA = [(j + 0.5) * 2 * math.pi / NB for j in range(NB)]
T975 = {1: 12.706205, 2: 4.302653, 3: 3.182446}
REF = "graded_Poisson2"
ORDER = [("graded_SBT2", "SBT"), ("graded_NTC2", "NTC"), ("graded_weightedPSBT2", "Weighted P-SBT"), ("graded_EA2", "EA-P-SBT")]


def read_npz(path):
    out = {}
    with zipfile.ZipFile(path) as z:
        for name in z.namelist():
            buf = z.read(name)
            hlen = struct.unpack("<H", buf[8:10])[0]
            hdr = ast.literal_eval(buf[10:10 + hlen].decode("latin1"))
            assert hdr["descr"] == "<f8" and not hdr["fortran_order"]
            rows, cols = hdr["shape"]
            a = array.array("d"); a.frombytes(buf[10 + hlen:])
            out[name[:-4]] = [a[i * cols:(i + 1) * cols] for i in range(rows)]
    return out


def profile(rows):
    return [sum(c) / len(rows) for c in zip(*rows)]


def coefficients(p):
    mean = sum(p) / NB
    a1 = 2 / NB * sum(v * math.cos(t) for v, t in zip(p, THETA))
    b1 = 2 / NB * sum(v * math.sin(t) for v, t in zip(p, THETA))
    return mean, a1, b1


def interval(values):
    n = len(values)
    return statistics.mean(values), T975[n - 1] * statistics.stdev(values) / math.sqrt(n)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--table", type=Path)
    args = ap.parse_args()
    shear = read_npz(HERE / "matched_block_shear_Pa.npz")
    loads = json.load(open(HERE / "bearing_load_stator_harmonics.json"))["per_seed"]
    results = []
    for group, name in ORDER:
        seeds = sorted(k.rsplit("_", 1)[1] for k in shear if k.rsplit("_", 1)[0] == group)
        dm, tq, da, db, dl = [], [], [], [], []
        for s in seeds:
            m, a, b = coefficients(profile(shear[f"{group}_{s}"]))
            mr, ar, br = coefficients(profile(shear[f"{REF}_{s}"]))
            dm.append(m - mr); da.append(a - ar); db.append(b - br)
            tq.append(100 * (abs(m) / abs(mr) - 1))
            dl.append(100 * (loads[group][s]["rotor"]["load"] / loads[REF][s]["rotor"]["load"] - 1))
        r = dict(name=name, seeds=len(seeds), mean=interval(dm), torque=interval(tq), a1=interval(da), b1=interval(db), load=interval(dl))
        results.append(r)
        print(f"{name:15s} n={len(seeds)}  mean shear {r['mean'][0]:+.3f}+/-{r['mean'][1]:.3f} Pa  torque {r['torque'][0]:+.2f}+/-{r['torque'][1]:.2f} %"
              f"  a1 {r['a1'][0]:+.3f}+/-{r['a1'][1]:.3f}  b1 {r['b1'][0]:+.3f}+/-{r['b1'][1]:.3f}  load {r['load'][0]:+.2f}+/-{r['load'][1]:.2f} %")
    if args.table:
        f = lambda v, d: f"${v[0]:+.{d}f}\\pm{v[1]:.{d}f}$"
        body = "\n".join(f"{r['name']} & {r['seeds']} & {f(r['mean'], 3)} & {f(r['torque'], 2)} & {f(r['load'], 2)} & {f(r['a1'], 3)} & {f(r['b1'], 3)}\\\\" for r in results)
        args.table.write_text(
            "\\begin{table}[!tbp]\\centering\\small\n\\setlength{\\tabcolsep}{4pt}\n"
            "\\begin{tabular}{lrrrrrr}\\toprule\n"
            "Sampler & Seeds & $\\Delta\\bar\\tau$ (Pa) & Torque (\\%) & Load (\\%) & $\\Delta a_1$ (Pa) & $\\Delta b_1$ (Pa)\\\\\\midrule\n"
            + body + "\n\\bottomrule\\end{tabular}\n"
            "\\caption{Sampler contrasts in the eccentric bearing at fixed mesh, occupancy and step: graded $2560\\times54$ mesh, nominal PPC2, "
            "$\\Delta t=3.706$~ns and blocks 51--430. Each entry is the sampler minus graded Poisson2 for the same seed, averaged over seeds, with a paired "
            "95\\% $t$ interval. $\\Delta\\bar\\tau$ is the change in mean rotor shear; torque and load give the relative change in magnitude; "
            "$a_1$ and $b_1$ are the first cosine and sine coefficients of the shear profile, with $\\theta=0$ at the narrowest gap. "
            "The fourth SBT realization stopped when a Bernoulli probability exceeded one.}\n"
            "\\label{tab:bearingsampler}\n\\end{table}\n", encoding="utf-8")
        print("wrote", args.table)


if __name__ == "__main__":
    main()


==> anc/results/fourier/LATEST_PAIRED_SERIAL.json <==
{
  "utc": "2026-11-24T10:11:48.132467+00:00",
  "blocks": 1202,
  "rows": {
    "Poisson4_6060_CBC_0.166523": {
      "walls": [
        1520.3310380550156,
        1519.7344206361602
      ],
      "seed_q": [
        1531.4202435862903,
        1508.6452151048866
      ],
      "delta": {
        "mean": -0.9306269913760179,
        "between_seed_SE": 19.202076872006096,
        "serial_block_SE": 21.49601455408415,
        "CI95_halfwidth": 273.13276193222896,
        "absolute_upper": 274.063388923605
      }
    },
    "SBT4_6060_BC_0.333047": {
      "walls": [
        1510.4897387146202,
        1511.5634662276336
      ],
      "seed_q": [
        1508.8083246657536,
        1513.2448802765018
      ],
      "delta": {
        "mean": -9.93675386583686,
        "between_seed_SE": 5.596284825929918,
        "serial_block_SE": 21.283415433738515,
        "CI95_halfwidth": 270.4314339824238,
        "absolute_upper": 280.3681878482607
      }
    },
    "Poisson2_12120_CBC_0.166523": {
      "walls": [
        1509.1229835258318,
        1513.9332776616225
      ],
      "seed_q": [
        1510.2717722416667,
        1512.7844889457895
      ],
      "delta": {
        "mean": -9.435225743236366,
        "between_seed_SE": 6.558204279242607,
        "serial_block_SE": 20.887543879659532,
        "CI95_halfwidth": 265.40140896713774,
        "absolute_upper": 274.8366347103741
      }
    },
    "SBT2_12120_BC_0.166523": {
      "walls": [
        1501.505348956219,
        1501.3932328295948
      ],
      "seed_q": [
        1499.2788408354131,
        1503.619740950402
      ],
      "delta": {
        "mean": -19.514065444056882,
        "between_seed_SE": 5.644112573809549,
        "serial_block_SE": 20.671863936242627,
        "CI95_halfwidth": 262.66093544863367,
        "absolute_upper": 282.17500089269055
      }
    },
    "Poisson1_24240_CBC_0.166523": {
      "walls": [
        1526.286388541392,
        1523.3059290657443
      ],
      "seed_q": [
        1527.1337180815708,
        1522.4585995255698
      ],
      "delta": {
        "mean": 3.832802466605645,
        "between_seed_SE": 10.152121909304647,
        "serial_block_SE": 20.507873909768083,
        "CI95_halfwidth": 260.57724459758606,
        "absolute_upper": 264.4100470641917
      }
    },
    "SBT1_24240_BC_0.083262": {
      "walls": [
        1516.119040025708,
        1517.3796791444593
      ],
      "seed_q": [
        1508.9495758246483,
        1524.5491433455186
      ],
      "delta": {
        "mean": -4.2139967518809875,
        "between_seed_SE": 0.01477887086898688,
        "serial_block_SE": 20.934999671844555,
        "CI95_halfwidth": 266.00439197854973,
        "absolute_upper": 270.2183887304307
      }
    },
    "Poisson40_800_CBC_0.166523": {
      "walls": [
        1520.9846282458475,
        1520.9420844280833
      ],
      "seed_q": [
        1513.1487937056604,
        1528.7779189682688
      ],
      "delta": {
        "mean": 0.0,
        "between_seed_SE": 0.0,
        "serial_block_SE": 0.0,
        "CI95_halfwidth": 0.0,
        "absolute_upper": 0.0
      }
    },
    "SBT4_6060_BC_0.166523": {
      "walls": [
        1522.8196835957267,
        1522.716271332209
      ],
      "seed_q": [
        1522.9491238701926,
        1522.5868310577523
      ],
      "delta": {
        "mean": 1.8046211270080046,
        "between_seed_SE": 7.995709037524192,
        "serial_block_SE": 21.058667668876843,
        "CI95_halfwidth": 267.57574286813303,
        "absolute_upper": 269.380363995141
      }
    },
    "SBT1_24240_BC_0.166523": {
      "walls": [
        1522.183477561754,
        1522.9851559118265
      ],
      "seed_q": [
        1523.8307334243586,
        1521.337900049222
      ],
      "delta": {
        "mean": 1.6209603998258082,
        "between_seed_SE": 9.060979318872443,
        "serial_block_SE": 20.60895276921141,
        "CI95_halfwidth": 261.86157328015435,
        "absolute_upper": 263.4825336799802
      }
    }
  },
  "coupled_minus_fixed": {
    "4": {
      "mean": -11.741374992844866,
      "between_seed_SE": 2.3994242115942725,
      "serial_block_SE": 22.65246170113857,
      "CI95_halfwidth": 287.8268161490655,
      "absolute_upper": 299.56819114191035
    },
    "1": {
      "mean": -5.834957151706797,
      "between_seed_SE": 9.046200448003457,
      "serial_block_SE": 22.559917215921494,
      "CI95_halfwidth": 286.6509269727096,
      "absolute_upper": 292.48588412441643
    }
  }
}


==> anc/results/fourier/MATCHED_ORDER_AB.json <==
{
  "native": {
    "q": {
      "mean": -1532.5311763588575,
      "between_seed_SE": 8.706394215339287,
      "serial_block_SE": 15.603071705412688,
      "CI95_halfwidth": 198.2558235994623,
      "absolute_upper": 1730.7869999583197
    },
    "cold_x": {
      "mean": -1531.0689412877186,
      "between_seed_SE": 7.874824383019359,
      "serial_block_SE": 19.615455059715377,
      "CI95_halfwidth": 249.23798797855068,
      "absolute_upper": 1780.3069292662694
    },
    "hot_x": {
      "mean": -1533.9934114299963,
      "between_seed_SE": 9.537964047659443,
      "serial_block_SE": 24.616208200296427,
      "CI95_halfwidth": 312.7785812169685,
      "absolute_upper": 1846.771992646965
    },
    "cold_minus_hot": {
      "mean": 2.924470142277678,
      "between_seed_SE": 1.6631396646402183,
      "serial_block_SE": 31.74309657457995,
      "CI95_halfwidth": 403.33428403123315,
      "absolute_upper": 406.25875417351085
    },
    "early_q": {
      "mean": -1533.1029524007386,
      "between_seed_SE": 25.25075965371877,
      "serial_block_SE": 22.2385590497874,
      "CI95_halfwidth": 320.84132189967914,
      "absolute_upper": 1853.9442743004176
    },
    "late_q": {
      "mean": -1531.9594003169764,
      "between_seed_SE": 7.837971223040198,
      "serial_block_SE": 21.900334682273655,
      "CI95_halfwidth": 278.2701362598906,
      "absolute_upper": 1810.2295365768668
    },
    "seed_q": [
      -1523.8247821435182,
      -1541.2375705741968
    ],
    "seed_walls": [
      [
        -1523.1941169046993,
        -1524.4554473823368
      ],
      [
        -1538.943765670738,
        -1543.5313754776557
      ]
    ],
    "mutual_repeat_percent_by_seed": [
      0.3068034831204907,
      0.3064429100953365
    ],
    "seed_total_accepted": [
      158997543,
      159101413
    ]
  },
  "shuffled": {
    "q": {
      "mean": -1501.4492908929074,
      "between_seed_SE": 2.1704500574943495,
      "serial_block_SE": 15.571635802620756,
      "CI95_halfwidth": 197.856392582527,
      "absolute_upper": 1699.3056834754343
    },
    "cold_x": {
      "mean": -1501.5053489562201,
      "between_seed_SE": 1.430533569094905,
      "serial_block_SE": 19.18548947600481,
      "CI95_halfwidth": 243.7747572424905,
      "absolute_upper": 1745.2801061987107
    },
    "hot_x": {
      "mean": -1501.3932328295941,
      "between_seed_SE": 2.910366545893453,
      "serial_block_SE": 24.73942385790944,
      "CI95_halfwidth": 314.3441845892803,
      "absolute_upper": 1815.7374174188744
    },
    "cold_minus_hot": {
      "mean": -0.11211612662623449,
      "between_seed_SE": 1.479832976798275,
      "serial_block_SE": 31.46968115873655,
      "CI95_halfwidth": 399.8602117795483,
      "absolute_upper": 399.97232790617454
    },
    "early_q": {
      "mean": -1502.3071307934179,
      "between_seed_SE": 5.515662698519804,
      "serial_block_SE": 21.994925307379354,
      "CI95_halfwidth": 279.47202410858984,
      "absolute_upper": 1781.7791549020076
    },
    "late_q": {
      "mean": -1500.5914509923964,
      "between_seed_SE": 1.1747625835313327,
      "serial_block_SE": 22.066150606249746,
      "CI95_halfwidth": 280.3770273384198,
      "absolute_upper": 1780.9684783308162
    },
    "seed_q": [
      -1499.278840835413,
      -1503.6197409504016
    ],
    "seed_walls": [
      [
        -1500.0748153871252,
        -1498.4828662837006
      ],
      [
        -1502.935882525315,
        -1504.3035993754875
      ]
    ],
    "mutual_repeat_percent_by_seed": [
      0.30703720445736066,
      0.3063066174451006
    ],
    "seed_total_accepted": [
      159014280,
      159078509
    ]
  },
  "native_minus_shuffled": {
    "q": {
      "mean": -31.081885465950396,
      "between_seed_SE": 6.535944157845133,
      "serial_block_SE": 22.021396926165174,
      "CI95_halfwidth": 279.8083779165758,
      "absolute_upper": 310.8902633825262
    },
    "cold_x": {
      "mean": -29.563592331498434,
      "between_seed_SE": 6.4442908139241455,
      "serial_block_SE": 27.399130231714093,
      "CI95_halfwidth": 348.1389583124864,
      "absolute_upper": 377.70255064398486
    },
    "hot_x": {
      "mean": -32.600178600402344,
      "between_seed_SE": 6.627597501766098,
      "serial_block_SE": 34.43261766393135,
      "CI95_halfwidth": 437.5078896343218,
      "absolute_upper": 470.10806823472416
    },
    "cold_minus_hot": {
      "mean": 3.0365862689039096,
      "between_seed_SE": 0.1833066878419467,
      "serial_block_SE": 43.964386757589885,
      "CI95_halfwidth": 558.6204992346243,
      "absolute_upper": 561.6570855035282
    },
    "early_q": {
      "mean": -30.795821607320548,
      "between_seed_SE": 19.735096955199147,
      "serial_block_SE": 31.033148558204424,
      "CI95_halfwidth": 394.3135391832486,
      "absolute_upper": 425.10936079056916
    },
    "late_q": {
      "mean": -31.367949324580245,
      "between_seed_SE": 6.663208639508886,
      "serial_block_SE": 31.273588774662812,
      "CI95_halfwidth": 397.36862180033705,
      "absolute_upper": 428.7365711249173
    },
    "seed_q": [
      -24.545941308105263,
      -37.61782962379553
    ],
    "seed_walls": [
      [
        -23.11930151757429,
        -25.972581098636244
      ],
      [
        -36.00788314542258,
        -39.22777610216844
      ]
    ]
  },
  "seeds": [
    761501,
    761502
  ],
  "blocks": 1202,
  "physical_window_ms": [
    0.2053059569236341,
    1.0251656254359536
  ],
  "sampling_ms_per_seed": 0.8198596685123195,
  "sign": "both walls positive along +x; published 1512 denotes magnitude",
  "order_control_source": {
    "before": "ids=idx[start[c]:start[c]+n].copy();order=np.arange(n);shuffle(order)",
    "after": "ids=idx[start[c]:start[c]+n].copy();order=np.arange(n);shuffle(order)\n        # Keep the parent RNG draws for a matched A/B, then use the native within-cell ordering.\n        if mode==12:\n            for local in range(n):\n                order[local]=local"
  },
  "method": "Paired by independent initialization/segment seeds, divergence allowed after different collisions; block series of differences, serial dependence and independent-seed SE. 95% halfwidth conservative t(1) * max(seed SE, serial SE)."
}


==> anc/results/fourier/NATIVE_VS_PYTHON.json <==
{
  "physical_window_seconds": [
    0.00022167586711023616,
    0.0010231193866626284
  ],
  "units": "W/m^2 hot-to-cold",
  "sampling_ms": 0.8014435195523923,
  "native": {
    "cold": {
      "mean": 1534.56569,
      "serial_SE": 13.063688478700012,
      "late_minus_early": -15.495276086956437
    },
    "hot": {
      "mean": 1532.11,
      "serial_SE": 18.49592532709943,
      "late_minus_early": -20.257165217391503
    },
    "flux": {
      "mean": 1533.337845,
      "serial_SE": 11.92809004120196,
      "late_minus_early": -17.876220652173743
    },
    "imbalance": {
      "mean": -2.455690000000028,
      "serial_SE": 21.363545881342585,
      "late_minus_early": -4.761889130435124
    }
  },
  "data_note": "Archived Fortran has 1 deterministic independent trajectory. Order A/B has 2 different Python RNG trajectories. Independent differences, temporal SE and between-seed variation; no trajectory pairing, no claim of stationarity.",
  "fixed_order_python": {
    "cold": {
      "python_mean": 1533.4206787427752,
      "python_by_seed": [
        1523.9915092222254,
        1542.8498482633252
      ],
      "native_minus_python": 1.1450112572247235,
      "combined_independent_SE": 23.78917639721215,
      "python_ci95_half": 252.6155062611454,
      "native_seed_count": 1
    },
    "hot": {
      "python_mean": 1533.3549691960543,
      "python_by_seed": [
        1523.784507951075,
        1542.9254304410333
      ],
      "native_minus_python": -1.2449691960543987,
      "combined_independent_SE": 30.905154883074854,
      "python_ci95_half": 314.5983792126628,
      "native_seed_count": 1
    },
    "flux": {
      "python_mean": 1533.3878239694147,
      "python_by_seed": [
        1523.8880085866504,
        1542.8876393521791
      ],
      "native_minus_python": -0.049978969414723906,
      "combined_independent_SE": 19.76601010689841,
      "python_ci95_half": 200.26519454301214,
      "native_seed_count": 1
    },
    "imbalance": {
      "python_mean": -0.0657095467210613,
      "python_by_seed": [
        -0.2070012711502831,
        0.07558217770816052
      ],
      "native_minus_python": -2.389980453278967,
      "combined_independent_SE": 38.46201245157359,
      "python_ci95_half": 406.38513239563326,
      "native_seed_count": 1
    }
  },
  "shuffled_python": {
    "cold": {
      "python_mean": 1506.050512956973,
      "python_by_seed": [
        1505.0340279376965,
        1507.0669979762497
      ],
      "native_minus_python": 28.515177043026824,
      "combined_independent_SE": 23.37025596891007,
      "python_ci95_half": 246.2214987423295,
      "native_seed_count": 1
    },
    "hot": {
      "python_mean": 1500.4459916469518,
      "python_by_seed": [
        1498.0488034940065,
        1502.8431797998971
      ],
      "native_minus_python": 31.664008353048075,
      "combined_independent_SE": 31.132349746102715,
      "python_ci95_half": 318.19440673130197,
      "native_seed_count": 1
    },
    "flux": {
      "python_mean": 1503.2482523019626,
      "python_by_seed": [
        1501.5414157158514,
        1504.9550888880735
      ],
      "native_minus_python": 30.08959269803745,
      "combined_independent_SE": 19.745734929027243,
      "python_ci95_half": 199.94201960931036,
      "native_seed_count": 1
    },
    "imbalance": {
      "python_mean": -5.60452131002131,
      "python_by_seed": [
        -6.985224443690002,
        -4.223818176352619
      ],
      "native_minus_python": 3.148831310021282,
      "combined_independent_SE": 38.35632852584369,
      "python_ci95_half": 404.7692787430994,
      "native_seed_count": 1
    }
  }
}

==> anc/results/fourier/REFERENCE_STATIONARITY.json <==
{
  "metrics": {
    "q": {
      "mean": -1513.4154606711368,
      "between_seed_SE": 1.7163135596179961,
      "serial_block_SE": 3.444777059263299,
      "CI95_halfwidth": 8.14560337362246,
      "absolute_upper": 1521.5610640447592
    },
    "cold_wall": {
      "mean": -1513.2769590249975,
      "between_seed_SE": 1.6883609324775672,
      "serial_block_SE": 4.239423369442804,
      "CI95_halfwidth": 10.024643309640586,
      "absolute_upper": 1523.3016023346381
    },
    "hot_wall": {
      "mean": -1513.553962317276,
      "between_seed_SE": 1.776659455795758,
      "serial_block_SE": 5.427854522948017,
      "CI95_halfwidth": 12.834836435862918,
      "absolute_upper": 1526.3887987531389
    },
    "wall_imbalance": {
      "mean": 0.2770032922786656,
      "between_seed_SE": 0.48086794513217346,
      "serial_block_SE": 6.884960021904503,
      "CI95_halfwidth": 16.280343434960876,
      "absolute_upper": 16.55734672723954
    },
    "gas_energy_storage": {
      "mean": 0.2770032922786311,
      "between_seed_SE": 0.48086794513216813,
      "serial_block_SE": 6.884960021904504,
      "CI95_halfwidth": 16.280343434960884,
      "absolute_upper": 16.557346727239516
    },
    "q_drift": {
      "mean": -0.5256922798644723,
      "between_seed_SE": 2.998090648570754,
      "serial_block_SE": 6.890151570760066,
      "CI95_halfwidth": 16.292619497284996,
      "absolute_upper": 16.818311777149468
    },
    "cold_drift": {
      "mean": -1.2668992964330528,
      "between_seed_SE": 3.2447217018783467,
      "serial_block_SE": 8.479613318184368,
      "CI95_halfwidth": 20.051099291281336,
      "absolute_upper": 21.31799858771439
    },
    "hot_drift": {
      "mean": 0.21551473670407972,
      "between_seed_SE": 2.8283427212853076,
      "serial_block_SE": 10.856771248477001,
      "CI95_halfwidth": 25.67218458170826,
      "absolute_upper": 25.88769931841234
    }
  },
  "by_seed": [
    {
      "q": {
        "mean": -1515.3399205776016,
        "serial_SE": 9.598375889979396,
        "tau_blocks": 1.0,
        "lag1": -0.138072497495803
      },
      "cold_wall": {
        "mean": -1515.1458822290933,
        "serial_SE": 11.871418281249168,
        "tau_blocks": 1.0,
        "lag1": -0.13184118784741933
      },
      "hot_wall": {
        "mean": -1515.5339589261098,
        "serial_SE": 15.087971641457624,
        "tau_blocks": 1.0,
        "lag1": -0.1512057152345997
      },
      "wall_imbalance": {
        "mean": 0.388076697016437,
        "serial_SE": 19.199990667244137,
        "tau_blocks": 1.0,
        "lag1": -0.14952842290084908
      },
      "gas_energy_storage": {
        "mean": 0.38807669701646325,
        "serial_SE": 19.199990667244155,
        "tau_blocks": 1.0,
        "lag1": -0.14952842290084983
      },
      "q_drift": -9.953626108821709,
      "cold_drift": -10.230758146206881,
      "hot_drift": -9.676494071436991,
      "mutual_percent": 0.16489878958530593,
      "accepted": 840000708,
      "mutual": 1385151
    },
    {
      "q": {
        "mean": -1508.2088796329222,
        "serial_SE": 9.919629090767641,
        "tau_blocks": 1.0,
        "lag1": -0.17204857309975333
      },
      "cold_wall": {
        "mean": -1509.212375636107,
        "serial_SE": 12.153707075149345,
        "tau_blocks": 1.0,
        "lag1": -0.15109545574084765
      },
      "hot_wall": {
        "mean": -1507.2053836297373,
        "serial_SE": 15.563047127984657,
        "tau_blocks": 1.0,
        "lag1": -0.168156880577117
      },
      "wall_imbalance": {
        "mean": -2.0069920063697237,
        "serial_SE": 19.653139646356735,
        "tau_blocks": 1.0,
        "lag1": -0.1511414766997288
      },
      "gas_energy_storage": {
        "mean": -2.0069920063697886,
        "serial_SE": 19.653139646356735,
        "tau_blocks": 1.0,
        "lag1": -0.1511414766997289
      },
      "q_drift": 7.916114411704484,
      "cold_drift": 9.779609571093715,
      "hot_drift": 6.052619252314798,
      "mutual_percent": 0.16494466572462568,
      "accepted": 839693114,
      "mutual": 1385029
    },
    {
      "q": {
        "mean": -1520.274669311681,
        "serial_SE": 9.767373204320188,
        "tau_blocks": 1.0,
        "lag1": -0.14322737226924176
      },
      "cold_wall": {
        "mean": -1520.3263907995138,
        "serial_SE": 11.925624519521591,
        "tau_blocks": 1.0,
        "lag1": -0.1506327428782543
      },
      "hot_wall": {
        "mean": -1520.2229478238485,
        "serial_SE": 15.490413425249628,
        "tau_blocks": 1.0,
        "lag1": -0.13882731765429326
      },
      "wall_imbalance": {
        "mean": -0.10344297566520251,
        "serial_SE": 19.563755756031323,
        "tau_blocks": 1.0,
        "lag1": -0.14321373253067998
      },
      "gas_energy_storage": {
        "mean": -0.10344297566523278,
        "serial_SE": 19.56375575603132,
        "tau_blocks": 1.0,
        "lag1": -0.14321373253067912
      },
      "q_drift": 4.583203075669644,
      "cold_drift": 4.73114137164157,
      "hot_drift": 4.435264779697491,
      "mutual_percent": 0.16476690234745567,
      "accepted": 839558176,
      "mutual": 1383314
    },
    {
      "q": {
        "mean": -1506.432619016419,
        "serial_SE": 9.74235252760652,
        "tau_blocks": 1.0,
        "lag1": -0.16812215289738414
      },
      "cold_wall": {
        "mean": -1505.9263702343558,
        "serial_SE": 12.050385939408514,
        "tau_blocks": 1.0,
        "lag1": -0.14641194348261932
      },
      "hot_wall": {
        "mean": -1506.9388677984825,
        "serial_SE": 15.157622460327993,
        "tau_blocks": 1.0,
        "lag1": -0.16691423178327178
      },
      "wall_imbalance": {
        "mean": 1.0124975641266296,
        "serial_SE": 19.242580616653882,
        "tau_blocks": 1.0,
        "lag1": -0.14959492281482184
      },
      "gas_energy_storage": {
        "mean": 1.012497564126619,
        "serial_SE": 19.242580616653935,
        "tau_blocks": 1.0,
        "lag1": -0.14959492281482512
      },
      "q_drift": -6.197808245779697,
      "cold_drift": -6.917207477180909,
      "hot_drift": -5.478409014377803,
      "mutual_percent": 0.16493238119963144,
      "accepted": 839776877,
      "mutual": 1385064
    },
    {
      "q": {
        "mean": -1510.4632770315409,
        "serial_SE": 9.734337166014512,
        "tau_blocks": 1.0,
        "lag1": -0.17182593118156067
      },
      "cold_wall": {
        "mean": -1509.6307227351954,
        "serial_SE": 11.894943259216593,
        "tau_blocks": 1.0,
        "lag1": -0.14825518292779996
      },
      "hot_wall": {
        "mean": -1511.2958313278862,
        "serial_SE": 15.402869918349197,
        "tau_blocks": 1.0,
        "lag1": -0.1741376737383304
      },
      "wall_imbalance": {
        "mean": 1.6651085926908893,
        "serial_SE": 19.45371104639246,
        "tau_blocks": 1.0,
        "lag1": -0.15709963546217853
      },
      "gas_energy_storage": {
        "mean": 1.6651085926908684,
        "serial_SE": 19.453711046392424,
        "tau_blocks": 1.0,
        "lag1": -0.15709963546217562
      },
      "q_drift": -6.032242246556507,
      "cold_drift": -7.112777922611031,
      "hot_drift": -4.951706570501528,
      "mutual_percent": 0.1651031079711974,
      "accepted": 839651668,
      "mutual": 1386291
    },
    {
      "q": {
        "mean": -1512.6302347713806,
        "serial_SE": 9.648638692915938,
        "tau_blocks": 1.0,
        "lag1": -0.1599271015021297
      },
      "cold_wall": {
        "mean": -1512.8401674400377,
        "serial_SE": 11.985924277644132,
        "tau_blocks": 1.0,
        "lag1": -0.14476388790675007
      },
      "hot_wall": {
        "mean": -1512.4203021027236,
        "serial_SE": 15.339839499356996,
        "tau_blocks": 1.0,
        "lag1": -0.16304612247698907
      },
      "wall_imbalance": {
        "mean": -0.419865337314119,
        "serial_SE": 19.635712332512057,
        "tau_blocks": 1.0,
        "lag1": -0.15243441584614306
      },
      "gas_energy_storage": {
        "mean": -0.4198653373141432,
        "serial_SE": 19.635712332512057,
        "tau_blocks": 1.0,
        "lag1": -0.15243441584614387
      },
      "q_drift": 4.984977123910994,
      "cold_drift": 2.360219377851763,
      "hot_drift": 7.609734869970225,
      "mutual_percent": 0.16488345307080457,
      "accepted": 839392901,
      "mutual": 1384020
    },
    {
      "q": {
        "mean": -1515.664962581496,
        "serial_SE": 9.703504530320588,
        "tau_blocks": 1.0,
        "lag1": -0.14869722422345566
      },
      "cold_wall": {
        "mean": -1515.9507869332344,
        "serial_SE": 11.783454106081367,
        "tau_blocks": 1.0,
        "lag1": -0.14657255440924877
      },
      "hot_wall": {
        "mean": -1515.379138229757,
        "serial_SE": 15.304026386428172,
        "tau_blocks": 1.0,
        "lag1": -0.15032740803558442
      },
      "wall_imbalance": {
        "mean": -0.5716487034773476,
        "serial_SE": 19.22222744463873,
        "tau_blocks": 1.0,
        "lag1": -0.14916705940481656
      },
      "gas_energy_storage": {
        "mean": -0.5716487034773524,
        "serial_SE": 19.222227444638737,
        "tau_blocks": 1.0,
        "lag1": -0.14916705940481728
      },
      "q_drift": -10.313652900772922,
      "cold_drift": -13.033520639091194,
      "hot_drift": -7.5937851624548784,
      "mutual_percent": 0.16513472223154654,
      "accepted": 839649579,
      "mutual": 1386553
    },
    {
      "q": {
        "mean": -1518.3091224460536,
        "serial_SE": 9.82857432526692,
        "tau_blocks": 1.0,
        "lag1": -0.18018535445839454
      },
      "cold_wall": {
        "mean": -1517.1829761924428,
        "serial_SE": 12.254637350751327,
        "tau_blocks": 1.0,
        "lag1": -0.18314674764176594
      },
      "hot_wall": {
        "mean": -1519.4352686996644,
        "serial_SE": 15.466371588254951,
        "tau_blocks": 1.0,
        "lag1": -0.1686090814253502
      },
      "wall_imbalance": {
        "mean": 2.252292507221762,
        "serial_SE": 19.80823264048649,
        "tau_blocks": 1.0,
        "lag1": -0.1683371638285974
      },
      "gas_energy_storage": {
        "mean": 2.252292507221615,
        "serial_SE": 19.80823264048649,
        "tau_blocks": 1.0,
        "lag1": -0.1683371638285954
      },
      "q_drift": 10.807496651729934,
      "cold_drift": 10.288099493038544,
      "hot_drift": 11.326893810421325,
      "mutual_percent": 0.1646809912802885,
      "accepted": 839835241,
      "mutual": 1383049
    }
  ],
  "wall_convention": "Both oriented +x; gas energy delivered at hot wall is minus the reported hot-wall flux.",
  "energy_identity": "cold minus hot = dE_gas/(A dt), computed from independent particle inventories.",
  "conservation": {
    "max_abs_mass_relative": 7.091971950662416e-16,
    "max_abs_energy_residual_W_m2": 4.6475179260596633e-10
  },
  "mutual_percent_pooled": 0.16491812299374498,
  "mutual_counts": [
    11078471,
    6717558264
  ],
  "mutual_percent_mean": 0.16491812667635697,
  "mutual_percent_between_seed_SE": 5.390424748338902e-05,
  "absolute_flux_precision_95_W_m2": 8.14560337362246,
  "absolute_flux_precision_goal_met": false,
  "tests": {
    "numerical_mass": true,
    "numerical_energy": true,
    "steady_wall_balance": false,
    "drift_q": false,
    "drift_cold": false,
    "drift_hot": false
  },
  "pass_all": false,
  "seed_count": 8,
  "production_blocks": 4808,
  "production_ms": 3.2794386740492776,
  "source_hashes": {
    "fourier.py": "89cf315396f7257ea956b91319b6dd0caeef29401c4729c7d3188bab7966adb7",
    "run_fourier.py": "f7cf7145c23b98d4f4945ae1035ffb418debeee71b9d54611cd0c04c2060ec9e",
    "repeat_history.py": "d431cf20156eb4bb22b74bc30e3be073ca3fefcb9a6802838f1704d95d939cca",
    "stefan_lowppc_kernels.py": "c5c013b561425d7f8918960d45b9a9fd91221386faa654ac8d4ff4a0a215b131",
    "production.sbatch": "a623f7444dcb600d5802392791b5c56c2029ef302f29537a6a02c5f4df51c945",
    "moments56.py": "df3c8d62e3615633284290dd9f5c9afd1576ee4489122ae5688941241fd40007",
    "diagnostic_solver.py": "2faa0cd668ad54fbac632018fbb3fab3cc976eb8da9b1730dee24573ce14203f",
    "run_matrix.json": "c92bdafb1d9b86e745889fe5debf2cbcd101db70d2943e6d79dfc0ca6e5040c4",
    "plan_base.json": "c33b494af7062282a923af7e7e5fe0ccec5264a97ccd91875c82c123c6fc97a5",
    "balance_stats.py": "182eb40fc410fef776abf59e3db6a85e808579ab565845f8c8075c40e8b20e30",
    "admit.py": "762ba15241b13ed7ec3265cdd23484ec859cc2f2b9d24a9b55eef7b79684d7d9",
    "continuation.py": "cd9c47031cc56eed3fe97528d7b42a541858b5774bec8a13657959e343d4bd35",
    "assess.py": "d08d76d415b3969585754babe5c76a2728a1739082b3201e29829d9aef21cb35",
    "release.py": "9829afbc7ec21b82220691f10126ff26ecf9775bb8375f20991e1f2765eda712"
  },
  "tolerance_W_m2": 5,
  "conditional_second_target_blocks": 19232,
  "conditional_second_target_submitted": false,
  "seed_ids": [
    761501,
    761502,
    761503,
    761504,
    761505,
    761506,
    761507,
    761508
  ]
}


==> anc/results/shocks/Mach5_P40_NTC20/COMPLETE.json <==
{
  "valid": true,
  "created_utc": "2026-11-16T03:28:51.637992+00:00",
  "Mach": 5,
  "nx": 2400,
  "first_excluded_block": 42,
  "last_included_block": 344,
  "blocks_per_seed": 302,
  "window_t0": [
    210,
    1720
  ],
  "duration_per_seed_ms": 64.4159798402865,
  "dt_ns": 213.2979464910149,
  "seeds": [
    202610160,
    202610161
  ],
  "labels": [
    "rho",
    "T",
    "Tparallel",
    "sigma_xx",
    "qx",
    "mxxx",
    "Rxx",
    "Delta",
    "F5x"
  ],
  "metrics": {
    "aligned_relative_L2_percent": [
      0.09589858485479823,
      0.1389211725279285,
      0.19252442594082012,
      0.9588703940263583,
      0.6831883690273391,
      2.3361877865858673,
      1.2774862018255129,
      1.1141110112528416,
      0.7555476377430335
    ],
    "fixed_relative_L2_percent": [
      0.09737996017793017,
      0.11542809895772574,
      0.17639341746928447,
      0.8784608082578347,
      0.6913483551766846,
      3.0534594716896066,
      1.2704837266015758,
      1.1340599050680722,
      0.8142212808156956
    ],
    "difference_SE_L2_percent": [
      0.0689136995032362,
      0.07910949247980471,
      0.11021498440307473,
      0.6999945439641823,
      0.5886641590990808,
      2.524775927486273,
      1.1172559235798178,
      0.9748056524403091,
      0.743869543145522
    ],
    "poisson_seed_pair_relative_L2_percent": [
      0.06740317078706788,
      0.06090628180317971,
      0.09177990095870463,
      0.9001717932697052,
      0.5545927694875423,
      3.387763401953808,
      1.2729133243622979,
      1.037618857866478,
      0.7167990002253635
    ],
    "ntc_seed_pair_relative_L2_percent": [
      0.12021963330482376,
      0.14596554311652019,
      0.20037087433131734,
      1.0729139303966506,
      1.0373967085653975,
      3.714996554317714,
      1.841865977569702,
      1.6541375270512395,
      1.3032762542581957
    ],
    "peak_absolute_difference_percent": [
      0.22277234052722714,
      0.4043388704742974,
      0.5262891891157365,
      0.9704600659619492,
      0.6789338402891736,
      2.9833756203655297,
      1.7835367136647184,
      1.0292107624767535,
      0.7168479218818938
    ]
  },
  "first_vs_second_half_relative_L2_percent": {
    "NTC20": [
      0.1001702649323782,
      0.1371236369134881,
      0.19906473049635987,
      1.1649711055974568,
      0.9965088899159917,
      4.5563562526468235,
      1.7542208372367605,
      1.55932656973296,
      1.2390368657923287
    ],
    "Poisson40": [
      0.0704796802304852,
      0.10722879183066537,
      0.16897546865277185,
      0.807089875780545,
      0.6696627066978666,
      3.3236297532882295,
      1.3664465286074594,
      1.1376050160510833,
      0.933565547404537
    ]
  },
  "aligned_thickness_10_90_L0": {
    "NTC20": 3.460231054916277,
    "Poisson40": 3.456576868774303
  },
  "scope": "Common committed prefix; two seeds per method; 2400 solver cells conservatively remapped to 800-cell-equivalent output bins before central moments.",
  "alignment": "Per-block mass-balance translation over [-15,15]L0; no horizontal rescaling or display smoothing.",
  "uncertainty": "Empirical two-seed spread; difference SE assumes independent runs and has few degrees of freedom. No stationarity or absolute accuracy certification.",
  "profiles_sha256": "437b55c1845dfa0fc1d210f667396f02db035f7234597627096e937da33e9173",
  "manifest_sha256": "d321a43da2149c1620be19862840cde27f2b61b51a8d28de7d97da9b2c32b5fc"
}


==> anc/results/shocks/Mach5_grid/COMPARISON_VALIDATED.json <==
{
  "archive_and_proofs": "PASS",
  "baseline_metadata": [
    {
      "valid": true,
      "method": "NTC20",
      "window_star": [
        210,
        3330
      ],
      "interval_us": 133097.91861039327,
      "provenance": "task_022",
      "config_sha": "233784b01b71d71a80055f3e147f83b0be71d463944008b06f594905df849941",
      "raw_blocks": 624,
      "front_shift_mean": -0.002714943909931823,
      "front_shift_rms": 0.3999781678071237,
      "density_10_90_L0": 3.534242556300579,
      "parallel_temperature_peak_over_T1": 10.865322619290142,
      "profiles_sha256": "dee1827c41cf5f4d2c0279c481e174c8f23bcbb91eafc1726adf43592b1c9270"
    },
    {
      "valid": true,
      "method": "NTC20",
      "window_star": [
        210,
        3330
      ],
      "interval_us": 133097.91861039327,
      "provenance": "task_023",
      "config_sha": "52e6613abc2694df2c1bf1be6b5c76cae36133d578a8fc0aa01fd796a24fb0d3",
      "raw_blocks": 624,
      "front_shift_mean": 0.004658052884941822,
      "front_shift_rms": 0.4055492637700176,
      "density_10_90_L0": 3.522438693624654,
      "parallel_temperature_peak_over_T1": 10.866610950202963,
      "profiles_sha256": "2b158819593997a633e3c39d3f57920db0bcc0473a118f3406354b3503385836"
    },
    {
      "valid": true,
      "method": "Poisson40",
      "window_star": [
        210,
        3330
      ],
      "interval_us": 133097.91861039327,
      "provenance": "task_091",
      "config_sha": "f232adae2e6878122203353063924bfe9ac33d0d53ad2787b4eec096b7182765",
      "raw_blocks": 624,
      "front_shift_mean": -0.03160665397937523,
      "front_shift_rms": 0.26809558808180906,
      "density_10_90_L0": 3.4836398291809867,
      "parallel_temperature_peak_over_T1": 10.867760563587062,
      "profiles_sha256": "da22126b0d18f01b630260c7e41a87bc5eddd3cee36ea929363ceaa79e83621d"
    },
    {
      "valid": true,
      "method": "Poisson40",
      "window_star": [
        210,
        3330
      ],
      "interval_us": 133097.91861039327,
      "provenance": "task_095",
      "config_sha": "3e095d13462aab7f698de2167f7f1802985f9272b184d2421f160bfdea3668eb",
      "raw_blocks": 624,
      "front_shift_mean": -0.028314653445186525,
      "front_shift_rms": 0.27741455892462685,
      "density_10_90_L0": 3.50099904166606,
      "parallel_temperature_peak_over_T1": 10.864855865515118,
      "profiles_sha256": "1b272ee70a33d355345da71847ac0c7d469510180b8d52a949fda27a4da75c18"
    }
  ],
  "grid_change_diagnostics": {
    "NTC20": {
      "sigma_xx": {
        "change_L2_pct": 1.474838462522169,
        "two_seed_paired_SE_L2_pct": 0.6869079221209551
      },
      "qx": {
        "change_L2_pct": 1.3347598532021423,
        "two_seed_paired_SE_L2_pct": 0.4792714476471089
      },
      "mxxx": {
        "change_L2_pct": 3.2833940079790973,
        "two_seed_paired_SE_L2_pct": 2.707894313870259
      },
      "Rxx": {
        "change_L2_pct": 2.796328530682488,
        "two_seed_paired_SE_L2_pct": 0.9905150488376723
      },
      "Delta": {
        "change_L2_pct": 1.9013472514634755,
        "two_seed_paired_SE_L2_pct": 0.9576695096619792
      },
      "F5x": {
        "change_L2_pct": 1.2299599285246317,
        "two_seed_paired_SE_L2_pct": 0.6641817715269304
      }
    },
    "Poisson40": {
      "sigma_xx": {
        "change_L2_pct": 0.9919989777524285,
        "two_seed_paired_SE_L2_pct": 0.47817143323544475
      },
      "qx": {
        "change_L2_pct": 1.0037290096343814,
        "two_seed_paired_SE_L2_pct": 0.3805151838990142
      },
      "mxxx": {
        "change_L2_pct": 2.7368435283993273,
        "two_seed_paired_SE_L2_pct": 1.878902029415481
      },
      "Rxx": {
        "change_L2_pct": 2.003522567703708,
        "two_seed_paired_SE_L2_pct": 0.7506390319677874
      },
      "Delta": {
        "change_L2_pct": 1.5143651198613048,
        "two_seed_paired_SE_L2_pct": 0.688596054928888
      },
      "F5x": {
        "change_L2_pct": 0.9442711450137246,
        "two_seed_paired_SE_L2_pct": 0.48475222485215175
      }
    }
  },
  "profile_shapes": {
    "baseline": [
      4,
      160,
      9
    ],
    "refined": [
      4,
      160,
      9
    ]
  },
  "valid": true,
  "common_window_star": [
    210,
    3330
  ],
  "two_independent_seeds": [
    202610160,
    202610161
  ],
  "stationarity_certified": false,
  "grid_convergence_certified": false,
  "uncertainty_note": "L2 norm of the paired two-seed standard-error field for the mean grid-change profile; only two replicates, not a calibrated 95% confidence interval.",
  "figures_created": false
}


==> anc/results/shocks/Mach5_grid/COMPLETE.json <==
{
  "valid": true,
  "Mach": 5,
  "dt_over_t0": 0.005,
  "window_star": [
    210,
    3330
  ],
  "seeds": [
    202610160,
    202610161
  ],
  "normalization": "Pointwise relative L2 using the 800-cell mean in |x/L0|<=12; 2400-cell raw moments conservatively mapped before centralization.",
  "limitation": "At fixed upstream PPC the particle count rises with mesh refinement.",
  "metrics": {
    "NTC20": {
      "fixed_diff_pct": {
        "rho": 0.44588165559799753,
        "T": 0.6971149253661162,
        "Tparallel": 1.0245275720481593,
        "sigma_xx": 3.493850789390216,
        "qx": 2.907662160497191,
        "mxxx": 6.541726163506379,
        "Rxx": 5.883041200802871,
        "Delta": 3.702227327843277,
        "F5x": 2.689867067977388
      },
      "aligned_diff_pct": {
        "rho": 0.17104503703471088,
        "T": 0.337745758327095,
        "Tparallel": 0.4748368392385044,
        "sigma_xx": 1.4748384625221693,
        "qx": 1.3347598532021425,
        "mxxx": 3.2833940079790973,
        "Rxx": 2.7963285306824877,
        "Delta": 1.9013472514634744,
        "F5x": 1.2299599285246317
      },
      "baseline_seed_spread_pct": {
        "rho": 0.10163019244545447,
        "T": 0.13706648602413518,
        "Tparallel": 0.21009607393157026,
        "sigma_xx": 1.226144238124211,
        "qx": 0.9546659127447312,
        "mxxx": 4.534049449284405,
        "Rxx": 1.670801617778065,
        "Delta": 1.7328888433940641,
        "F5x": 1.2258026151535335
      },
      "refined_seed_spread_pct": {
        "rho": 0.06635721902443946,
        "T": 0.07143394129439393,
        "Tparallel": 0.11320443550726303,
        "sigma_xx": 0.8493612097052815,
        "qx": 0.5691241435806514,
        "mxxx": 2.8626499504360994,
        "Rxx": 1.2426664635013485,
        "Delta": 1.2093701901123006,
        "F5x": 0.808923016077692
      },
      "aligned_density_thickness_10_90_L0": [
        3.528339956416862,
        3.458478468740586
      ]
    },
    "Poisson40": {
      "fixed_diff_pct": {
        "rho": 0.22215293098611294,
        "T": 0.4541108960277059,
        "Tparallel": 0.6465045140525805,
        "sigma_xx": 1.7215954698137597,
        "qx": 1.7643638704521136,
        "mxxx": 4.451802097921876,
        "Rxx": 3.752344432245183,
        "Delta": 2.6606924485370476,
        "F5x": 1.6390136556348647
      },
      "aligned_diff_pct": {
        "rho": 0.1235263787904767,
        "T": 0.24468626387540798,
        "Tparallel": 0.34720424380046794,
        "sigma_xx": 0.9919989777524284,
        "qx": 1.0037290096343827,
        "mxxx": 2.7368435283993278,
        "Rxx": 2.0035225677037083,
        "Delta": 1.5143651198613048,
        "F5x": 0.9442711450137254
      },
      "baseline_seed_spread_pct": {
        "rho": 0.08829817556753569,
        "T": 0.07872167967603522,
        "Tparallel": 0.11682107191415146,
        "sigma_xx": 0.9037003752309141,
        "qx": 0.6677199610244822,
        "mxxx": 2.9412859829817712,
        "Rxx": 1.4584735350551965,
        "Delta": 1.2715836762342727,
        "F5x": 0.8750422437249514
      },
      "refined_seed_spread_pct": {
        "rho": 0.051237019134391784,
        "T": 0.056754726930875514,
        "Tparallel": 0.06874196641973244,
        "sigma_xx": 0.49845621945360685,
        "qx": 0.4112039101245806,
        "mxxx": 2.3589079770154346,
        "Rxx": 0.864335689945394,
        "Delta": 0.7717387096660163,
        "F5x": 0.5434656523512132
      },
      "aligned_density_thickness_10_90_L0": [
        3.492332989764251,
        3.4567624967604886
      ]
    }
  },
  "profiles_sha256": "40fb63c6b39226eac24418f93ea254dc991cda057c8668b9758e4b111507b95a",
  "proof": {
    "case_000": {
      "baseline_profile_sha256": "dee1827c41cf5f4d2c0279c481e174c8f23bcbb91eafc1726adf43592b1c9270",
      "grid2400_verified_sha256": "c2308294e4f2bb69dbe949869e63bca7c21718f8cfbb9939a39e2c55237db0bc"
    },
    "case_001": {
      "baseline_profile_sha256": "2b158819593997a633e3c39d3f57920db0bcc0473a118f3406354b3503385836",
      "grid2400_verified_sha256": "67297be198f204fcc490750ff35159c6e4c670ade8227ad9b16b0e07c05050b5"
    },
    "case_002": {
      "baseline_profile_sha256": "da22126b0d18f01b630260c7e41a87bc5eddd3cee36ea929363ceaa79e83621d",
      "grid2400_verified_sha256": "8a090e8263790af501f041fe8570a0ad54300fcd663dea0d50fed2d5f57aa6f2"
    },
    "case_003": {
      "baseline_profile_sha256": "1b272ee70a33d355345da71847ac0c7d469510180b8d52a949fda27a4da75c18",
      "grid2400_verified_sha256": "878242919f9eef2bcca0a63f52f776d6612767dc06aa6cc794fec6471f8533fb"
    }
  }
}


==> anc/results/shocks/high_grid/aligned_comparison.json <==
{
  "valid": true,
  "cases": 92,
  "group_count": 47,
  "metrics": [
    {
      "Mach": 2,
      "method": "NTC PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 1.736159481287566,
      "heat": 1.5486654177830854,
      "mxxx": 6.160324152289594,
      "Rxx": 2.9535912815556635,
      "Delta": 3.03352901347562,
      "F5x": 1.6332129548586336
    },
    {
      "Mach": 2,
      "method": "NTC PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.5391587186642295,
      "heat": 1.2894744686973667,
      "mxxx": 5.609797332410054,
      "Rxx": 2.5810602627339807,
      "Delta": 2.631925986205423,
      "F5x": 1.3411483052675055
    },
    {
      "Mach": 2,
      "method": "SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 1.4789391038995774,
      "heat": 1.0568982739323338,
      "mxxx": 5.998170162476675,
      "Rxx": 2.8310740272217316,
      "Delta": 2.5658389858743855,
      "F5x": 1.216676618035779
    },
    {
      "Mach": 2,
      "method": "SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.3991807674049221,
      "heat": 0.9523893810563394,
      "mxxx": 5.144966229293485,
      "Rxx": 2.418780759656564,
      "Delta": 2.264305454216689,
      "F5x": 1.0388632237045097
    },
    {
      "Mach": 2,
      "method": "P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 1.7915969358750747,
      "heat": 1.1957346530358455,
      "mxxx": 6.105216889169843,
      "Rxx": 3.004419678490836,
      "Delta": 2.39236692044258,
      "F5x": 1.2417742831038672
    },
    {
      "Mach": 2,
      "method": "P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.4926302768498723,
      "heat": 0.9816520703053714,
      "mxxx": 5.275179324723471,
      "Rxx": 2.460548644502745,
      "Delta": 2.1262687717115805,
      "F5x": 1.0142921345785079
    },
    {
      "Mach": 2,
      "method": "Poisson PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 1.555737301092903,
      "heat": 1.0326332644264484,
      "mxxx": 6.172336811569631,
      "Rxx": 2.5958232811846886,
      "Delta": 2.579957351520537,
      "F5x": 1.2099462283258011
    },
    {
      "Mach": 2,
      "method": "Poisson PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.453633209904277,
      "heat": 0.8929607823677692,
      "mxxx": 5.58152811559007,
      "Rxx": 2.527076061639392,
      "Delta": 2.5103224496769334,
      "F5x": 1.0034138333421903
    },
    {
      "Mach": 2,
      "method": "Weighted P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 1.5520464965775573,
      "heat": 1.253832243257735,
      "mxxx": 6.396828940171564,
      "Rxx": 2.8334017679644607,
      "Delta": 2.722347747192513,
      "F5x": 1.4033618462883173
    },
    {
      "Mach": 2,
      "method": "Weighted P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.4543617509452667,
      "heat": 1.0412431259425032,
      "mxxx": 5.487018415765542,
      "Rxx": 2.370313503532997,
      "Delta": 2.4699158830173444,
      "F5x": 1.1245874469194508
    },
    {
      "Mach": 2,
      "method": "EA-P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 1.5675151684983855,
      "heat": 1.1912715507598401,
      "mxxx": 5.778798444175305,
      "Rxx": 2.8646324000791803,
      "Delta": 2.4812578647529793,
      "F5x": 1.2989378604151438
    },
    {
      "Mach": 2,
      "method": "EA-P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.5632762384696233,
      "heat": 0.972943486390774,
      "mxxx": 5.432163552235027,
      "Rxx": 2.6146119843893874,
      "Delta": 2.1870577232765114,
      "F5x": 0.9964230312868209
    },
    {
      "Mach": 5,
      "method": "NTC PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 3.516195277438848,
      "heat": 2.9695710027776556,
      "mxxx": 7.318853813870056,
      "Rxx": 5.588387221210761,
      "Delta": 3.9405599737555304,
      "F5x": 2.828708840816887
    },
    {
      "Mach": 5,
      "method": "NTC PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 2.135094838760369,
      "heat": 1.4010161929478337,
      "mxxx": 4.638977476282105,
      "Rxx": 2.660719484053067,
      "Delta": 1.869931182280156,
      "F5x": 1.4882147377818804
    },
    {
      "Mach": 5,
      "method": "SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 3.1152766766923228,
      "heat": 2.2448484973937872,
      "mxxx": 5.837472349832905,
      "Rxx": 4.422315291608337,
      "Delta": 2.762644947674484,
      "F5x": 2.109987974953659
    },
    {
      "Mach": 5,
      "method": "SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 2.0594245927444104,
      "heat": 1.046105279743573,
      "mxxx": 3.9444176857423856,
      "Rxx": 2.4954094144362577,
      "Delta": 1.3915396907183029,
      "F5x": 1.064073555765501
    },
    {
      "Mach": 5,
      "method": "P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 3.2785602390789714,
      "heat": 2.795090447178292,
      "mxxx": 6.368659186390413,
      "Rxx": 5.1288768655146955,
      "Delta": 3.934336301527272,
      "F5x": 2.7324097257392297
    },
    {
      "Mach": 5,
      "method": "P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 2.038142864743503,
      "heat": 1.0703440729394107,
      "mxxx": 3.577496217788374,
      "Rxx": 1.8186558844578111,
      "Delta": 1.4752017116816236,
      "F5x": 1.1465838411857017
    },
    {
      "Mach": 5,
      "method": "Poisson PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 2.467998495825969,
      "heat": 1.9386147336871444,
      "mxxx": 5.574174003761773,
      "Rxx": 3.8586339379765935,
      "Delta": 2.764276705739644,
      "F5x": 1.9079205015220624
    },
    {
      "Mach": 5,
      "method": "Poisson PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 2.1561598130975876,
      "heat": 1.271354294047369,
      "mxxx": 4.081640786888858,
      "Rxx": 2.3636466116329937,
      "Delta": 1.547781467575348,
      "F5x": 1.313847999363802
    },
    {
      "Mach": 5,
      "method": "Weighted P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 3.336376645188447,
      "heat": 2.8816382102972566,
      "mxxx": 6.681147207089365,
      "Rxx": 5.741339742484156,
      "Delta": 4.138400187084108,
      "F5x": 2.7636762493142397
    },
    {
      "Mach": 5,
      "method": "Weighted P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 2.2464147175329887,
      "heat": 1.425454325689588,
      "mxxx": 3.8148494180449797,
      "Rxx": 2.73930411550894,
      "Delta": 1.8732682996202819,
      "F5x": 1.4816420855880874
    },
    {
      "Mach": 5,
      "method": "EA-P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 3.8537080398496726,
      "heat": 3.607913360332052,
      "mxxx": 8.828600114296165,
      "Rxx": 7.049311067076655,
      "Delta": 5.399233314382702,
      "F5x": 3.4424422419750167
    },
    {
      "Mach": 5,
      "method": "EA-P-SBT PPC2 / 16000",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 2.188426504428383,
      "heat": 1.5356066097266101,
      "mxxx": 4.795523708964074,
      "Rxx": 2.863637714442141,
      "Delta": 2.0558373759745043,
      "F5x": 1.5744741267621756
    },
    {
      "Mach": 2,
      "method": "NTC PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 7.338122336359966,
      "heat": 6.449006625551022,
      "mxxx": 22.537726901514166,
      "Rxx": 13.990865099448651,
      "Delta": 11.47736943826348,
      "F5x": 6.770984084587142
    },
    {
      "Mach": 2,
      "method": "NTC PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 6.701900316204746,
      "heat": 5.910605758799858,
      "mxxx": 21.73173955539984,
      "Rxx": 13.357486501001183,
      "Delta": 10.973460581384646,
      "F5x": 6.081663409444676
    },
    {
      "Mach": 2,
      "method": "SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 9.398773339370718,
      "heat": 9.132906472746754,
      "mxxx": 24.798899113430238,
      "Rxx": 19.39800496984922,
      "Delta": 16.31787705009738,
      "F5x": 9.04083183473804
    },
    {
      "Mach": 2,
      "method": "SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 7.61760924940108,
      "heat": 7.329094279860086,
      "mxxx": 17.982209264019495,
      "Rxx": 14.344753410369059,
      "Delta": 13.428382326010336,
      "F5x": 7.399155866811178
    },
    {
      "Mach": 2,
      "method": "P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 10.038739555002715,
      "heat": 8.295740046281507,
      "mxxx": 22.7368830408722,
      "Rxx": 14.332820618025572,
      "Delta": 12.518934573338163,
      "F5x": 8.950589067501385
    },
    {
      "Mach": 2,
      "method": "P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 9.031538821011386,
      "heat": 8.03224589077745,
      "mxxx": 21.046432229928694,
      "Rxx": 13.649306644885472,
      "Delta": 12.751019024393113,
      "F5x": 8.654963341052596
    },
    {
      "Mach": 2,
      "method": "Poisson PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 9.729901000181954,
      "heat": 9.63737555114292,
      "mxxx": 24.81155552105291,
      "Rxx": 18.34762639172751,
      "Delta": 15.886321870944464,
      "F5x": 9.50749700334492
    },
    {
      "Mach": 2,
      "method": "Poisson PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 8.35819840714818,
      "heat": 7.999398921975523,
      "mxxx": 20.33185689910049,
      "Rxx": 14.710103563587378,
      "Delta": 13.128048822499743,
      "F5x": 7.9043342075559835
    },
    {
      "Mach": 2,
      "method": "Poisson40 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 0.0,
      "heat": 0.0,
      "mxxx": 0.0,
      "Rxx": 0.0,
      "Delta": 0.0,
      "F5x": 0.0
    },
    {
      "Mach": 2,
      "method": "Poisson40 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 0.0,
      "heat": 0.0,
      "mxxx": 0.0,
      "Rxx": 0.0,
      "Delta": 0.0,
      "F5x": 0.0
    },
    {
      "Mach": 5,
      "method": "NTC PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 32.46131722122874,
      "heat": 29.473089054274002,
      "mxxx": 52.95329417310755,
      "Rxx": 54.51550517765919,
      "Delta": 38.505004777487876,
      "F5x": 27.056809054394332
    },
    {
      "Mach": 5,
      "method": "NTC PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 15.095406821219711,
      "heat": 12.618538678300878,
      "mxxx": 22.142940241080826,
      "Rxx": 23.418860666642367,
      "Delta": 16.44060395659564,
      "F5x": 11.493476191129648
    },
    {
      "Mach": 5,
      "method": "SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 28.503112655646326,
      "heat": 22.20445571531423,
      "mxxx": 43.48388571812726,
      "Rxx": 41.48549563263077,
      "Delta": 26.42632728560287,
      "F5x": 20.345965093233406
    },
    {
      "Mach": 5,
      "method": "SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 15.045876295985652,
      "heat": 12.311529929377153,
      "mxxx": 21.356885616602227,
      "Rxx": 21.911387441743646,
      "Delta": 15.82962379793054,
      "F5x": 11.254416781371768
    },
    {
      "Mach": 5,
      "method": "P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 28.435506418499227,
      "heat": 22.608644645299453,
      "mxxx": 45.76853470033969,
      "Rxx": 44.35302688553712,
      "Delta": 29.465856746629647,
      "F5x": 21.120827222450565
    },
    {
      "Mach": 5,
      "method": "P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 16.274466290202522,
      "heat": 13.132175518287921,
      "mxxx": 24.18240723090076,
      "Rxx": 23.58922505351179,
      "Delta": 18.05980386047565,
      "F5x": 12.731464034943759
    },
    {
      "Mach": 5,
      "method": "Poisson PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 33.47805996343391,
      "heat": 28.786541597509473,
      "mxxx": 51.26551961196846,
      "Rxx": 51.78671232825219,
      "Delta": 36.97460272995054,
      "F5x": 25.570716390652866
    },
    {
      "Mach": 5,
      "method": "Poisson PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 16.45671925923732,
      "heat": 13.289327573436118,
      "mxxx": 24.428223406532744,
      "Rxx": 25.042373991673355,
      "Delta": 18.578264927373528,
      "F5x": 12.067112399881795
    },
    {
      "Mach": 5,
      "method": "Poisson40 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 0.0,
      "heat": 0.0,
      "mxxx": 0.0,
      "Rxx": 0.0,
      "Delta": 0.0,
      "F5x": 0.0
    },
    {
      "Mach": 5,
      "method": "Poisson40 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 0.0,
      "heat": 0.0,
      "mxxx": 0.0,
      "Rxx": 0.0,
      "Delta": 0.0,
      "F5x": 0.0
    },
    {
      "Mach": 2,
      "method": "Weighted P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 11.60438277212914,
      "heat": 11.039043618699218,
      "mxxx": 25.95335817872358,
      "Rxx": 20.45533635925089,
      "Delta": 17.443990900925346,
      "F5x": 11.008485170166313
    },
    {
      "Mach": 2,
      "method": "Weighted P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 9.927840651630836,
      "heat": 9.184902285448047,
      "mxxx": 20.082732884483757,
      "Rxx": 14.960505231866971,
      "Delta": 14.134438328133724,
      "F5x": 9.1505274922304
    },
    {
      "Mach": 2,
      "method": "EA-P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 9.492195746809385,
      "heat": 9.383457071585205,
      "mxxx": 23.84894104898072,
      "Rxx": 14.73476157368346,
      "Delta": 15.355411340632056,
      "F5x": 9.176626235271716
    },
    {
      "Mach": 2,
      "method": "EA-P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 8.248216193931201,
      "heat": 7.76606882221983,
      "mxxx": 20.73033733206665,
      "Rxx": 13.645777204448832,
      "Delta": 13.978946341583447,
      "F5x": 7.586234304168898
    },
    {
      "Mach": 2,
      "method": "NTC20 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 1.962399297558952,
      "heat": 1.804952660784677,
      "mxxx": 9.446883543089053,
      "Rxx": 4.934406669061434,
      "Delta": 4.045875105384767,
      "F5x": 1.9957772080015053
    },
    {
      "Mach": 2,
      "method": "NTC20 / 800",
      "seeds": 2,
      "window_star": [
        210,
        3330
      ],
      "sampling_ms": 133.09791861039326,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.4994657937126767,
      "heat": 1.519947834385899,
      "mxxx": 7.3605136511195255,
      "Rxx": 4.160218198884044,
      "Delta": 3.467298292423414,
      "F5x": 1.6674243794095596
    },
    {
      "Mach": 5,
      "method": "Weighted P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 27.572736607325314,
      "heat": 23.538328153453214,
      "mxxx": 49.69463549545901,
      "Rxx": 46.55294291858704,
      "Delta": 32.135313672829746,
      "F5x": 21.298087739166096
    },
    {
      "Mach": 5,
      "method": "Weighted P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 14.171510066191692,
      "heat": 10.753396424273673,
      "mxxx": 23.07436343614674,
      "Rxx": 21.471450311455282,
      "Delta": 15.63259424195243,
      "F5x": 9.877587401575012
    },
    {
      "Mach": 5,
      "method": "EA-P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 27.970098760097564,
      "heat": 25.36649340006007,
      "mxxx": 48.124870098500395,
      "Rxx": 48.581557607075574,
      "Delta": 33.94707918375182,
      "F5x": 23.058665443222928
    },
    {
      "Mach": 5,
      "method": "EA-P-SBT PPC2 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 16.12672447417505,
      "heat": 14.47808494401753,
      "mxxx": 24.49997753171072,
      "Rxx": 25.86659762737425,
      "Delta": 19.2826791189841,
      "F5x": 12.935501518588444
    },
    {
      "Mach": 5,
      "method": "NTC20 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "fixed",
      "reference": "Poisson40 / 800",
      "stress": 3.3444751416121634,
      "heat": 2.2613988892891954,
      "mxxx": 6.23387379678383,
      "Rxx": 4.162247968131932,
      "Delta": 2.2507910110388885,
      "F5x": 2.396558277777092
    },
    {
      "Mach": 5,
      "method": "NTC20 / 800",
      "seeds": 2,
      "window_star": [
        210,
        1390
      ],
      "sampling_ms": 50.33831537187951,
      "coordinate": "aligned",
      "reference": "Poisson40 / 800",
      "stress": 1.3383555583682716,
      "heat": 1.1105014675905003,
      "mxxx": 4.660827598812264,
      "Rxx": 2.545909710860147,
      "Delta": 1.919283639775668,
      "F5x": 1.3333509401675523
    },
    {
      "Mach": 10,
      "method": "NTC PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 7.38726304514469,
      "heat": 6.7191895404583475,
      "mxxx": 12.429383357724735,
      "Rxx": 11.938073824748862,
      "Delta": 8.66881297902977,
      "F5x": 6.2534030583735465
    },
    {
      "Mach": 10,
      "method": "NTC PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 1.8210545822424493,
      "heat": 1.3879218929717745,
      "mxxx": 4.107211315811213,
      "Rxx": 2.530634145668111,
      "Delta": 1.6333462967347714,
      "F5x": 1.4237264105997394
    },
    {
      "Mach": 10,
      "method": "SBT PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 6.412728839336363,
      "heat": 6.083424521600679,
      "mxxx": 12.45850943106771,
      "Rxx": 11.936317157532592,
      "Delta": 8.383332435896563,
      "F5x": 5.539951651061121
    },
    {
      "Mach": 10,
      "method": "SBT PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.1578589537828234,
      "heat": 1.5397428628962708,
      "mxxx": 4.959898719078925,
      "Rxx": 3.0268570099762218,
      "Delta": 2.0127910664609403,
      "F5x": 1.6692754117945106
    },
    {
      "Mach": 10,
      "method": "P-SBT PPC2 / 32000 (serial)",
      "seeds": 1,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 13.195241768519503,
      "heat": 13.416608968915071,
      "mxxx": 25.90850062363038,
      "Rxx": 25.412717695736024,
      "Delta": 18.6221644123242,
      "F5x": 12.082397119917623
    },
    {
      "Mach": 10,
      "method": "P-SBT PPC2 / 32000 (serial)",
      "seeds": 1,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.0306164902220734,
      "heat": 1.7828831827500786,
      "mxxx": 5.280176030912979,
      "Rxx": 3.2902162493525013,
      "Delta": 2.1182014758327514,
      "F5x": 1.7729065434733828
    },
    {
      "Mach": 10,
      "method": "Poisson PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 9.205178425352123,
      "heat": 8.76674007410289,
      "mxxx": 17.43598734179042,
      "Rxx": 16.660968958010315,
      "Delta": 12.072170314048387,
      "F5x": 7.893257932544636
    },
    {
      "Mach": 10,
      "method": "Poisson PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.157552513274285,
      "heat": 1.4727921909728818,
      "mxxx": 4.890359324094823,
      "Rxx": 3.3050522726331604,
      "Delta": 1.9426885870233301,
      "F5x": 1.3567447054997337
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 7.471803971993529,
      "heat": 7.1631021448976675,
      "mxxx": 13.060519749860932,
      "Rxx": 13.107086110587892,
      "Delta": 9.77256263421382,
      "F5x": 6.522610334032529
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 32000 (serial)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.1488242172184955,
      "heat": 1.7771224845285227,
      "mxxx": 3.94505813523283,
      "Rxx": 3.0381168331374315,
      "Delta": 2.422867107164148,
      "F5x": 1.8662781276593052
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 32000 (serial)",
      "seeds": 1,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 3.2543569913881574,
      "heat": 2.413710179957085,
      "mxxx": 5.783118196476212,
      "Rxx": 4.451933965231671,
      "Delta": 2.478856271359635,
      "F5x": 2.439389570080663
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 32000 (serial)",
      "seeds": 1,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.32496843604964,
      "heat": 1.629414332397603,
      "mxxx": 4.986470123893702,
      "Rxx": 3.445047384067657,
      "Delta": 2.2271275062603273,
      "F5x": 1.6466898699330565
    },
    {
      "Mach": 10,
      "method": "SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 7.893114214705933,
      "heat": 6.514834757556475,
      "mxxx": 13.231794728881088,
      "Rxx": 11.510721596345208,
      "Delta": 7.487210916613345,
      "F5x": 6.07933810500085
    },
    {
      "Mach": 10,
      "method": "SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.169941592971794,
      "heat": 1.738122831778298,
      "mxxx": 5.270528824848102,
      "Rxx": 3.5502244315233646,
      "Delta": 2.322164070736601,
      "F5x": 1.6974274777191392
    },
    {
      "Mach": 10,
      "method": "P-SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 8.80012567624398,
      "heat": 8.162207062059325,
      "mxxx": 15.570289398083304,
      "Rxx": 14.942346301967575,
      "Delta": 11.170155676873097,
      "F5x": 7.306767481969777
    },
    {
      "Mach": 10,
      "method": "P-SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.5022743944635626,
      "heat": 1.9634207921461337,
      "mxxx": 4.609983454548868,
      "Rxx": 3.4374927731884597,
      "Delta": 2.6213825763034064,
      "F5x": 1.7602216216793052
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 8.22501033292225,
      "heat": 7.860562482834043,
      "mxxx": 15.057156989011032,
      "Rxx": 14.413778588900847,
      "Delta": 10.570351879362944,
      "F5x": 7.129145030367186
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 2.289401210023243,
      "heat": 1.6481719778324544,
      "mxxx": 4.565382644459432,
      "Rxx": 2.9551868798850887,
      "Delta": 2.075223404430689,
      "F5x": 1.5949834465732189
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 6.392596341764052,
      "heat": 5.554553407272428,
      "mxxx": 9.633432594526846,
      "Rxx": 8.712491980013626,
      "Delta": 6.00320228180718,
      "F5x": 5.247239180749231
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 32000 (4T)",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 1.855695141356164,
      "heat": 1.730908379631988,
      "mxxx": 4.230566362284902,
      "Rxx": 2.7831806729778505,
      "Delta": 1.9719686186899912,
      "F5x": 1.755655413209894
    },
    {
      "Mach": 10,
      "method": "NTC PPC20 / 3200",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 13.394544793262412,
      "heat": 12.716094232848175,
      "mxxx": 23.994975772716177,
      "Rxx": 23.53239293384066,
      "Delta": 17.33581311816599,
      "F5x": 11.486299471898464
    },
    {
      "Mach": 10,
      "method": "NTC PPC20 / 3200",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 1.9940318323205706,
      "heat": 1.5863613289493084,
      "mxxx": 4.888124547071315,
      "Rxx": 3.313743043260194,
      "Delta": 2.1843860685650562,
      "F5x": 1.4063142777604214
    },
    {
      "Mach": 10,
      "method": "Poisson PPC20 / 3200",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 8.892167203643908,
      "heat": 8.541305279846064,
      "mxxx": 15.395757826451105,
      "Rxx": 15.688034359680374,
      "Delta": 11.713942968762156,
      "F5x": 7.755251095278368
    },
    {
      "Mach": 10,
      "method": "Poisson PPC20 / 3200",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 1.9029334526463424,
      "heat": 1.6884761053676367,
      "mxxx": 4.388110031842308,
      "Rxx": 2.782198993000945,
      "Delta": 2.261948244387993,
      "F5x": 1.6773553877986906
    },
    {
      "Mach": 10,
      "method": "Poisson PPC40 / 1600",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 0.0,
      "heat": 0.0,
      "mxxx": 0.0,
      "Rxx": 0.0,
      "Delta": 0.0,
      "F5x": 0.0
    },
    {
      "Mach": 10,
      "method": "Poisson PPC40 / 1600",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 0.0,
      "heat": 0.0,
      "mxxx": 0.0,
      "Rxx": 0.0,
      "Delta": 0.0,
      "F5x": 0.0
    },
    {
      "Mach": 10,
      "method": "NTC PPC20 / 2400",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 5.066027042716014,
      "heat": 4.766501206003068,
      "mxxx": 9.38914147550337,
      "Rxx": 8.587700816640002,
      "Delta": 6.120269495234038,
      "F5x": 4.2578853869220055
    },
    {
      "Mach": 10,
      "method": "NTC PPC20 / 2400",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 1.974568320717249,
      "heat": 1.1833811867484136,
      "mxxx": 4.434101612069647,
      "Rxx": 2.4335919087344564,
      "Delta": 1.5403575221910757,
      "F5x": 1.218768819299815
    },
    {
      "Mach": 10,
      "method": "Poisson PPC40 / 2400",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 8.15269105772232,
      "heat": 8.39142494599286,
      "mxxx": 16.33088709607377,
      "Rxx": 16.207999246313673,
      "Delta": 12.134225042189303,
      "F5x": 7.477960496005104
    },
    {
      "Mach": 10,
      "method": "Poisson PPC40 / 2400",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 1.6486393509520032,
      "heat": 1.4076600735061224,
      "mxxx": 3.7434961318134925,
      "Rxx": 2.711978793345742,
      "Delta": 1.9901577400157648,
      "F5x": 1.3295851139655004
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 4000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 24.58121681659626,
      "heat": 19.38766810965041,
      "mxxx": 45.03812160316798,
      "Rxx": 40.51626576905651,
      "Delta": 24.905513075762574,
      "F5x": 17.628304191012703
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 4000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 7.031475665183221,
      "heat": 5.058632106133299,
      "mxxx": 12.816203597161172,
      "Rxx": 10.84654198142047,
      "Delta": 7.627965934131422,
      "F5x": 4.41275644823874
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 4000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 20.806542714215595,
      "heat": 13.345654349093522,
      "mxxx": 25.746784359234677,
      "Rxx": 23.01896585884773,
      "Delta": 11.883894915565,
      "F5x": 12.450654283562443
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 4000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 6.157140970219962,
      "heat": 3.1809388752293115,
      "mxxx": 9.56204234951224,
      "Rxx": 8.022760674524408,
      "Delta": 4.599057451526163,
      "F5x": 2.96534449803722
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 6000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 14.937635807379017,
      "heat": 11.994212266268365,
      "mxxx": 25.12910995380014,
      "Rxx": 23.669470992581733,
      "Delta": 15.457071904438601,
      "F5x": 11.286695383798971
    },
    {
      "Mach": 10,
      "method": "Weighted P-SBT PPC2 / 6000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 4.982794891595135,
      "heat": 3.55134810731279,
      "mxxx": 8.787885295937828,
      "Rxx": 6.221963185396903,
      "Delta": 5.063080904764199,
      "F5x": 3.6282517968124597
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 6000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "fixed",
      "reference": "Poisson PPC40 / 1600",
      "stress": 12.786301438676274,
      "heat": 7.958208128278225,
      "mxxx": 16.0785400722543,
      "Rxx": 13.941752955587152,
      "Delta": 7.0308846722080975,
      "F5x": 7.807068162441277
    },
    {
      "Mach": 10,
      "method": "EA-P-SBT PPC2 / 6000",
      "seeds": 2,
      "window_star": [
        210,
        530
      ],
      "sampling_ms": 13.65106857542495,
      "coordinate": "aligned",
      "reference": "Poisson PPC40 / 1600",
      "stress": 5.139983676332232,
      "heat": 3.0291862114702672,
      "mxxx": 7.967493209325402,
      "Rxx": 5.938863619265979,
      "Delta": 4.997282485223168,
      "F5x": 3.0761354242365666
    }
  ],
  "alignment": "Blockwise density mass position on [-15,15], conservative translation of raw56 before pooling/centralization; no fitted peak shifts or stretching; unsmoothed",
  "excluded": "Mach10 serial P-SBT seed202611081 and EA seed202611080 have no post-warmup common prefix. Remaining serial single-seed groups explicitly labelled.",
  "parallel_caveat": "Four-thread data use independent RNG histories; statistical equivalence to serial was not established by the original admission gate.",
  "comparability": "Grid, dt, particle count and RNG may differ; before/after alignment compares identical blocks. Poisson is a finite-resolution numerical reference.",
  "specs": [
    {
      "case": {
        "task": 0,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 4,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 6,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 7,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 8,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 9,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 10,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 11,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 12,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 13,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 14,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 15,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 16,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 17,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 18,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 19,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 20,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 21,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 22,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 23,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 16000,
        "dt_star": 0.00025,
        "output_samples": 1000,
        "steps_per_block": 20000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 48,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 49,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 50,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 51,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 52,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 53,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 54,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 55,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 67,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 40,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 71,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 2,
        "ppc": 40,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 72,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 73,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 74,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 75,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 76,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 1,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 77,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 2,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 78,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 3,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 79,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 91,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 40,
        "seed": 202610160,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 95,
        "gas_family": "HS_same_m_d_T_n",
        "omega": 0.5,
        "Mach": 5,
        "ppc": 40,
        "seed": 202610161,
        "collision_model": 4,
        "nx": 800,
        "dt_star": 0.005,
        "warmup_time_star": 200,
        "sampling_time_star": 3200,
        "sampling_extension_factor": 16,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 40,
        "total_blocks": 680,
        "chunk_blocks": 40
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 2,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 4,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610160,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 5,
        "Mach": 2,
        "ppc": 20,
        "seed": 202610161,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 18,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 19,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 20,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610160,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 21,
        "Mach": 5,
        "ppc": 2,
        "seed": 202610161,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 22,
        "Mach": 5,
        "ppc": 20,
        "seed": 202610160,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 23,
        "Mach": 5,
        "ppc": 20,
        "seed": 202610161,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 800,
        "dt_star": 0.005,
        "output_samples": 50,
        "steps_per_block": 1000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 10,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 4,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 6,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 7,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 8,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 9,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 11,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611120,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611121,
        "collision_model": 2,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611120,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611121,
        "collision_model": 3,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 4,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611120,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 5,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611121,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 6,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611120,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 7,
        "Mach": 10,
        "ppc": 2,
        "seed": 202611121,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 32000,
        "dt_star": 0.000125,
        "output_samples": 2000,
        "steps_per_block": 40000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 10,
        "ppc": 20,
        "seed": 202611080,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 3200,
        "dt_star": 0.00125,
        "output_samples": 200,
        "steps_per_block": 4000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 10,
        "ppc": 20,
        "seed": 202611081,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 3200,
        "dt_star": 0.00125,
        "output_samples": 200,
        "steps_per_block": 4000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 10,
        "ppc": 20,
        "seed": 202611080,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 3200,
        "dt_star": 0.00125,
        "output_samples": 200,
        "steps_per_block": 4000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 10,
        "ppc": 20,
        "seed": 202611081,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 3200,
        "dt_star": 0.00125,
        "output_samples": 200,
        "steps_per_block": 4000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 10,
        "ppc": 40,
        "seed": 202611080,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 1600,
        "dt_star": 0.0025,
        "output_samples": 100,
        "steps_per_block": 2000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 10,
        "ppc": 40,
        "seed": 202611081,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "nx": 1600,
        "dt_star": 0.0025,
        "output_samples": 100,
        "steps_per_block": 2000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 10,
        "nx": 2400,
        "ppc": 20,
        "seed": 202611080,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 117204
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 10,
        "nx": 2400,
        "ppc": 20,
        "seed": 202611081,
        "collision_model": 1,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 117204
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 10,
        "nx": 2400,
        "ppc": 40,
        "seed": 202611080,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 234408
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 10,
        "nx": 2400,
        "ppc": 40,
        "seed": 202611081,
        "collision_model": 4,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 234408
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 10,
        "nx": 4000,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 986,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 4720,
        "expected_initial_N": 19534
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 10,
        "nx": 4000,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 986,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 4720,
        "expected_initial_N": 19534
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 10,
        "nx": 4000,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 986,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 4720,
        "expected_initial_N": 19534
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 10,
        "nx": 4000,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 986,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 4720,
        "expected_initial_N": 19534
      },
      "valid": true
    },
    {
      "case": {
        "task": 0,
        "Mach": 10,
        "nx": 6000,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 29301
      },
      "valid": true
    },
    {
      "case": {
        "task": 1,
        "Mach": 10,
        "nx": 6000,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 5,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 29301
      },
      "valid": true
    },
    {
      "case": {
        "task": 2,
        "Mach": 10,
        "nx": 6000,
        "ppc": 2,
        "seed": 202611080,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 29301
      },
      "valid": true
    },
    {
      "case": {
        "task": 3,
        "Mach": 10,
        "nx": 6000,
        "ppc": 2,
        "seed": 202611081,
        "collision_model": 6,
        "omega": 0.5,
        "gas_family": "synthetic_HS_omega0.5",
        "dt_star": 0.000625,
        "output_samples": 400,
        "steps_per_block": 8000,
        "warmup_blocks": 42,
        "total_blocks": 666,
        "chunk_blocks": 1,
        "warmup_time_star": 210,
        "sampling_time_star": 3120,
        "expected_initial_N": 29301
      },
      "valid": true
    }
  ]
}

==> anc/source_kernels/diagnostic_solver.py <==
"""Audited common HS Couette solver; raw moments, exact wall-hit transport.

This is a validation implementation, not a claim of a second-order scheme.
Spatial SGT uses alpha*(dx/DX)^2; legacy alpha is converted from SI units.
"""
import argparse,json,math,time,hashlib
from pathlib import Path
import numpy as np
from numba import njit
M=66.3e-27; KB=1.380649e-23; D=4.17e-10; SIGMA=math.pi*D*D
L=.001; TW=273.15; UW=1000.; KN=.05
DENSITY=1/(math.sqrt(2)*SIGMA*L*KN)


from moments56 import EXPONENTS
EXP_ARRAY=np.array(EXPONENTS,dtype=np.int64)
@njit
def scatter(v,i,j):
    g=math.sqrt(np.sum((v[i]-v[j])**2))
    center=.5*(v[i]+v[j]); z=2*np.random.random()-1; phi=2*math.pi*np.random.random()
    rel=np.array([g*math.sqrt(max(0.,1-z*z))*math.cos(phi),g*math.sqrt(max(0.,1-z*z))*math.sin(phi),g*z])
    v[i]=center+.5*rel;v[j]=center-.5*rel
@njit
def add_plane_transfer(faces,x0,x1,momentum,energy,mass):
    if x0==x1:return
    ds=L/(len(faces)-1);lo=min(x0,x1);hi=max(x0,x1)
    first=max(1,int(lo*(len(faces)-1)/L)+1);last=min(len(faces)-2,int(hi*(len(faces)-1)/L))
    direction=1. if x1>x0 else -1.
    for k in range(first,last+1):
        faces[k,0]+=direction*mass
        faces[k,1:4]+=direction*momentum
        faces[k,4]+=direction*energy

@njit
def scatter_recorded(x,v,i,j,c,faces,virial):
    before=v[i].copy();before_e=.5*M*np.sum(v[i]*v[i])
    scatter(v,i,j)
    dp=M*(v[i]-before);de=.5*M*np.sum(v[i]*v[i])-before_e
    add_plane_transfer(faces,x[j],x[i],dp,de,0.)
    virial[c,1:4]+=dp*(x[i]-x[j]);virial[c,4]+=de*(x[i]-x[j])

@njit
def state_bins(x,v,nsub):
    state=np.zeros((nsub,5))
    for i in range(len(x)):
        b=min(nsub-1,max(0,int(x[i]*nsub/L)))
        state[b,0]+=M;state[b,1:4]+=M*v[i];state[b,4]+=.5*M*np.sum(v[i]*v[i])
    return state

@njit
def sample56(x,v,nx,origin,scale):
    raw=np.zeros((nx,56))
    for i in range(len(x)):
        c=min(nx-1,max(0,int(x[i]*nx/L)))
        w=(v[i]-origin[c])/scale
        powers=np.ones((3,6))
        for j in range(3):
            for k in range(1,6):powers[j,k]=powers[j,k-1]*w[j]
        for k in range(56):
            e=EXP_ARRAY[k];raw[c,k]+=powers[0,e[0]]*powers[1,e[1]]*powers[2,e[2]]
    return raw
@njit
def advance_wall_diag(x,v,dt,faces):
    # Resolve each diffuse reflection at its actual hit time and fly remainder.
    impulse=np.zeros(2); heat=np.zeros(2); hits=0
    thermal=math.sqrt(KB*TW/M)
    for i in range(len(x)):
        left=dt
        while left>0:
            vx=v[i,0]
            t_hit=((L-x[i])/vx if vx>0 else -x[i]/vx) if vx!=0 else 1e99
            if t_hit>=left:
                old_x=x[i];x[i]+=vx*left
                add_plane_transfer(faces,old_x,x[i],M*v[i],.5*M*np.sum(v[i]*v[i]),M);break
            wall=1 if vx>0 else 0
            left-=max(t_hit,0.);old_x=x[i]; x[i]=L if wall else 0.
            add_plane_transfer(faces,old_x,x[i],M*v[i],.5*M*np.sum(v[i]*v[i]),M)
            before=v[i].copy();drift=UW if wall else -UW
            v[i,0]=(-1 if wall else 1)*math.sqrt(-2*KB*TW/M*math.log(max(np.random.random(),1e-300)))
            v[i,1]=np.random.normal(drift,thermal);v[i,2]=np.random.normal(0.,thermal)
            impulse[wall]+=M*(v[i,1]-before[1])
            # Energy transfer in the laboratory frame, not wall heat alone.
            heat[wall]+=.5*M*(np.sum(v[i]**2)-np.sum(before**2));hits+=1
            face=len(faces)-1 if wall else 0;sgn=-1. if wall else 1.
            faces[face,1:4]+=sgn*M*(v[i]-before)
            faces[face,4]+=sgn*.5*M*(np.sum(v[i]**2)-np.sum(before**2))
    return impulse,heat,hits
@njit
def cell_sort(x,nx):
    count=np.zeros(nx,np.int64);which=np.empty(len(x),np.int64)
    for i in range(len(x)):
        c=min(nx-1,max(0,int(x[i]*nx/L)));which[i]=c;count[c]+=1
    start=np.zeros(nx+1,np.int64)
    for c in range(nx):start[c+1]=start[c]+count[c]
    used=np.zeros(nx,np.int64);idx=np.empty(len(x),np.int64)
    for i in range(len(x)):
        c=which[i];idx[start[c]+used[c]]=i;used[c]+=1
    return idx,start,count
@njit
def collide_diag(x,v,idx,start,count,nx,dt,fnum,method,alpha,faces,virial,mu_log):
    events=0; sep2=0.; checks=0;over=0; max_mu=0.; self_events=0
    dx=L/nx; pref=fnum/dx*SIGMA*dt
    for c in range(nx):
        n=count[c];s=start[c]
        if n<2:continue
        if method<=3: # 0 NTC, 1 legacy SGT, 2 dimensionless SGT, 3 NN
            # Rigorous energy bound for any pair during this collision substep.
            e=0.
            for a in range(n):e+=np.sum(v[idx[s+a]]**2)
            gmax=math.sqrt(2*e)
            candidate_mean=.5*n*(n-1)*pref*gmax
            if not np.isfinite(candidate_mean) or candidate_mean<0:
                mu_log[0]=candidate_mean;mu_log[2]=2;mu_log[3]=c
                return np.array([events,sep2,checks,over,max_mu,self_events])
            ncand=int(candidate_mean+np.random.random())
            for _ in range(ncand):
                ai=np.random.randint(n);i=idx[s+ai]
                if method==0:
                    aj=np.random.randint(n-1)
                    if aj>=ai:aj+=1
                    j=idx[s+aj]
                elif method==3:
                    best=1e99;j=-1
                    for a in range(n):
                        q=idx[s+a]
                        if q!=i and (x[q]-x[i])**2<best:best=(x[q]-x[i])**2;j=q
                else:
                    best=-1e99;j=-1
                    # Two independent valid nonself candidates, sampling with replacement.
                    for _k in range(2):
                        aj=np.random.randint(n-1)
                        if aj>=ai:aj+=1
                        q=idx[s+aj]
                        u=-alpha*((x[i]-x[q])/dx)**2-math.log(-math.log(max(np.random.random(),1e-300)))
                        if u>best:best=u;j=q
                checks+=1
                if i==j:self_events+=1;raise ValueError('self collision selected')
                g=math.sqrt(np.sum((v[i]-v[j])**2))
                if g>gmax*(1+1e-12):raise ValueError('majorant failed')
                if np.random.random()*gmax<g:
                    sep2+=(x[i]-x[j])**2;events+=1;scatter_recorded(x,v,i,j,c,faces,virial)
        else: # Standard SBT and original representative-intensity P-SBT
            # Shuffle particle list so storage order is not a physical parameter.
            for a in range(n-1,0,-1):
                b=np.random.randint(a+1);tmp=idx[s+a];idx[s+a]=idx[s+b];idx[s+b]=tmp
            for a in range(n-1):
                i=idx[s+a];rem=n-a-1;j0=idx[s+a+1+np.random.randint(rem)]
                mu=rem*pref*math.sqrt(np.sum((v[i]-v[j0])**2));max_mu=max(max_mu,mu)
                checks+=1
                if mu>mu_log[0]:
                    mu_log[0]=mu;mu_log[3]=c;mu_log[4]=rem;mu_log[5]=math.sqrt(np.sum((v[i]-v[j0])**2));mu_log[7]=i;mu_log[8]=checks;mu_log[9]=n
                if mu>1:over+=1;mu_log[1]+=1
                if not np.isfinite(mu) or mu<0 or (method==4 and mu>1):
                    mu_log[2]=2 if (not np.isfinite(mu) or mu<0) else 1
                    mu_log[0]=mu;mu_log[3]=c;mu_log[4]=rem;mu_log[5]=math.sqrt(np.sum((v[i]-v[j0])**2));mu_log[7]=i;mu_log[8]=checks;mu_log[9]=n
                    return np.array([events,sep2,checks,over,max_mu,self_events])
                k=(1 if np.random.random()<mu else 0) if method==4 else np.random.poisson(mu)
                for b in range(k):
                    j=j0 if b==0 else idx[s+a+1+np.random.randint(rem)]
                    if i==j:self_events+=1;raise ValueError('self collision selected')
                    sep2+=(x[i]-x[j])**2;events+=1;scatter_recorded(x,v,i,j,c,faces,virial)
    return np.array([events,sep2,checks,over,max_mu,self_events])
@njit
def exact_collide_diag(x,v,idx,start,count,nx,dt,fnum,faces,virial,mu_log):
    events=0.;sep2=0.;checks=0.
    pref=fnum*SIGMA*dt/(L/nx)
    for c in range(nx):
        n=count[c]
        if n<2:continue
        off=start[c];energy=0.
        for j in range(n):energy+=np.sum(v[idx[off+j]]**2)
        bound=math.sqrt(2*energy)
        candidate_mean=.5*n*(n-1)*pref*bound
        if not np.isfinite(candidate_mean) or candidate_mean<0:
            mu_log[0]=candidate_mean;mu_log[2]=2;mu_log[3]=c
            return np.zeros(6)
        candidates=np.random.poisson(candidate_mean)
        for _ in range(candidates):
            ai=np.random.randint(n);aj=np.random.randint(n-1)
            if aj>=ai:aj+=1
            i=idx[off+ai];j=idx[off+aj]
            g=math.sqrt(np.sum((v[i]-v[j])**2));checks+=1
            if g>bound*(1+1e-12):raise ValueError('majorant')
            if np.random.random()*bound<g:
                events+=1;sep2+=(x[i]-x[j])**2;scatter_recorded(x,v,i,j,c,faces,virial)
    return np.array([events,sep2,checks,0.,0.,0.])
@njit
def sample_raw(x,v,nx):
    # n, vx/vy/vz, v2, vxvx/vxvy/vxvz, vx*v2
    raw=np.zeros((nx,10))
    for i in range(len(x)):
        c=min(nx-1,max(0,int(x[i]*nx/L)));a=v[i,0];b=v[i,1];d=v[i,2];v2=a*a+b*b+d*d
        raw[c]+=np.array([1.,a,b,d,v2,a*a,a*b,a*d,a*v2,0.])
    return raw
def reduce_raw(raw,samples,nx,fnum):
    if samples<=0 or np.any(raw[:,0]<=0):raise ValueError('unsampled cell or zero sampling duration')
    n=raw[:,0];u=raw[:,1:4]/n[:,None];v2=raw[:,4]/n
    rho=M*fnum/(L/nx)*n/samples
    T=M/(3*KB)*(v2-np.sum(u*u,axis=1))
    covxy=raw[:,6]/n-u[:,0]*u[:,1]
    tau=-rho*covxy
    # Full central third moment: <cx c^2>.
    cross=np.sum(u*raw[:,5:8]/n[:,None],axis=1)
    third=raw[:,8]/n-u[:,0]*v2-2*cross+2*u[:,0]*np.sum(u*u,axis=1)
    q=.5*rho*third
    return np.column_stack(((np.arange(nx)+.5)*L/nx,rho,u,T,tau,q))

@njit
def segment_diag(x,v,nx,dt,fnum,method,alpha,steps,seed,acceleration,subbins,origin,scale,moment_stride):
    np.random.seed(seed)
    raw=np.zeros((nx,10));full56=np.zeros((nx*subbins,56));diag=np.zeros(6);wall=np.zeros((2,2))
    kinface=np.zeros((nx*subbins+1,5));collface=np.zeros_like(kinface);virial=np.zeros((nx,5))
    body=np.zeros((nx*subbins,5));initial=state_bins(x,v,nx*subbins);mu_log=np.zeros(10)
    p0=M*np.sum(v[:,1]);e0=.5*M*np.sum(v*v);impulse=0.;work=0.;dv=.5*acceleration*dt;nsamples56=0
    for step in range(steps):
        for i in range(len(x)):
            b=min(nx*subbins-1,max(0,int(x[i]*nx*subbins/L)))
            body[b,2]+=M*dv;body[b,4]+=M*dv*v[i,1]+.5*M*dv*dv
        work+=M*dv*np.sum(v[:,1])+.5*M*len(v)*dv*dv
        v[:,1]+=dv;impulse+=M*len(v)*dv
        momentum,energy,hits=advance_wall_diag(x,v,dt,kinface);wall[0]+=momentum;wall[1]+=energy
        idx,start,count=cell_sort(x,nx);previous_max_mu=mu_log[0]
        if method==6:stats=exact_collide_diag(x,v,idx,start,count,nx,dt,fnum,collface,virial,mu_log)
        else:stats=collide_diag(x,v,idx,start,count,nx,dt,fnum,method,alpha,collface,virial,mu_log)
        if mu_log[0]>previous_max_mu:
            mu_log[6]=step;mu_log[8]+=diag[2]
        if mu_log[2]!=0:
            mu_log[6]=step
            return raw,full56,diag,wall,np.zeros(4),kinface,collface,virial,body,initial,state_bins(x,v,nx*subbins),mu_log,nsamples56
        for k in range(4):diag[k]+=stats[k]
        diag[4]=max(diag[4],stats[4]);diag[5]+=stats[5]
        for i in range(len(x)):
            b=min(nx*subbins-1,max(0,int(x[i]*nx*subbins/L)))
            body[b,2]+=M*dv;body[b,4]+=M*dv*v[i,1]+.5*M*dv*dv
        work+=M*dv*np.sum(v[:,1])+.5*M*len(v)*dv*dv
        v[:,1]+=dv;impulse+=M*len(v)*dv
        raw+=sample_raw(x,v,nx)
        if (step+1)%moment_stride==0:
            full56+=sample56(x,v,nx*subbins,origin,scale);nsamples56+=1
    balance=np.array([impulse,work,M*np.sum(v[:,1])-p0,.5*M*np.sum(v*v)-e0])
    return raw,full56,diag,wall,balance,kinface,collface,virial,body,initial,state_bins(x,v,nx*subbins),mu_log,nsamples56


==> anc/source_kernels/moments56.py <==
"""Complete Cartesian moments through degree5 in a fixed affine velocity frame."""
import math,itertools
import numpy as np
EXPONENTS=tuple((a,b,n-a-b) for n in range(6) for a in range(n+1) for b in range(n-a+1))
INDEX={e:i for i,e in enumerate(EXPONENTS)}
assert len(EXPONENTS)==56

def raw_affine(v,weights=None,origin=None,scale=1.):
 origin=np.zeros(3) if origin is None else np.asarray(origin)
 w=(np.asarray(v)-origin)/scale
 weights=np.ones(len(w)) if weights is None else np.asarray(weights)
 return np.array([np.sum(weights*w[:,0]**a*w[:,1]**b*w[:,2]**c) for a,b,c in EXPONENTS])

def central_from_raw(raw,rho=1.,scale=1.):
 raw=np.asarray(raw);mean=np.array([raw[INDEX[tuple(int(j==i) for j in range(3))]]/raw[0] for i in range(3)])
 out=np.empty(56)
 for ind,(a,b,c) in enumerate(EXPONENTS):
  s=0.
  for i in range(a+1):
   for j in range(b+1):
    for k in range(c+1):
     s+=math.comb(a,i)*math.comb(b,j)*math.comb(c,k)*(-mean[0])**(a-i)*(-mean[1])**(b-j)*(-mean[2])**(c-k)*raw[INDEX[(i,j,k)]]
  out[ind]=rho*scale**(a+b+c)*s/raw[0]
 return out

def tensor(C,order):
 out=np.empty((3,)*order)
 for inds in itertools.product(range(3),repeat=order):
  ex=tuple(inds.count(j) for j in range(3));out[inds]=C[INDEX[ex]]
 return out

def contracted(C):
 rho=C[0];C2=tensor(C,2);C3=tensor(C,3);C4=tensor(C,4);C5=tensor(C,5)
 theta=np.trace(C2)/(3*rho);sigma=C2-rho*theta*np.eye(3)
 Ciix=np.einsum('iik->k',C3);Ciijj=np.einsum('iijj',C4);Ckkij=np.einsum('kkij->ij',C4)
 m=C3.copy()
 for i,j,k in itertools.product(range(3),repeat=3):m[i,j,k]-=(Ciix[i]*(j==k)+Ciix[j]*(i==k)+Ciix[k]*(i==j))/5
 Rcl=Ckkij-Ciijj*np.eye(3)/3-7*theta*sigma
 return dict(rho=rho,theta=theta,sigma=sigma,q=.5*Ciix,m=m,Rcl=Rcl,Delta_c=Ciijj-15*rho*theta**2,C5=C5)


==> anc/source_kernels/postprocess56.py <==
"""Joint-batch high-order moment and measured finite-volume flux reduction."""
import numpy as np
from moments56 import EXPONENTS,INDEX,central_from_raw,contracted
M=66.3e-27;KB=1.380649e-23;L=.001
LABELS=('rho','ux','uy','uz','theta','sigma_xx','sigma_xy','qx','mxxx','mxxy','Rcl_xx','Rcl_xy','Delta_c','Cxxxx','F5x','qy','mxyy','myyy','Rcl_yy','F5y')
ORDERS=(0,1,1,1,2,2,2,3,3,3,4,4,4,4,5,3,3,3,4,5)

def derive(raw56,samples56,nx,fnum,origin,scale,rho_ref,c0):
 assert raw56.shape==(nx,56) and samples56>0
 rho=M*fnum/(L/nx)*raw56[:,0]/samples56
 central=np.array([central_from_raw(raw56[i],rho[i],scale) for i in range(nx)])
 obs=np.empty((nx,len(LABELS)))
 for i,C in enumerate(central):
  a=contracted(C);u=np.array([raw56[i,INDEX[e]]/raw56[i,0] for e in [(1,0,0),(0,1,0),(0,0,1)]])*scale+origin[i]
  fifth=np.einsum('iijjk->k',a['C5'])
  obs[i]=[rho[i],*u,a['theta'],a['sigma'][0,0],a['sigma'][0,1],a['q'][0],a['m'][0,0,0],a['m'][0,0,1],a['Rcl'][0,0],a['Rcl'][0,1],a['Delta_c'],C[INDEX[(4,0,0)]],fifth[0],a['q'][1],a['m'][0,1,1],a['m'][1,1,1],a['Rcl'][1,1],fifth[1]]
 normalizers=np.array([rho_ref*c0**k if j not in [1,2,3,4] else c0**k for j,k in enumerate(ORDERS)])
 return obs,obs/normalizers,central

def joint_batch(raw_blocks,sample_counts,nx,fnum,origin,scale,rho_ref,c0,batch_count=16):
 assert len(raw_blocks)%batch_count==0
 width=len(raw_blocks)//batch_count
 batches=raw_blocks.reshape(batch_count,width,nx,56).sum(axis=1);samples=sample_counts.reshape(batch_count,width).sum(axis=1)
 bp=np.array([derive(b,int(n),nx,fnum,origin,scale,rho_ref,c0)[1] for b,n in zip(batches,samples)])
 mean=derive(raw_blocks.sum(axis=0),int(sample_counts.sum()),nx,fnum,origin,scale,rho_ref,c0)
 covariance=np.array([np.cov(bp[:,i,:],rowvar=False,ddof=1)/batch_count for i in range(nx)])
 return dict(physical=mean[0],normalized=mean[1],central56=mean[2],batch_normalized=bp,joint_covariance_of_mean=covariance,SE=np.sqrt(np.diagonal(covariance,axis1=1,axis2=2)))

def measured_flux(kinetic,collision,virial,body,initial,final,fnum,duration,L=.001):
 Jkin=fnum*kinetic/duration;Jcoll=fnum*collision/duration
 storage=fnum*(final-initial)/duration;force=fnum*body/duration
 residual=storage-force-(Jkin[:-1]-Jkin[1:])-(Jcoll[:-1]-Jcoll[1:])
 Pi=fnum*virial/((L/len(virial))*duration)
 return dict(J_kinetic=Jkin,J_collisional=Jcoll,J_total=Jkin+Jcoll,Pi_virial_cellmean=Pi,body_source=force,storage_rate=storage,local_balance_residual=residual)


==> anc/source_kernels/stefan_lowppc_kernels.py <==
"""New isolated kernels, old campaigns unchanged. Modes9 BT,10/11 repeated
SBT M/2M,12 SBT,13 EA,14 original P-SBT,15 reference,16 NTC.
Mode18 freezes summed rates AND rate-weighted partner probabilities per primary.
Mode17 is Stefan's literal frozen-summed-rate repair, uniform partners.
rec[15] records the EA star integrated hazard (including terminal interval).
rec[16] records frozen Poisson means for modes14/17.
Repeat statistics concern identical unordered pairs WITHIN a collision
substep only. Instrumentation can be disabled for fair kernel timings.
"""
import math
import numpy as np
from numba import njit
import diagnostic_solver as base

@njit
def choose_M(n, ahg, epsilon=.01):
    # Cell-clock domination: M*P(Pois(Lambda/M)>=2)<=Lambda^2/(2M).
    # This bounds a multiple-majorant-event opportunity, NOT full solver TV.
    lam=.5*n*(n-1)*ahg; star=(n-1)*ahg
    m=max(1,int(math.ceil(star)),int(math.ceil(lam*lam/(2*epsilon))))
    # Additional constant-rate star count-cap calibration, P(Pois(star)>k).
    term=math.exp(-star);cdf=term;k=0
    while 1-cdf>epsilon:
        k+=1;term*=star/k;cdf+=term
        if k>100000:raise ValueError('Poisson quantile unresolved')
    m=max(m,k)
    if m>100000:raise ValueError('M exceeds explicit resource guard; no clipping')
    return m

@njit
def shuffle(order):
    for a in range(len(order)-1,0,-1):
        b=np.random.randint(a+1);t=order[a];order[a]=order[b];order[b]=t

@njit
def speed(v,i,j):
    return math.sqrt(np.sum((v[i]-v[j])**2))

@njit
def event(x,v,ids,a,b,c,faces,virial,seen,last,rec,record):
    i=ids[a];j=ids[b]
    if i==j:raise ValueError('self collision')
    rec[0]+=1
    if record:
        lo=min(a,b);hi=max(a,b)
        if seen[lo,hi]>0:rec[2]+=1
        else:rec[1]+=1
        if last[a]==b and last[b]==a:rec[3]+=1
        seen[lo,hi]+=1;last[a]=b;last[b]=a
    sep=(x[i]-x[j])**2
    base.scatter_recorded(x,v,i,j,c,faces,virial)
    return sep

@njit
def collide(x,v,idx,start,count,nx,h,fnum,mode,faces,virial,mu_log,rec,record=True):
    events=0.;sep2=0.;checks=0.;evals=0.;pmax=0.
    A=fnum*base.SIGMA/(base.L/nx)
    for c in range(nx):
        n=count[c]
        if n<2:continue
        ids=idx[start[c]:start[c]+n].copy();order=np.arange(n);shuffle(order)
        seen=np.zeros((n,n),np.int64) if record else np.zeros((0,0),np.int64)
        last=np.full(n,-1,np.int64) if record else np.zeros(0,np.int64)
        center=np.zeros(3)
        for a in range(n):center+=v[ids[a]]
        center/=n;e=0.
        for a in range(n):e+=np.sum((v[ids[a]]-center)**2)
        G=math.sqrt(max(0.,2*e));ahg=A*h*G;lam_bound=.5*n*(n-1)*ahg
        rec[11]+=1;rec[12]+=lam_bound;rec[13]=max(rec[13],lam_bound)
        passes=1
        if mode==10 or mode==11:
            passes=choose_M(n,ahg)
            if mode==11:passes*=2
            rec[9]+=passes;rec[10]=max(rec[10],passes)
        if mode==15 or mode==16:
            number=np.random.poisson(lam_bound) if mode==15 else int(lam_bound+np.random.random())
            for k in range(number):
                a=np.random.randint(n);b=np.random.randint(n-1)
                if b>=a:b+=1
                g=speed(v,ids[a],ids[b]);checks+=1;evals+=1
                if g>G*(1+1e-10)+1e-10:raise ValueError('energy majorant failed')
                if G>0 and np.random.random()*G<g:
                    sep2+=event(x,v,ids,a,b,c,faces,virial,seen,last,rec,record);events+=1
        elif mode==9:
            for aa in range(n-1):
                a=order[aa]
                for bb in range(aa+1,n):
                    b=order[bb];p=A*h*speed(v,ids[a],ids[b]);checks+=1;evals+=1;pmax=max(pmax,p)
                    if not np.isfinite(p) or p<0 or p>1:mu_log[2]=1;mu_log[0]=p;return np.zeros(6)
                    if np.random.random()<p:
                        sep2+=event(x,v,ids,a,b,c,faces,virial,seen,last,rec,record);events+=1
        elif mode==13:
            weights=np.zeros(n)
            for aa in range(n-1):
                a=order[aa];r=n-aa-1;remaining=h
                while True:
                    total=0.
                    for bb in range(aa+1,n):
                        b=order[bb];weights[bb]=speed(v,ids[a],ids[b]);total+=weights[bb];evals+=1
                    rate=A*total
                    if rate==0:break
                    waiting=-math.log(max(np.random.random(),1e-300))/rate
                    rec[15]+=rate*min(waiting,remaining)
                    if waiting>=remaining:break
                    remaining-=waiting;u=np.random.random()*total;acc=0.;chosen=-1
                    for bb in range(aa+1,n):
                        acc+=weights[bb];checks+=1
                        if u<acc:chosen=order[bb];break
                    if chosen<0:raise ValueError('weighted selection failed')
                    sep2+=event(x,v,ids,a,chosen,c,faces,virial,seen,last,rec,record);events+=1
        elif mode==18:
            # Freeze rates at EACH current particle's entry, matching EA's star splitting.
            # This does not freeze the whole cell before the preceding stars collide.
            weights=np.zeros(n)
            for aa in range(n-1):
                a=order[aa];total=0.
                for bb in range(aa+1,n):
                    weights[bb]=speed(v,ids[a],ids[order[bb]])
                    total+=weights[bb];evals+=1
                mean=A*h*total
                if not np.isfinite(mean) or mean<0:
                    raise ValueError('invalid frozen weighted mean')
                pmax=max(pmax,mean);rec[16]+=mean
                number=np.random.poisson(mean)
                for kk in range(number):
                    threshold=np.random.random()*total;acc=0.;chosen=-1
                    for bb in range(aa+1,n):
                        acc+=weights[bb];checks+=1
                        if threshold<acc:chosen=order[bb];break
                    if chosen<0:raise ValueError('frozen weighted selection failed')
                    sep2+=event(x,v,ids,a,chosen,c,faces,virial,seen,last,rec,record)
                    events+=1
        else:
            for sweep in range(passes):
                if sweep>0:shuffle(order)
                for aa in range(n-1):
                    a=order[aa];r=n-aa-1;b=order[aa+1+np.random.randint(r)]
                    if mode==17:
                        total=0.
                        for bb in range(aa+1,n):
                            total+=speed(v,ids[a],ids[order[bb]]);evals+=1
                        p=A*h*total
                    else:
                        p=r*A*h*speed(v,ids[a],ids[b])/passes;evals+=1
                    checks+=1
                    pmax=max(pmax,p)
                    if not np.isfinite(p) or p<0 or (mode not in (14,17) and p>1):mu_log[2]=1;mu_log[0]=p;return np.zeros(6)
                    if mode in (14,17):rec[16]+=p
                    number=np.random.poisson(p) if mode in (14,17) else int(np.random.random()<p)
                    for k in range(number):
                        if k>0:b=order[aa+1+np.random.randint(r)]
                        sep2+=event(x,v,ids,a,b,c,faces,virial,seen,last,rec,record);events+=1
        if record:
            for a in range(n-1):
                for b in range(a+1,n):
                    k=seen[a,b]
                    if k==2:rec[4]+=1
                    elif k==3:rec[5]+=1
                    elif k>=4:rec[6]+=1
    rec[7]+=checks;rec[8]+=evals;rec[14]=max(rec[14],pmax)
    mu_log[0]=max(mu_log[0],pmax)
    return np.array([events,sep2,checks,0.,pmax,0.])


==> anc/source_kernels/subcell_kernels.py <==
"""Four independent equal-volume collision subcells per parent sampling cell.
No nearest-neighbor substitution or fallback. Empty/singleton subcells do not collide.
PPC and fnum refer to parent cells; rates use the actual subcell volume.
"""
import numpy as np
from numba import njit
import diagnostic_solver as base
from stefan_lowppc_kernels import collide as original_collide
@njit
def collide(x,v,idx,start,count,nx,dt,fnum,method,faces,virial,mu_log,rec,record):
 ids,starts,counts=base.cell_sort(x,4*nx)
 subvir=np.zeros((4*nx,5))
 result=original_collide(x,v,ids,starts,counts,4*nx,dt,fnum,method,faces,subvir,mu_log,rec,record)
 for c in range(nx):
  for j in range(4):virial[c]+=subvir[4*c+j]
 return result

